Solving integral equations in $\eta\to 3\pi$

A dispersive analysis of $\eta\to 3\pi$ decays has been performed in the past by many authors. The numerical analysis of the pertinent integral equations is hampered by two technical difficulties: i) The angular averages of the amplitudes need to be performed along a complicated path in the complex plane. ii) The averaged amplitudes develop singularities along the path of integration in the dispersive representation of the full amplitudes. It is a delicate affair to handle these singularities properly, and independent checks of the obtained solutions are demanding and time consuming. In the present article, we propose a solution method that avoids these difficulties. It is based on a simple deformation of the path of integration in the dispersive representation (not in the angular average). Numerical solutions are then obtained rather straightforwardly. We expect that the method also works for $\omega\to 3\pi$.

==> anc/M0_1_0_v2.dat <==
  2.12500000000000015E-002   1.0012776054248855       1.18411559840568150E-008
  4.49999999999999983E-002   1.0027134703762453       3.70859615802004682E-007
  6.87500000000000056E-002   1.0041558633115892       8.70360762015733879E-007
  9.24999999999999989E-002   1.0056054470849189       1.58422459063688413E-006
  0.11625000000000002        1.0070622889903917       2.51598874250983184E-006
  0.14000000000000001        1.0085264573140049       3.66926032280148251E-006
  0.16375000000000001        1.0099980213540980       5.04771759863695656E-006
  0.18750000000000000        1.0114770514424023       6.65511174743434873E-006
  0.21124999999999999        1.0129636189656646       8.49526865774690340E-006
  0.23499999999999999        1.0144577963878554       1.05720907844969004E-005
  0.25874999999999998        1.0159596572729888       1.28895590605642014E-005
  0.28249999999999997        1.0174692763085711       1.54517348667758685E-005
  0.30625000000000002        1.0189867293296999       1.82627620624298655E-005
  0.33000000000000002        1.0205120933438359       2.13268690785772197E-005
  0.35375000000000001        1.0220454465562736       2.46483710763833136E-005
  0.37750000000000000        1.0235868683963305       2.82316721729882440E-005
  0.40125000000000000        1.0251364395442819       3.20812677373935484E-005
  0.42499999999999999        1.0266942419590728       3.62017467590110403E-005
  0.44874999999999998        1.0282603589068227       4.05977942916287306E-005
  0.47249999999999992        1.0298348749901656       4.52741939756681430E-005
  0.49625000000000008        1.0314178761784432       5.02358306417395299E-005
  0.52000000000000002        1.0330094498387921       5.54876929986318130E-005
  0.54374999999999996        1.0346096847681485       6.10348764090219866E-005
  0.56750000000000000        1.0362186712262131       6.68825857563342801E-005
  0.59125000000000005        1.0378365009694042       7.30361384063379416E-005
  0.61499999999999999        1.0394632672858404       7.95009672672405412E-005
  0.63875000000000004        1.0410990650313898       8.62826239522030542E-005
  0.66249999999999998        1.0427439906668274       9.33867820483951758E-005
  0.68625000000000003        1.0443981422961399       1.00819240496895752E-004
  0.70999999999999996        1.0460616197060266       1.08585927087952405E-004
  0.73375000000000001        1.0477345244066378       1.16692902076326980E-004
  0.75749999999999995        1.0494169596736020       1.25146361921686628E-004
  0.78125000000000000        1.0511090305913924       1.33952643159233073E-004
  0.80500000000000016        1.0528108440980830       1.43118226406023535E-004
  0.82875000000000010        1.0545225090315524       1.52649740508701052E-004
  0.85250000000000004        1.0562441361771928       1.62553966838638162E-004
  0.87624999999999997        1.0579758383171838       1.72837843740790003E-004
  0.90000000000000002        1.0597177302813960       1.83508471142884288E-004
  0.92374999999999996        1.0614699289999903       1.94573115331895478E-004
  0.94750000000000001        1.0632325535577851       2.06039213905116856E-004
  0.97124999999999995        1.0650057252504619       2.17914380903510489E-004
  0.99500000000000000        1.0667895676426888       2.30206412135425394E-004
   1.0187500000000000        1.0685842066282434       2.42923290699181339E-004
   1.0425000000000000        1.0703897704922192       2.56073192713483029E-004
   1.0662499999999999        1.0722063899754055       2.69664493265073181E-004
   1.0900000000000001        1.0740341983409352       2.83705772583584112E-004
   1.1137500000000000        1.0758733314433018       2.98205822454024056E-004
   1.1375000000000000        1.0777239277998447       3.13173652877965698E-004
   1.1612499999999999        1.0795861286648210       3.28618498995040143E-004
   1.1850000000000001        1.0814600781061698       3.44549828277060963E-004
   1.2087500000000000        1.0833459230851008       3.60977348007705454E-004
   1.2324999999999999        1.0852438135386291       3.77911013061468012E-004
   1.2562500000000001        1.0871539024651935       3.95361033996351468E-004
   1.2800000000000000        1.0890763460135060       4.13337885475580015E-004
   1.3037500000000000        1.0910113035747759       4.31852315034527638E-004
   1.3274999999999999        1.0929589394706853       4.50915352866831649E-004
   1.3512500000000001        1.0949194167162346       4.70538318747713282E-004
   1.3750000000000000        1.0968929065798732       4.90732835762899551E-004
   1.3987499999999999        1.0988795824184263       5.11510838130107269E-004
   1.4225000000000001        1.1008796213489525       5.32884582587302906E-004
   1.4462500000000000        1.1028932043649364       5.54866659627750855E-004
   1.4700000000000000        1.1049205164571914       5.77470005223672039E-004
   1.4937499999999999        1.1069617467397124       6.00707913064242832E-004
   1.5175000000000001        1.1090170885807267       6.24594047335331201E-004
   1.5412500000000000        1.1110867397392110       6.49142456069994826E-004
   1.5649999999999999        1.1131709025071637       6.74367585100727027E-004
   1.5887500000000001        1.1152697838579231       7.00284292646325920E-004
   1.6125000000000000        1.1173835956008655       7.26907864568435342E-004
   1.6362500000000000        1.1195125545428120       7.54254030335107682E-004
   1.6599999999999999        1.1216568826565159       7.82338979731151936E-004
   1.6837500000000001        1.1238168072566102       8.11179380357783769E-004
   1.7075000000000000        1.1259925611834325       8.40792395966812761E-004
   1.7312500000000000        1.1281843829951621       8.71195705677812147E-004
   1.7549999999999999        1.1303925171687419       9.02407524130003540E-004
   1.7787500000000001        1.1326172143100774       9.34446622624137920E-004
   1.8025000000000000        1.1348587313740606       9.67332351313588031E-004
   1.8262499999999999        1.1371173318949725       1.00108466250806399E-003
   1.8499999999999999        1.1393932862278935       1.03572413515789228E-003
   1.8737499999999998        1.1416868718017610       1.07127200059171598E-003
   1.8974999999999997        1.1439983733847856       1.10775016958585709E-003
   1.9212499999999997        1.1463280833629736       1.14518126084930841E-003
   1.9450000000000001        1.1486763020325623       1.18358863101472524E-003
   1.9687500000000000        1.1510433379072369       1.22299640623248955E-003
   1.9924999999999999        1.1534295080410606       1.26342951547250013E-003
   2.0162499999999999        1.1558351383681189       1.30491372564639735E-003
   2.0400000000000000        1.1582605640599581       1.34747567867173870E-003
   2.0637500000000002        1.1607061299019812       1.39114293060939396E-003
   2.0874999999999999        1.1631721906900547       1.43594399301589701E-003
   2.1112500000000001        1.1656591116486852       1.48190837666404662E-003
   2.1349999999999998        1.1681672688722231       1.52906663779771453E-003
   2.1587499999999999        1.1706970497906797       1.57745042710060140E-003
   2.1825000000000001        1.1732488536618753       1.62709254157394250E-003
   2.2062499999999998        1.1758230920917705       1.67802697953480960E-003
   2.2300000000000000        1.1784201895850033       1.73028899896500096E-003
   2.2537500000000001        1.1810405841278135       1.78391517946075622E-003
   2.2774999999999999        1.1836847278057445       1.83894348805583641E-003
   2.3012500000000000        1.1863530874587098       1.89541334921500292E-003
   2.3250000000000002        1.1890461450378189       1.95336571876630373E-003
   2.3487499999999999        1.1917643996884504       2.01284316543127399E-003
   2.3725000000000001        1.1945083665320593       2.07388995215505249E-003
   2.3962500000000002        1.1972785783334512       2.13655212759307446E-003
   2.4199999999999999        1.2000755880352520       2.20087762544663411E-003
   2.4437500000000001        1.2028999667539861       2.26691636227056457E-003
   2.4674999999999998        1.2057523079987971       2.33472035351805747E-003
   2.4912500000000000        1.2086332255829264       2.40434382571697892E-003
   2.5150000000000001        1.2115433531075601       2.47584333921350725E-003
   2.5387499999999998        1.2144833538606761       2.54927794128489982E-003
   2.5625000000000000        1.2174539143396825       2.62470929674585556E-003
   2.5862500000000002        1.2204557479246467       2.70220184922547076E-003
   2.6099999999999999        1.2234895964059329       2.78182299013767821E-003
   2.6337500000000000        1.2265562316268315       2.86364324084638485E-003
   2.6575000000000002        1.2296564572520232       2.94773644929802051E-003
   2.6812499999999999        1.2327911106739662       3.03418000254156942E-003
   2.7050000000000001        1.2359610650706927       3.12305505672353344E-003
   2.7287499999999998        1.2391672316301026       3.21444678633550337E-003
   2.7524999999999999        1.2424105619576475       3.30844465470947393E-003
   2.7762500000000001        1.2456920506863944       3.40514270800436033E-003
   2.7999999999999998        1.2490127383108107       3.50463989521197913E-003
   2.8237500000000000        1.2523737142683653       3.60704041703827256E-003
   2.8475000000000001        1.2557761202961610       3.71245410689231836E-003
   2.8712499999999999        1.2592211540934539       3.82099684765201380E-003
   2.8950000000000000        1.2627100733250936       3.93279102837977481E-003
   2.9187500000000002        1.2662442000058003       4.04796604574884748E-003
   2.9424999999999999        1.2698249253108551       4.16665885562465376E-003
   2.9662500000000001        1.2734537148654030       4.28901458104587272E-003
   2.9900000000000002        1.2771321145723273       4.41518718378854959E-003
   3.0137499999999999        1.2808617570477761       4.54534020780203007E-003
   3.0375000000000001        1.2846443687442035       4.67964760411172104E-003
   3.0612499999999998        1.2884817778535322       4.81829464833335736E-003
   3.0850000000000000        1.2923759230982463       4.96147896378934614E-003
   3.1087500000000001        1.2963288635363439       5.10941166542472867E-003
   3.1324999999999998        1.3003427895278452       5.26231864237283742E-003
   3.1562500000000000        1.3044200350367918       5.42044200022022242E-003
   3.1800000000000002        1.3085630914744208       5.58404168790200585E-003
   3.2037499999999999        1.3127746233279074       5.75339733888897021E-003
   3.2275000000000000        1.3170574858663890       5.92881036212502665E-003
   3.2512500000000006        1.3214147452742930       6.11060632531849109E-003
   3.2749999999999999        1.3258497016341493       6.29913768204994756E-003
   3.2987500000000005        1.3303659152710667       6.49478690521428873E-003
   3.3224999999999998        1.3349672370839192       6.69797010320309551E-003
   3.3462500000000004        1.3396578436310160       6.90914121280888395E-003
   3.3700000000000001        1.3444422779197531       7.12879688524335493E-003
   3.3937500000000003        1.3493254970831658       7.35748221047511416E-003
   3.4175000000000000        1.3543129248340271       7.59579744230153703E-003
   3.4412500000000001        1.3594105354741004       7.84440609525091995E-003
   3.4649999999999999        1.3646248980031022       8.10404429550962493E-003
   3.4887500000000000        1.3699633050828466       8.37553245045603682E-003
   3.5124999999999997        1.3754338715918510       8.65978906852161306E-003
   3.5362499999999999        1.3810456736228793       8.95784775301462777E-003
   3.5599999999999996        1.3868089310455973       9.27087824508298838E-003
   3.5837500000000002        1.3927352010725644       9.60021243901248815E-003
   3.6074999999999995        1.3988376707743524       9.94737750535314158E-003
   3.6312500000000001        1.4051314855649422       1.03141378988631550E-002
   3.6549999999999994        1.4116341955699592       1.07025499087594865E-002
   3.6787500000000000        1.4183663335132233       1.11150333848876876E-002
   3.7025000000000001        1.4253522069579130       1.15544679933920983E-002
   3.7262499999999998        1.4326209370457139       1.20243245379117927E-002
   3.7500000000000000        1.4402079575579678       1.25288492504734977E-002
   3.7525000000000004        1.4410268051113826       1.25841782045862174E-002
   3.7549999999999999        1.4418497112296256       1.26399555266434645E-002
   3.7574999999999998        1.4426767377174134       1.26961883715293721E-002
   3.7599999999999998        1.4435079436393214       1.27528840417931322E-002
   3.7624999999999997        1.4443433910054204       1.28100500436209228E-002
   3.7650000000000001        1.4451831451385295       1.28676940969082720E-002
   3.7675000000000005        1.4460272676910471       1.29258240800137116E-002
   3.7700000000000000        1.4468758277730325       1.29844481358950339E-002
   3.7725000000000000        1.4477288939765323       1.30435746088186488E-002
   3.7749999999999999        1.4485865369488107       1.31032120751586444E-002
   3.7774999999999999        1.4494488292668612       1.31633693506179716E-002
   3.7799999999999994        1.4503158455128116       1.32240554996606186E-002
   3.7825000000000006        1.4511876623531796       1.32852798454276156E-002
   3.7850000000000001        1.4520643586222153       1.33470519801667051E-002
   3.7875000000000001        1.4529460155731853       1.34093817777191111E-002
   3.7900000000000000        1.4538327163164428       1.34722793990467403E-002
   3.7925000000000000        1.4547245468979297       1.35357553134497731E-002
   3.7949999999999995        1.4556215957476459       1.35998203053906211E-002
   3.7974999999999999        1.4565239539512831       1.36644854895452677E-002
   3.8000000000000003        1.4574317153643648       1.37297623251061950E-002
   3.8025000000000002        1.4583449767327985       1.37956626308920992E-002
   3.8050000000000002        1.4592638378202878       1.38621986013204874E-002
   3.8075000000000001        1.4601884015430764       1.39293828233040731E-002
   3.8099999999999996        1.4611187741125629       1.39972282941373989E-002
   3.8125000000000000        1.4620550651863489       1.40657484404453723E-002
   3.8150000000000004        1.4629973880283365       1.41349571382719044E-002
   3.8174999999999999        1.4639458596785540       1.42048687343935519E-002
   3.8199999999999998        1.4649006012563788       1.42754980701490213E-002
   3.8224999999999998        1.4658617376620533       1.43468605007188964E-002
   3.8249999999999997        1.4668293979774172       1.44189719225638370E-002
   3.8275000000000001        1.4678037213216215       1.44918488562892789E-002
   3.8300000000000005        1.4687848380599982       1.45655082882083457E-002
   3.8325000000000000        1.4697728920852173       1.46399679178020985E-002
   3.8350000000000000        1.4707680400031282       1.47152461818123980E-002
   3.8374999999999999        1.4717704332759640       1.47913621089008785E-002
   3.8399999999999999        1.4727802330876549       1.48683355020205465E-002
   3.8424999999999994        1.4737976058044380       1.49461869303780959E-002
   3.8450000000000006        1.4748227248850012       1.50249377884395605E-002
   3.8475000000000001        1.4758557707110598       1.51046103369820543E-002
   3.8500000000000001        1.4768969350185475       1.51852277944584668E-002
   3.8525000000000000        1.4779464051897764       1.52668142249377022E-002
   3.8550000000000000        1.4790043889042452       1.53493948440074149E-002
   3.8574999999999995        1.4800710985103089       1.54329959158168110E-002
   3.8599999999999999        1.4811467555875988       1.55176448614834771E-002
   3.8625000000000003        1.4822315915231314       1.56033703316828445E-002
   3.8650000000000002        1.4833258481346199       1.56902022852019665E-002
   3.8675000000000002        1.4844297783457998       1.57781720740674675E-002
   3.8700000000000001        1.4855436469191901       1.58673125359332888E-002
   3.8724999999999996        1.4866677312523751       1.59576580944993350E-002
   3.8750000000000000        1.4878023222446928       1.60492448688319793E-002
   3.8775000000000004        1.4889477251996219       1.61421107921092648E-002
   3.8799999999999999        1.4901042610262134       1.62362957436638262E-002
   3.8824999999999998        1.4912722671137559       1.63318416887089021E-002
   3.8849999999999998        1.4924520987381380       1.64287928363508196E-002
   3.8874999999999997        1.4936441303781098       1.65271958106774121E-002
   3.8900000000000001        1.4948487573187446       1.66270998407580424E-002
   3.8925000000000005        1.4960663968510066       1.67285569638661591E-002
   3.8950000000000000        1.4972974907859360       1.68316222632885377E-002
   3.8975000000000000        1.4985425069966718       1.69363541179814898E-002
   3.8999999999999999        1.4998019336133057       1.70428143941906939E-002
   3.9024999999999999        1.5010763141678887       1.71510691310973566E-002
   3.9049999999999994        1.5023662014152028       1.72611883376907436E-002
   3.9075000000000006        1.5036722010140486       1.73732468474014808E-002
   3.9100000000000001        1.5049949351167504       1.74873243014766026E-002
   3.9125000000000001        1.5063350938969509       1.76035061947993100E-002
   3.9150000000000000        1.5076934082746916       1.77218840728849518E-002
   3.9175000000000000        1.5090706628706638       1.78425562597235507E-002
   3.9199999999999995        1.5104677017262023       1.79656285820919519E-002
   3.9224999999999999        1.5118854348327715       1.80912151965480043E-002
   3.9250000000000003        1.5133248456156390       1.82194395374814591E-002
   3.9275000000000002        1.5147869995480607       1.83504354086155112E-002
   3.9300000000000002        1.5162730541121663       1.84843482454181349E-002
   3.9325000000000001        1.5177842703733666       1.86213365823223453E-002
   3.9349999999999996        1.5193220264999885       1.87615737668974068E-002
   3.9375000000000000        1.5208878336435836       1.89052499737649045E-002
   3.9400000000000004        1.5224833504391357       1.90525745315550353E-002
   3.9424999999999999        1.5241104223783273       1.92037789676547214E-002
   3.9449999999999998        1.5257710862610008       1.93591201233574775E-002
   3.9474999999999998        1.5274676025242322       1.95188842455054426E-002
   3.9499999999999997        1.5292025245051761       1.96833923522406716E-002
   3.9525000000000001        1.5309787134491664       1.98530059331138813E-002
   3.9550000000000005        1.5327994169814754       2.00281347796105319E-002
   3.9575000000000000        1.5346683257016573       2.02092462667947219E-002
   3.9600000000000000        1.5365896934642780       2.03968777640902467E-002
   3.9624999999999999        1.5385684424509440       2.05916519541114555E-002
   3.9649999999999999        1.5406103271414853       2.07942971848873448E-002
   3.9674999999999994        1.5427221463438887       2.10056744282321600E-002
   3.9700000000000006        1.5449120302536012       2.12268137854622549E-002
   3.9725000000000001        1.5471898334363605       2.14589649698909250E-002
   3.9750000000000001        1.5495677170524504       2.17036693566397508E-002
   3.9775000000000000        1.5520609513652404       2.19628647925812805E-002
   3.9800000000000000        1.5546891732729389       2.22390452349880419E-002
   3.9824999999999995        1.5574783828384828       2.25355139649136525E-002
   3.9849999999999999        1.5604642946092611       2.28568077226649416E-002
   3.9875000000000003        1.5636982646923865       2.32094567180786172E-002
   3.9900000000000002        1.5672590479169397       2.36034819369697647E-002
   3.9925000000000002        1.5712791617409385       2.40557506416288203E-002
   3.9950000000000001        1.5760168423282868       2.45991471933872212E-002
   3.9974999999999996        1.5821382723571074       2.53185560907425930E-002
   4.0000000000000000        1.5966498880511188       2.71074125815494067E-002
   4.0025000000000004        1.5950337898316251       4.13903714293103880E-002
   4.0049999999999999        1.5944867773888327       4.72980072851846012E-002
   4.0075000000000003        1.5941152637516809       5.18312999277445452E-002
   4.0099999999999998        1.5938344018185093       5.56545640830911001E-002
   4.0125000000000002        1.5936113396956222       5.90249412956622629E-002
   4.0149999999999997        1.5934292310999585       6.20742210011324680E-002
   4.0175000000000001        1.5932780701601856       6.48806414054197284E-002
   4.0199999999999996        1.5931513385830263       6.74951456485912149E-002
   4.0225000000000000        1.5930445095064978       6.99530960670148444E-002
   4.0250000000000004        1.5929542875336367       7.22802230280964880E-002
   4.0274999999999999        1.5928781853532636       7.44959382945794418E-002
   4.0300000000000002        1.5928142708831812       7.66153130926368747E-002
   4.0324999999999998        1.5927610079541181       7.86503249931791437E-002
   4.0350000000000001        1.5927171512698188       8.06106790509905080E-002
   4.0374999999999996        1.5926816747232908       8.25043684167370145E-002
   4.0400000000000000        1.5926537209380722       8.43380688278719676E-002
   4.0425000000000004        1.5926325647147270       8.61174234363931285E-002
   4.0449999999999999        1.5926175865501337       8.78472531033572396E-002
   4.0475000000000003        1.5926082517477240       8.95317146215194315E-002
   4.0499999999999998        1.5926040953299134       9.11744218873327683E-002
   4.0525000000000002        1.5926047098764096       9.27785400455750642E-002
   4.0549999999999997        1.5926097360681952       9.43468596497242934E-002
   4.0579999999999998        1.5926211442694751       9.61850546685499019E-002
   4.0599999999999996        1.5926317820623692       9.73857356671401081E-002
   4.0625000000000000        1.5926482623306173       9.88604775447994993E-002
   4.0650000000000004        1.5926680659972510       0.10030786242892691     
   4.0674999999999999        1.5926909852527571       0.10172950053773268     
   4.0700000000000003        1.5927168314100575       0.10312685329783615     
   4.0724999999999998        1.5927454325318260       0.10450125184317359     
   4.0750000000000002        1.5927766314232923       0.10585391266112339     
   4.0774999999999997        1.5928102839239957       0.10718595090553265     
   4.0800000000000001        1.5928462574100606       0.10849839178563508     
   4.0824999999999996        1.5928844296792912       0.10979218037376665     
   4.0850000000000000        1.5929246876498993       0.11106819005963146     
   4.0875000000000004        1.5929669265586102       0.11232722991324241     
   4.0899999999999999        1.5930110491014793       0.11357005109480954     
   4.0925000000000002        1.5930569647126129       0.11479735246901480     
   4.0949999999999998        1.5931045889722928       0.11600978554239580     
   4.0975000000000001        1.5931538428789422       0.11720795880341109     
   4.0999999999999996        1.5932046526068611       0.11839244159277598     
   4.1025000000000000        1.5932569488978847       0.11956376751149962     
   4.1050000000000004        1.5933106667117816       0.12072243747001425     
   4.1074999999999999        1.5933657448762761       0.12186892240894866     
   4.1100000000000003        1.5934221257735282       0.12300366573602858     
   4.1124999999999998        1.5934797550585229       0.12412708551445277     
   4.1150000000000002        1.5935385814055003       0.12523957643302369     
   4.1174999999999997        1.5935985562379089       0.12634151158075840     
   4.1200000000000001        1.5936596336859825       0.12743324406797032     
   4.1224999999999996        1.5937217700901032       0.12851510845940506     
   4.1250000000000000        1.5937849244679325       0.12958742214950106     
   4.1275000000000004        1.5938490570469861       0.13065048646143052     
   4.1299999999999999        1.5939141307174918       0.13170458787494888     
   4.1325000000000003        1.5939801099447095       0.13274999895300993     
   4.1349999999999998        1.5940469608741903       0.13378697927867692     
   4.1375000000000002        1.5941146512231519       0.13481577629752389     
   4.1399999999999997        1.5941831501807122       0.13583662609118918     
   4.1425000000000001        1.5942524280923913       0.13684975406963093     
   4.1449999999999996        1.5943224572702928       0.13785537570312772     
   4.1475000000000000        1.5943932105732199       0.13885369701205108     
   4.1500000000000004        1.5944646622290168       0.13984491520167003     
   4.1524999999999999        1.5945367875443079       0.14082921915969238     
   4.1550000000000002        1.5946095628427104       0.14180678993476073     
   4.1574999999999998        1.5946829656346047       0.14277780120055575     
   4.1600000000000001        1.5947569736557070       0.14374241958670175     
   4.1624999999999996        1.5948315661796546       0.14470080518341161     
   4.1650000000000000        1.5949067230640053       0.14565311181719098     
   4.1675000000000004        1.5949824249342353       0.14659948740328027     
   4.1699999999999999        1.5950586531436701       0.14754007425559398     
   4.1725000000000003        1.5951353897360594       0.14847500937613953     
   4.1749999999999998        1.5952126174105876       0.14940442472554666     
   4.1775000000000002        1.5952903194891295       0.15032844747620000     
   4.1799999999999997        1.5953684798855770       0.15124720024930879     
   4.1825000000000001        1.5954470830770784       0.15216080133715115     
   4.1849999999999996        1.5955261140770431       0.15306936491160025     
   4.1875000000000000        1.5956055584097906       0.15397300121995974     
   4.1900000000000004        1.5956854020867191       0.15487181676903161     
   4.1924999999999999        1.5957656315838709       0.15576591449827110     
   4.1950000000000003        1.5958462338208244       0.15665539394281011     
   4.1974999999999998        1.5959271961407817       0.15754035138705633     
   4.2000000000000002        1.5960085062918083       0.15842088000953383     
   4.2024999999999997        1.5960901524091109       0.15929707001955717     
   4.2050000000000001        1.5961721229983059       0.16016900878630294     
   4.2074999999999996        1.5962544069196072       0.16103678096077986     
   4.2100000000000000        1.5963369933728573       0.16190046859117663     
   4.2125000000000004        1.5964198718833780       0.16276015123201432     
   4.2149999999999999        1.5965030322885538       0.16361590604750775     
   4.2175000000000002        1.5965864647251222       0.16446780790950719     
   4.2199999999999998        1.5966701596171231       0.16531592949035875     
   4.2225000000000001        1.5967541076644578       0.16616034135100760     
   4.2249999999999996        1.5968382998320303       0.16700111202463133     
   4.2275000000000000        1.5969227273394333       0.16783830809608427     
   4.2300000000000004        1.5970073816511341       0.16867199427739718     
   4.2324999999999999        1.5970922544671511       0.16950223347957741     
   4.2350000000000003        1.5971773377141747       0.17032908688092366     
   4.2374999999999998        1.5972626235371137       0.17115261399205656     
   4.2400000000000002        1.5973481042465061       0.17197287271306966     
   4.2424999999999997        1.5974337725397418       0.17278991941720409     
   4.2450000000000001        1.5975196210234728       0.17360380895649249     
   4.2474999999999996        1.5976056426894278       0.17441459476743440     
   4.2500000000000000        1.5976918306600563       0.17522232889556794     
   4.3262499999999999        1.6003710017187018       0.19861479275535479     
   4.4024999999999999        1.6030695347865842       0.22018966927979880     
   4.4787499999999998        1.6057125565573054       0.24050994220388439     
   4.5549999999999997        1.6082553855924862       0.25991111826961649     
   4.6312499999999996        1.6106691899452332       0.27861008547900784     
   4.7074999999999996        1.6129343481425698       0.29675524595636282     
   4.7837500000000004        1.6150369936080160       0.31445247043964569     
   4.8600000000000003        1.6169670598644990       0.33177972459329674     
   4.9362500000000002        1.6187171009950176       0.34879586107193217     
   5.0125000000000002        1.6202815432945710       0.36554618077386630     
   5.0887500000000001        1.6216561912012861       0.38206609891483745     
   5.1650000000000000        1.6228378891390649       0.39838364566158874     
   5.2412500000000000        1.6238242845745485       0.41452122192953494     
   5.3174999999999999        1.6246136572536851       0.43049686279234828     
   5.3937499999999998        1.6252047938601402       0.44632516624259927     
   5.4699999999999998        1.6255968943148913       0.46201798879299094     
   5.5462499999999997        1.6257895006204621       0.47758497510574155     
   5.6224999999999996        1.6257824420646922       0.49303396721118109     
   5.6987500000000004        1.6255757924883207       0.50837132488024495     
   5.7750000000000004        1.6251698365760372       0.52360217944051368     
   5.8512500000000003        1.6245650429829142       0.53873063704801338     
   5.9275000000000002        1.6237620426964625       0.55375994309643239     
   6.0037500000000001        1.6227616113816632       0.56869261638293023     
   6.0800000000000001        1.6215646552282825       0.58353055964978351     
   6.1562500000000000        1.6201721979085582       0.59827515080067140     
   6.2324999999999999        1.6185853736299374       0.61292732054756216     
   6.3087499999999999        1.6168054146653090       0.62748761531923569     
   6.3849999999999998        1.6148336467464954       0.64195625268416345     
   6.4612499999999997        1.6126714824130435       0.65633316758324367     
   6.5375000000000005        1.6103204156698938       0.67061805207093572     
   6.6137499999999996        1.6077820173494477       0.68481038954375195     
   6.6900000000000013        1.6050579310136910       0.69890948435775724     
   6.7662500000000003        1.6021498692962586       0.71291448757785048     
   6.8425000000000002        1.5990596106033395       0.72682441946446019     
   6.9187500000000002        1.5957889957979401       0.74063818905053780     
   6.9949999999999992        1.5923399266703813       0.75435461207697396     
   7.0712500000000000        1.5887143615109101       0.76797242548692379     
   7.1475000000000000        1.5849143139332049       0.78149030160217237     
   7.2237500000000008        1.5809418502818273       0.79490686009511102     
   7.2999999999999998        1.5767990874535975       0.80822067880040538     
   7.3762499999999998        1.5724881908038086       0.82143030339307566     
   7.4524999999999997        1.5680113721207953       0.83453425607443543     
   7.5287499999999987        1.5633708876553631       0.84753104338605467     
   7.6050000000000004        1.5585690361941076       0.86041916325418200     
   7.6812499999999995        1.5536081571678226       0.87319711135232769     
   7.7575000000000003        1.5484906287878466       0.88586338685735144     
   7.8337500000000002        1.5432188662047932       0.89841649766411236     
   7.9100000000000010        1.5377953196850660       0.91085496511496855     
   7.9862500000000001        1.5322224728015832       0.92317732829302701     
   8.0625000000000000        1.5265028406357390       0.93538214792161956     
   8.1387499999999999        1.5206389679883177       0.94746800990693425     
   8.2149999999999999        1.5146334275976368       0.95943352855590014     
   8.2912499999999998        1.5084888183639023       0.97127734949723643     
   8.3674999999999997        1.5022077635794471       0.98299815233009258     
   8.4437499999999996        1.4957929091652733       0.99459465302184391     
   8.5199999999999996        1.4892469219149118        1.0060656060743918     
   8.5962499999999995        1.4825724877470006        1.0174098064766171     
   8.6724999999999994        1.4757723097537008        1.0286260913098841     
   8.7487499999999994        1.4688491073308236        1.0397133419147524     
   8.8249999999999993        1.4618056131812562        1.0506704844075261     
   8.9012499999999992        1.4546445724666532        1.0614964915152343     
   8.9774999999999991        1.4473687409037814        1.0721903835297848     
   9.0537500000000009        1.4399808830854219        1.0827512292705077     
   9.1300000000000008        1.4324837708131164        1.0931781469156530     
   9.2062500000000007        1.4248801814431999        1.1034703047084209     
   9.2825000000000006        1.4171728962488819        1.1136269215426693     
   9.3587500000000006        1.4093646988022326        1.1236472674337725     
   9.4350000000000005        1.4014583733804411        1.1335306638810845     
   9.5112500000000004        1.3934567034003371        1.1432764841296756     
   9.5875000000000004        1.3853624698838687        1.1528841533399894     
   9.6637500000000003        1.3771784499552837        1.1623531486742664     
   9.7400000000000002        1.3689074153685850        1.1716829993076954     
   9.8162500000000001        1.3605521310621955        1.1808732863702855     
   9.8925000000000001        1.3521153537371235        1.1899236428226785     
   9.9687500000000000        1.3435998308168438        1.1988337535885067     
   10.045000000000000        1.3350082976227466        1.2076033540138758     
   10.121200000000000        1.3263491834476537        1.2162266193239006     
   10.197500000000000        1.3176080821298446        1.2247202233321690     
   10.273800000000000        1.3087990107191505        1.2330726452632623     
   10.350000000000000        1.2999363253049847        1.2412731530241692     
   10.426200000000000        1.2910111804723758        1.2493327725066656     
   10.502500000000000        1.2820143842173866        1.2572618382438989     
   10.578799999999999        1.2729602368489157        1.2650497635773437     
   10.654999999999999        1.2638633188936614        1.2726867489718419     
   10.731199999999999        1.2547143760367372        1.2801832695624484     
   10.807499999999999        1.2455038581593787        1.2875491086928146     
   10.883699999999999        1.2362584399600114        1.2947652253703872     
   10.960000000000001        1.2269563667948458        1.3018508707551382     
   11.036300000000001        1.2176122301122378        1.3087968379389769     
   11.112500000000001        1.2082408153054878        1.3155946944678929     
   11.188800000000001        1.1988199574497913        1.3222627211554161     
   11.265000000000001        1.1893767503304506        1.3287839179910828     
   11.341200000000001        1.1799012386204266        1.3351676323540758     
   11.417500000000000        1.1703832677022918        1.3414225282411993     
   11.493800000000000        1.1608375692649684        1.3475407334498288     
   11.570000000000000        1.1512789895287514        1.3535151286122871     
   11.646200000000000        1.1416972816507511        1.3593544867973590     
   11.722500000000000        1.1320820471478652        1.3650669084707789     
   11.798800000000000        1.1224480335630274        1.3706453740976428     
   11.875000000000000        1.1128100589142518        1.3760836045485505     
   11.951200000000000        1.1031576251258499        1.3813897960707342     
   12.027500000000000        1.0934801244942769        1.3865714823722104     
   12.103800000000000        1.0837922722027535        1.3916224746936054     
   12.180000000000000        1.0741088031086983        1.3965372978848187     
   12.256200000000000        1.0644190059646186        1.4013235712967469     
   12.332500000000000        1.0547121023473336        1.4059882674181781     
   12.408799999999999        1.0450027186415591        1.4105259867221860     
   12.484999999999999        1.0353054628078875        1.4149320246738419     
   12.561199999999999        1.0256094487622811        1.4192134241196444     
   12.637499999999999        1.0159037614489874        1.4233765956281637     
   12.713699999999999        1.0062156108079807        1.4274116837827775     
   12.789999999999999       0.99652130524171900        1.4313303588196142     
   12.866299999999999       0.98683526527227294        1.4351283452773780     
   12.942500000000003       0.97717183244199468        1.4388020188962507     
   13.018800000000001       0.96750727284780225        1.4423621574739292     
   13.095000000000001       0.95786851022252295        1.4458005795830933     
   13.171199999999999       0.94824442321243851        1.4491231937884308     
   13.247500000000000       0.93862393096845387        1.4523353146868343     
   13.323800000000002       0.92902116070968432        1.4554337049480239     
   13.400000000000000       0.91945011054330983        1.4584157353192611     
   13.476200000000000       0.90989959278386912        1.4612867587717342     
   13.552499999999998       0.90035849215595520        1.4640515557768725     
   13.628800000000000       0.89084070157038020        1.4667075300121502     
   13.705000000000000       0.88135995679501411        1.4692526636757719     
   13.781200000000000       0.87190503971816924        1.4716917649235151     
   13.857500000000000       0.86246483404832874        1.4740290930888948     
   13.933799999999998       0.85305297417019621        1.4762626544269193     
   14.010000000000002       0.84368291244017923        1.4783910057774163     
   14.086200000000000       0.83434343228364471        1.4804184265035105     
   14.162500000000000       0.82502344436640340        1.4823486712897966     
   14.238799999999999       0.81573630098664929        1.4841803126859305     
   14.315000000000000       0.80649514937327926        1.4859124435435815     
   14.391200000000000       0.79728880168012772        1.4875488289969132     
   14.467499999999999       0.78810622068698188        1.4890927331775188     
   14.543799999999999       0.77896045725869900        1.4905432541601644     
   14.619999999999997       0.76986433841120117        1.4918999797472081     
   14.696200000000001       0.76080673428096368        1.4931661747638074     
   14.772500000000001       0.75177668794907082        1.4943446288715436     
   14.848799999999999       0.74278693701651621        1.4954349277668746     
   14.924999999999999       0.73384997922173145        1.4964371182238676     
   15.001200000000003       0.72495477097958794        1.4973539856324756     
   15.077500000000001       0.71609045954553829        1.4981878654659453     
   15.153800000000000       0.70726945742098812        1.4989387986040326     
   15.230000000000000       0.69850392211650680        1.4996072576838748     
   15.306200000000000       0.68978291709704731        1.5001955691294333     
   15.382500000000002       0.68109571193369323        1.5007056334554754     
   15.458800000000000       0.67245438270054225        1.5011379116218941     
   15.535000000000000       0.66387073776599625        1.5014932643338021     
   15.611199999999998       0.65533396867464222        1.5017735761709734     
   15.687500000000000       0.64683348812427566        1.5019803307959412     
   15.763800000000002       0.63838103032092974        1.5021143702153397     
   15.840000000000000       0.62998805428974924        1.5021769106761811     
   15.916200000000000       0.62164390314581719        1.5021694173915472     
   15.992499999999998       0.61333815123535584        1.5020929749002285     
   16.068800000000000       0.60508219029046906        1.5019487803727039     
   16.145000000000000       0.59688712871561278        1.5017383784619964     
   16.221200000000000       0.58874247386466660        1.5014628302268211     
   16.297499999999999       0.58063798058121074        1.5011228583315703     
   16.373799999999999       0.57258469096812381        1.5007199810851737     
   16.449999999999999       0.56459335669832666        1.5002560347823910     
   16.526199999999999       0.55665366790867998        1.4997317107246502     
   16.602499999999999       0.54875556540002968        1.4991473717043715     
   16.678799999999999       0.54090974327518082        1.4985048300077823     
   16.754999999999999       0.53312660088419717        1.4978061864797592     
   16.831199999999999       0.52539602269364050        1.4970517705382584     
   16.907499999999999       0.51770815638944256        1.4962416215714205     
   16.983799999999999       0.51007334898257384        1.4953778092446663     
   17.059999999999999       0.50250165457448981        1.4944626795538392     
   17.136199999999999       0.49498316754619642        1.4934962321180509     
   17.212499999999999       0.48750824612040761        1.4924781893120724     
   17.288799999999998       0.48008689420356948        1.4914108626856166     
   17.364999999999998       0.47272882124811000        1.4902968181872225     
   17.441199999999998       0.46542433743696399        1.4891357447245204     
   17.517499999999998       0.45816401922605487        1.4879270732167407     
   17.593800000000002       0.45095753009483225        1.4866733342612322     
   17.670000000000002       0.44381423757425675        1.4853772837459105     
   17.746200000000002       0.43672467567094769        1.4840383163512816     
   17.822500000000002       0.42967964893886212        1.4826555941400457     
   17.898800000000001       0.42268848590954183        1.4812318371720006     
   17.975000000000001       0.41576022113596006        1.4797699702692781     
   18.051200000000001       0.40888562270657558        1.4782691198288622     
   18.127500000000001       0.40205572941535406        1.4767281980302036     
   18.203800000000001       0.39527954072316096        1.4751500944406575     
   18.280000000000001       0.38856576455396241        1.4735378866210636     
   18.356200000000001       0.38190540603463485        1.4718904530290664     
   18.432500000000001       0.37528973979735608        1.4702064752358712     
   18.508800000000001       0.36872744181128886        1.4684889985667677     
   18.585000000000001       0.36222689720377521        1.4667412283134353     
   18.661200000000001       0.35577935096775043        1.4649618135037026     
   18.737500000000001       0.34937631709665362        1.4631492250258002     
   18.813800000000001       0.34302615378682172        1.4613066358400215     
   18.890000000000001       0.33673693386298975        1.4594373649535590     
   18.966200000000001       0.33050014650585408        1.4575398497788172     
   19.042500000000000       0.32430754849632315        1.4556123685378350     
   19.118800000000000       0.31816718953395240        1.4536582077697366     
   19.195000000000000       0.31208683826489692        1.4516807837869350     
   19.271200000000000       0.30605822944876154        1.4496783433224043     
   19.347500000000000       0.30007336215001662        1.4476489899763973     
   19.423700000000000       0.29414772661859323        1.4455988146839041     
   19.500000000000000       0.28826556527206748        1.4435231978514957     
   19.576300000000000       0.28243447683968997        1.4414255664795181     
   19.652500000000000       0.27666178626752019        1.4393094523079364     
   19.728800000000000       0.27093211907931353        1.4371700310719906     
   19.805000000000000       0.26526026594541968        1.4350136288513664     
   19.881200000000000       0.25963845137273206        1.4328381621371715     
   19.957500000000000       0.25405915771058818        1.4306414372548357     


==> anc/M0_1_1_v2.dat <==
  2.12500000000000015E-002   1.0013523419316952       1.30996442565277551E-008
  4.49999999999999983E-002   1.0028722001150185       4.04609877357949769E-007
  6.87500000000000056E-002   1.0043990380476970       9.49583856036260602E-007
  9.24999999999999989E-002   1.0059335356378389       1.72845431359902278E-006
  0.11625000000000002        1.0074757642830356       2.74509284565466962E-006
  0.14000000000000001        1.0090257964281024       4.00344727486372694E-006
  0.16375000000000001        1.0105837055866402       5.50754351700959560E-006
  0.18750000000000000        1.0121495663631754       7.26148750285186573E-006
  0.21124999999999999        1.0137234544758982       9.26946715775341475E-006
  0.23499999999999999        1.0153054467800167       1.15357544411550451E-005
  0.25874999999999998        1.0168956212917513       1.40647074480591095E-005
  0.28249999999999997        1.0184940572129875       1.68607725747744298E-005
  0.30625000000000002        1.0201008349566134       1.99284867512712163E-005
  0.33000000000000002        1.0217160361725584       2.32724797425944697E-005
  0.35375000000000001        1.0233397437745684       2.68974765218909976E-005
  0.37750000000000000        1.0249720419677313       3.08082997177134643E-005
  0.40125000000000000        1.0266130162767872       3.50098721383850124E-005
  0.42499999999999999        1.0282627535752482       3.95072193763250143E-005
  0.44874999999999998        1.0299213421153550       4.43054724953701037E-005
  0.47249999999999992        1.0315888715589043       4.94098708042543417E-005
  0.49625000000000008        1.0332654330089723       5.48257647195577152E-005
  0.52000000000000002        1.0349511190425740       6.05586187215794488E-005
  0.54374999999999996        1.0366460237442852       6.66140144067493085E-005
  0.56750000000000000        1.0383502427408686       7.29976536403540338E-005
  0.59125000000000005        1.0400638732369363       7.97153618135345416E-005
  0.61499999999999999        1.0417870140516901       8.67730912086810743E-005
  0.63875000000000004        1.0435197656567814       9.41769244775623207E-005
  0.66249999999999998        1.0452622302153267       1.01933078236708685E-004
  0.68625000000000003        1.0470145116221314       1.10047906784800932E-004
  0.70999999999999996        1.0487767160975625       1.18527906009458143E-004
  0.73375000000000001        1.0505489500404499       1.27379717120995183E-004
  0.75749999999999995        1.0523313233274811       1.36610131120873065E-004
  0.78125000000000000        1.0541239472081625       1.46226092829296610E-004
  0.80500000000000016        1.0559269348845433       1.56234705348086737E-004
  0.82875000000000010        1.0577404015597054       1.66643234623218515E-004
  0.85250000000000004        1.0595644644878304       1.77459114169621927E-004
  0.87624999999999997        1.0613992430259025       1.88689949965177562E-004
  0.90000000000000002        1.0632448586871199       2.00343525521213232E-004
  0.92374999999999996        1.0651014351960792       2.12427807137136347E-004
  0.94750000000000001        1.0669690985458098       2.24950949347270168E-004
  0.97124999999999995        1.0688479770567312       2.37921300568343097E-004
  0.99500000000000000        1.0707382014376212       2.51347408956537381E-004
   1.0187500000000000        1.0726399048486697       2.65238028483462819E-004
   1.0425000000000000        1.0745532229667167       2.79602125240907432E-004
   1.0662499999999999        1.0764782940527633       2.94448883984760551E-004
   1.0900000000000001        1.0784152590218543       3.09787714929028800E-004
   1.1137500000000000        1.0803642615154372       3.25628260801479920E-004
   1.1375000000000000        1.0823254479763071       3.41980404173066680E-004
   1.1612499999999999        1.0842989677262518       3.58854275073940110E-004
   1.1850000000000001        1.0862849730465152       3.76260258909587135E-004
   1.2087500000000000        1.0882836192612142       3.94209004691360384E-004
   1.2324999999999999        1.0902950648238332       4.12711433596485010E-004
   1.2562500000000001        1.0923194714069464       4.31778747873474208E-004
   1.2800000000000000        1.0943570039953141       4.51422440109782103E-004
   1.3037500000000000        1.0964078309825087       4.71654302879520679E-004
   1.3274999999999999        1.0984721242712430       4.92486438790083899E-004
   1.3512500000000001        1.1005500593775692       5.13931270947599124E-004
   1.3750000000000000        1.1026418155391433       5.36001553862363992E-004
   1.3987499999999999        1.1047475758277441       5.58710384816643092E-004
   1.4225000000000001        1.1068675272662616       5.82071215718531990E-004
   1.4462500000000000        1.1090018609503709       6.06097865467085579E-004
   1.4700000000000000        1.1111507721751275       6.30804532855404440E-004
   1.4937499999999999        1.1133144605667329       6.56205810040041428E-004
   1.5175000000000001        1.1154931302197304       6.82316696606850848E-004
   1.5412500000000000        1.1176869898399124       7.09152614265310820E-004
   1.5649999999999999        1.1198962528932341       7.36729422205367767E-004
   1.5887500000000001        1.1221211377610485       7.65063433153043452E-004
   1.6125000000000000        1.1243618679019971       7.94171430163406397E-004
   1.6362500000000000        1.1266186720209108       8.24070684191989403E-004
   1.6599999999999999        1.1288917842451014       8.54778972488514678E-004
   1.6837500000000001        1.1311814443084420       8.86314597859632161E-004
   1.7075000000000000        1.1334878977436744       9.18696408850616978E-004
   1.7312500000000000        1.1358113960833887       9.51943820899261235E-004
   1.7549999999999999        1.1381521970701753       9.86076838518967378E-004
   1.7787500000000001        1.1405105648764631       1.02111607857192444E-003
   1.8025000000000000        1.1428867703346033       1.05708279469755471E-003
   1.8262499999999999        1.1452810911777931       1.09399890296605555E-003
   1.8499999999999999        1.1476938122924802       1.13188700883186150E-003
   1.8737499999999998        1.1501252259829235       1.17077043546721742E-003
   1.8974999999999997        1.1525756322486453       1.21067325356206371E-003
   1.9212499999999997        1.1550453390755595       1.25162031268266291E-003
   1.9450000000000001        1.1575346627416110       1.29363727428843814E-003
   1.9687500000000000        1.1600439281378372       1.33675064651399104E-003
   1.9924999999999999        1.1625734691058141       1.38098782083148153E-003
   2.0162499999999999        1.1651236287925373       1.42637711071743169E-003
   2.0400000000000000        1.1676947600238585       1.47294779245786263E-003
   2.0637500000000002        1.1702872256976919       1.52073014823617516E-003
   2.0874999999999999        1.1729013991982944       1.56975551165992183E-003
   2.1112500000000001        1.1755376648330291       1.62005631589521681E-003
   2.1349999999999998        1.1781964182931437       1.67166614459150656E-003
   2.1587499999999999        1.1808780671402028       1.72461978579462787E-003
   2.1825000000000001        1.1835830313199658       1.77895328906281318E-003
   2.2062499999999998        1.1863117437056410       1.83470402601869928E-003
   2.2300000000000000        1.1890646506726195       1.89191075459057266E-003
   2.2537500000000001        1.1918422127069652       1.95061368721829607E-003
   2.2774999999999999        1.1946449050501344       2.01085456332404395E-003
   2.3012500000000000        1.1974732183826382       2.07267672637485856E-003
   2.3250000000000002        1.2003276595495675       2.13612520589411383E-003
   2.3487499999999999        1.2032087523312065       2.20124680481209589E-003
   2.3725000000000001        1.2061170382622237       2.26809019258256920E-003
   2.3962500000000002        1.2090530775032844       2.33670600453303370E-003
   2.4199999999999999        1.2120174497692717       2.40714694796172841E-003
   2.4437500000000001        1.2150107553187284       2.47946791554478968E-003
   2.4674999999999998        1.2180336160095611       2.55372610667333952E-003
   2.4912500000000000        1.2210866764265762       2.62998115740310269E-003
   2.5150000000000001        1.2241706057130466       2.70829528115452793E-003
   2.5387499999999998        1.2272860963574990       2.78873341272399284E-003
   2.5625000000000000        1.2304338693293224       2.87136337710473984E-003
   2.5862500000000002        1.2336146730607060       2.95625605683080828E-003
   2.6099999999999999        1.2368292856636909       3.04348557935646934E-003
   2.6337500000000000        1.2400785172969317       3.13312951927076757E-003
   2.6575000000000002        1.2433632094069058       3.22526910825664433E-003
   2.6812499999999999        1.2466842399910516       3.31998947713279874E-003
   2.7050000000000001        1.2500425255575383       3.41737990901404059E-003
   2.7287499999999998        1.2534390205294672       3.51753410596142161E-003
   2.7524999999999999        1.2568747286450468       3.62055051176084003E-003
   2.7762500000000001        1.2603506790066108       3.72653255942944663E-003
   2.7999999999999998        1.2638679680441429       3.83558913440857231E-003
   2.8237500000000000        1.2674277367931646       3.94783488541678058E-003
   2.8475000000000001        1.2710311808534409       4.06339066201905855E-003
   2.8712499999999999        1.2746795542021763       4.18238397343802769E-003
   2.8950000000000000        1.2783741733617375       4.30494949133950530E-003
   2.9187500000000002        1.2821164219633694       4.43122960183140423E-003
   2.9424999999999999        1.2859077557542740       4.56137501266778728E-003
   2.9662500000000001        1.2897497081022720       4.69554542253040538E-003
   2.9900000000000002        1.2936438960603514       4.83391026029271736E-003
   3.0137499999999999        1.2975920270628614       4.97664950338785536E-003
   3.0375000000000001        1.3015959063363094       5.12395458583916105E-003
   3.0612499999999998        1.3056574451209597       5.27602940821714477E-003
   3.0850000000000000        1.3097786698152043       5.43309146381715929E-003
   3.1087500000000001        1.3139617321734953       5.59537309778095158E-003
   3.1324999999999998        1.3182089207112291       5.76312291880280367E-003
   3.1562500000000000        1.3225226734971938       5.93660738658154455E-003
   3.1800000000000002        1.3269055925471764       6.11611260244957974E-003
   3.2037499999999999        1.3313604600724749       6.30194633581417606E-003
   3.2275000000000000        1.3358902568861994       6.49444032542349087E-003
   3.2512500000000006        1.3404981833307406       6.69395290232997070E-003
   3.2749999999999999        1.3451876831647003       6.90087199116895013E-003
   3.2987500000000005        1.3499624709409443       7.11561855853126354E-003
   3.3224999999999998        1.3548265635245791       7.33865059248553758E-003
   3.3462500000000004        1.3597843165477539       7.57046771663835369E-003
   3.3700000000000001        1.3648404667867462       7.81161656677067072E-003
   3.3937500000000003        1.3700001816889553       8.06269708978101136E-003
   3.4175000000000000        1.3752691083308113       8.32436990971632471E-003
   3.4412500000000001        1.3806534792476466       8.59736534978390414E-003
   3.4649999999999999        1.3861601481897667       8.88249366394477935E-003
   3.4887500000000000        1.3917966797878560       9.18065759152639389E-003
   3.5124999999999997        1.3975715502335213       9.49286818840364317E-003
   3.5362499999999999        1.4034942111284314       9.82026301568071289E-003
   3.5599999999999996        1.4095752744106089       1.01641292349634680E-002
   3.5837500000000002        1.4158267791559507       1.05259326834117629E-002
   3.6074999999999995        1.4222624491125027       1.09073540018102440E-002
   3.6312500000000001        1.4288980326282683       1.13103348246089575E-002
   3.6549999999999994        1.4357517791116661       1.17371378796647264E-002
   3.6787500000000000        1.4428450382678408       1.21904258808403811E-002
   3.7025000000000001        1.4502030700463377       1.26733672971664751E-002
   3.7262499999999998        1.4578561322569659       1.31897808549790441E-002
   3.7500000000000000        1.4658410382706295       1.37443382411333668E-002
   3.7525000000000004        1.4667026226700883       1.38051564457885335E-002
   3.7549999999999999        1.4675684378534446       1.38664679754939412E-002
   3.7574999999999998        1.4684385450610224       1.39282806739857157E-002
   3.7599999999999998        1.4693130070814284       1.39906025881029600E-002
   3.7624999999999997        1.4701918883075797       1.40534419752065612E-002
   3.7650000000000001        1.4710752547953587       1.41168073109496570E-002
   3.7675000000000005        1.4719631636234050       1.41807071943224946E-002
   3.7700000000000000        1.4728557165919174       1.42451508729021358E-002
   3.7725000000000000        1.4737529527608020       1.43101472158692501E-002
   3.7749999999999999        1.4746549563191507       1.43757057619417986E-002
   3.7774999999999999        1.4755618026216677       1.44418362086458970E-002
   3.7799999999999994        1.4764735691030200       1.45085485270812862E-002
   3.7825000000000006        1.4773903353600173       1.45758529728245018E-002
   3.7850000000000001        1.4783121832380297       1.46437600973969052E-002
   3.7875000000000001        1.4792391969219227       1.47122807603344025E-002
   3.7900000000000000        1.4801714630317890       1.47814261418972633E-002
   3.7925000000000000        1.4811090707238019       1.48512077564626147E-002
   3.7949999999999995        1.4820521117965215       1.49216374666445179E-002
   3.7974999999999999        1.4830006808030280       1.49927274981909685E-002
   3.8000000000000003        1.4839548751692675       1.50644904557102159E-002
   3.8025000000000002        1.4849147953190474       1.51369393392841080E-002
   3.8050000000000002        1.4858805448061374       1.52100875620299648E-002
   3.8075000000000001        1.4868522304539784       1.52839489686782785E-002
   3.8099999999999996        1.4878299625035460       1.53585378552388886E-002
   3.8125000000000000        1.4888138547699594       1.54338689898347002E-002
   3.8150000000000004        1.4898040248084654       1.55099576347887107E-002
   3.8174999999999999        1.4908005940905156       1.55868195700579800E-002
   3.8199999999999998        1.4918036881906800       1.56644711181161134E-002
   3.8224999999999998        1.4928134369852293       1.57429291703952701E-002
   3.8249999999999997        1.4938299748632988       1.58222112154091654E-002
   3.8275000000000001        1.4948534409516125       1.59023353686890238E-002
   3.8300000000000005        1.4958839793538541       1.59833204046780745E-002
   3.8325000000000000        1.4969217283203011       1.60651856717711136E-002
   3.8350000000000000        1.4979668757780078       1.61479517216450152E-002
   3.8374999999999999        1.4990195494532301       1.62316391657254012E-002
   3.8399999999999999        1.5000799269968661       1.63162698951862285E-002
   3.8424999999999994        1.5011481815904784       1.64018665380280537E-002
   3.8450000000000006        1.5022244932116704       1.64884526237414689E-002
   3.8475000000000001        1.5033090490166663       1.65760526343627472E-002
   3.8500000000000001        1.5044020388535118       1.66646920050576401E-002
   3.8525000000000000        1.5055036752702380       1.67543973995752833E-002
   3.8550000000000000        1.5066141646756797       1.68451964497555208E-002
   3.8574999999999995        1.5077337273716569       1.69371180394285933E-002
   3.8599999999999999        1.5088625932314041       1.70301923245142102E-002
   3.8625000000000003        1.5100010022967638       1.71244508128237036E-002
   3.8650000000000002        1.5111492054243068       1.72199264504191603E-002
   3.8675000000000002        1.5123074649853565       1.73166537151987973E-002
   3.8700000000000001        1.5134760556255502       1.74146687184633803E-002
   3.8724999999999996        1.5146552650902325       1.75140093153104554E-002
   3.8750000000000000        1.5158453951228126       1.76147152248138858E-002
   3.8775000000000004        1.5170467624441357       1.77168281610702132E-002
   3.8799999999999999        1.5182596998219899       1.78203919763369294E-002
   3.8824999999999998        1.5194845612152412       1.79254528645397052E-002
   3.8849999999999998        1.5207217071656751       1.80320593457475829E-002
   3.8874999999999997        1.5219715300327861       1.81402627351186368E-002
   3.8900000000000001        1.5232344396646129       1.82501171638321941E-002
   3.8925000000000005        1.5245108651289507       1.83616798070265243E-002
   3.8950000000000000        1.5258012723605114       1.84750113263238702E-002
   3.8975000000000000        1.5271061426433181       1.85901758664700385E-002
   3.8999999999999999        1.5284259906500801       1.87072415550708845E-002
   3.9024999999999999        1.5297613631006017       1.88262808019614876E-002
   3.9049999999999994        1.5311128416441298       1.89473706858187090E-002
   3.9075000000000006        1.5324810498965480       1.90705934342947706E-002
   3.9100000000000001        1.5338666418238087       1.91960367203650520E-002
   3.9125000000000001        1.5352703286524725       1.93237944925221047E-002
   3.9150000000000000        1.5366928682571321       1.94539674038811047E-002
   3.9175000000000000        1.5381350741739575       1.95866635591957841E-002
   3.9199999999999995        1.5395978174118359       1.97219992582989105E-002
   3.9224999999999999        1.5410820496797890       1.98601001156818238E-002
   3.9250000000000003        1.5425887864622954       2.00011017873938449E-002
   3.9275000000000002        1.5441191323931800       2.01451513805564406E-002
   3.9300000000000002        1.5456742874684126       2.02924087886592296E-002
   3.9325000000000001        1.5472555590408872       2.04430483043066512E-002
   3.9349999999999996        1.5488643758309353       2.05972605033976526E-002
   3.9375000000000000        1.5505023043830779       2.07552544587657067E-002
   3.9400000000000004        1.5521710685126113       2.09172603565583523E-002
   3.9424999999999999        1.5538725724345295       2.10835326087220783E-002
   3.9449999999999998        1.5556089205376749       2.12543534733525968E-002
   3.9474999999999998        1.5573824933527092       2.14300381370190890E-002
   3.9499999999999997        1.5591958931695804       2.16109388922827855E-002
   3.9525000000000001        1.5610521073485240       2.17974534180030328E-002
   3.9550000000000005        1.5629544941043589       2.19900320796507370E-002
   3.9575000000000000        1.5649068875343133       2.21891887691350806E-002
   3.9600000000000000        1.5669136920349758       2.23955141284421580E-002
   3.9624999999999999        1.5689800090255286       2.26096926325675442E-002
   3.9649999999999999        1.5711118023933093       2.28325248972489417E-002
   3.9674999999999994        1.5733161181950790       2.30649573086553587E-002
   3.9700000000000006        1.5756013820994257       2.33081221462223508E-002
   3.9725000000000001        1.5779778111118790       2.35633931334571500E-002
   3.9750000000000001        1.5804580025918140       2.38324644181503488E-002
   3.9775000000000000        1.5830577733502362       2.41174658681117642E-002
   3.9800000000000000        1.5857974799062580       2.44211387877484448E-002
   3.9824999999999995        1.5887040776108134       2.47471140780553649E-002
   3.9849999999999999        1.5918145498556477       2.51003777109648739E-002
   3.9875000000000003        1.5951821160044410       2.54881070280016594E-002
   3.9900000000000002        1.5988883908322815       2.59213159934545585E-002
   3.9925000000000002        1.6030706797349825       2.64185426467071979E-002
   3.9950000000000001        1.6079965282608162       2.70159279008191922E-002
   3.9974999999999996        1.6143561629976766       2.78067616337992207E-002
   4.0000000000000000        1.6294083531831569       2.97729197832829647E-002
   4.0025000000000004        1.6276376441329348       4.45688140525202295E-002
   4.0049999999999999        1.6270414915317708       5.06878707488996050E-002
   4.0075000000000003        1.6266382177686627       5.53832350514792612E-002
   4.0099999999999998        1.6263345812102545       5.93431241774214080E-002
   4.0125000000000002        1.6260944792721621       6.28339256926198769E-002
   4.0149999999999997        1.6258994003462257       6.59921647723455546E-002
   4.0175000000000001        1.6257383482863532       6.88988892364962302E-002
   4.0199999999999996        1.6256041604915612       7.16068705420885021E-002
   4.0225000000000000        1.6254918624212842       7.41527393700392584E-002
   4.0250000000000004        1.6253978331962367       7.65631484180545469E-002
   4.0274999999999999        1.6253193378616348       7.88582047681662401E-002
   4.0300000000000002        1.6252542567638411       8.10535193958090844E-002
   4.0324999999999998        1.6252009002751404       8.31614983665214108E-002
   4.0350000000000001        1.6251579000764032       8.51921937904279863E-002
   4.0374999999999996        1.6251241286286462       8.71538844839097604E-002
   4.0400000000000000        1.6250986440248394       8.90534846397414009E-002
   4.0425000000000004        1.6250806494912333       9.08968388603366012E-002
   4.0449999999999999        1.6250694641241217       9.26889399906302147E-002
   4.0475000000000003        1.6250645005553113       9.44340930479091040E-002
   4.0499999999999998        1.6250652479031085       9.61360407158987074E-002
   4.0525000000000002        1.6250712602105259       9.77980609721326166E-002
   4.0549999999999997        1.6250821392971915       9.94230435018292336E-002
   4.0579999999999998        1.6251011300030587       0.10132772175223510     
   4.0599999999999996        1.6251171392392765       0.10257187081224867     
   4.0625000000000000        1.6251406633928791       0.10410004959035860     
   4.0650000000000004        1.6251678626246566       0.10559993253850737     
   4.0674999999999999        1.6251985080904565       0.10707318700676333     
   4.0700000000000003        1.6252323925013330       0.10852132627793297     
   4.0724999999999998        1.6252693235911084       0.10994572846527265     
   4.0750000000000002        1.6253091303436977       0.11134765328143864     
   4.0774999999999997        1.6253516543798767       0.11272825538225172     
   4.0800000000000001        1.6253967500346724       0.11408859627622234     
   4.0824999999999996        1.6254442829754132       0.11542965447275362     
   4.0850000000000000        1.6254941290070133       0.11675233425348945     
   4.0875000000000004        1.6255461730344110       0.11805747328831633     
   4.0899999999999999        1.6256003081576142       0.11934584927664073     
   4.0925000000000002        1.6256564348792044       0.12061818576210993     
   4.0949999999999998        1.6257144604076821       0.12187515724304777     
   4.0975000000000001        1.6257742980428700       0.12311739368007790     
   4.0999999999999996        1.6258358665555972       0.12434548447972561     
   4.1025000000000000        1.6258990900113379       0.12555998206002816     
   4.1050000000000004        1.6259638968767904       0.12676140496999694     
   4.1074999999999999        1.6260302182427786       0.12795024059693796     
   4.1100000000000003        1.6260979942131921       0.12912694821904414     
   4.1124999999999998        1.6261671633801023       0.13029196047158895     
   4.1150000000000002        1.6262376693542675       0.13144568591932468     
   4.1174999999999997        1.6263094588117084       0.13258851076497993     
   4.1200000000000001        1.6263824812662233       0.13372080051456417     
   4.1224999999999996        1.6264566890707812       0.13484290150408654     
   4.1250000000000000        1.6265320363997262       0.13595514220199964     
   4.1275000000000004        1.6266084803236553       0.13705783455999274     
   4.1299999999999999        1.6266859798236424       0.13815127508261921     
   4.1325000000000003        1.6267644956512404       0.13923574586647597     
   4.1349999999999998        1.6268439910195922       0.14031151562189159     
   4.1375000000000002        1.6269244302524355       0.14137884044025051     
   4.1399999999999997        1.6270057794954651       0.14243796466488715     
   4.1425000000000001        1.6270880064103039       0.14348912161038788     
   4.1449999999999996        1.6271710800816142       0.14453253424119697     
   4.1475000000000000        1.6272549709313930       0.14556841579761343     
   4.1500000000000004        1.6273396506397846       0.14659697037406039     
   4.1524999999999999        1.6274250937974424       0.14761839361053086     
   4.1550000000000002        1.6275112709364117       0.14863287256313540     
   4.1574999999999998        1.6275981588171418       0.14964058709921363     
   4.1600000000000001        1.6276857334712753       0.15064170970148050     
   4.1624999999999996        1.6277739718716586       0.15163640602004766     
   4.1650000000000000        1.6278628518816995       0.15262483524163897     
   4.1675000000000004        1.6279523522082027       0.15360715043362272     
   4.1699999999999999        1.6280424523573502       0.15458349886492698     
   4.1725000000000003        1.6281331325935871       0.15555402230570614     
   4.1749999999999998        1.6282243739011921       0.15651885730744705     
   4.1775000000000002        1.6283161579483043       0.15747813546505901     
   4.1799999999999997        1.6284084670532322       0.15843198366233149     
   4.1825000000000001        1.6285012841528572       0.15938052430203928     
   4.1849999999999996        1.6285945927729866       0.16032387552184263     
   4.1875000000000000        1.6286883752571850       0.16126215122443427     
   4.1900000000000004        1.6287826197126032       0.16219546195744519     
   4.1924999999999999        1.6288773095292308       0.16312391406039634     
   4.1950000000000003        1.6289724303261766       0.16404761052057437     
   4.1974999999999998        1.6290679681877505       0.16496665096056351     
   4.2000000000000002        1.6291639096428538       0.16588113178819988     
   4.2024999999999997        1.6292602418624651       0.16679114636027975     
   4.2050000000000001        1.6293569517735318       0.16769678502747373     
   4.2074999999999996        1.6294540273430955       0.16859813539347801     
   4.2100000000000000        1.6295514566942577       0.16949528234597394     
   4.2125000000000004        1.6296492283075183       0.17038830819170989     
   4.2149999999999999        1.6297473310060366       0.17127729276350773     
   4.2175000000000002        1.6298457539416795       0.17216231352165667     
   4.2199999999999998        1.6299444865817776       0.17304344565004567     
   4.2225000000000001        1.6300435184859494       0.17392076212489760     
   4.2249999999999996        1.6301428401364908       0.17479433389111015     
   4.2275000000000000        1.6302424416637886       0.17566422981004576     
   4.2300000000000004        1.6303423136775692       0.17653051682719623     
   4.2324999999999999        1.6304424470461851       0.17739326002416375     
   4.2350000000000003        1.6305428328868665       0.17825252268938019     
   4.2374999999999998        1.6306434625564379       0.17910836638542482     
   4.2400000000000002        1.6307443276424709       0.17996085101314863     
   4.2424999999999997        1.6308454199548570       0.18081003487277725     
   4.2450000000000001        1.6309467315177693       0.18165597472217321     
   4.2474999999999996        1.6310482545619918       0.18249872583240881     
   4.2500000000000000        1.6311499815175958       0.18333834204080815     
   4.3262499999999999        1.6343181738580130       0.20767087757493302     
   4.4024999999999999        1.6375268909745246       0.23014342429674772     
   4.4787499999999998        1.6406933608155569       0.25133815729729786     
   4.5549999999999997        1.6437679272985004       0.27160196892809957     
   4.6312499999999996        1.6467183208975920       0.29115909048369359     
   4.7074999999999996        1.6495223664162575       0.31016294354011992     
   4.7837500000000004        1.6521641940195080       0.32872297858429017     
   4.8600000000000003        1.6546320952573514       0.34691979601452710     
   4.9362500000000002        1.6569172312252833       0.36481423392731455     
   5.0125000000000002        1.6590128062420804       0.38245311370559004     
   5.0887500000000001        1.6609135392749883       0.39987303056736689     
   5.1650000000000000        1.6626152813326620       0.41710293400059006     
   5.2412500000000000        1.6641147625911403       0.43416594261651159     
   5.3174999999999999        1.6654094045974452       0.45108064859666058     
   5.3937499999999998        1.6664971835206435       0.46786207670688651     
   5.4699999999999998        1.6673765280917130       0.48452240248920364     
   5.5462499999999997        1.6680462422581590       0.50107149905875648     
   5.6224999999999996        1.6685054457720851       0.51751735957970479     
   5.6987500000000004        1.6687535280021495       0.53386642802864803     
   5.7750000000000004        1.6687901116361081       0.55012386126958845     
   5.8512500000000003        1.6686150312422479       0.56629374147854172     
   5.9275000000000002        1.6682282765000256       0.58237923457389185     
   6.0037500000000001        1.6676300347419168       0.59838274956117521     
   6.0800000000000001        1.6668206207995426       0.61430603416097040     
   6.1562500000000000        1.6658004889813018       0.63015027786099043     
   6.2324999999999999        1.6645702185084237       0.64591618973719189     
   6.3087499999999999        1.6631305049415206       0.66160406521023096     
   6.3849999999999998        1.6614821529797608       0.67721384263421314     
   6.4612499999999997        1.6596260754771732       0.69274515370167733     
   6.5375000000000005        1.6575632678316023       0.70819735639809123     
   6.6137499999999996        1.6552948338966251       0.72356958328140630     
   6.6900000000000013        1.6528219622201468       0.73886076436419823     
   6.7662500000000003        1.6501459269989147       0.75406965593272168     
   6.8425000000000002        1.6472680854520221       0.76919486443478924     
   6.9187500000000002        1.6441898749491337       0.78423486729944758     
   6.9949999999999992        1.6409128104943242       0.79918803139322925     
   7.0712500000000000        1.6374384824056472       0.81405262941452350     
   7.1475000000000000        1.6337685541498586       0.82882685451617655     
   7.2237500000000008        1.6299047602987862       0.84350883339869354     
   7.2999999999999998        1.6258489045796440       0.85809663807730230     
   7.3762499999999998        1.6216028579964479       0.87258829649405356     
   7.4524999999999997        1.6171685570036241       0.88698180211954913     
   7.5287499999999987        1.6125480017163096       0.90127512266692400     
   7.6050000000000004        1.6077432541446626       0.91546620802239720     
   7.6812499999999995        1.6027564364419096       0.92955299748149489     
   7.7575000000000003        1.5975897291578069       0.94353342636728965     
   7.8337500000000002        1.5922453694909369       0.95740543209639362     
   7.9100000000000010        1.5867256495344406       0.97116695974938505     
   7.9862500000000001        1.5810329145109436       0.98481596719473175     
   8.0625000000000000        1.5751695609932197       0.99835042980865341     
   8.1387499999999999        1.5691380351079236        1.0117683448276451     
   8.2149999999999999        1.5629408307204531        1.0250677353653863     
   8.2912499999999998        1.5565804885301631        1.0382466547420344     
   8.3674999999999997        1.5500595905942380        1.0513031875051961     
   8.4437499999999996        1.5433807636393897        1.0642354560161309     
   8.5199999999999996        1.5365466740286045        1.0770416213061385     
   8.5962499999999995        1.5295600264012370        1.0897198861209569     
   8.6724999999999994        1.5224235618411974        1.1022684974595109     
   8.7487499999999994        1.5151400559388963        1.1146857488529023     
   8.8249999999999993        1.5077123168411255        1.1269699824587600     
   8.9012499999999992        1.5001431832894974        1.1391195909824183     
   8.9774999999999991        1.4924355226476536        1.1511330194345171     
   9.0537500000000009        1.4845922289177287        1.1630087667327553     
   9.1300000000000008        1.4766162146764263        1.1747453823240812     
   9.2062500000000007        1.4685104333361478        1.1863414867183237     
   9.2825000000000006        1.4602778407822370        1.1977957439519511     
   9.3587500000000006        1.4519214175868869        1.2091068816620274     
   9.4350000000000005        1.4434441609656004        1.2202736872489666     
   9.5112500000000004        1.4348490827938976        1.2312950086549659     
   9.5875000000000004        1.4261392076398631        1.2421697550285660     
   9.6637500000000003        1.4173175708141383        1.2528968972839976     
   9.7400000000000002        1.4083872164367526        1.2634754685631056     
   9.8162500000000001        1.3993511955184488        1.2739045646055280     
   9.8925000000000001        1.3902125639486151        1.2841833439329866     
   9.9687500000000000        1.3809743810172497        1.2943110284275392     
   10.045000000000000        1.3716397068988910        1.3042869028560513     
   10.121200000000000        1.3622178135074205        1.3141039237642371     
   10.197500000000000        1.3526931209893078        1.3237806767676914     
   10.273800000000000        1.3430809921310567        1.3333036514405807     
   10.350000000000000        1.3333972418202829        1.3426602058752943     
   10.426200000000000        1.3236323615503118        1.3518625215395450     
   10.502500000000000        1.3137764072419060        1.3609220318691015     
   10.578799999999999        1.3038451648618821        1.3698262803970993     
   10.654999999999999        1.2938548025837278        1.3785636856012076     
   10.731199999999999        1.2837953378734488        1.3871458627498963     
   10.807499999999999        1.2736564096253884        1.3955836718773296     
   10.883699999999999        1.2634675494794683        1.4038549576963375     
   10.960000000000001        1.2532049564992978        1.4119814501573980     
   11.036300000000001        1.2428848853733632        1.4199522707807215     
   11.112500000000001        1.2325238702757442        1.4277574137005928     
   11.188800000000001        1.2220975931360918        1.4354175559123123     
   11.265000000000001        1.2116362303455517        1.4429128640022091     
   11.341200000000001        1.2011289681540855        1.4502537782035871     
   11.417500000000000        1.1905647388074934        1.4574499979461422     
   11.493800000000000        1.1799600478424090        1.4644921591719902     
   11.570000000000000        1.1693316256272264        1.4713718065484183     
   11.646200000000000        1.1586683034422232        1.4780987738333733     
   11.722500000000000        1.1479586982305152        1.4846821414514326     
   11.798800000000000        1.1372194335492254        1.4911135830523359     
   11.875000000000000        1.1264672552786903        1.4973856144716162     
   11.951200000000000        1.1156906821899348        1.5035074550044314     
   12.027500000000000        1.1048780702943295        1.5094875794990006     
   12.103800000000000        1.0940460614501244        1.5153186364245319     
   12.180000000000000        1.0832113628168896        1.5209940971688107     
   12.256200000000000        1.0723622215391184        1.5265225611810012     
   12.332500000000000        1.0614867694333188        1.5319118925803195     
   12.408799999999999        1.0506016036595616        1.5371556846050132     
   12.484999999999999        1.0397233264208550        1.5422483191692247     
   12.561199999999999        1.0288399593707791        1.5471977773142163     
   12.637499999999999        1.0179394519086684        1.5520113130427324     
   12.713699999999999        1.0070525786449300        1.5566773842788233     
   12.789999999999999       0.99615292983198189        1.5612093451882041     
   12.866299999999999       0.98525692041428037        1.5656021203275952     
   12.942500000000003       0.97438090526371546        1.5698513925275881     
   13.018800000000001       0.96349838153976086        1.5739695110542211     
   13.095000000000001       0.95263987298321873        1.5779469025421757     
   13.171199999999999       0.94179306546736019        1.5817902990075419     
   13.247500000000000       0.93094566423284264        1.5855057531715198     
   13.323800000000002       0.92011378937162891        1.5890894307688879     
   13.400000000000000       0.90931343806051801        1.5925382107348740     
   13.476200000000000       0.89853218914860888        1.5958582097632592     
   13.552499999999998       0.88775768013347667        1.5990548876533659     
   13.628800000000000       0.87700578209220903        1.6021251795643019     
   13.705000000000000       0.86629220629516146        1.6050666998666623     
   13.781200000000000       0.85560446647253363        1.6078849587311603     
   13.857500000000000       0.84493017103913692        1.6105848341710745     
   13.933799999999998       0.83428490812388212        1.6131639856953925     
   14.010000000000002       0.82368407282717881        1.6156207188172342     
   14.086200000000000       0.81311515111960631        1.6179599511724541     
   14.162500000000000       0.80256575561957322        1.6201859946616568     
   14.238799999999999       0.79205115859888386        1.6222971883639521     
   14.315000000000000       0.78158640856146633        1.6242924805439756     
   14.391200000000000       0.77115899814887667        1.6261762127279762     
   14.467499999999999       0.76075657388670492        1.6279521423803682     
   14.543799999999999       0.75039406884128368        1.6296192462170056     
   14.619999999999997       0.74008615814817713        1.6311770540164554     
   14.696200000000001       0.72982037686511103        1.6326293457433629     
   14.772500000000001       0.71958444045273151        1.6339793432101291     
   14.848799999999999       0.70939291498906420        1.6352265924754814     
   14.924999999999999       0.69926010734220012        1.6363712032718345     
   15.001200000000003       0.68917362010924588        1.6374163958275958     
   15.077500000000001       0.67912126640611248        1.6383648769210966     
   15.153800000000000       0.66911723800750722        1.6392167433848628     
   15.230000000000000       0.65917543777163445        1.6399725977409054     
   15.306200000000000       0.64928357216496735        1.6406351445955443     
   15.382500000000002       0.63942957494560271        1.6412065960835314     
   15.458800000000000       0.62962724430705475        1.6416875470627892     
   15.535000000000000       0.61989007435859700        1.6420790631426694     
   15.611199999999998       0.61020589787581470        1.6423833422815162     
   15.687500000000000       0.60056279472572072        1.6426021209914805     
   15.763800000000002       0.59097416269440051        1.6427364476793676     
   15.840000000000000       0.58145308360090919        1.6427878071937561     
   15.916200000000000       0.57198754563660781        1.6427579168309456     
   15.992499999999998       0.56256579911465998        1.6426480606567146     
   16.068800000000000       0.55320083714095680        1.6424597035496300     
   16.145000000000000       0.54390532631440269        1.6421947145740852     
   16.221200000000000       0.53466743041668507        1.6418543559220318     
   16.297499999999999       0.52547559012094747        1.6414394941790424     
   16.373799999999999       0.51634238159928303        1.6409519564192105     
   16.449999999999999       0.50728005457130598        1.6403939662406657     
   16.526199999999999       0.49827696527839743        1.6397663529395015     
   16.602499999999999       0.48932175510928727        1.6390695695014246     
   16.678799999999999       0.48042659334940041        1.6383057989434902     
   16.754999999999999       0.47160331033605618        1.6374775640629076     
   16.831199999999999       0.46284047483829976        1.6365852840550030     
   16.907499999999999       0.45412695014837323        1.6356290304276913     
   16.983799999999999       0.44547449781538284        1.6346112917050557     
   17.059999999999999       0.43689453733967448        1.6335348672893493     
   17.136199999999999       0.42837586624392560        1.6323997948028190     
   17.212499999999999       0.41990758219633334        1.6312057913761007     
   17.288799999999998       0.41150104046519914        1.6299556215861764     
   17.364999999999998       0.40316725185223196        1.6286523317909130     
   17.441199999999998       0.39489525204244746        1.6272956028149221     
   17.517499999999998       0.38667438135670584        1.6258848217858131     
   17.593800000000002       0.37851559125817008        1.6244229957325815     
   17.670000000000002       0.37042948942927523        1.6229133855830549     
   17.746200000000002       0.36240536108376342        1.6213553377083896     
   17.822500000000002       0.35443279982562231        1.6197479304300733     
   17.898800000000001       0.34652236218302657        1.6180943835264960     
   17.975000000000001       0.33868426318106332        1.6163981451566460     
   18.051200000000001       0.33090804869612361        1.6146582533327116     
   18.127500000000001       0.32318357429637867        1.6128735036451149     
   18.203800000000001       0.31552101286437750        1.6110473231846816     
   18.280000000000001       0.30793018698524016        1.6091832869545131     
   18.356200000000001       0.30040091182078604        1.6072801693520931     
   18.432500000000001       0.29292330782852666        1.6053365073304913     
   18.508800000000001       0.28550716259110193        1.6033558723183723     
   18.585000000000001       0.27816192836590281        1.6013420155589759     
   18.661200000000001       0.27087768602989903        1.5992934317099139     
   18.737500000000001       0.26364482487858060        1.5972084205292651     
   18.813800000000001       0.25647276078043491        1.5950906905647266     
   18.890000000000001       0.24937058001482451        1.5929441085391867     
   18.966200000000001       0.24232863861078435        1.5907669318543873     
   19.042500000000000       0.23533759860106940        1.5885572438496804     
   19.118800000000000       0.22840651530479716        1.5863188708870546     
   19.195000000000000       0.22154411998757936        1.5840557765460304     
   19.271200000000000       0.21474104530459831        1.5817660047647193     
   19.347500000000000       0.20798822605317527        1.5794474468275483     
   19.423700000000000       0.20130309981788053        1.5771071130958596     
   19.500000000000000       0.19466784811972399        1.5747397838316057     
   19.576300000000000       0.18809100160636452        1.5723494243865745     
   19.652500000000000       0.18158077678724138        1.5699401076276256     
   19.728800000000000       0.17511978704416298        1.5675063663242796     
   19.805000000000000       0.16872467092440821        1.5650555007445099     
   19.881200000000000       0.16238661002913510        1.5625851632718666     
   19.957500000000000       0.15609708202003564        1.5600929176875944     


==> anc/M0_1_2_v2.dat <==
  2.12500000000000015E-002   1.0012257183400453       1.10161650359779979E-008
  4.49999999999999983E-002   1.0026032645246905       3.42552263321529164E-007
  6.87500000000000056E-002   1.0039870286328367       8.03919988170042947E-007
  9.24999999999999989E-002   1.0053776587707675       1.46327671809018451E-006
  0.11625000000000002        1.0067752192607271       2.32388460382622224E-006
  0.14000000000000001        1.0081797753745274       3.38906973621434020E-006
  0.16375000000000001        1.0095913933531975       4.66222370680537781E-006
  0.18750000000000000        1.0110101404271661       6.14680521505489973E-006
  0.21124999999999999        1.0124360848369869       7.84634172374059860E-006
  0.23499999999999999        1.0138692958546345       9.76443116433667784E-006
  0.25874999999999998        1.0153098438053776       1.19047436941472974E-005
  0.28249999999999997        1.0167578000902622       1.42710235070769708E-005
  0.30625000000000002        1.0182132372092165       1.68670906999969037E-005
  0.33000000000000002        1.0196762287848011       1.96968431967475578E-005
  0.35375000000000001        1.0211468495866300       2.27642587319090029E-005
  0.37750000000000000        1.0226251755564826       2.60733968965592034E-005
  0.40125000000000000        1.0241112838341295       2.96284012483400806E-005
  0.42499999999999999        1.0256052527839048       3.34335014882512381E-005
  0.44874999999999998        1.0271071620220387       3.74930157066992825E-005
  0.47249999999999992        1.0286170924447939       4.18113527014402956E-005
  0.49625000000000008        1.0301351262574179       4.63930143701762605E-005
  0.52000000000000002        1.0316613470039548       5.12425981806827435E-005
  0.54374999999999996        1.0331958395979386       5.63647997214843246E-005
  0.56750000000000000        1.0347386903540059       6.17644153362234490E-005
  0.59125000000000005        1.0362899870204603       6.74463448450179697E-005
  0.61499999999999999        1.0378498188128205       7.34155943562558226E-005
  0.63875000000000004        1.0394182764483977       7.96772791724278132E-005
  0.66249999999999998        1.0409954521819318       8.62366267937797400E-005
  0.68625000000000003        1.0425814398423332       9.30989800237331952E-005
  0.70999999999999996        1.0441763348705679       1.00269800180218077E-004
  0.73375000000000001        1.0457802343587368       1.07754670417254493E-004
  0.75749999999999995        1.0473932370903865       1.15559299161333871E-004
  0.78125000000000000        1.0490154435821084       1.23689523667366592E-004
  0.80500000000000016        1.0506469561264740       1.32151313699196152E-004
  0.82875000000000010        1.0522878788363548       1.40950775339931239E-004
  0.85250000000000004        1.0539383176049828       1.50094154925393643E-004
  0.87624999999999997        1.0555983804934792       1.59587843178559324E-004
  0.90000000000000002        1.0572681772731574       1.69438379373611274E-004
  0.92374999999999996        1.0589478198111124       1.79652455768980669E-004
  0.94750000000000001        1.0606374220392374       1.90236922143974176E-004
  0.97124999999999995        1.0623371000081505       2.01198790513851082E-004
  0.99500000000000000        1.0640469719429635       2.12545240019635344E-004
   1.0187500000000000        1.0657671583009674       2.24283622000462834E-004
   1.0425000000000000        1.0674977818313214       2.36421465256676398E-004
   1.0662499999999999        1.0692389676368284       2.48966481512327611E-004
   1.0900000000000001        1.0709908432378885       2.61926571086181219E-004
   1.1137500000000000        1.0727535386387250       2.75309828780839641E-004
   1.1375000000000000        1.0745271863959864       2.89124550000106201E-004
   1.1612499999999999        1.0763119216898254       3.03379237105260661E-004
   1.1850000000000001        1.0781078823975698       3.18082606021518742E-004
   1.2087500000000000        1.0799152091701021       3.33243593106572042E-004
   1.2324999999999999        1.0817340455110698       3.48871362293766657E-004
   1.2562500000000001        1.0835645378590584       3.64975312523188340E-004
   1.2800000000000000        1.0854068356728634       3.81565085474689714E-004
   1.3037500000000000        1.0872610915200107       3.98650573617695457E-004
   1.3274999999999999        1.0891274611686710       4.16241928593472977E-004
   1.3512500000000001        1.0910061036831387       4.34349569946498794E-004
   1.3750000000000000        1.0928971815230430       4.52984194222506159E-004
   1.3987499999999999        1.0948008606464716       4.72156784451855792E-004
   1.4225000000000001        1.0967173106172010       4.91878620038008738E-004
   1.4462500000000000        1.0986467047162365       5.12161287072051695E-004
   1.4700000000000000        1.1005892200578764       5.33016689095533870E-004
   1.4937499999999999        1.1025450377105288       5.54457058335211506E-004
   1.5175000000000001        1.1045143428225257       5.76494967434827547E-004
   1.5412500000000000        1.1064973247531844       5.99143341710572171E-004
   1.5649999999999999        1.1084941772094006       6.22415471958583403E-004
   1.5887500000000001        1.1105050983880487       6.46325027844707120E-004
   1.6125000000000000        1.1125302911245107       6.70886071908612406E-004
   1.6362500000000000        1.1145699631683712       6.96113074291913490E-004
   1.6599999999999999        1.1166243268643592       7.22020927778423941E-004
   1.6837500000000001        1.1186936000394965       7.48624964296618718E-004
   1.7075000000000000        1.1207780057028356       7.75940971457171895E-004
   1.7312500000000000        1.1228777723486492       8.03985210261970711E-004
   1.7549999999999999        1.1249931341493695       8.32774433598989822E-004
   1.7787500000000001        1.1271243311574453       8.62325905645294050E-004
   1.8025000000000000        1.1292716095166342       8.92657422232443170E-004
   1.8262499999999999        1.1314352224466138       9.23787332855733126E-004
   1.8499999999999999        1.1336154274330994       9.55734560680142039E-004
   1.8737499999999998        1.1358124910160696       9.88518629809126371E-004
   1.8974999999999997        1.1380266860261177       1.02215968771962574E-003
   1.9212499999999997        1.1402582926037164       1.05667853199462708E-003
   1.9450000000000001        1.1425075984800970       1.09209663784271774E-003
   1.9687500000000000        1.1447748992723312       1.12843618708792417E-003
   1.9924999999999999        1.1470604987935127       1.16572009872575140E-003
   2.0162499999999999        1.1493647093790029       1.20397206114877700E-003
   2.0400000000000000        1.1516878522297782       1.24321656615319367E-003
   2.0637500000000002        1.1540302577739934       1.28347894484669156E-003
   2.0874999999999999        1.1563922660479744       1.32478540558755202E-003
   2.1112500000000001        1.1587742270979347       1.36716307409557084E-003
   2.1349999999999998        1.1611765014038287       1.41064003588690359E-003
   2.1587499999999999        1.1635994602212421       1.45524538106552525E-003
   2.1825000000000001        1.1660434864717555       1.50100925243244884E-003
   2.2062499999999998        1.1685089746237141       1.54796289517560763E-003
   2.2300000000000000        1.1709963316292509       1.59613871089391425E-003
   2.2537500000000001        1.1735059773834706       1.64557031430128471E-003
   2.2774999999999999        1.1760383464724660       1.69629259527011409E-003
   2.3012500000000000        1.1785938842002384       1.74834177644280137E-003
   2.3250000000000002        1.1811730541371990       1.80175549133757711E-003
   2.3487499999999999        1.1837763342582719       1.85657285066319648E-003
   2.3725000000000001        1.1864042188364041       1.91283452148691743E-003
   2.3962500000000002        1.1890572192454056       1.97058280999613637E-003
   2.4199999999999999        1.1917358821473611       2.02986177939983156E-003
   2.4437500000000001        1.1944407212951289       2.09071722750963501E-003
   2.4674999999999998        1.1971723218399148       2.15319696137872317E-003
   2.4912500000000000        1.1999312726987772       2.21735079097633899E-003
   2.5150000000000001        1.2027181847792197       2.28323067358900209E-003
   2.5387499999999998        1.2055336921684416       2.35089083835067015E-003
   2.5625000000000000        1.2083784534076865       2.42038792002956639E-003
   2.5862500000000002        1.2112531528593076       2.49178110292046793E-003
   2.6099999999999999        1.2141585021750103       2.56513227578453705E-003
   2.6337500000000000        1.2170952418746406       2.64050619888400728E-003
   2.6575000000000002        1.2200641430459578       2.71797068427822230E-003
   2.6812499999999999        1.2230660091770096       2.79759679068230117E-003
   2.7050000000000001        1.2261016781340781       2.87945903434332420E-003
   2.7287499999999998        1.2291720242997033       2.96363561756297043E-003
   2.7524999999999999        1.2322779608870313       3.05020867669493663E-003
   2.7762500000000001        1.2354204424487425       3.13926455167308580E-003
   2.7999999999999998        1.2386004676010856       3.23089407938688313E-003
   2.8237500000000000        1.2418190819861836       3.32519291352122463E-003
   2.8475000000000001        1.2450773814987830       3.42226187382242784E-003
   2.8712499999999999        1.2483765158071169       3.52220732815248638E-003
   2.8950000000000000        1.2517176922015678       3.62514161115527235E-003
   2.9187500000000002        1.2551021798095165       3.73118348389693240E-003
   2.9424999999999999        1.2585313142202055       3.84045863946882136E-003
   2.9662500000000001        1.2620065025698024       3.95310026027467006E-003
   2.9900000000000002        1.2655292291443325       4.06924963358349170E-003
   3.0137499999999999        1.2691010615669027       4.18905683294235227E-003
   3.0375000000000001        1.2727236576460117       4.31268147424012163E-003
   3.0612499999999998        1.2763987729740078       4.44029355663247676E-003
   3.0850000000000000        1.2801282693793539       4.57207440022953937E-003
   3.1087500000000001        1.2839141243538041       4.70821769446945308E-003
   3.1324999999999998        1.2877584415965184       4.84893067353060151E-003
   3.1562500000000000        1.2916634628423733       4.99443543806628570E-003
   3.1800000000000002        1.2956315811722605       5.14497044610109141E-003
   3.2037499999999999        1.2996653560403866       5.30079220026067818E-003
   3.2275000000000000        1.3037675302991003       5.46217716381754061E-003
   3.2512500000000006        1.3079410495578219       5.62942394457897899E-003
   3.2749999999999999        1.3121890842820687       5.80285579375831081E-003
   3.2987500000000005        1.3165150551250939       5.98282347709604579E-003
   3.3224999999999998        1.3209226620931933       6.16970858821799112E-003
   3.3462500000000004        1.3254159182829914       6.36392739031472771E-003
   3.3700000000000001        1.3299991615160023       6.56593515655702620E-003
   3.3937500000000003        1.3346772179273283       6.77623199308119168E-003
   3.4175000000000000        1.3394552810108671       6.99536816966002829E-003
   3.4412500000000001        1.3443390487787306       7.22395178045232011E-003
   3.4649999999999999        1.3493348672329435       7.46265785288859583E-003
   3.4887500000000000        1.3544497381314113       7.71223843156190140E-003
   3.5124999999999997        1.3596914642395670       7.97353550384902708E-003
   3.5362499999999999        1.3650687677744882       8.24749648363744432E-003
   3.5599999999999996        1.3705914693169083       8.53519350199248746E-003
   3.5837500000000002        1.3762706856211764       8.83784731257264249E-003
   3.6074999999999995        1.3821190902412155       9.15685750074565936E-003
   3.6312500000000001        1.3881512431119447       9.49384104457969002E-003
   3.6549999999999994        1.3943840164644030       9.85068225633172270E-003
   3.6787500000000000        1.4008371540607267       1.02295985000188574E-002
   3.7025000000000001        1.4075340166359473       1.06332282238946248E-002
   3.7262499999999998        1.4145026129399163       1.10647514633623635E-002
   3.7500000000000000        1.4217770047588238       1.15280583375888483E-002
   3.7525000000000004        1.4225621519191496       1.15788636278036372E-002
   3.7549999999999999        1.4233512001250412       1.16300799464250960E-002
   3.7574999999999998        1.4241442041348280       1.16817138090764688E-002
   3.7599999999999998        1.4249412230283180       1.17337719240266942E-002
   3.7624999999999997        1.4257423234471549       1.17862612251859560E-002
   3.7650000000000001        1.4265475593979946       1.18391887114952642E-002
   3.7675000000000005        1.4273569928338374       1.18925616224149454E-002
   3.7700000000000000        1.4281706901233175       1.19463874160287715E-002
   3.7725000000000000        1.4289887174081399       1.20006737374437691E-002
   3.7749999999999999        1.4298111426165325       1.20554284427194722E-002
   3.7774999999999999        1.4306380355322710       1.21106596070885836E-002
   3.7799999999999994        1.4314694678671827       1.21663755335936659E-002
   3.7825000000000006        1.4323055133373566       1.22225847621669787E-002
   3.7850000000000001        1.4331462477432737       1.22792960791804177E-002
   3.7875000000000001        1.4339917490541345       1.23365185274967992E-002
   3.7900000000000000        1.4348420974966316       1.23942614170540390E-002
   3.7925000000000000        1.4356973756484745       1.24525343360180098E-002
   3.7949999999999995        1.4365576685369714       1.25113471625411411E-002
   3.7974999999999999        1.4374230637430123       1.25707100771681787E-002
   3.8000000000000003        1.4382936507660693       1.26306335693923948E-002
   3.8025000000000002        1.4391695241192359       1.26911284776250501E-002
   3.8050000000000002        1.4400507789828867       1.27522059646581320E-002
   3.8075000000000001        1.4409375143135581       1.28138775592172849E-002
   3.8099999999999996        1.4418298322362286       1.28761551658253173E-002
   3.8125000000000000        1.4427278557265282       1.29390512394317800E-002
   3.8150000000000004        1.4436316586400073       1.30025781755700245E-002
   3.8174999999999999        1.4445413710276649       1.30667492709122812E-002
   3.8199999999999998        1.4454571092309243       1.31315781175022107E-002
   3.8224999999999998        1.4463789935796283       1.31970787811812353E-002
   3.8249999999999997        1.4473071485878801       1.32632658250089117E-002
   3.8275000000000001        1.4482417049583380       1.33301543507229787E-002
   3.8300000000000005        1.4491827926113314       1.33977599591672929E-002
   3.8325000000000000        1.4501305517245600       1.34660988778330330E-002
   3.8350000000000000        1.4510851257747850       1.35351879249379116E-002
   3.8374999999999999        1.4520466432230665       1.36050443672268220E-002
   3.8399999999999999        1.4530152999265444       1.36756867231360452E-002
   3.8424999999999994        1.4539912518143541       1.37471337952582446E-002
   3.8450000000000006        1.4549746323080790       1.38194048625481323E-002
   3.8475000000000001        1.4559656318138474       1.38925204716309255E-002
   3.8500000000000001        1.4569644308115897       1.39665018483810018E-002
   3.8525000000000000        1.4579712172285582       1.40413711066897182E-002
   3.8550000000000000        1.4589861868802236       1.41171513013297056E-002
   3.8574999999999995        1.4600095439454037       1.41938664849364741E-002
   3.8599999999999999        1.4610415014789431       1.42715417695065856E-002
   3.8625000000000003        1.4620822819656323       1.43502033928573722E-002
   3.8650000000000002        1.4631321205760173       1.44298788167464675E-002
   3.8675000000000002        1.4641912525332070       1.45105966738142151E-002
   3.8700000000000001        1.4652599403824209       1.45923871141616385E-002
   3.8724999999999996        1.4663384481915906       1.46752816352953321E-002
   3.8750000000000000        1.4674270556671611       1.47593133132109099E-002
   3.8775000000000004        1.4685260564060407       1.48445168853306494E-002
   3.8799999999999999        1.4696357588876632       1.49309288697115836E-002
   3.8824999999999998        1.4707564701860176       1.50185875180779034E-002
   3.8849999999999998        1.4718885666269279       1.51075336672657143E-002
   3.8874999999999997        1.4730323901497562       1.51978098272840794E-002
   3.8900000000000001        1.4741883405777256       1.52894612821977988E-002
   3.8925000000000005        1.4753567820096478       1.53825352985141467E-002
   3.8950000000000000        1.4765381574165979       1.54770825029406939E-002
   3.8975000000000000        1.4777329166644781       1.55731563522081631E-002
   3.8999999999999999        1.4789415369477996       1.56708135808295845E-002
   3.9024999999999999        1.4801645251858637       1.57701144895848570E-002
   3.9049999999999994        1.4814024206966119       1.58711232675037284E-002
   3.9075000000000006        1.4826557981885640       1.59739083522297265E-002
   3.9100000000000001        1.4839252711183910       1.60785428345090291E-002
   3.9125000000000001        1.4852114775825909       1.61851047186645919E-002
   3.9150000000000000        1.4865151561152325       1.62936782153377986E-002
   3.9175000000000000        1.4878370432614774       1.64043531589555397E-002
   3.9199999999999995        1.4891779505636842       1.65172264464809281E-002
   3.9224999999999999        1.4905387529729599       1.66324026009192459E-002
   3.9250000000000003        1.4919203960442653       1.67499946392269082E-002
   3.9275000000000002        1.4933239042184323       1.68701250715404226E-002
   3.9300000000000002        1.4947503903989185       1.69929270568626237E-002
   3.9325000000000001        1.4962010670798542       1.71185457462372896E-002
   3.9349999999999996        1.4976772576576782       1.72471398325675998E-002
   3.9375000000000000        1.4991804184102400       1.73788834714068488E-002
   3.9400000000000004        1.5007121466163105       1.75139683461571320E-002
   3.9424999999999999        1.5022742082841640       1.76526063321011707E-002
   3.9449999999999998        1.5038685817154360       1.77950328137520368E-002
   3.9474999999999998        1.5054974123543365       1.79415095338436477E-002
   3.9499999999999997        1.5071631641128198       1.80923304949601217E-002
   3.9525000000000001        1.5088685905958656       1.82478266787852693E-002
   3.9550000000000005        1.5106168106021347       1.84083732078454548E-002
   3.9575000000000000        1.5124113807531514       1.85743980674003689E-002
   3.9600000000000000        1.5142563867760530       1.87463931645158836E-002
   3.9624999999999999        1.5161565610800785       1.89249285559129031E-002
   3.9649999999999999        1.5181174170203324       1.91106707852128181E-002
   3.9674999999999994        1.5201455304468572       1.93044085367989372E-002
   3.9700000000000006        1.5222486972484204       1.95070845682243990E-002
   3.9725000000000001        1.5244363946617887       1.97198429685702427E-002
   3.9750000000000001        1.5267203070538504       1.99440946776542199E-002
   3.9775000000000000        1.5291151248825328       2.01816137889989575E-002
   3.9800000000000000        1.5316397431880506       2.04346835510659484E-002
   3.9824999999999995        1.5343191291888825       2.07063274574159871E-002
   3.9849999999999999        1.5371876199503016       2.10006984826060020E-002
   3.9875000000000003        1.5402945714731839       2.13237741293721902E-002
   3.9900000000000002        1.5437157711046314       2.16847285284791982E-002
   3.9925000000000002        1.5475785659860322       2.20990009262124025E-002
   3.9950000000000001        1.5521312163690388       2.25966926937684991E-002
   3.9974999999999996        1.5580141927905053       2.32555041667101767E-002
   4.0000000000000000        1.5719627796602231       2.48932313874561974E-002
   4.0025000000000004        1.5704917163384380       3.86264856902285361E-002
   4.0049999999999999        1.5699987752992284       4.43080509333722700E-002
   4.0075000000000003        1.5696664378098608       4.86684147275066176E-002
   4.0099999999999998        1.5694170408784567       5.23462180075082648E-002
   4.0125000000000002        1.5692205152535865       5.55886626491004440E-002
   4.0149999999999997        1.5690614411474675       5.85224429096567120E-002
   4.0175000000000001        1.5689306603907502       6.12227716475614372E-002
   4.0199999999999996        1.5688222072284723       6.37386217565352048E-002
   4.0225000000000000        1.5687319382553926       6.61039876496058859E-002
   4.0250000000000004        1.5686568374935930       6.83436041826493146E-002
   4.0274999999999999        1.5685946275150158       7.04761318798381858E-002
   4.0300000000000002        1.5685435417911500       7.25160587018102709E-002
   4.0324999999999998        1.5685021731668445       7.44748984676257691E-002
   4.0350000000000001        1.5684693819577864       7.63619804332734964E-002
   4.0374999999999996        1.5684442296709109       7.81849882012195518E-002
   4.0400000000000000        1.5684259313172424       7.99503388832225187E-002
   4.0425000000000004        1.5684138234618514       8.16634569868465582E-002
   4.0449999999999999        1.5684073389238584       8.33289765217217065E-002
   4.0475000000000003        1.5684059884966701       8.49508931481263163E-002
   4.0499999999999998        1.5684093466861517       8.65326806370572271E-002
   4.0525000000000002        1.5684170406764242       8.80773813783994053E-002
   4.0549999999999997        1.5684287416369456       8.95876776699211785E-002
   4.0579999999999998        1.5684476634380693       9.13579504626233774E-002
   4.0599999999999996        1.5684630288277546       9.25143156022576185E-002
   4.0625000000000000        1.5684851213536626       9.39346802386081953E-002
   4.0650000000000004        1.5685102251547989       9.53287543218168942E-002
   4.0674999999999999        1.5685381503948688       9.66980855434038805E-002
   4.0700000000000003        1.5685687238584536       9.80440785135271442E-002
   4.0724999999999998        1.5686017882463228       9.93680126330242497E-002
   4.0750000000000002        1.5686372004035667       0.10067105714056968     
   4.0774999999999997        1.5686748280215665       0.10195428380023232     
   4.0800000000000001        1.5687145498801243       0.10321867795133405     
   4.0824999999999996        1.5687562541298763       0.10446514789139437     
   4.0850000000000000        1.5687998373657726       0.10569453302129608     
   4.0875000000000004        1.5688452033642020       0.10690761088668550     
   4.0899999999999999        1.5688922639234704       0.10810510345024936     
   4.0925000000000002        1.5689409358127040       0.10928768232652085     
   4.0949999999999998        1.5689911418377138       0.11045597363643599     
   4.0975000000000001        1.5690428097209861       0.11161056214948355     
   4.0999999999999996        1.5690958719630121       0.11275199500851152     
   4.1025000000000000        1.5691502652301876       0.11388078500278646     
   4.1050000000000004        1.5692059300486976       0.11499741349970681     
   4.1074999999999999        1.5692628104842361       0.11610233306014263     
   4.1100000000000003        1.5693208538550725       0.11719596978089501     
   4.1124999999999998        1.5693800104743416       0.11827872539825611     
   4.1150000000000002        1.5694402333029975       0.11935097917303007     
   4.1174999999999997        1.5695014782015375       0.12041308963448512     
   4.1200000000000001        1.5695637030468181       0.12146539607354866     
   4.1224999999999996        1.5696268680304157       0.12250821997945115     
   4.1250000000000000        1.5696909353607869       0.12354186630167792     
   4.1275000000000004        1.5697558691593796       0.12456662461129979     
   4.1299999999999999        1.5698216353055710       0.12558277015532787     
   4.1325000000000003        1.5698882013246087       0.12659056482226294     
   4.1349999999999998        1.5699555363322193       0.12759025802963314     
   4.1375000000000002        1.5700236107231893       0.12858208751652062     
   4.1399999999999997        1.5700923963980344       0.12956628011284455     
   4.1425000000000001        1.5701618664139558       0.13054305240167804     
   4.1449999999999996        1.5702319951114625       0.13151261136591355     
   4.1475000000000000        1.5703027579699758       0.13247515496348106     
   4.1500000000000004        1.5703741314498714       0.13343087265638265     
   4.1524999999999999        1.5704460928681312       0.13437994590160973     
   4.1550000000000002        1.5705186206639388       0.13532254863843338     
   4.1574999999999998        1.5705916940906224       0.13625884769334645     
   4.1600000000000001        1.5706652932308196       0.13718900318153568     
   4.1624999999999996        1.5707393989512139       0.13811316887511274     
   4.1650000000000000        1.5708139928603355       0.13903149254584771     
   4.1675000000000004        1.5708890572692782       0.13994411628452652     
   4.1699999999999999        1.5709645751550307       0.14085117679885295     
   4.1725000000000003        1.5710405301262307       0.14175280569162527     
   4.1749999999999998        1.5711169063911465       0.14264912972075683     
   4.1775000000000002        1.5711936887277171       0.14354027104257450     
   4.1799999999999997        1.5712708624554843       0.14442634743967689     
   4.1825000000000001        1.5713484134092708       0.14530747253454299     
   4.1849999999999996        1.5714263279144893       0.14618375598995523     
   4.1875000000000000        1.5715045927639391       0.14705530369722317     
   4.1900000000000004        1.5715831951959960       0.14792221795309596     
   4.1924999999999999        1.5716621228740959       0.14878459762618815     
   4.1950000000000003        1.5717413638674085       0.14964253831366350     
   4.1974999999999998        1.5718209066326292       0.15049613248886312     
   4.2000000000000002        1.5719007399968024       0.15134546964051296     
   4.2024999999999997        1.5719808531411144       0.15219063640408384     
   4.2050000000000001        1.5720612355855794       0.15303171668584226     
   4.2074999999999996        1.5721418771745750       0.15386879178007640     
   4.2100000000000000        1.5722227680631442       0.15470194047995742     
   4.2125000000000004        1.5723038987040427       0.15553123918244380     
   4.2149999999999999        1.5723852598354879       0.15635676198762383     
   4.2175000000000002        1.5724668424694956       0.15717858079284261     
   4.2199999999999998        1.5725486378808748       0.15799676538195054     
   4.2225000000000001        1.5726306375967591       0.15881138350997773     
   4.2249999999999996        1.5727128333277627       0.15962250097753242     
   4.2275000000000000        1.5727952171940518       0.16043018173102544     
   4.2300000000000004        1.5728777813632708       0.16123448789948375     
   4.2324999999999999        1.5729605182772985       0.16203547988734462     
   4.2350000000000003        1.5730434205853305       0.16283321643417265     
   4.2374999999999998        1.5731264811361452       0.16362775467715787     
   4.2400000000000002        1.5732096929707358       0.16441915021064929     
   4.2424999999999997        1.5732930493152890       0.16520745714288246     
   4.2450000000000001        1.5733765435744884       0.16599272815007080     
   4.2474999999999996        1.5734601693251251       0.16677501452800075     
   4.2500000000000000        1.5735439203757562       0.16755436624827838     
   4.3262499999999999        1.5761317200010572       0.19012844644568183     
   4.4024999999999999        1.5787131877098788       0.21095261714027452     
   4.4787499999999998        1.5812207400337412       0.23056679670195396     
   4.5549999999999997        1.5836143775630107       0.24929247217234413     
   4.6312499999999996        1.5858685704874567       0.26733727741299085     
   4.7074999999999996        1.5879661879172589       0.28484314455176779     
   4.7837500000000004        1.5898953411310059       0.30191122729509134     
   4.8600000000000003        1.5916475976092219       0.31861594248000508     
   4.9362500000000002        1.5932169039343769       0.33501340833870913     
   5.0125000000000002        1.5945989026620135       0.35114678035275443     
   5.0887500000000001        1.5957904815398911       0.36704976759075958     
   5.1650000000000000        1.5967894652420844       0.38274903039353098     
   5.2412500000000000        1.5975943988605348       0.39826586308136036     
   5.3174999999999999        1.5982043929723897       0.41361740450480144     
   5.3937499999999998        1.5986190089056040       0.42881752728370132     
   5.4699999999999998        1.5988381735184132       0.44387750358920114     
   5.5462499999999997        1.5988621143403334       0.45880651174386211     
   5.6224999999999996        1.5986913096203879       0.47361202739738734     
   5.6987500000000004        1.5983264493515494       0.48830012955337870     
   5.7750000000000004        1.5977684045002021       0.50287574282447955     
   5.8512500000000003        1.5970182026248743       0.51734283132709902     
   5.9275000000000002        1.5960770073667156       0.53170455507258119     
   6.0037500000000001        1.5949461043412616       0.54596339831688356     
   6.0800000000000001        1.5936268830055065       0.56012127286974900     
   6.1562500000000000        1.5921208322861184       0.57417960726073769     
   6.2324999999999999        1.5904295288156689       0.58813941845595630     
   6.3087499999999999        1.5885546248284210       0.60200137113560503     
   6.3849999999999998        1.5864978478410032       0.61576583141332819     
   6.4612499999999997        1.5842609916086583       0.62943290933556384     
   6.5375000000000005        1.5818459118290060       0.64300249645116470     
   6.6137499999999996        1.5792545217870013       0.65647429785751099     
   6.6900000000000013        1.5764887884965153       0.66984785984080797     
   6.7662500000000003        1.5735507284919779       0.68312259349289606     
   6.8425000000000002        1.5704424079286563       0.69629779693285598     
   6.9187500000000002        1.5671659344322337       0.70937267120795944     
   6.9949999999999992        1.5637234586680508       0.72234633803608717     
   7.0712500000000000        1.5601171703820043       0.73521785316356270     
   7.1475000000000000        1.5563492963243091       0.74798621881427985     
   7.2237500000000008        1.5524220981081676       0.76065039462722273     
   7.2999999999999998        1.5483378701764861       0.77320930735693794     
   7.3762499999999998        1.5440989378588286       0.78566185949722811     
   7.4524999999999997        1.5397076555040692       0.79800693696381331     
   7.5287499999999987        1.5351664046767368       0.81024341595131177     
   7.6050000000000004        1.5304775924074006       0.82237016906301197     
   7.6812499999999995        1.5256436494892156       0.83438607079778127     
   7.7575000000000003        1.5206670288142794       0.84629000246667341     
   7.8337500000000002        1.5155502037448194       0.85808085660197386     
   7.9100000000000010        1.5102956665149920       0.86975754091300106     
   7.9862500000000001        1.5049059266599596       0.88131898183594726     
   8.0625000000000000        1.4993835094694634       0.89276412771889546     
   8.1387499999999999        1.4937309544635520       0.90409195167781553     
   8.2149999999999999        1.4879508138886914       0.91530145415472197     
   8.2912499999999998        1.4820456512330256       0.92639166520516614     
   8.3674999999999997        1.4760180397601563       0.93736164653884457     
   8.4437499999999996        1.4698705610615130       0.94821049333440321     
   8.5199999999999996        1.4636058036278186       0.95893733584729013     
   8.5962499999999995        1.4572263614405925       0.96954134082793886     
   8.6724999999999994        1.4507348333371886       0.98002171327459131     
   8.7487499999999994        1.4441338186385688       0.99037769549562793     
   8.8249999999999993        1.4374259203067090        1.0006085710672479     
   8.9012499999999992        1.4306137406243338        1.0107136636379062     
   8.9774999999999991        1.4236998806392702        1.0206923381079740     
   9.0537500000000009        1.4166869388800996        1.0305440011964162     
   9.1300000000000008        1.4095775100907888        1.0402681018988218     
   9.2062500000000007        1.4023741839849033        1.0498641318421940     
   9.2825000000000006        1.3950795440215038        1.0593316255416165     
   9.3587500000000006        1.3876961662055947        1.0686701605639628     
   9.4350000000000005        1.3802266179166367        1.0778793576048114     
   9.5112500000000004        1.3726734567683250        1.0869588804858765     
   9.5875000000000004        1.3650392292133027        1.0959084358496995     
   9.6637500000000003        1.3573264706213386        1.1047277739444548     
   9.7400000000000002        1.3495377025106357        1.1134166870553928     
   9.8162500000000001        1.3416754317750905        1.1219750094173058     
   9.8925000000000001        1.3337421534620137        1.1304026200848523     
   9.9687500000000000        1.3257403426537628        1.1386994366367613     
   10.045000000000000        1.3176724597009644        1.1468654199488570     
   10.121200000000000        1.3095462991361633        1.1548953454890782     
   10.197500000000000        1.3013482269033778        1.1628049336446913     
   10.273800000000000        1.2930912744598564        1.1705836428899989     
   10.350000000000000        1.2847887613814781        1.1782216570148785     
   10.426200000000000        1.2764322612981682        1.1857294166113490     
   10.502500000000000        1.2680130423420601        1.1931167164631831     
   10.578799999999999        1.2595443579305423        1.2003738547690561     
   10.654999999999999        1.2510396973770563        1.2074918486534505     
   10.731199999999999        1.2424902587689435        1.2144806028146475     
   10.807499999999999        1.2338869806576787        1.2213493789331928     
   10.883699999999999        1.2252546324263625        1.2280805510231620     
   10.960000000000001        1.2165727533480430        1.2346921996527307     
   11.036300000000001        1.2078548183166848        1.2411758541659625     
   11.112500000000001        1.1991144642915166        1.2475237471909977     
   11.188800000000001        1.1903308662865333        1.2537530509205479     
   11.265000000000001        1.1815291321200256        1.2598479778835558     
   11.341200000000001        1.1726998235963453        1.2658173455969122     
   11.417500000000000        1.1638333289704776        1.2716693413375384     
   11.493800000000000        1.1549432211752144        1.2773966788008071     
   11.570000000000000        1.1460431675968321        1.2829927522905074     
   11.646200000000000        1.1371234687096989        1.2884658307150183     
   11.722500000000000        1.1281742929902263        1.2938235638827029     
   11.798800000000000        1.1192092166009353        1.2990594210734048     
   11.875000000000000        1.1102418716067490        1.3041675375702471     
   11.951200000000000        1.1012623351782616        1.3091556343656132     
   12.027500000000000        1.0922605900108977        1.3140308251507389     
   12.103800000000000        1.0832501746313243        1.3187873114623829     
   12.180000000000000        1.0742446425511258        1.3234199386764340     
   12.256200000000000        1.0652338830299712        1.3279358827034062     
   12.332500000000000        1.0562077264654377        1.3323417258448438     
   12.408799999999999        1.0471796318564139        1.3366323703963163     
   12.484999999999999        1.0381630370236263        1.3408033396351644     
   12.561199999999999        1.0291476783023774        1.3448612671135940     
   12.637499999999999        1.0201232681376340        1.3488122093778714     
   12.713699999999999        1.0111149691742427        1.3526467766666248     
   12.789999999999999        1.0021006171968185        1.3563760163659015     
   12.866299999999999       0.99309348769337946        1.3599958211529841     
   12.942500000000003       0.98410678759528836        1.3635026703160955     
   13.018800000000001       0.97511831707911234        1.3669067903840251     
   13.095000000000001       0.96615299115187570        1.3702002905105679     
   13.171199999999999       0.95720034444458502        1.3733887442103461     
   13.247500000000000       0.94824994740200452        1.3764771835282590     
   13.323800000000002       0.93931482318135451        1.3794624208475958     
   13.400000000000000       0.93040788451202716        1.3823418178145421     
   13.476200000000000       0.92151861091772769        1.3851204315316914     
   13.552499999999998       0.91263654497883795        1.3878027967535969     
   13.628800000000000       0.90377450983169094        1.3903862950357109     
   13.705000000000000       0.89494519608297829        1.3928688337513258     
   13.781200000000000       0.88613805946142843        1.3952549640227805     
   13.857500000000000       0.87734264436731690        1.3975487362636203     
   13.933799999999998       0.86857155574991196        1.3997480710433821     
   14.010000000000002       0.85983724320636767        1.4018513879311310     
   14.086200000000000       0.85112916765410762        1.4038627493213243     
   14.162500000000000       0.84243690005419081        1.4057857377534810     
   14.238799999999999       0.83377280680030130        1.4076187815957282     
   14.315000000000000       0.82514908028799194        1.4093607839712070     
   14.391200000000000       0.81655520758552202        1.4110153286410785     
   14.467499999999999       0.80798080897665892        1.4125855455559304     
   14.543799999999999       0.79943799596018383        1.4140703366272809     
   14.619999999999997       0.79093868899218200        1.4154690505531291     
   14.696200000000001       0.78247243095168562        1.4167848128036966     
   14.772500000000001       0.77402891383626071        1.4180203117242440     
   14.848799999999999       0.76561998505235018        1.4191748919720113     
   14.924999999999999       0.75725728605316267        1.4202483184718886     
   15.001200000000003       0.74893043833183870        1.4212432744598955     
   15.077500000000001       0.74062922799492470        1.4221620281924421     
   15.153800000000000       0.73236522725616249        1.4230043388021332     
   15.230000000000000       0.72414979028036708        1.4237703629766689     
   15.306200000000000       0.71597263426925661        1.4244623595756325     
   15.382500000000002       0.70782365487019094        1.4250821945599099     
   15.458800000000000       0.69971413863420484        1.4256300119510272     
   15.535000000000000       0.69165514370554249        1.4261063279608250     
   15.611199999999998       0.68363650116926111        1.4265129928024718     
   15.687500000000000       0.67564823363900561        1.4268514850237144     
   15.763800000000002       0.66770133810302623        1.4271223030086506     
   15.840000000000000       0.65980657556594380        1.4273262938076099     
   15.916200000000000       0.65195391068389930        1.4274649168574349     
   15.992499999999998       0.64413351167819199        1.4275392845285735     
   16.068800000000000       0.63635608354073070        1.4275502247778518     
   16.145000000000000       0.62863208815829530        1.4274988924298484     
   16.221200000000000       0.62095163862366232        1.4273863797115547     
   16.297499999999999       0.61330505869704599        1.4272134508331493     
   16.373799999999999       0.60570275642378701        1.4269812402674067     
   16.449999999999999       0.59815489038544045        1.4266911856105671     
   16.526199999999999       0.59065173235566815        1.4263440283576641     
   16.602499999999999       0.58318377243620800        1.4259402018637857     
   16.678799999999999       0.57576111996487345        1.4254811188370538     
   16.754999999999999       0.56839363160936385        1.4249684729946850     
   16.831199999999999       0.56107175208540694        1.4244026725358219     
   16.907499999999999       0.55378615074813642        1.4237838365458813     
   16.983799999999999       0.54654664165834599        1.4231136338527273     
   17.059999999999999       0.53936278345146627        1.4223939938336838     
   17.136199999999999       0.53222520490338376        1.4216250119562044     
   17.212499999999999       0.52512476437028799        1.4208065165193167     
   17.288799999999998       0.51807098010923147        1.4199404122090120     
   17.364999999999998       0.51107311264146282        1.4190288447033048     
   17.441199999999998       0.50412198086706350        1.4180716166343321     
   17.517499999999998       0.49720863642987256        1.4170682817798035     
   17.593800000000002       0.49034230197113160        1.4160209584849341     
   17.670000000000002       0.48353194202940891        1.4149319861514869     
   17.746200000000002       0.47676857319205573        1.4138008901968133     
   17.822500000000002       0.47004344806304765        1.4126269653636025     
   17.898800000000001       0.46336549894276313        1.4114125225850960     
   17.975000000000001       0.45674340092364490        1.4101600759873023     
   18.051200000000001       0.45016837671830068        1.4088688928259587     
   18.127500000000001       0.44363188662428366        1.4075380281174683     
   18.203800000000001       0.43714257686866326        1.4061699691776484     
   18.280000000000001       0.43070883712042285        1.4047673899090578     
   18.356200000000001       0.42432209948261407        1.4033293187787836     
   18.432500000000001       0.41797403379709025        1.4018545892177263     
   18.508800000000001       0.41167300198357498        1.4003458468550056     
   18.585000000000001       0.40542711140404880        1.3988059081151374     
   18.661200000000001       0.39922800603347319        1.3972335778861262     
   18.737500000000001       0.39306756779171353        1.3956274819490759     
   18.813800000000001       0.38695388022084282        1.3939904073862408     
   18.890000000000001       0.38089477475168032        1.3923252944080611     
   18.966200000000001       0.37488211203746441        1.3906307411515770     
   19.042500000000000       0.36890798998717950        1.3889051822904017     
   19.118800000000000       0.36298022016297921        1.3871515313134424     
   19.195000000000000       0.35710636482734537        1.3853728403420165     
   19.271200000000000       0.35127850283821493        1.3835675182008604     
   19.347500000000000       0.34548894840113592        1.3817338255341025     
   19.423700000000000       0.33975274294253982        1.3798772410216973     
   19.500000000000000       0.33405469047593361        1.3779935570363926     
   19.576300000000000       0.32840220261366632        1.3760858506492730     
   19.652500000000000       0.32280244676304132        1.3741573160902503     
   19.728800000000000       0.31724056877417689        1.3722035304708791     
   19.805000000000000       0.31173098642388669        1.3702302442626981     
   19.881200000000000       0.30626621503912449        1.3682355315181927     
   19.957500000000000       0.30083900086536103        1.3662173454258320     


==> anc/M0_1_3_v2.dat <==
  2.12500000000000015E-002   1.0012776054104966       1.18571091316122886E-008
  4.49999999999999983E-002   1.0027134708428522       3.71131107945236102E-007
  6.87500000000000056E-002   1.0041558644207644       8.70995875015930753E-007
  9.24999999999999989E-002   1.0056054491125910       1.58537688419714639E-006
  0.11625000000000002        1.0070622922141377       2.51781280766552716E-006
  0.14000000000000001        1.0085264620130656       3.67191178782459381E-006
  0.16375000000000001        1.0099980278093907       5.05135313485470798E-006
  0.18750000000000000        1.0114770600137877       6.65988907546286437E-006
  0.21124999999999999        1.0129636298701465       8.50134655181195331E-006
  0.23499999999999999        1.0144578099115049       1.05796290790853560E-005
  0.25874999999999998        1.0159596737036127       1.28987186554815707E-005
  0.28249999999999997        1.0174692959357263       1.54626777324118362E-005
  0.30625000000000002        1.0189867524447096       1.82756512448852798E-005
  0.33000000000000002        1.0205121202398038       2.13418687046417644E-005
  0.35375000000000001        1.0220454775280996       2.46656463583527101E-005
  0.37750000000000000        1.0235869037407259       2.82513894133095557E-005
  0.40125000000000000        1.0251364795597866       3.21035943331256362E-005
  0.42499999999999999        1.0266942869460693       3.62268512060876321E-005
  0.44874999999999998        1.0282604091675538       4.06258461889104979E-005
  0.47249999999999992        1.0298349308287498       4.53053640287684811E-005
  0.49625000000000008        1.0314179379008912       5.02702906666098454E-005
  0.52000000000000002        1.0330095177530234       5.55256159248889870E-005
  0.54374999999999996        1.0346097591840087       6.10764362830026951E-005
  0.56750000000000000        1.0362187524554904       6.69279577438563816E-005
  0.59125000000000005        1.0378365893258465       7.30854987951517977E-005
  0.61499999999999999        1.0394633630851726       7.95544934691479405E-005
  0.63875000000000004        1.0410991685913322       8.63404945048268878E-005
  0.66249999999999998        1.0427441023071116       9.34491766165730436E-005
  0.68625000000000003        1.0443982623385284       1.00886339873677334E-004
  0.70999999999999996        1.0460617484743300       1.08657913195174264E-004
  0.73375000000000001        1.0477346622267329       1.16769957964740485E-004
  0.75749999999999995        1.0494171068734508       1.25228671770608231E-004
  0.78125000000000000        1.0511091875010601       1.34040392275693574E-004
  0.80500000000000016        1.0528110110497571       1.43211601223379697E-004
  0.82875000000000010        1.0545226863595614       1.52748928584681148E-004
  0.85250000000000004        1.0562443242180257       1.62659156852784940E-004
  0.87624999999999997        1.0579760374095093       1.72949225491268765E-004
  0.90000000000000002        1.0597179407660815       1.83626235542614269E-004
  0.92374999999999996        1.0614701512201221       1.94697454403964078E-004
  0.94750000000000001        1.0632327878586882       2.06170320777439617E-004
  0.97124999999999995        1.0650059719797200       2.18052449802684647E-004
  0.99500000000000000        1.0667898271501646       2.30351638379734549E-004
   1.0187500000000000        1.0685844792660986       2.43075870690701246E-004
   1.0425000000000000        1.0703900566149354       2.56233323929230090E-004
   1.0662499999999999        1.0722066899398046       2.69832374247148043E-004
   1.0900000000000001        1.0740345125062012       2.83881602928242639E-004
   1.1137500000000000        1.0758736601710008       2.98389802799617072E-004
   1.1375000000000000        1.0777242714539468       3.13365984891680383E-004
   1.1612499999999999        1.0795864876117212       3.28819385358377746E-004
   1.1850000000000001        1.0814604527147100       3.44759472669960555E-004
   1.2087500000000000        1.0833463137265911       3.61195955091255731E-004
   1.2324999999999999        1.0852442205868700       3.78138788459103864E-004
   1.2562500000000001        1.0871543262964976       3.95598184273466429E-004
   1.2800000000000000        1.0890767870067208       4.13584618117438679E-004
   1.3037500000000000        1.0910117621113049       4.32108838422393853E-004
   1.3274999999999999        1.0929594143423005       4.51181875595316401E-004
   1.3512500000000001        1.0949199098695162       4.70815051526456195E-004
   1.3750000000000000        1.0968934184038743       4.91019989496485924E-004
   1.3987499999999999        1.0988801133048460       5.11808624503458918E-004
   1.4225000000000001        1.1008801716921575       5.33193214031131525E-004
   1.4462500000000000        1.1028937745619836       5.55186349281484208E-004
   1.4700000000000000        1.1049211086957011       5.77800967830614321E-004
   1.4937499999999999        1.1069623596675080       6.01050362178028562E-004
   1.5175000000000001        1.1090177226032392       6.24948197973762662E-004
   1.5412500000000000        1.1110873952646556       6.49508523782848395E-004
   1.5649999999999999        1.1131715799465616       6.74745785917531282E-004
   1.5887500000000001        1.1152704836251262       7.00674843020535954E-004
   1.6125000000000000        1.1173843181125782       7.27310981317780400E-004
   1.6362500000000000        1.1195133002186146       7.54669930577869883E-004
   1.6599999999999999        1.1216576519188866       7.82767880818145819E-004
   1.6837500000000001        1.1238176005309486       8.11621499799732092E-004
   1.7075000000000000        1.1259933788980814       8.41247951356856728E-004
   1.7312500000000000        1.1281852255814304       8.71664914608856175E-004
   1.7549999999999999        1.1303933850609251       9.02890604106532969E-004
   1.7787500000000001        1.1326181079454825       9.34943790968183240E-004
   1.8025000000000000        1.1348596511930245       9.67843825064469568E-004
   1.8262499999999999        1.1371182783408846       1.00161065831548676E-003
   1.8499999999999999        1.1393942597472169       1.03626486916797767E-003
   1.8737499999999998        1.1416878728440520       1.07182768832551748E-003
   1.8974999999999997        1.1439994024027147       1.10832102580983105E-003
   1.9212499999999997        1.1463291408123437       1.14576749943726239E-003
   1.9450000000000001        1.1486773883723280       1.18419046480062518E-003
   1.9687500000000000        1.1510444535995235       1.22361404685353281E-003
   1.9924999999999999        1.1534306535511802       1.26406317320181243E-003
   2.0162499999999999        1.1558363141645880       1.30556360921461109E-003
   2.0400000000000000        1.1582617706145124       1.34814199507673257E-003
   2.0637500000000002        1.1607073676895900       1.39182588491333810E-003
   2.0874999999999999        1.1631734601889365       1.43664378812873180E-003
   2.1112500000000001        1.1656604133403183       1.48262521311245694E-003
   2.1349999999999998        1.1681686032413567       1.52980071347854556E-003
   2.1587499999999999        1.1706984173253439       1.57820193701761887E-003
   2.1825000000000001        1.1732502548533894       1.62786167755674680E-003
   2.2062499999999998        1.1758245274347485       1.67881392993856748E-003
   2.2300000000000000        1.1784216595773589       1.73109394834960778E-003
   2.2537500000000001        1.1810420892707620       1.78473830824793403E-003
   2.2774999999999999        1.1836862686038025       1.83978497216243726E-003
   2.3012500000000000        1.1863546644196930       1.89627335966079179E-003
   2.3250000000000002        1.1890477586728363       1.95424442125398780E-003
   2.3487499999999999        1.1917660505118974       2.01374071989789127E-003
   2.3725000000000001        1.1945100550616048       2.07480651228990733E-003
   2.3962500000000002        1.1972803050900225       2.13748784032188497E-003
   2.4199999999999999        1.2000773535430169       2.20183263037963643E-003
   2.4437500000000001        1.2029017715403294       2.26789079110821697E-003
   2.4674999999999998        1.2057541525942930       2.33571432941569006E-003
   2.4912500000000000        1.2086351105213060       2.40535746259981902E-003
   2.5150000000000001        1.2115452789256660       2.47687674103914523E-003
   2.5387499999999998        1.2144853210984279       2.55033120125759379E-003
   2.5625000000000000        1.2174559235400209       2.62578249646424310E-003
   2.5862500000000002        1.2204577996334756       2.70329505776672942E-003
   2.6099999999999999        1.2234916911720537       2.78293626307051520E-003
   2.6337500000000000        1.2265583700018681       2.86477661916654039E-003
   2.6575000000000002        1.2296586397903362       2.94888995827911806E-003
   2.6812499999999999        1.2327933379325591       3.03535365049371420E-003
   2.7050000000000001        1.2359633376091057       3.12424883365084675E-003
   2.7287499999999998        1.2391695500102917       3.21566066248312387E-003
   2.7524999999999999        1.2424129267438542       3.30967857898933080E-003
   2.7762500000000001        1.2456944624449959       3.40639660628783971E-003
   2.7999999999999998        1.2490151976101551       3.50591366847628760E-003
   2.8237500000000000        1.2523762216785879       3.60833393935155620E-003
   2.8475000000000001        1.2557786763889816       3.71376722322114142E-003
   2.8712499999999999        1.2592237594419486       3.82232937147238385E-003
   2.8950000000000000        1.2627127285034441       3.93414273907084517E-003
   2.9187500000000002        1.2662469055890142       4.04933668574570648E-003
   2.9424999999999999        1.2698276818744554       4.16804812730339584E-003
   2.9662500000000001        1.2734565229850838       4.29042214331082274E-003
   2.9900000000000002        1.2771349748235699       4.41661264832724290E-003
   3.0137499999999999        1.2808646700054240       4.54678313496880912E-003
   3.0375000000000001        1.2846473349819900       4.68110749839546324E-003
   3.0612499999999998        1.2884847979435514       4.81977095335807230E-003
   3.0850000000000000        1.2923789976103681       4.96297105678898502E-003
   3.1087500000000001        1.2963319930375576       5.11091885112475476E-003
   3.1324999999999998        1.3003459745815305       5.26384014620015061E-003
   3.1562500000000000        1.3044232762019001       5.42197696075098507E-003
   3.1800000000000002        1.3085663893045612       5.58558914844180764E-003
   3.2037499999999999        1.3127779783703193       5.75495623806197495E-003
   3.2275000000000000        1.3170608986607903       5.93037952332736273E-003
   3.2512500000000006        1.3214182163515802       6.11218444486537685E-003
   3.2749999999999999        1.3258532315149325       6.30072331581443910E-003
   3.2987500000000005        1.3303695044640109       6.49637845351745940E-003
   3.3224999999999998        1.3349708860838634       6.69956579366808285E-003
   3.3462500000000004        1.3396615529168332       6.91073908083303812E-003
   3.3700000000000001        1.3444460444377491       7.13039473303272563E-003
   3.3937500000000003        1.3493293247467757       7.35907763657379314E-003
   3.4175000000000000        1.3543168156746590       7.59738776663198764E-003
   3.4412500000000001        1.3594144866437377       7.84598830649251879E-003
   3.4649999999999999        1.3646289151497439       8.10561508740455412E-003
   3.4887500000000000        1.3699673848876064       8.37708807410449119E-003
   3.5124999999999997        1.3754380143281251       8.66132535001438129E-003
   3.5362499999999999        1.3810498799752393       8.95936000988627884E-003
   3.5599999999999996        1.3868132007224607       9.27236119903645378E-003
   3.5837500000000002        1.3927395341700404       9.60166013002185410E-003
   3.6074999999999995        1.3988420673081725       9.94878317360600728E-003
   3.6312500000000001        1.4051359454559100       1.03154938430605383E-002
   3.6549999999999994        1.4116387186260406       1.07038473098146434E-002
   3.6787500000000000        1.4183709194072009       1.11162620837094456E-002
   3.7025000000000001        1.4253568492677102       1.15556161585753034E-002
   3.7262499999999998        1.4326256469439542       1.20253784883322321E-002
   3.7500000000000000        1.4402127276951602       1.25297926721069635E-002
   3.7525000000000004        1.4410315815392725       1.25851089245267098E-002
   3.7549999999999999        1.4418544939676561       1.26408733267429733E-002
   3.7574999999999998        1.4426815267510014       1.26970930290544737E-002
   3.7599999999999998        1.4435127389534466       1.27537753295950129E-002
   3.7624999999999997        1.4443481925846180       1.28109277300121876E-002
   3.7650000000000001        1.4451879527696105       1.28685579437784487E-002
   3.7675000000000005        1.4460320817521635       1.29266738497187152E-002
   3.7700000000000000        1.4468806480500389       1.29852835805819005E-002
   3.7725000000000000        1.4477337204520617       1.30443954773060370E-002
   3.7749999999999999        1.4485913696049870       1.31040181110301333E-002
   3.7774999999999999        1.4494536680852834       1.31641602920657443E-002
   3.7799999999999994        1.4503206904745412       1.32248310793228446E-002
   3.7825000000000006        1.4511925134387229       1.32860397902191153E-002
   3.7850000000000001        1.4520692158115069       1.33477960111025723E-002
   3.7875000000000001        1.4529508788455732       1.34101096097311006E-002
   3.7900000000000000        1.4538375856506676       1.34729907407913907E-002
   3.7925000000000000        1.4547294222721092       1.35364498671088941E-002
   3.7949999999999995        1.4556264771392546       1.36004977664627349E-002
   3.7974999999999999        1.4565288413371322       1.36651455466279201E-002
   3.8000000000000003        1.4574366087205815       1.37304046596687015E-002
   3.8025000000000002        1.4583498760348046       1.37962869170378324E-002
   3.8050000000000002        1.4592687430427767       1.38628045055385080E-002
   3.8075000000000001        1.4601933126599893       1.39299700042093012E-002
   3.8099999999999996        1.4611236910970642       1.39977964021984029E-002
   3.8125000000000000        1.4620599880108012       1.40662971176996002E-002
   3.8150000000000004        1.4630023166642712       1.41354860180269160E-002
   3.8174999999999999        1.4639507940966461       1.42053774409139546E-002
   3.8199999999999998        1.4649055414264143       1.42759862183278914E-002
   3.8224999999999998        1.4658666835529006       1.43473276957327145E-002
   3.8249999999999997        1.4668343500924415       1.44194177647736111E-002
   3.8275000000000001        1.4678086790930698       1.44922729251006303E-002
   3.8300000000000005        1.4687898014537695       1.45659101573969042E-002
   3.8325000000000000        1.4697778610661512       1.46403471498605647E-002
   3.8350000000000000        1.4707730139572421       1.47156023217271462E-002
   3.8374999999999999        1.4717754133213681       1.47916947068023937E-002
   3.8399999999999999        1.4727852186080312       1.48686440780062285E-002
   3.8424999999999994        1.4738025967599839       1.49464709971117750E-002
   3.8450000000000006        1.4748277212346346       1.50251968448187282E-002
   3.8475000000000001        1.4758607724123656       1.51048438675537335E-002
   3.8500000000000001        1.4769019420277392       1.51854352688010636E-002
   3.8525000000000000        1.4779514174615953       1.52669950970037958E-002
   3.8550000000000000        1.4790094063919406       1.53495485514302064E-002
   3.8574999999999995        1.4800761211655604       1.54331218791712039E-002
   3.8599999999999999        1.4811517833604475       1.55177424835014344E-002
   3.8625000000000003        1.4822366243619058       1.56034389964184277E-002
   3.8650000000000002        1.4833308859858596       1.56902413571422365E-002
   3.8675000000000002        1.4844348211541718       1.57781808971842706E-002
   3.8700000000000001        1.4855486946274017       1.58672904326711516E-002
   3.8724999999999996        1.4866727838010800       1.59576043646936852E-002
   3.8750000000000000        1.4878073795723898       1.60491587885514819E-002
   3.8775000000000004        1.4889527872425496       1.61419916124153733E-002
   3.8799999999999999        1.4901093277182340       1.62361426892799129E-002
   3.8824999999999998        1.4912773383862326       1.63316539565901905E-002
   3.8849999999999998        1.4924571745198028       1.64285695941455492E-002
   3.8874999999999997        1.4936492105949215       1.65269361950687067E-002
   3.8900000000000001        1.4948538418937360       1.66268029556738105E-002
   3.8925000000000005        1.4960714857041191       1.67282218785440792E-002
   3.8950000000000000        1.4973025838338410       1.68312480101799680E-002
   3.8975000000000000        1.4985476041525772       1.69359396904776131E-002
   3.8999999999999999        1.4998070347867196       1.70423587441526740E-002
   3.9024999999999999        1.5010814192644746       1.71505711661567514E-002
   3.9049999999999994        1.5023713103364473       1.72606469183172323E-002
   3.9075000000000006        1.5036773136570456       1.73726607836827071E-002
   3.9100000000000001        1.5050000513738246       1.74866923496020919E-002
   3.9125000000000001        1.5063402136554132       1.76028270531774327E-002
   3.9150000000000000        1.5076985314164544       1.77211563778765513E-002
   3.9175000000000000        1.5090757892718483       1.78417785809249947E-002
   3.9199999999999995        1.5104728312567015       1.79647994171082646E-002
   3.9224999999999999        1.5118905673557683       1.80903329651835726E-002
   3.9250000000000003        1.5133299809870682       1.82185025752623214E-002
   3.9275000000000002        1.5147921376160094       1.83494419595416833E-002
   3.9300000000000002        1.5162781947162016       1.84832964538245853E-002
   3.9325000000000001        1.5177894133437795       1.86202244837032384E-002
   3.9349999999999996        1.5193271716569401       1.87603992775182311E-002
   3.9375000000000000        1.5208929807961353       1.89040108788493880E-002
   3.9400000000000004        1.5224884993841310       1.90512684717897042E-002
   3.9424999999999999        1.5241155728991687       1.92024034236723054E-002
   3.9449999999999998        1.5257762381261588       1.93576723978319092E-002
   3.9474999999999998        1.5274727549076461       1.95173614349584759E-002
   3.9499999999999997        1.5292076782958470       1.96817913521975946E-002
   3.9525000000000001        1.5309838677815453       1.98513233651005858E-002
   3.9550000000000005        1.5328045715442280       2.00263669865682926E-002
   3.9575000000000000        1.5346734801564561       2.02073892648171188E-002
   3.9600000000000000        1.5365948474418702       2.03949271929049908E-002
   3.9624999999999999        1.5385735955462820       2.05896030164964654E-002
   3.9649999999999999        1.5406154789077260       2.07921445715959982E-002
   3.9674999999999994        1.5427272962848708       2.10034122236623343E-002
   3.9700000000000006        1.5449171778142676       2.12244353472297899E-002
   3.9725000000000001        1.5471949779903176       2.14564627722519455E-002
   3.9750000000000001        1.5495728572946701       2.17010347742027342E-002
   3.9775000000000000        1.5520660876531753       2.19600878501011454E-002
   3.9800000000000000        1.5546943040498939       2.22361141599706838E-002
   3.9824999999999995        1.5574835069516229       2.25324146413323524E-002
   3.9849999999999999        1.5604694106495607       2.28535227988950936E-002
   3.9875000000000003        1.5637033708827550       2.32059641764818594E-002
   3.9900000000000002        1.5672641419166853       2.35997525864920996E-002
   3.9925000000000002        1.5712842402630636       2.40517431951160314E-002
   3.9950000000000001        1.5760219002454501       2.45947967374961357E-002
   3.9974999999999996        1.5821432998037022       2.53137366072481475E-002
   4.0000000000000000        1.5966548240833123       2.71013530305934149E-002
   4.0025000000000004        1.5950400554103255       4.13842915276058515E-002
   4.0049999999999999        1.5944935966166414       4.72919661218792614E-002
   4.0075000000000003        1.5941225084016790       5.18253070928548845E-002
   4.0099999999999998        1.5938420051936499       5.56486244878845876E-002
   4.0125000000000002        1.5936192589792604       5.90190580429850314E-002
   4.0149999999999997        1.5934374357429739       6.20683962692018670E-002
   4.0175000000000001        1.5932865369128770       6.48748768247854046E-002
   4.0199999999999996        1.5931600489592206       6.74894424939729981E-002
   4.0225000000000000        1.5930534483402523       6.99474553669608562E-002
   4.0250000000000004        1.5929634420570531       7.22746456314222602E-002
   4.0274999999999999        1.5928875446443467       7.44904249162411797E-002
   4.0300000000000002        1.5928238254355098       7.66098643429902471E-002
   4.0324999999999998        1.5927707493936869       7.86449413998540070E-002
   4.0350000000000001        1.5927270721421851       8.06053610747366200E-002
   4.0374999999999996        1.5926917683330155       8.24991164633444990E-002
   4.0400000000000000        1.5926639811834578       8.43328832551325652E-002
   4.0425000000000004        1.5926429861568641       8.61123045700680906E-002
   4.0449999999999999        1.5926281640862445       8.78422012296812410E-002
   4.0475000000000003        1.5926189807146991       8.95267300005970768E-002
   4.0499999999999998        1.5926149714115168       9.11695047546920156E-002
   4.0525000000000002        1.5926157290608534       9.27736906152652474E-002
   4.0549999999999997        1.5926208945709768       9.43420781144278103E-002
   4.0579999999999998        1.5926324654403177       9.61803548468902619E-002
   4.0599999999999996        1.5926432090294687       9.73810904496809487E-002
   4.0625000000000000        1.5926598187658541       9.88559007170266291E-002
   4.0650000000000004        1.5926797489756137       0.10030335412910969     
   4.0674999999999999        1.5927027920060948       0.10172506089334808     
   4.0700000000000003        1.5927287593128834       0.10312248242658463     
   4.0724999999999998        1.5927574790888719       0.10449694985386813     
   4.0750000000000002        1.5927887942585399       0.10584967965447020     
   4.0774999999999997        1.5928225607709727       0.10718178697482035     
   4.0800000000000001        1.5928586461032144       0.10849429701734532     
   4.0824999999999996        1.5928969281462935       0.10978815484811731     
   4.0850000000000000        1.5929372939047535       0.11106423385106209     
   4.0875000000000004        1.5929796386954607       0.11232334309084886     
   4.0899999999999999        1.5930238652890265       0.11356623372273464     
   4.0925000000000002        1.5930698831890691       0.11479360460680066     
   4.0949999999999998        1.5931176079986369       0.11600610724223216     
   4.0975000000000001        1.5931669608612251       0.11720435011960156     
   4.0999999999999996        1.5932178680082003       0.11838890257599496     
   4.1025000000000000        1.5932702601504882       0.11956029820268796     
   4.1050000000000004        1.5933240723403879       0.12071903790994429     
   4.1074999999999999        1.5933792434530429       0.12186559263531974     
   4.1100000000000003        1.5934357159153525       0.12300040578365082     
   4.1124999999999998        1.5934934354245693       0.12412389541541569     
   4.1150000000000002        1.5935523506949187       0.12523645621685120     
   4.1174999999999997        1.5936124131877241       0.12633846127455234     
   4.1200000000000001        1.5936735770691379       0.12743026369654253     
   4.1224999999999996        1.5937357987136433       0.12851219804540012     
   4.1250000000000000        1.5937990374377959       0.12958458173517504     
   4.1275000000000004        1.5938632529671870       0.13064771604395267     
   4.1299999999999999        1.5939284084877079       0.13170188747110989     
   4.1325000000000003        1.5939944684926246       0.13274736857784139     
   4.1349999999999998        1.5940613991542163       0.13378441894553639     
   4.1375000000000002        1.5941291682152297       0.13481328601817463     
   4.1399999999999997        1.5941977448891875       0.13583420587587411     
   4.1425000000000001        1.5942670997686850       0.13684740394634679     
   4.1449999999999996        1.5943372045170119       0.13785309564087270     
   4.1475000000000000        1.5944080324173691       0.13885148701275415     
   4.1500000000000004        1.5944795580306468       0.13984277529332090     
   4.1524999999999999        1.5945517564151785       0.14082714934589391     
   4.1550000000000002        1.5946246039135246       0.14180479021795311     
   4.1574999999999998        1.5946980783232541       0.14277587160614671     
   4.1600000000000001        1.5947721568598181       0.14374056009104408     
   4.1624999999999996        1.5948468190824929       0.14469901578573321     
   4.1650000000000000        1.5949220448650594       0.14565139251573267     
   4.1675000000000004        1.5949978148486259       0.14659783819533398     
   4.1699999999999999        1.5950741104015871       0.14753849513753836     
   4.1725000000000003        1.5951509135822282       0.14847350034347401     
   4.1749999999999998        1.5952282071037633       0.14940298577292382     
   4.1775000000000002        1.5953059743016136       0.15032707859745595     
   4.1799999999999997        1.5953841991027600       0.15124590143749223     
   4.1825000000000001        1.5954628659970007       0.15215957258455071     
   4.1849999999999996        1.5955419600099809       0.15306820620977099     
   4.1875000000000000        1.5956214666778583       0.15397191255974782     
   4.1900000000000004        1.5957013720234887       0.15487079814059779     
   4.1924999999999999        1.5957816625340129       0.15576496589111349     
   4.1950000000000003        1.5958623251397599       0.15665451534578567     
   4.1974999999999998        1.5959433471943534       0.15753954278840124     
   4.2000000000000002        1.5960247164559631       0.15842014139688296     
   4.2024999999999997        1.5961064210695997       0.15929640137996287     
   4.2050000000000001        1.5961884495503906       0.16016841010625277     
   4.2074999999999996        1.5962707907677853       0.16103625222621343     
   4.2100000000000000        1.5963534339305956       0.16190000978750232     
   4.2125000000000004        1.5964363685728562       0.16275976234412431     
   4.2149999999999999        1.5965195845404208       0.16361558705979329     
   4.2175000000000002        1.5966030719782596       0.16446755880587266     
   4.2199999999999998        1.5966868213184202       0.16531575025423523     
   4.2225000000000001        1.5967708232685940       0.16616023196536631     
   4.2249999999999996        1.5968550688012670       0.16700107247199591     
   4.2275000000000000        1.5969395491434109       0.16783833835854267     
   4.2300000000000004        1.5970242557666816       0.16867209433661384     
   4.2324999999999999        1.5971091803780972       0.16950240331680375     
   4.2350000000000003        1.5971943149111707       0.17032932647700891     
   4.2374999999999998        1.5972796515174597       0.17115292332745796     
   4.2400000000000002        1.5973651825139843       0.17197325176786274     
   4.2424999999999997        1.5974509005536186       0.17279036816559251     
   4.2450000000000001        1.5975367983508231       0.17360432738328507     
   4.2474999999999996        1.5976228689034504       0.17441518285717383     
   4.2500000000000000        1.5977091052380381       0.17522298662136415     
   4.3262499999999999        1.6003895502325167       0.19861756261008950     
   4.4024999999999999        1.6030890372493949       0.22019452427816952     
   4.4787499999999998        1.6057327623322357       0.24051685098806008     
   4.5549999999999997        1.6082760878854214       0.25992004638146882     
   4.6312499999999996        1.6106902131164518       0.27862099619269182     
   4.7074999999999996        1.6129555387239389       0.29676810055524122     
   4.7837500000000004        1.6150582154171507       0.31446722853602688     
   4.8600000000000003        1.6169881905043775       0.33179634432863392     
   4.9362500000000002        1.6187380293862526       0.34881429927264812     
   5.0125000000000002        1.6203021678750822       0.36556639307936617     
   5.0887500000000001        1.6216764185751760       0.38208803988710804     
   5.1650000000000000        1.6228576330381441       0.39840726888198691     
   5.2412500000000000        1.6238434650436804       0.41454648008627715     
   5.3174999999999999        1.6246322000002522       0.43052370776097304     
   5.3937499999999998        1.6252226297263608       0.44635354916093739     
   5.4699999999999998        1.6256139588437670       0.46204786013170512     
   5.5462499999999997        1.6258057336942127       0.47761628473520212     
   5.6224999999999996        1.6257977876000946       0.49306666446523362     
   5.6987500000000004        1.6255901981772778       0.50840535861729563     
   5.7750000000000004        1.6251832536624811       0.52363749810225257     
   5.8512500000000003        1.6245774260692016       0.53876718871603635     
   5.9275000000000002        1.6237733495739035       0.55379767554695636     
   6.0037500000000001        1.6227718028809663       0.56873147713977201     
   6.0800000000000001        1.6215736950865525       0.58357049603573918     
   6.1562500000000000        1.6201800526070504       0.59831610997146778     
   6.2324999999999999        1.6185920124558284       0.61296924960287591     
   6.3087499999999999        1.6168108091738509       0.62753046118371780     
   6.3849999999999998        1.6148377716009388       0.64199996251094149     
   6.4612499999999997        1.6126743141088873       0.65637768833605248     
   6.5375000000000005        1.6103219332308274       0.67066333086732699     
   6.6137499999999996        1.6077822020627428       0.68485637362229523     
   6.6900000000000013        1.6050567663638911       0.69895612111936944     
   6.7662500000000003        1.6021473409027731       0.71296172462606533     
   6.8425000000000002        1.5990557061614243       0.72687220464465918     
   6.9187500000000002        1.5957837050226167       0.74068647048816172     
   6.9949999999999992        1.5923332412429114       0.75440333821477001     
   7.0712500000000000        1.5887062750275061       0.76802154512115239     
   7.1475000000000000        1.5849048218556823       0.78153976391788149     
   7.2237500000000008        1.5809309498899620       0.79495661470043155     
   7.2999999999999998        1.5767867777989759       0.80827067575989475     
   7.3762499999999998        1.5724744726649891       0.82148049326010697     
   7.4524999999999997        1.5679962479596157       0.83458458992264584     
   7.5287499999999987        1.5633543615742691       0.84758147283984697     
   7.6050000000000004        1.5585511138943764       0.86046964051829133     
   7.6812499999999995        1.5535888459085756       0.87324758924044998     
   7.7575000000000003        1.5484699373457731       0.88591381881983777     
   7.8337500000000002        1.5431968048344975       0.89846683781473169     
   7.9100000000000010        1.5377719000799823       0.91090516825673862     
   7.9862500000000001        1.5321977080553923       0.92322734994311784     
   8.0625000000000000        1.5264767452042467       0.93543194433532617     
   8.1387499999999999        1.5206115576517492       0.94751753810072770     
   8.2149999999999999        1.5146047194233181       0.95948274632955277     
   8.2912499999999998        1.5084588306692901       0.97132621545502729     
   8.3674999999999997        1.5021765158954981       0.98304662590109249     
   8.4437499999999996        1.4957604219893410       0.99464269433912333     
   8.5199999999999996        1.4892132173058596        1.0061131764109164     
   8.5962499999999995        1.4825375886595693        1.0174568678484006     
   8.6724999999999994        1.4757362404269023        1.0286726067791396     
   8.7487499999999994        1.4688118926109479        1.0397592751606310     
   8.8249999999999993        1.4617672791276295        1.0507158001829056     
   8.9012499999999992        1.4546051461038343        1.0615411555144190     
   8.9774999999999991        1.4473282501871880        1.0722343624016126     
   9.0537500000000009        1.4399393568672312        1.0827944906305889     
   9.1300000000000008        1.4324412388084415        1.0932206593577554     
   9.2062500000000007        1.4248366741965430        1.1035120378150010     
   9.2825000000000006        1.4171284451008748        1.1136678458945615     
   9.3587500000000006        1.4093193358566687        1.1236873546190489     
   9.4350000000000005        1.4014121314716117        1.1335698865030912     
   9.5112500000000004        1.3934096160606761        1.1433148158142616     
   9.5875000000000004        1.3853145713119221        1.1529215687419385     
   9.6637500000000003        1.3771297749840039        1.1623896234829443     
   9.7400000000000002        1.3688579994339702        1.1717185102519345     
   9.8162500000000001        1.3605020102091068        1.1809078112544840     
   9.8925000000000001        1.3520645644782998        1.1899571604348798     
   9.9687500000000000        1.3435484102127320        1.1988662437977875     
   10.045000000000000        1.3349562832149608        1.2076347977409012     
   10.121200000000000        1.3262966135813117        1.2162569992459225     
   10.197500000000000        1.3175549945167402        1.2247495210687194     
   10.273800000000000        1.3087454442194886        1.2331008448737606     
   10.350000000000000        1.2998823196954292        1.2413002410906866     
   10.426200000000000        1.2909567752131832        1.2493587352313600     
   10.502500000000000        1.2819596186321291        1.2572866613745526     
   10.578799999999999        1.2729051510950944        1.2650734353783160     
   10.654999999999999        1.2638079537256763        1.2727092602824071     
   10.731199999999999        1.2546587719927806        1.2802046107579528     
   10.807499999999999        1.2454480557485976        1.2875692696298304     
   10.883699999999999        1.2362024803906848        1.2947842000288341     
   10.960000000000001        1.2269002910174787        1.3018686510274442     
   11.036300000000001        1.2175560794410598        1.3088134182910298     
   11.112500000000001        1.2081846311781417        1.3156100719617563     
   11.188800000000001        1.1987637812993364        1.3222768907032791     
   11.265000000000001        1.1893206236293079        1.3287968786697157     
   11.341200000000001        1.1798452028622095        1.3351793826487306     
   11.417500000000000        1.1703273645978611        1.3414330660296037     
   11.493800000000000        1.1607818404279744        1.3475500591743010     
   11.570000000000000        1.1512234762367692        1.3535232452686243     
   11.646200000000000        1.1416420253364190        1.3593613967475067     
   11.722500000000000        1.1320270895966018        1.3650726134457838     
   11.798800000000000        1.1223934161650011        1.3706498783536323     
   11.875000000000000        1.1127558224284766        1.3760869148344261     
   11.951200000000000        1.1031038106080593        1.3813919184744656     
   12.027500000000000        1.0934267734947107        1.3865724223422251     
   12.103800000000000        1.0837394255871768        1.3916222401393417     
   12.180000000000000        1.0740565008274294        1.3965358991241950     
   12.256200000000000        1.0643672884122215        1.4013210179749849     
   12.332500000000000        1.0546610105588630        1.4059845685469092     
   12.408799999999999        1.0449522926893531        1.4105211536869129     
   12.484999999999999        1.0352557415766031        1.4149260711623712     
   12.561199999999999        1.0255604717329707        1.4192063631506189     
   12.637499999999999        1.0158555688926552        1.4233684396072666     
   12.713699999999999        1.0061682406619885        1.4274024487875274     
   12.789999999999999       0.99647479731133226        1.4313200588860837     
   12.866299999999999       0.98678965800565333        1.4351169966463337     
   12.942500000000003       0.97712716271680033        1.4387896399155624     
   13.018800000000001       0.96746357967599939        1.4423487645401372     
   13.095000000000001       0.95782582971941455        1.4457861924896143     
   13.171199999999999       0.94820279240142835        1.4491078317135735     
   13.247500000000000       0.93858338796531138        1.4523189962817533     
   13.323800000000002       0.92898174190847282        1.4554164508589715     
   13.400000000000000       0.91941185041641105        1.4583975680665711     
   13.476200000000000       0.90986252686832969        1.4612677003102232     
   13.552499999999998       0.90032265723172200        1.4640316275983150     
   13.628800000000000       0.89080613247058049        1.4666867554439602     
   13.705000000000000       0.88132668621589172        1.4692310677460665     
   13.781200000000000       0.87187310157632192        1.4716693721593688     
   13.857500000000000       0.86243426365202347        1.4740059276325672     
   13.933799999999998       0.85302380467046157        1.4762387420836591     
   14.010000000000002       0.84365517465098072        1.4783663738678066     
   14.086200000000000       0.83431715839242437        1.4803931019261600     
   14.162500000000000       0.82499866809767475        1.4823226806502809     
   14.238799999999999       0.81571305371164116        1.4841536840682459     
   14.315000000000000       0.80647345994079334        1.4858852063508081     
   14.391200000000000       0.79726870046193032        1.4875210123027274     
   14.467499999999999       0.78808773973324719        1.4890643658668836     
   14.543799999999999       0.77894362608509482        1.4905143664012008     
   14.619999999999997       0.76984918384083689        1.4918706028213771     
   14.696200000000001       0.76079328485309039        1.4931363398226294     
   14.772500000000001       0.75176497392239006        1.4943143668077754     
   14.848799999999999       0.74277698599679598        1.4954042706452748     
   14.924999999999999       0.73384181596694464        1.4964060990091710     
   15.001200000000003       0.72494842205617460        1.4973226371841717     
   15.077500000000001       0.71608595346612591        1.4981562207000165     
   15.153800000000000       0.70726681984510276        1.4989068913040207     
   15.230000000000000       0.69850317571478115        1.4995751223133005     
   15.306200000000000       0.68978408648241241        1.5001632401768308     
   15.382500000000002       0.68109882374346586        1.5006731455032105     
   15.458800000000000       0.67245946067347362        1.5011053001047145     
   15.535000000000000       0.66387780247842088        1.5014605650395079     
   15.611199999999998       0.65534304277249666        1.5017408250535693     
   15.687500000000000       0.64684459644205838        1.5019475641548723     
   15.763800000000002       0.63839419457737567        1.5020816247755382     
   15.840000000000000       0.63000329297441537        1.5021442233864208     
   15.916200000000000       0.62166123693809339        1.5021368255185572     
   15.992499999999998       0.61335760311370324        1.5020605162156853     
   16.068800000000000       0.60510378000638854        1.5019164928456368     
   16.145000000000000       0.59691087269114618        1.5017063000513340     
   16.221200000000000       0.58876839082394450        1.5014309993711454     
   16.297499999999999       0.58066609165025695        1.5010913141425648     
   16.373799999999999       0.57261501394739911        1.5006887626400618     
   16.449999999999999       0.56462590597095130        1.5002251809114071     
   16.526199999999999       0.55668846026433527        1.4997012609079470     
   16.602499999999999       0.54879262012491148        1.4991173662719335     
   16.678799999999999       0.54094907624376021        1.4984753090202294     
   16.754999999999999       0.53316822447790058        1.4977771895114702     
   16.831199999999999       0.52543995179642167        1.4970233379924183     
   16.907499999999999       0.51775440846853216        1.4962137948852328     
   16.983799999999999       0.51012193801878725        1.4953506293490271     
   17.059999999999999       0.50255259117411044        1.4944361871955101     
   17.136199999999999       0.49503646453831368        1.4934704679745796     
   17.212499999999999       0.48756391819923367        1.4924531928262956     
   17.288799999999998       0.48014495545531327        1.4913866815598866     
   17.364999999999998       0.47278927920687353        1.4902734901495629     
   17.441199999999998       0.46548720328639043        1.4891133117132296     
   17.517499999999998       0.45822930688026425        1.4879055785936850     
   17.593800000000002       0.45102524986585874        1.4866528204027900     
   17.670000000000002       0.44388439595442902        1.4853577912588496     
   17.746200000000002       0.43679728222652470        1.4840198883635647     
   17.822500000000002       0.42975471585903363        1.4826382748517846     
   17.898800000000001       0.42276602173896716        1.4812156695568002     
   17.975000000000001       0.41584023073299636        1.4797549958446594     
   18.051200000000001       0.40896811372979225        1.4782553817268673     
   18.127500000000001       0.40214071236686821        1.4767157412198504     
   18.203800000000001       0.39536702242773741        1.4751389624226936     
   18.280000000000001       0.38865574826820487        1.4735281217332465     
   18.356200000000001       0.38199789758325142        1.4718820983645304     
   18.432500000000001       0.37538474803508859        1.4701995764724054     
   18.508800000000001       0.36882497175474971        1.4684835991232836     
   18.585000000000001       0.36232695042186863        1.4667373707580726     
   18.661200000000001       0.35588193178682492        1.4649595419019228     
   18.737500000000001       0.34948143276533306        1.4631485857135982     
   18.813800000000001       0.34313380783856140        1.4613076732009356     
   18.890000000000001       0.33684712610059281        1.4594401211834598     
   18.966200000000001       0.33061287966351216        1.4575443693363741     
   19.042500000000000       0.32442282825698376        1.4556186983755930     
   19.118800000000000       0.31828501785899149        1.4536663926455187     
   19.195000000000000       0.31220721338688751        1.4516908660271510     
   19.271200000000000       0.30618115255806172        1.4496903677410422     
   19.347500000000000       0.30019883740390241        1.4476630041084728     
   19.423700000000000       0.29427575110899828        1.4456148609310913     
   19.500000000000000       0.28839614240847000        1.4435413240298152     
   19.576300000000000       0.28256760630974215        1.4414458178178784     
   19.652500000000000       0.27679746405876687        1.4393318712971073     
   19.728800000000000       0.27107034749722764        1.4371946659397110     
   19.805000000000000       0.26540104024832500        1.4350405220924840     
   19.881200000000000       0.25978176980435264        1.4328673591953016     
   19.957500000000000       0.25420502149351321        1.4306729867600627     


==> anc/M0_1_4_v2.dat <==
  2.12500000000000015E-002   1.0012776054302479       1.18208059242873047E-008
  4.49999999999999983E-002   1.0027134697543898       3.70502061539693925E-007
  6.87500000000000056E-002   1.0041558618572335       8.69524323217342545E-007
  9.24999999999999989E-002   1.0056054444469393       1.58270703431009855E-006
  0.11625000000000002        1.0070622848155641       2.51358647927004992E-006
  0.14000000000000001        1.0085264512469867       3.66576839897705467E-006
  0.16375000000000001        1.0099980130374098       5.04292968848012850E-006
  0.18750000000000000        1.0114770405164104       6.64882014544750307E-006
  0.21124999999999999        1.0129636050685613       8.48726427113461357E-006
  0.23499999999999999        1.0144577791556417       1.05621631257545287E-005
  0.25874999999999998        1.0159596363394545       1.28774962402147549E-005
  0.28249999999999997        1.0174692513052763       1.54373235862667749E-005
  0.30625000000000002        1.0189866998859549       1.82457876072029731E-005
  0.33000000000000002        1.0205120590866830       2.13071153113252071E-005
  0.35375000000000001        1.0220454071104659       2.46256204305066112E-005
  0.37750000000000000        1.0235868233843133       2.82057056462675078E-005
  0.40125000000000000        1.0251363885861715       3.20518648858934488E-005
  0.42499999999999999        1.0266941846726370       3.61686856912322180E-005
  0.44874999999999998        1.0282602949074593       4.05608516629247314E-005
  0.47249999999999992        1.0298348038908822       4.52331449829471553E-005
  0.49625000000000008        1.0314177975898362       5.01904490184686730E-005
  0.52000000000000002        1.0330093633690254       5.54377510101652414E-005
  0.54374999999999996        1.0346095900229313       6.09801448482762387E-005
  0.56750000000000000        1.0362185678087794       6.68228339398298216E-005
  0.59125000000000005        1.0378363884804898       7.29711341706351088E-005
  0.61499999999999999        1.0394631453236611       7.94304769657920340E-005
  0.63875000000000004        1.0410989331916194       8.62064124526524433E-005
  0.66249999999999998        1.0427438485425740       9.33046127303475118E-005
  0.68625000000000003        1.0443979894779243       1.00730875250191869E-004
  0.70999999999999996        1.0460614557817580       1.08491126311476458E-004
  0.73375000000000001        1.0477343489615916       1.16591424677382408E-004
  0.75749999999999995        1.0494167722903953       1.25037965315973900E-004
  0.78125000000000000        1.0511088308499603       1.33837083271467832E-004
  0.80500000000000016        1.0528106315756551       1.42995257671234131E-004
  0.82875000000000010        1.0545222833026275       1.52519115874244059E-004
  0.85250000000000004        1.0562438968135153       1.62415437766977490E-004
  0.87624999999999997        1.0579755848877186       1.72691160213087226E-004
  0.90000000000000002        1.0597174623523029       1.83353381663446213E-004
  0.92374999999999996        1.0614696461345998       1.94409366933531318E-004
  0.94750000000000001        1.0632322553165718       2.05866552155457936E-004
  0.97124999999999995        1.0650054111910194       2.17732549912352872E-004
  0.99500000000000000        1.0667892373197037       2.30015154563152586E-004
   1.0187500000000000        1.0685838595934685       2.42722347766334486E-004
   1.0425000000000000        1.0703894062944479       2.55862304211543201E-004
   1.0662499999999999        1.0722060081604443       2.69443397568530955E-004
   1.0900000000000001        1.0740337984515778       2.83474206663367927E-004
   1.1137500000000000        1.0758729130193003       2.97963521892374308E-004
   1.1375000000000000        1.0777234903778843       3.12920351884829820E-004
   1.1612499999999999        1.0795856717784906       3.28353930426093245E-004
   1.1850000000000001        1.0814596012859354       3.44273723653430665E-004
   1.2087500000000000        1.0833454258582769       3.60689437537511676E-004
   1.2324999999999999        1.0852432954293505       3.77611025663287712E-004
   1.2562500000000001        1.0871533629943873       3.95048697324716419E-004
   1.2800000000000000        1.0890757846988628       4.13012925948629006E-004
   1.3037500000000000        1.0910107199307206       4.31514457863934621E-004
   1.3274999999999999        1.0929583330083479       4.50564322089651856E-004
   1.3512500000000001        1.0949187869434236       4.70173837262800594E-004
   1.3750000000000000        1.0968922530010432       4.90354625367059598E-004
   1.3987499999999999        1.0988789045346505       5.11118619559088462E-004
   1.4225000000000001        1.1008789186578918       5.32478075559351168E-004
   1.4462500000000000        1.1028924763608108       5.54445582890396196E-004
   1.4700000000000000        1.1049197626307501       5.77034076603951296E-004
   1.4937499999999999        1.1069609665782032       6.00256849522552856E-004
   1.5175000000000001        1.1090162815678668       6.24127565023125871E-004
   1.5412500000000000        1.1110859053551574       6.48660270391598665E-004
   1.5649999999999999        1.1131700402284816       6.73869410779465465E-004
   1.5887500000000001        1.1152688931575581       6.99769843795274037E-004
   1.6125000000000000        1.1173826759481118       7.26376854766060381E-004
   1.6362500000000000        1.1195116054032830       7.53706172706086991E-004
   1.6599999999999999        1.1216559034921150       7.81773987032739867E-004
   1.6837500000000001        1.1238157975254999       8.10596965072009085E-004
   1.7075000000000000        1.1259915203400057       8.40192270398914219E-004
   1.7312500000000000        1.1281833104900125       8.70577582061311350E-004
   1.7549999999999999        1.1303914124486343       9.01771114738806993E-004
   1.7787500000000001        1.1326160768179188       9.33791639892128222E-004
   1.8025000000000000        1.1348575605488718       9.66658507962195540E-004
   1.8262499999999999        1.1371161271718599       1.00039167168232933E-003
   1.8499999999999999        1.1393920470380201       1.03501171057155945E-003
   1.8737499999999998        1.1416855975723208       1.07053985668195640E-003
   1.8974999999999997        1.1439970635389749       1.10699802167825629E-003
   1.9212499999999997        1.1463267373199655       1.14440882533380973E-003
   1.9450000000000001        1.1486749192074805       1.18279562553322152E-003
   1.9687500000000000        1.1510419177111315       1.22218254987888596E-003
   1.9924999999999999        1.1534280498808838       1.26259452900608126E-003
   2.0162499999999999        1.1558336416467012       1.30405733171937263E-003
   2.0400000000000000        1.1582590281759868       1.34659760207200200E-003
   2.0637500000000002        1.1607045542499792       1.39024289851948828E-003
   2.0874999999999999        1.1631705746603611       1.43502173528935618E-003
   2.1112500000000001        1.1656574546274365       1.48096362612031105E-003
   2.1349999999999998        1.1681655702413363       1.52809913053695233E-003
   2.1587499999999999        1.1706953089278378       1.57645990283986569E-003
   2.1825000000000001        1.1732470699405138       1.62607874400618542E-003
   2.2062499999999998        1.1758212648810662       1.67698965671242081E-003
   2.2300000000000000        1.1784183182498653       1.72922790370971108E-003
   2.2537500000000001        1.1810386680288762       1.78283006980180909E-003
   2.2774999999999999        1.1836827662993650       1.83783412769857393E-003
   2.3012500000000000        1.1863510798969652       1.89427950804217995E-003
   2.3250000000000002        1.1890440907685109       1.95220717337494317E-003
   2.3487499999999999        1.1917622980551081       2.01165969970616742E-003
   2.3725000000000001        1.1945062168739511       2.07268135788509422E-003
   2.3962500000000002        1.1972763799855992       2.13531820513098835E-003
   2.4199999999999999        1.2000733403284467       2.19961818441462070E-003
   2.4437500000000001        1.2028976690148139       2.26563122232053714E-003
   2.4674999999999998        1.2057499618004850       2.33340934950008495E-003
   2.4912500000000000        1.2086308257420979       2.40300679113209913E-003
   2.5150000000000001        1.2115409011892067       2.47448013329262806E-003
   2.5387499999999998        1.2144808491749122       2.54788843257038565E-003
   2.5625000000000000        1.2174513561926266       2.62329336853800617E-003
   2.5862500000000002        1.2204531356184865       2.70075940075450733E-003
   2.6099999999999999        1.2234869292389998       2.78035393782681984E-003
   2.6337500000000000        1.2265535088936852       2.86214751967428906E-003
   2.6575000000000002        1.2296536782435477       2.94621401426951998E-003
   2.6812499999999999        1.2327882746774779       3.03263083027676284E-003
   2.7050000000000001        1.2359581713700627       3.12147914717615617E-003
   2.7287499999999998        1.2391642795058930       3.21284416465303065E-003
   2.7524999999999999        1.2424075506872656       3.30681537324847494E-003
   2.7762500000000001        1.2456889795442634       3.40348684851631824E-003
   2.7999999999999998        1.2490096065685612       3.50295757121668822E-003
   2.8237500000000000        1.2523705211950482       3.60533177640356582E-003
   2.8475000000000001        1.2557728651584867       3.71071933464159559E-003
   2.8712499999999999        1.2592178361560555       3.81923616902330983E-003
   2.8950000000000000        1.2627066918508212       3.93100471216324601E-003
   2.9187500000000002        1.2662407542560490       4.04615440793298139E-003
   2.9424999999999999        1.2698214145459286       4.16482226338532168E-003
   2.9662500000000001        1.2734501383449179       4.28715345711703881E-003
   2.9900000000000002        1.2771284715556634       4.41330201125861125E-003
   3.0137499999999999        1.2808580467945772       4.54343153538585339E-003
   3.0375000000000001        1.2846405905149347       4.67771605195553553E-003
   3.0612499999999998        1.2884779309101002       4.81634091441806786E-003
   3.0850000000000000        1.2923720067046915       4.95950383100729995E-003
   3.1087500000000001        1.2963248769596125       5.10741600941669836E-003
   3.1324999999999998        1.3003387320386515       5.26030344022516104E-003
   3.1562500000000000        1.3044159059105827       5.41840834013838143E-003
   3.1800000000000002        1.3085588899924556       5.58199077999570539E-003
   3.2037499999999999        1.3127703487784701       5.75133052722669354E-003
   3.2275000000000000        1.3170531375461507       5.92672913824353591E-003
   3.2512500000000006        1.3214103224898450       6.10851234340567279E-003
   3.2749999999999999        1.3258452037037345       6.29703277605981639E-003
   3.2987500000000005        1.3303613415265374       6.49267310822192970E-003
   3.3224999999999998        1.3349625868729589       6.69584966936774030E-003
   3.3462500000000004        1.3396531163196648       6.90701664238803706E-003
   3.3700000000000001        1.3444374728952921       7.12667095319358731E-003
   3.3937500000000003        1.3493206137574179       7.35535799929210032E-003
   3.4175000000000000        1.3543079626471646       7.59367837990432455E-003
   3.4412500000000001        1.3594054938989730       7.84229599886468627E-003
   3.4649999999999999        1.3646197765503914       8.10194742285835247E-003
   3.4887500000000000        1.3699581033069326       8.37345355969935923E-003
   3.5124999999999997        1.3754285890977558       8.65773348896925997E-003
   3.5362499999999999        1.3810403105359503       8.95582147208833119E-003
   3.5599999999999996        1.3868034866420957       9.26888799991030556E-003
   3.5837500000000002        1.3927296751650737       9.59826584635978426E-003
   3.6074999999999995        1.3988320632695563       9.94548320627993386E-003
   3.6312500000000001        1.4051257964806712       1.03123057402040603E-002
   3.6549999999999994        1.4116284250561442       1.07007911689155216E-002
   3.6787500000000000        1.4183604855662779       1.11133610873132734E-002
   3.7025000000000001        1.4253462741990430       1.15528971509197900E-002
   3.7262499999999998        1.4326149248989921       1.20228728159145950E-002
   3.7500000000000000        1.4402018660292364       1.25275374504881677E-002
   3.7525000000000004        1.4410207053535005       1.25828824994951710E-002
   3.7549999999999999        1.4418436032583211       1.26386761960188571E-002
   3.7574999999999998        1.4426706215488940       1.26949257004408955E-002
   3.7599999999999998        1.4435018192903046       1.27516383209648459E-002
   3.7624999999999997        1.4443372584931415       1.28088215695889816E-002
   3.7650000000000001        1.4451770044807482       1.28664831721844678E-002
   3.7675000000000005        1.4460211189060848       1.29246310132614100E-002
   3.7700000000000000        1.4468696708797626       1.29832732421022740E-002
   3.7725000000000000        1.4477227289944066       1.30424182094851550E-002
   3.7749999999999999        1.4485803638978736       1.31020744984881154E-002
   3.7774999999999999        1.4494426481677669       1.31622509317180971E-002
   3.7799999999999994        1.4503096563868423       1.32229565807513855E-002
   3.7825000000000006        1.4511814652222625       1.32842007760581009E-002
   3.7850000000000001        1.4520581535089423       1.33459931174408613E-002
   3.7875000000000001        1.4529398025008318       1.34083434865309731E-002
   3.7900000000000000        1.4538264953089897       1.34712620523259833E-002
   3.7925000000000000        1.4547183179800831       1.35347592924172349E-002
   3.7949999999999995        1.4556153589448602       1.35988459998253597E-002
   3.7974999999999999        1.4565177092897834       1.36635332980631838E-002
   3.8000000000000003        1.4574254628711707       1.37288326554511394E-002
   3.8025000000000002        1.4583387164357506       1.37947559002401191E-002
   3.8050000000000002        1.4592575697480730       1.38613152365978202E-002
   3.8075000000000001        1.4601821257252547       1.39285232615199654E-002
   3.8099999999999996        1.4611124905795967       1.39963929827323762E-002
   3.8125000000000000        1.4620487739696331       1.40649378376561749E-002
   3.8150000000000004        1.4629910891602287       1.41341717135137108E-002
   3.8174999999999999        1.4639395531924082       1.42041089686609848E-002
   3.8199999999999998        1.4648942871865784       1.42747644564366807E-002
   3.8224999999999998        1.4658554160440491       1.43461535444633168E-002
   3.8249999999999997        1.4668230693832127       1.44182921473708509E-002
   3.8275000000000001        1.4677973852541986       1.44911967886601663E-002
   3.8300000000000005        1.4687784945582589       1.45648844737883490E-002
   3.8325000000000000        1.4697665451848692       1.46393729564809269E-002
   3.8350000000000000        1.4707616812159141       1.47146805637142410E-002
   3.8374999999999999        1.4717640677171171       1.47908264753223388E-002
   3.8399999999999999        1.4727738602627805       1.48678304545493724E-002
   3.8424999999999994        1.4737912257590429       1.49457130929091520E-002
   3.8450000000000006        1.4748163376660752       1.50244958024943615E-002
   3.8475000000000001        1.4758493803963233       1.51042009036924628E-002
   3.8500000000000001        1.4768905335997413       1.51848515104147930E-002
   3.8525000000000000        1.4779399967479148       1.52664718304453013E-002
   3.8550000000000000        1.4789979734928762       1.53490870590308574E-002
   3.8574999999999995        1.4800646761847978       1.54327234821618788E-002
   3.8599999999999999        1.4811403264052048       1.55174085438017136E-002
   3.8625000000000003        1.4822251555430934       1.56031709185404273E-002
   3.8650000000000002        1.4833194054182439       1.56900405902180226E-002
   3.8675000000000002        1.4844233289565549       1.57780489371278851E-002
   3.8700000000000001        1.4855371909228092       1.58672288244865074E-002
   3.8724999999999996        1.4866612687169625       1.59576147049411872E-002
   3.8750000000000000        1.4877958532408389       1.60492427279877239E-002
   3.8775000000000004        1.4889412498005266       1.61421508588215565E-002
   3.8799999999999999        1.4900977793078178       1.62363790104965051E-002
   3.8824999999999998        1.4912657791548825       1.63319691837777621E-002
   3.8849999999999998        1.4924456046206427       1.64289656252933486E-002
   3.8874999999999997        1.4936376301870453       1.65274149987757746E-002
   3.8900000000000001        1.4948422511425332       1.66273665752303922E-002
   3.8925000000000005        1.4960598847816338       1.67288724363438904E-002
   3.8950000000000000        1.4972909729191515       1.68319877124994792E-002
   3.8975000000000000        1.4985359834322103       1.69367708326608642E-002
   3.8999999999999999        1.4997954044551638       1.70432837162431509E-002
   3.9024999999999999        1.5010697795244792       1.71515924590512521E-002
   3.9049999999999994        1.5023596613997434       1.72617671304533225E-002
   3.9075000000000006        1.5036656557448023       1.73738826283799282E-002
   3.9100000000000001        1.5049883847174679       1.74880186630807198E-002
   3.9125000000000001        1.5063285384971390       1.76042608034103938E-002
   3.9150000000000000        1.5076868480100538       1.77227006743175923E-002
   3.9175000000000000        1.5090640978835526       1.78434366852637458E-002
   3.9199999999999995        1.5104611321661148       1.79665747551877829E-002
   3.9224999999999999        1.5118788608569005       1.80922291402458892E-002
   3.9250000000000003        1.5133182673894878       1.82205233827180783E-002
   3.9275000000000002        1.5147804172461252       1.83515914034949428E-002
   3.9300000000000002        1.5162664679187028       1.84855787656303706E-002
   3.9325000000000001        1.5177776804832535       1.86226441428883581E-002
   3.9349999999999996        1.5193154331196983       1.87629610354659547E-002
   3.9375000000000000        1.5208812369922884       1.89067197857336056E-002
   3.9400000000000004        1.5224767550153588       1.90541299607267858E-002
   3.9424999999999999        1.5241038198998236       1.92054231325699369E-002
   3.9449999999999998        1.5257644812587177       1.93608565305055831E-002
   3.9474999999999998        1.5274609947048987       1.95207165950482334E-002
   3.9499999999999997        1.5291959196263700       1.96853247074413804E-002
   3.9525000000000001        1.5309721069745885       1.98550425473692123E-002
   3.9550000000000005        1.5327928049558082       2.00302802782085093E-002
   3.9575000000000000        1.5346617128163376       2.02115058055518937E-002
   3.9600000000000000        1.5365830801419689       2.03992569247614004E-002
   3.9624999999999999        1.5385618291550780       2.05941568777519186E-002
   3.9649999999999999        1.5406037143830744       2.07969346679438803E-002
   3.9674999999999994        1.5427155346900592       2.10084520432794152E-002
   3.9700000000000006        1.5449054203384618       2.12297400353392042E-002
   3.9725000000000001        1.5471832259751086       2.14620494881070517E-002
   3.9750000000000001        1.5495611122691051       2.17069231653343429E-002
   3.9775000000000000        1.5520543513815384       2.19663006982378367E-002
   3.9800000000000000        1.5546825785986029       2.22426782878468211E-002
   3.9824999999999995        1.5574717947862640       2.25393622336344836E-002
   3.9849999999999999        1.5604577147823602       2.28608934172127090E-002
   3.9875000000000003        1.5636916951110655       2.32138080205175797E-002
   3.9900000000000002        1.5672524912397048       2.36081362106951506E-002
   3.9925000000000002        1.5712726216971957       2.40607607319127427E-002
   3.9950000000000001        1.5760103247284694       2.46045961846539027E-002
   3.9974999999999996        1.5821317883647774       2.53246052742293337E-002
   4.0000000000000000        1.5966435043095695       2.71150487290458889E-002
   4.0025000000000004        1.5950257072744678       4.13980182726791240E-002
   4.0049999999999999        1.5944779872274935       4.73055981935192812E-002
   4.0075000000000003        1.5941059300979434       5.18388241200247527E-002
   4.0099999999999998        1.5938246100252345       5.56620160484816856E-002
   4.0125000000000002        1.5936011445549916       5.90323175610238879E-002
   4.0149999999999997        1.5934186717045975       6.20815191345846853E-002
   4.0175000000000001        1.5932671762610375       6.48878595914051531E-002
   4.0199999999999996        1.5931401338346718       6.75022824716749875E-002
   4.0225000000000000        1.5930330133222066       6.99601503886281423E-002
   4.0250000000000004        1.5929425162337654       7.22871939104641481E-002
   4.0274999999999999        1.5928661529196495       7.45028249509167850E-002
   4.0300000000000002        1.5928019894780836       7.66221148530038393E-002
   4.0324999999999998        1.5927484882905889       7.86570412801999991E-002
   4.0350000000000001        1.5927044028841311       8.06173093620605602E-002
   4.0374999999999996        1.5926687061804339       8.25109123106499975E-002
   4.0400000000000000        1.5926405399900982       8.43445259145512438E-002
   4.0425000000000004        1.5926191784250250       8.61237933688598495E-002
   4.0449999999999999        1.5926040013925209       8.78535355713483540E-002
   4.0475000000000003        1.5925944736865763       8.95379093463410519E-002
   4.0499999999999998        1.5925901298857577       9.11805286176613078E-002
   4.0525000000000002        1.5925905621802112       9.27845585539923412E-002
   4.0549999999999997        1.5925954109067357       9.43527897298302443E-002
   4.0579999999999998        1.5926066120398648       9.61908783882602370E-002
   4.0599999999999996        1.5926171151395805       9.73914883437255463E-002
   4.0625000000000000        1.5926334305928282       9.88661412774850396E-002
   4.0650000000000004        1.5926530731848632       0.10031343707447839     
   4.0674999999999999        1.5926758349054684       0.10173498596487762     
   4.0700000000000003        1.5927015268850293       0.10313224938612899     
   4.0724999999999998        1.5927299770196088       0.10450655848200381     
   4.0750000000000002        1.5927610279618594       0.10585912974884439     
   4.0774999999999997        1.5927945354111630       0.10719107834869379     
   4.0800000000000001        1.5928303666145245       0.10850342949830079     
   4.0824999999999996        1.5928683992504753       0.10979712827691146     
   4.0850000000000000        1.5929085201267736       0.11107304808059981     
   4.0875000000000004        1.5929506243776164       0.11233199798526521     
   4.0899999999999999        1.5929946146036720       0.11357472915656942     
   4.0925000000000002        1.5930404001501210       0.11480194046425474     
   4.0949999999999998        1.5930878965141735       0.11601428341956534     
   4.0975000000000001        1.5931370246165091       0.11721236651534547     
   4.0999999999999996        1.5931877105585384       0.11839675909640521     
   4.1025000000000000        1.5932398850136420       0.11956799476758294     
   4.1050000000000004        1.5932934828771985       0.12072657444289837     
   4.1074999999999999        1.5933484429162716       0.12187296906634587     
   4.1100000000000003        1.5934047074557911       0.12300762204881406     
   4.1124999999999998        1.5934622220966743       0.12413095145647786     
   4.1150000000000002        1.5935209354620132       0.12524335198094450     
   4.1174999999999997        1.5935807989268096       0.12634519671387728     
   4.1200000000000001        1.5936417665753537       0.12743683876809025     
   4.1224999999999996        1.5937037947044077       0.12851861271069359     
   4.1250000000000000        1.5937668422901696       0.12959083593836654     
   4.1275000000000004        1.5938308695207120       0.13065380977640384     
   4.1299999999999999        1.5938958392486875       0.13170782070657702     
   4.1325000000000003        1.5939617159035335       0.13275314129375476     
   4.1349999999999998        1.5940284655966175       0.13379003112282170     
   4.1375000000000002        1.5940960560125066       0.13481873764108596     
   4.1399999999999997        1.5941644563091046       0.13583949693183819     
   4.1425000000000001        1.5942336368020695       0.13685253440661210     
   4.1449999999999996        1.5943035697749026       0.13785806553719124     
   4.1475000000000000        1.5943742280590045       0.13885629634538413     
   4.1500000000000004        1.5944455858559379       0.13984742403783409     
   4.1524999999999999        1.5945176184471028       0.14083163750356428     
   4.1550000000000002        1.5945903021318919       0.14180911779247665     
   4.1574999999999998        1.5946636143974007       0.14278003857945967     
   4.1600000000000001        1.5947375329569617       0.14374456649529482     
   4.1624999999999996        1.5948120370626635       0.14470286163130650     
   4.1650000000000000        1.5948871065513173       0.14565507781506801     
   4.1675000000000004        1.5949627220284115       0.14660136296284568     
   4.1699999999999999        1.5950388648280001       0.14754185938954059     
   4.1725000000000003        1.5951155169752467       0.14847670409810990     
   4.1749999999999998        1.5951926611513967       0.14940602905009776     
   4.1775000000000002        1.5952702806610028       0.15032996141876984     
   4.1799999999999997        1.5953483594012217       0.15124862382618498     
   4.1825000000000001        1.5954268818330257       0.15216213456544064     
   4.1849999999999996        1.5955058329541802       0.15307060780920112     
   4.1875000000000000        1.5955851982738691       0.15397415380553409     
   4.1900000000000004        1.5956649637888403       0.15487287906197950     
   4.1924999999999999        1.5957451159609468       0.15576688651870640     
   4.1950000000000003        1.5958256416960215       0.15665627571153690     
   4.1974999999999998        1.5959065283239431       0.15754114292554697     
   4.2000000000000002        1.5959877635798581       0.15842158133990733     
   4.2024999999999997        1.5960693355864408       0.15929768116455936     
   4.2050000000000001        1.5961512328371468       0.16016952976928700     
   4.2074999999999996        1.5962334441803834       0.16103721180568781     
   4.2100000000000000        1.5963159588045275       0.16190080932252188     
   4.2125000000000004        1.5963987662237615       0.16276040187486454     
   4.2149999999999999        1.5964818562646446       0.16361606662746928     
   4.2175000000000002        1.5965652190533890       0.16446787845270902     
   4.2199999999999998        1.5966488450037983       0.16531591002343815     
   4.2225000000000001        1.5967327248058163       0.16616023190109575     
   4.2249999999999996        1.5968168494146564       0.16700091261933997     
   4.2275000000000000        1.5969012100404769       0.16783801876349264     
   4.2300000000000004        1.5969857981385589       0.16867161504603945     
   4.2324999999999999        1.5970706053999713       0.16950176437843098     
   4.2350000000000003        1.5971556237426856       0.17032852793939726     
   4.2374999999999998        1.5972408453031124       0.17115196523997958     
   4.2400000000000002        1.5973262623835047       0.17197213418068136     
   4.2424999999999997        1.5974118676731708       0.17278909113514351     
   4.2450000000000001        1.5974976537708825       0.17360289095578851     
   4.2474999999999996        1.5975836136606774       0.17441358707949650     
   4.2500000000000000        1.5976697404574991       0.17522123155217723     
   4.3262499999999999        1.6003473024928958       0.19861097780775205     
   4.4024999999999999        1.6030446349148071       0.22018317394525122     
   4.4787499999999998        1.6056867758630446       0.24050080845515381     
   4.5549999999999997        1.6082289872681761       0.25989939141148938     
   4.6312499999999996        1.6106423988082825       0.27859581357804181     
   4.7074999999999996        1.6129073600847912       0.29673847927978719     
   4.7837500000000004        1.6150099825055426       0.31443326121564719     
   4.8600000000000003        1.6169401820457343       0.33175812680243522     
   4.9362500000000002        1.6186904983887753       0.34877193028201198     
   5.0125000000000002        1.6202553460632720       0.36551997407781389     
   5.0887500000000001        1.6216305184548672       0.38203767458598387     
   5.1650000000000000        1.6228128512583091       0.39835306326392900     
   5.2412500000000000        1.6237999839156658       0.41448854214613062     
   5.3174999999999999        1.6245901889750862       0.43046214733177579     
   5.3937499999999998        1.6251822465924521       0.44628847775056907     
   5.4699999999999998        1.6255753507115562       0.46197939076817529     
   5.5462499999999997        1.6257690378159269       0.47754453181913287     
   5.6224999999999996        1.6257631320600918       0.49299174362848708     
   5.6987500000000004        1.6255577024795733       0.50832738658694898     
   5.7750000000000004        1.6251530292356950       0.52355659256932285     
   5.8512500000000003        1.6245495767045186       0.53868346820847024     
   5.9275000000000002        1.6237479718082324       0.55371125930651544     
   6.0037500000000001        1.6227489863348998       0.56864248500250747     
   6.0800000000000001        1.6215535227647886       0.58347904831578878     
   6.1562500000000000        1.6201626012105297       0.59822232736395198     
   6.2324999999999999        1.6185773524551077       0.61287325301119244     
   6.3087499999999999        1.6167990054696766       0.62743237177844546     
   6.3849999999999998        1.6148288827965125       0.64189990126764007     
   6.4612499999999997        1.6126683938887652       0.65627577639581258     
   6.5375000000000005        1.6103190297605017       0.67055968913762298     
   6.6137499999999996        1.6077823583421578       0.68475112275514938     
   6.6900000000000013        1.6050600203769985       0.69884938141668551     
   6.7662500000000003        1.6021537257582956       0.71285361594729235     
   6.8425000000000002        1.5990652502260081       0.72676284631674148     
   6.9187500000000002        1.5957964320473828       0.74057598121776269     
   6.9949999999999992        1.5923491704842825       0.75429183600263228     
   7.0712500000000000        1.5887254213630280       0.76790914717878744     
   7.1475000000000000        1.5849271958955038       0.78142658658635178     
   7.2237500000000008        1.5809565580845120       0.79484277337132392     
   7.2999999999999998        1.5768156225433199       0.80815628479844703     
   7.3762499999999998        1.5725065524002706       0.82136566593047877     
   7.4524999999999997        1.5680315572719492       0.83446943831532727     
   7.5287499999999987        1.5633928912913835       0.84746610780120568     
   7.6050000000000004        1.5585928511802813       0.86035417158224403     
   7.6812499999999995        1.5536337743564816       0.87313212456226363     
   7.7575000000000003        1.5485180370694622       0.88579846511205684     
   7.8337500000000002        1.5432480525583181       0.89835170028522704     
   7.9100000000000010        1.5378262692276135       0.91079035054888058     
   7.9862500000000001        1.5322551688375081       0.92311295407806560     
   8.0625000000000000        1.5265372647051820       0.93531807065643879     
   8.1387499999999999        1.5206750999152623       0.94740428522008779     
   8.2149999999999999        1.5146712455375240       0.95937021107660203     
   8.2912499999999998        1.5085282988508291       0.97121449282731032     
   8.3674999999999997        1.5022488815729911       0.98293580901710309     
   8.4437499999999996        1.4958356380969531       0.99453287453341443     
   8.5199999999999996        1.4892912337343043        1.0060044427736943     
   8.5962499999999995        1.4826183529675330        1.0173493075990439     
   8.6724999999999994        1.4758196974981119        1.0285663049408886     
   8.7487499999999994        1.4688979853763360        1.0396543149688240     
   8.8249999999999993        1.4618559480043982        1.0506122626083665     
   8.9012499999999992        1.4546963292877941        1.0614391193770509     
   8.9774999999999991        1.4474218837313446        1.0721339043397256     
   9.0537500000000009        1.4400353747597816        1.0826956850722267     
   9.1300000000000008        1.4325395730501722        1.0931235784939948     
   9.2062500000000007        1.4249372548776174        1.1034167515752142     
   9.2825000000000006        1.4172312004769965        1.1135744219236168     
   9.3587500000000006        1.4094241924246023        1.1235958582564303     
   9.4350000000000005        1.4015190140440310        1.1334803807639118     
   9.5112500000000004        1.3935184478403326        1.1432273613721462     
   9.5875000000000004        1.3854252739650936        1.1528362239137422     
   9.6637500000000003        1.3772422687132164        1.1623064442152835     
   9.7400000000000002        1.3689722030499551        1.1716375501094829     
   9.8162500000000001        1.3606178411651551        1.1808291213780453     
   9.8925000000000001        1.3521819390509764        1.1898807896284451     
   9.9687500000000000        1.3436672434613453        1.1987922384272258     
   10.045000000000000        1.3350764890868647        1.2075632017604645     
   10.121200000000000        1.3264181041656793        1.2161878525746201     
   10.197500000000000        1.3176776833683694        1.2246828660696303     
   10.273800000000000        1.3088692422371968        1.2330367183007220     
   10.350000000000000        1.3000071356540648        1.2412386738970755     
   10.426200000000000        1.2910825186198387        1.2492997592528816     
   10.502500000000000        1.2820861993142227        1.2572303095006976     
   10.578799999999999        1.2730324769458914        1.2650197347109260     
   10.654999999999999        1.2639359312482010        1.2726582320006266     
   10.731199999999999        1.2547873081933871        1.2801562771156256     
   10.807499999999999        1.2455770577078138        1.2875236540819059     
   10.883699999999999        1.2363318535509120        1.2947413165403479     
   10.960000000000001        1.2270299414344443        1.3018285183768166     
   11.036300000000001        1.2176859123162784        1.3087760493354303     
   11.112500000000001        1.2083145514105542        1.3155754735838934     
   11.188800000000001        1.1988936938209347        1.3222450747428969     
   11.265000000000001        1.1894504332489892        1.3287678473787221     
   11.341200000000001        1.1799748143493693        1.3351531396461696     
   11.417500000000000        1.1704566822326714        1.3414096163389468     
   11.493800000000000        1.1609107686955278        1.3475294019156134     
   11.570000000000000        1.1513519203755793        1.3535053736831864     
   11.646200000000000        1.1417698902392179        1.3593463055409332     
   11.722500000000000        1.1321542793567267        1.3650602987817571     
   11.798800000000000        1.1225198357657566        1.3706403305817811     
   11.875000000000000        1.1128813782849289        1.3760801185637312     
   11.951200000000000        1.1032284084652872        1.3813878598405325     
   12.027500000000000        1.0935503179739692        1.3865710889586536     
   12.103800000000000        1.0838618228646058        1.3916236139516767     
   12.180000000000000        1.0741776591645742        1.3965399565298862     
   12.256200000000000        1.0644871150629021        1.4013277369253314     
   12.332500000000000        1.0547794113188256        1.4059939284577059     
   12.408799999999999        1.0450691755489736        1.4105331285051066     
   12.484999999999999        1.0353710172376658        1.4149406295298699     
   12.561199999999999        1.0256740495411085        1.4192234752553405     
   12.637499999999999        1.0159673563931491        1.4233880770544731     
   12.713699999999999        1.0062781507291287        1.4274245747181984     
   12.789999999999999       0.99658273855871871        1.4313446411529780     
   12.866299999999999       0.98689554214842301        1.4351439980209433     
   12.942500000000003       0.97723090506185262        1.4388190183118683     
   13.018800000000001       0.96756509065846552        1.4423804823774473     
   13.095000000000001       0.95792502639732446        1.4458202043534565     
   13.171199999999999       0.94829958976266038        1.4491440936120354     
   13.247500000000000       0.93867769850469340        1.4523574654437925     
   13.323800000000002       0.92907348206081652        1.4554570799131614     
   13.400000000000000       0.91950094101587687        1.4584403053188253     
   13.476200000000000       0.90994888632022020        1.4613124953755166     
   13.552499999999998       0.90040620110342973        1.4640784311655648     
   13.628800000000000       0.89088678078713912        1.4667355139678286     
   13.705000000000000       0.88140436389652943        1.4692817237567637     
   13.781200000000000       0.87194773075467136        1.4717218693484722     
   13.857500000000000       0.86250576328299822        1.4740602105862626     
   13.933799999999998       0.85309209860142121        1.4762947514656588     
   14.010000000000002       0.84372019218184924        1.4784240470120038     
   14.086200000000000       0.83437882563757038        1.4804523770626850     
   14.162500000000000       0.82505690765964457        1.4823834966934004     
   14.238799999999999       0.81576779358515372        1.4842159765186849     
   14.315000000000000       0.80652463390111018        1.4859489076617798     
   14.391200000000000       0.79731623880533742        1.4875860556953666     
   14.467499999999999       0.78813156892044900        1.4891306850071921     
   14.543799999999999       0.77898367838550009        1.4905818919904503     
   14.619999999999997       0.76988539769538789        1.4919392629862873     
   14.696200000000001       0.76082559489063839        1.4932060632155142     
   14.772500000000001       0.75179331062293675        1.4943850822582305     
   14.848799999999999       0.74280128603132622        1.4954759044872594     
   14.924999999999999       0.73386202253460997        1.4964785754926557     
   15.001200000000003       0.72496447422304178        1.4973958808129053     
   15.077500000000001       0.71609778584940731        1.4982301558600271     
   15.153800000000000       0.70727437360268985        1.4989814403721295     
   15.230000000000000       0.69850639885674126        1.4996502060882189     
   15.306200000000000       0.68978292257919205        1.5002387794121914     
   15.382500000000002       0.68109321167791503        1.5007490606171145     
   15.458800000000000       0.67244934609378937        1.5011815098049917     
   15.535000000000000       0.66386313822300802        1.5015369870762882     
   15.611199999999998       0.65532377694862409        1.5018173768079137     
   15.687500000000000       0.64682067215334038        1.5020241622270070     
   15.763800000000002       0.63836556207100381        1.5021581847731156     
   15.840000000000000       0.62996990990103696        1.5022206603880033     
   15.916200000000000       0.62162305594199718        1.5022130538853669     
   15.992499999999998       0.61331457158270930        1.5021364491619948     
   16.068800000000000       0.60505585272687468        1.5019920431178382     
   16.145000000000000       0.59685801208272404        1.5017813804047779     
   16.221200000000000       0.58871055404300343        1.5015055214726978     
   16.297499999999999       0.58060323036164596        1.5011651881261827     
   16.373799999999999       0.57254708744040328        1.5007618987049742     
   16.449999999999999       0.56455288136922199        1.5002974898106294     
   16.526199999999999       0.55661029918939342        1.4997726519151926     
   16.602499999999999       0.54870927849054241        1.4991877467223211     
   16.678799999999999       0.54086051778533761        1.4985445868544238     
   16.754999999999999       0.53307442093817015        1.4978452737741779     
   16.831199999999999       0.52534086919667700        1.4970901358384008     
   16.907499999999999       0.51765000692428509        1.4962792111078631     
   16.983799999999999       0.51001218563777417        1.4954145698921686     
   17.059999999999999       0.50243746403506073        1.4944985591182491     
   17.136199999999999       0.49491593316584170        1.4935311771025697     
   17.212499999999999       0.48743794783075484        1.4925121446443237     
   17.288799999999998       0.48001351652310470        1.4914437742479727     
   17.364999999999998       0.47265235335957384        1.4903286331080545     
   17.441199999999998       0.46534476509079248        1.4891664085789096     
   17.517499999999998       0.45808132466195944        1.4879565297477246     
   17.593800000000002       0.45087170020604983        1.4867015284788423     
   17.670000000000002       0.44372526380610072        1.4854041616648894     
   17.746200000000002       0.43663254653827488        1.4840638241579478     
   17.822500000000002       0.42958434868412526        1.4826796736296342     
   17.898800000000001       0.42259000385897966        1.4812544329991182     
   17.975000000000001       0.41565855113977979        1.4797910281463122     
   18.051200000000001       0.40878075513378875        1.4782885837981303     
   18.127500000000001       0.40194765077887618        1.4767460090251316     
   18.203800000000001       0.39516824268973799        1.4751661967673839     
   18.280000000000001       0.38845124337519665        1.4735522260437648     
   18.356200000000001       0.38178765429591827        1.4719029729592661     
   18.432500000000001       0.37516874637495329        1.4702171164398798     
   18.508800000000001       0.36860320035785465        1.4684977040196692     
   18.585000000000001       0.36209940622180053        1.4667479436798094     
   18.661200000000001       0.35564860515023339        1.4649664814613699     
   18.737500000000001       0.34924230742787293        1.4631517854997942     
   18.813800000000001       0.34288887604481355        1.4613070312785092     
   18.890000000000001       0.33659638863772423        1.4594355406329269     
   18.966200000000001       0.33035633061605452        1.4575357480283941     
   19.042500000000000       0.32416045499455476        1.4556059285536802     
   19.118800000000000       0.31801681625362754        1.4536493715005849     
   19.195000000000000       0.31193318785331020        1.4516694963544341     
   19.271200000000000       0.30590130075602784        1.4496645466383928     
   19.347500000000000       0.29991315021927906        1.4476326224404079     
   19.423700000000000       0.29398423559185249        1.4455798213317772     
   19.500000000000000       0.28809879117461584        1.4435015167266556     
   19.576300000000000       0.28226442047168365        1.4414011388578010     
   19.652500000000000       0.27648845324129795        1.4392822232366853     
   19.728800000000000       0.27075550687038386        1.4371399380738634     
   19.805000000000000       0.26508038109900040        1.4349806168626968     
   19.881200000000000       0.25945529660517397        1.4328021722874837     
   19.957500000000000       0.25387273192541204        1.4306024065887244     


==> anc/M0_1_5_v2.dat <==
  2.12500000000000015E-002   1.0012776053908965       1.15951990053786289E-008
  4.49999999999999983E-002   1.0027134682343604       3.80198703195661947E-007
  6.87500000000000056E-002   1.0041558583430252       8.92291089443021933E-007
  9.24999999999999989E-002   1.0056054381470900       1.62416510628879260E-006
  0.11625000000000002        1.0070622749640339       2.57945704841510298E-006
  0.14000000000000001        1.0085264371037681       3.76187466039143586E-006
  0.16375000000000001        1.0099979938891521       5.17519888325326824E-006
  0.18750000000000000        1.0114770156770581       6.82328565324828898E-006
  0.21124999999999999        1.0129635738800080       8.71006775461121682E-006
  0.23499999999999999        1.0144577409883995       1.08395567283060822E-005
  0.25874999999999998        1.0159595905933387       1.32158448387562073E-005
  0.28249999999999997        1.0174691974101064       1.58431071006676770E-005
  0.30625000000000002        1.0189866373022736       1.87256033681412244E-005
  0.33000000000000002        1.0205119873064896       2.18676804883621509E-005
  0.35375000000000001        1.0220453256579707       2.52737745222554438E-005
  0.37750000000000000        1.0235867318167071       2.89484130345975226E-005
  0.40125000000000000        1.0251362864944162       3.28962174561845473E-005
  0.42499999999999999        1.0266940716822739       3.71219055207705890E-005
  0.44874999999999998        1.0282601706794374       4.16302937796094713E-005
  0.47249999999999992        1.0298346681224075       4.64263001965604257E-005
  0.49625000000000008        1.0314176500152417       5.15149468268489479E-005
  0.52000000000000002        1.0330092037606620       5.69013625827124940E-005
  0.54374999999999996        1.0346094181920815       6.25907860893124674E-005
  0.56750000000000000        1.0362183836065937       6.85885686344395173E-005
  0.59125000000000005        1.0378361917989469       7.49001772157091122E-005
  0.61499999999999999        1.0394629360965517       8.15311976891097001E-005
  0.63875000000000004        1.0410987113955559       8.84873380229498084E-005
  0.66249999999999998        1.0427436141980246       9.57744316614359199E-005
  0.68625000000000003        1.0443977426502753       1.03398441002315762E-004
  0.70999999999999996        1.0460611965824018       1.11365460993231031E-004
  0.73375000000000001        1.0477340775490442       1.19681722851646603E-004
  0.75749999999999995        1.0494164888714419       1.28353597913453607E-004
  0.78125000000000000        1.0511085356808321       1.37387601615600237E-004
  0.80500000000000016        1.0528103249632348       1.46790397618354145E-004
  0.82875000000000010        1.0545219656056897       1.56568802073085055E-004
  0.85250000000000004        1.0562435684439972       1.66729788041746098E-004
  0.87624999999999997        1.0579752463120267       1.77280490074533293E-004
  0.90000000000000002        1.0597171140926533       1.88228208952543176E-004
  0.92374999999999996        1.0614692887703954       1.99580416602582520E-004
  0.94750000000000001        1.0632318894858173       2.11344761191647394E-004
  0.97124999999999995        1.0650050375917739       2.23529072408989782E-004
  0.99500000000000000        1.0667888567115746       2.36141366944083993E-004
   1.0187500000000000        1.0685834727991466       2.49189854169253261E-004
   1.0425000000000000        1.0703890142012831       2.62682942036163462E-004
   1.0662499999999999        1.0722056117220686       2.76629243195890316E-004
   1.0900000000000001        1.0740333986895718       2.91037581352788892E-004
   1.1137500000000000        1.0758725110249083       3.05916997862924062E-004
   1.1375000000000000        1.0777230873137766       3.21276758588435183E-004
   1.1612499999999999        1.0795852688805787       3.37126361019801331E-004
   1.1850000000000001        1.0814591998652379       3.53475541678657833E-004
   1.2087500000000000        1.0833450273028402       3.70334283814502006E-004
   1.2324999999999999        1.0852429012062261       3.87712825409395310E-004
   1.2562500000000001        1.0871529746516673       4.05621667505521666E-004
   1.2800000000000000        1.0890754038677748       4.24071582871385529E-004
   1.3037500000000000        1.0910103483277869       4.43073625023259702E-004
   1.3274999999999999        1.0929579724376077       4.62639138293481958E-004
   1.3512500000000001        1.0949184392987255       4.82779764962724207E-004
   1.3750000000000000        1.0968919202684042       5.03507459376031723E-004
   1.3987499999999999        1.0988785887946895       5.24834495999227648E-004
   1.4225000000000001        1.1008786220883386       5.46773481136176654E-004
   1.4462500000000000        1.1028922012390927       5.69337364490351910E-004
   1.4700000000000000        1.1049195113366592       5.92539451229250362E-004
   1.4937499999999999        1.1069607415966503       6.16393414578192108E-004
   1.5175000000000001        1.1090160854917206       6.40913308971615336E-004
   1.5412500000000000        1.1110857408881771       6.66113583791855864E-004
   1.5649999999999999        1.1131699101883439       6.92009097727195525E-004
   1.5887500000000001        1.1152688004789821       7.18615133783089455E-004
   1.6125000000000000        1.1173826236860886       7.45947414982616906E-004
   1.6362500000000000        1.1195115967364118       7.74022120794614298E-004
   1.6599999999999999        1.1216559417260501       8.02855904330399515E-004
   1.6837500000000001        1.1238158860965157       8.32465910352869374E-004
   1.7075000000000000        1.1259916628186826       8.62869794144516906E-004
   1.7312500000000000        1.1281835105850484       8.94085741284263115E-004
   1.7549999999999999        1.1303916740107900       9.26132488386294923E-004
   1.7787500000000001        1.1326164038441009       9.59029344857869497E-004
   1.8025000000000000        1.1348579571863586       9.92796215737019178E-004
   1.8262499999999999        1.1371165977226796       1.02745362567541036E-003
   1.8499999999999999        1.1393925959634852       1.06302274413630038E-003
   1.8737499999999998        1.1416862294977277       1.09952541188260231E-003
   1.8974999999999997        1.1439977832584760       1.13698416883558609E-003
   1.9212499999999997        1.1463275498016205       1.17542228339062864E-003
   1.9450000000000001        1.1486758295984987       1.21486378328305848E-003
   1.9687500000000000        1.1510429313433095       1.25533348810402678E-003
   1.9924999999999999        1.1534291722762524       1.29685704357409247E-003
   2.0162499999999999        1.1558348785233896       1.33946095769058330E-003
   2.0400000000000000        1.1582603854543152       1.38317263887378634E-003
   2.0637500000000002        1.1607060380587904       1.42802043624712144E-003
   2.0874999999999999        1.1631721913436059       1.47403368219717074E-003
   2.1112500000000001        1.1656592107510220       1.52124273737137459E-003
   2.1349999999999998        1.1681674726002556       1.56967903828426057E-003
   2.1587499999999999        1.1706973645535896       1.61937514771715876E-003
   2.1825000000000001        1.1732492861088344       1.67036480811223178E-003
   2.2062499999999998        1.1758236491199843       1.72268299817856163E-003
   2.2300000000000000        1.1784208783481027       1.77636599294726675E-003
   2.2537500000000001        1.1810414120446100       1.83145142753296172E-003
   2.2774999999999999        1.1836857025693714       1.88797836488235091E-003
   2.3012500000000000        1.1863542170461705       1.94598736781566154E-003
   2.3250000000000002        1.1890474377199667       2.00552057512397080E-003
   2.3487499999999999        1.1917658640404254       2.06662178548028784E-003
   2.3725000000000001        1.1945100114442080       2.12933654115918898E-003
   2.3962500000000002        1.1972804130227581       2.19371222219938520E-003
   2.4199999999999999        1.2000776220573188       2.25979814864129191E-003
   2.4437500000000001        1.2029022100155855       2.32764568121354796E-003
   2.4674999999999998        1.2057547707710454       2.39730834076351757E-003
   2.4912500000000000        1.2086359185151063       2.46884192373642139E-003
   2.5150000000000001        1.2115462872416332       2.54230462852657454E-003
   2.5387499999999998        1.2144865406465595       2.61775721303684301E-003
   2.5625000000000000        1.2174573656513012       2.69526312915419237E-003
   2.5862500000000002        1.2204594760768379       2.77488868874710675E-003
   2.6099999999999999        1.2234936141722559       2.85670323759439895E-003
   2.6337500000000000        1.2265605522583496       2.94077934289711622E-003
   2.6575000000000002        1.2296610944971242       3.02719299568394171E-003
   2.6812499999999999        1.2327960787992998       3.11602382957204202E-003
   2.7050000000000001        1.2359663788833084       3.20735535751758309E-003
   2.7287499999999998        1.2391729065008772       3.30127522838620123E-003
   2.7524999999999999        1.2424166138461064       3.39787550539750191E-003
   2.7762500000000001        1.2456984961670305       3.49725296875313691E-003
   2.7999999999999998        1.2490195946010274       3.59950944505173752E-003
   2.8237500000000000        1.2523809992581743       3.70475216643052687E-003
   2.8475000000000001        1.2557838525797826       3.81309416276203470E-003
   2.8712499999999999        1.2592293530029817       3.92465469068297140E-003
   2.8950000000000000        1.2627187589664055       4.03955970375231409E-003
   2.9187500000000002        1.2662533932969173       4.15794236863972506E-003
   2.9424999999999999        1.2698346480229694       4.27994363294998195E-003
   2.9662500000000001        1.2734639896668265       4.40571285111285120E-003
   2.9900000000000002        1.2771429650756398       4.53540847573421710E-003
   3.0137499999999999        1.2808732078604887       4.66919882294267435E-003
   3.0375000000000001        1.2846564455232869       4.80726292161079080E-003
   3.0612499999999998        1.2884945073642116       4.94979145792547905E-003
   3.0850000000000000        1.2923893332775116       5.09698782868308643E-003
   3.1087500000000001        1.2963429835616904       5.24906931895695317E-003
   3.1324999999999998        1.3003576498918252       5.40626842251628204E-003
   3.1562500000000000        1.3044356676280455       5.56883432666996966E-003
   3.1800000000000002        1.3085795296659524       5.73703458720568361E-003
   3.2037499999999999        1.3127919020734868       5.91115702396476182E-003
   3.2275000000000000        1.3170756418060998       6.09151187356345852E-003
   3.2512500000000006        1.3214338168504076       6.27843424312773436E-003
   3.2749999999999999        1.3258697292187174       6.47228691803121686E-003
   3.2987500000000005        1.3303869413068310       6.67346358800941300E-003
   3.3224999999999998        1.3349893062404710       6.88239257032443458E-003
   3.3462500000000004        1.3396810029784498       7.09954112675193795E-003
   3.3700000000000001        1.3444665771225164       7.32542049423926325E-003
   3.3937500000000003        1.3493509886173365       7.56059177875321748E-003
   3.4175000000000000        1.3543396642318515       7.80567287959958982E-003
   3.4412500000000001        1.3594385816009609       8.06134682604733172E-003
   3.4649999999999999        1.3646543133716984       8.32837140581748833E-003
   3.4887500000000000        1.3699941562131519       8.60759118023672609E-003
   3.5124999999999997        1.3754662294248332       8.89995171418077671E-003
   3.5362499999999999        1.3810796139995891       9.20651707411860275E-003
   3.5599999999999996        1.3868445352663306       9.52849149550193293E-003
   3.5837500000000002        1.3927725565539306       9.86724617071756127E-003
   3.6074999999999995        1.3988768718296407       1.02243533556851188E-002
   3.6312500000000001        1.4051726343390665       1.06016296260625174E-002
   3.6549999999999994        1.4116774031728632       1.10011920487349275E-002
   3.6787500000000000        1.4184117214111853       1.14255320405476212E-002
   3.7025000000000001        1.4253999087069484       1.18776144865813862E-002
   3.7262499999999998        1.4326711004859400       1.23610129687739424E-002
   3.7500000000000000        1.4402607476471894       1.28800995416242080E-002
   3.7525000000000004        1.4410798820966380       1.29370267129987667E-002
   3.7549999999999999        1.4419030771923562       1.29944154579683894E-002
   3.7574999999999998        1.4427303947669283       1.30522731436153502E-002
   3.7599999999999998        1.4435618939132926       1.31106072891428171E-002
   3.7624999999999997        1.4443976366706099       1.31694256234282069E-002
   3.7650000000000001        1.4452376883915523       1.32287360953905354E-002
   3.7675000000000005        1.4460821107588926       1.32885468172069584E-002
   3.7700000000000000        1.4469309729140303       1.33488661734403047E-002
   3.7725000000000000        1.4477843434810425       1.34097027559868399E-002
   3.7749999999999999        1.4486422931400338       1.34710653957544873E-002
   3.7774999999999999        1.4495048945016760       1.35329631701020334E-002
   3.7799999999999994        1.4503722221826389       1.35954054125524814E-002
   3.7825000000000006        1.4512443528848828       1.36584017230045734E-002
   3.7850000000000001        1.4521213654790333       1.37219619784731475E-002
   3.7875000000000001        1.4530033412557095       1.37860963459456639E-002
   3.7900000000000000        1.4538903633636058       1.38508152880842256E-002
   3.7925000000000000        1.4547825178880724       1.39161295850602582E-002
   3.7949999999999995        1.4556798932996038       1.39820503415920405E-002
   3.7974999999999999        1.4565825807255195       1.40485890024421960E-002
   3.8000000000000003        1.4574906740641547       1.41157573671468889E-002
   3.8025000000000002        1.4584042701054605       1.41835676055760071E-002
   3.8050000000000002        1.4593234686584686       1.42520322743817755E-002
   3.8075000000000001        1.4602483726860906       1.43211643343990596E-002
   3.8099999999999996        1.4611790884477913       1.43909771690650164E-002
   3.8125000000000000        1.4621157256506991       1.44614846039327321E-002
   3.8150000000000004        1.4630583976097682       1.45327009273586473E-002
   3.8174999999999999        1.4640072214176745       1.46046409124518193E-002
   3.8199999999999998        1.4649623182481171       1.46773198416117502E-002
   3.8224999999999998        1.4659238130573917       1.47507535263912241E-002
   3.8249999999999997        1.4668918349852134       1.48249583357493477E-002
   3.8275000000000001        1.4678665232107604       1.48999512812949351E-002
   3.8300000000000005        1.4688480081608259       1.49757498544363862E-002
   3.8325000000000000        1.4698364337920122       1.50523722808607301E-002
   3.8350000000000000        1.4708319567766401       1.51298375453619051E-002
   3.8374999999999999        1.4718347286452851       1.52081652424636889E-002
   3.8399999999999999        1.4728449106528381       1.52873757639908556E-002
   3.8424999999999994        1.4738626692390344       1.53674902908719577E-002
   3.8450000000000006        1.4748881779388068       1.54485308538789851E-002
   3.8475000000000001        1.4759216172129852       1.55305203759128103E-002
   3.8500000000000001        1.4769631788798294       1.56134827660254546E-002
   3.8525000000000000        1.4780130504066378       1.56974428042878991E-002
   3.8550000000000000        1.4790714395618205       1.57824264564132948E-002
   3.8574999999999995        1.4801385587860487       1.58684607679983984E-002
   3.8599999999999999        1.4812146297550675       1.59555739760971933E-002
   3.8625000000000003        1.4822998839560348       1.60437955839761587E-002
   3.8650000000000002        1.4833945633110823       1.61331564420117840E-002
   3.8675000000000002        1.4844989208529107       1.62236888353587821E-002
   3.8700000000000001        1.4856132214578424       1.63154265790945822E-002
   3.8724999999999996        1.4867377426424215       1.64084051216344881E-002
   3.8750000000000000        1.4878727754304455       1.65026616573146663E-002
   3.8775000000000004        1.4890186252557269       1.65982352486816753E-002
   3.8799999999999999        1.4901756131639408       1.66951669624732756E-002
   3.8824999999999998        1.4913440766877268       1.67935000135190360E-002
   3.8849999999999998        1.4925243712535470       1.68932799274659137E-002
   3.8874999999999997        1.4937168714984843       1.69945547169741314E-002
   3.8900000000000001        1.4949219728742986       1.70973750773865188E-002
   3.8925000000000005        1.4961400928476225       1.72017945960251696E-002
   3.8950000000000000        1.4973716734148967       1.73078699970873086E-002
   3.8975000000000000        1.4986171826451631       1.74156613987628862E-002
   3.8999999999999999        1.4998771088753953       1.75252325107161377E-002
   3.9024999999999999        1.5011519958581163       1.76366513396272913E-002
   3.9049999999999994        1.5024423965808129       1.77499899808618716E-002
   3.9075000000000006        1.5037489169504741       1.78653254979059227E-002
   3.9100000000000001        1.5050721793824375       1.79827399059507009E-002
   3.9125000000000001        1.5064128743321392       1.81023212480962044E-002
   3.9150000000000000        1.5077717330203120       1.82241637987917426E-002
   3.9175000000000000        1.5091495403895983       1.83483688132725260E-002
   3.9199999999999995        1.5105471408267659       1.84750452735015468E-002
   3.9224999999999999        1.5119654446947295       1.86043107398611053E-002
   3.9250000000000003        1.5134054358191262       1.87362923275171643E-002
   3.9275000000000002        1.5148681801058363       1.88711278305197065E-002
   3.9300000000000002        1.5163548355057210       1.90089670219189821E-002
   3.9325000000000001        1.5178666635934994       1.91499731648091011E-002
   3.9349999999999996        1.5194050430925996       1.92943247777010163E-002
   3.9375000000000000        1.5209714857615846       1.94422177085954578E-002
   3.9400000000000004        1.5225676509013417       1.95938675315277568E-002
   3.9424999999999999        1.5241953847378686       1.97495126819599159E-002
   3.9449999999999998        1.5258567248827655       1.99094176654000879E-002
   3.9474999999999998        1.5275539326746561       2.00738772712841622E-002
   3.9499999999999997        1.5292895624587468       2.02432220984836604E-002
   3.9525000000000001        1.5310664766114879       2.04178244263316690E-002
   3.9550000000000005        1.5328879240362012       2.05981062787699495E-002
   3.9575000000000000        1.5347575967849365       2.07845489836678624E-002
   3.9600000000000000        1.5366797503768477       2.09777059539826907E-002
   3.9624999999999999        1.5386593089157228       2.11782184646705819E-002
   3.9649999999999999        1.5407020291220299       2.13868366130233328E-002
   3.9674999999999994        1.5428147124432350       2.16044470826760177E-002
   3.9700000000000006        1.5450054922217888       2.18321107403209660E-002
   3.9725000000000001        1.5472842268279281       2.20711146270454461E-002
   3.9750000000000001        1.5496630820981117       2.23230461612271350E-002
   3.9775000000000000        1.5521573341536499       2.25899010816003262E-002
   3.9800000000000000        1.5547866274047899       2.28742478574790638E-002
   3.9824999999999995        1.5575769718286663       2.31794884708891556E-002
   3.9849999999999999        1.5605640955402096       2.35102952301117600E-002
   3.9875000000000003        1.5637993741039773       2.38733935004015706E-002
   3.9900000000000002        1.5673615920973132       2.42791037722908561E-002
   3.9925000000000002        1.5713833168638371       2.47447974780724798E-002
   3.9950000000000001        1.5761228814528823       2.53043419983565131E-002
   3.9974999999999996        1.5822467176272996       2.60451595489254450E-002
   4.0000000000000000        1.5967638675050677       2.78873994905417949E-002
   4.0025000000000004        1.5950934253845115       4.21744937117100732E-002
   4.0049999999999999        1.5945240394367040       4.80831685712911766E-002
   4.0075000000000003        1.5941354102571794       5.26169980472572588E-002
   4.0099999999999998        1.5938401536456233       5.64405415385097753E-002
   4.0125000000000002        1.5936044350499388       5.98110350245920075E-002
   4.0149999999999997        1.5934109042593703       6.28603161681748485E-002
   4.0175000000000001        1.5932492560629434       6.56666517068850153E-002
   4.0199999999999996        1.5931127771478795       6.82810032962078151E-002
   4.0225000000000000        1.5929968052011083       7.07387460811786106E-002
   4.0250000000000004        1.5928979462129931       7.30656197172130650E-002
   4.0274999999999999        1.5928136384341187       7.52810429504447431E-002
   4.0300000000000002        1.5927418919563072       7.74000924103539351E-002
   4.0324999999999998        1.5926811246286050       7.94347499473325724E-002
   4.0350000000000001        1.5926300538765703       8.13947240718061737E-002
   4.0374999999999996        1.5925876228736884       8.32880107707450468E-002
   4.0400000000000000        1.5925529485729968       8.51212881422666046E-002
   4.0425000000000004        1.5925252840633157       8.69002013269454254E-002
   4.0449999999999999        1.5925039912834349       8.86295728789109061E-002
   4.0475000000000003        1.5924885195263279       9.03135610455710752E-002
   4.0499999999999998        1.5924783898874764       9.19557809836926143E-002
   4.0525000000000002        1.5924731827424472       9.35593989380224811E-002
   4.0549999999999997        1.5924725280066596       9.51272064284611613E-002
   4.0579999999999998        1.5924772915260288       9.69647723856325028E-002
   4.0599999999999996        1.5924835972523732       9.81650258104670992E-002
   4.0625000000000000        1.5924947655315076       9.96392246034038115E-002
   4.0650000000000004        1.5925093653655868       0.10108605739227908     
   4.0674999999999999        1.5925271827165981       0.10250713494322247     
   4.0700000000000003        1.5925480232415403       0.10390391917838772     
   4.0724999999999998        1.5925717098487193       0.10527774168147239     
   4.0750000000000002        1.5925980806304723       0.10662981934942534     
   4.0774999999999997        1.5926269871037864       0.10796126771021738     
   4.0800000000000001        1.5926582926688144       0.10927311231579392     
   4.0824999999999996        1.5926918714563016       0.11056629855334120     
   4.0850000000000000        1.5927276069937844       0.11184170010245136     
   4.0875000000000004        1.5927653913754121       0.11310012630073719     
   4.0899999999999999        1.5928051243781047       0.11434232855597036     
   4.0925000000000002        1.5928467127186821       0.11556900596233848     
   4.0949999999999998        1.5928900694429939       0.11678081023958929     
   4.0975000000000001        1.5929351131811633       0.11797835007454609     
   4.0999999999999996        1.5929817678904579       0.11916219499291984     
   4.1025000000000000        1.5930299622338009       0.12033287876846512     
   4.1050000000000004        1.5930796292184359       0.12149090247319703     
   4.1074999999999999        1.5931307058354667       0.12263673719911651     
   4.1100000000000003        1.5931831327369474       0.12377082649596217     
   4.1124999999999998        1.5932368539458384       0.12489358856034941     
   4.1150000000000002        1.5932918165948409       0.12600541820658734     
   4.1174999999999997        1.5933479706495031       0.12710668864188818     
   4.1200000000000001        1.5934052688595690       0.12819775308808609     
   4.1224999999999996        1.5934636662567652       0.12927894621513006     
   4.1250000000000000        1.5935231206167220       0.13035058551710837     
   4.1275000000000004        1.5935835909871110       0.13141297241107774     
   4.1299999999999999        1.5936450391359995       0.13246639346605513     
   4.1325000000000003        1.5937074284604504       0.13351112132952000     
   4.1349999999999998        1.5937707240881958       0.13454741566474832     
   4.1375000000000002        1.5938348927657584       0.13557552399350373     
   4.1399999999999997        1.5938999027556950       0.13659568246985554     
   4.1425000000000001        1.5939657235183897       0.13760811657257169     
   4.1449999999999996        1.5940323265195415       0.13861304183776887     
   4.1475000000000000        1.5940996838081818       0.13961066434825289     
   4.1500000000000004        1.5941677688366964       0.14060118136893920     
   4.1524999999999999        1.5942365561686069       0.14158478184446316     
   4.1550000000000002        1.5943060214149303       0.14256164687783854     
   4.1574999999999998        1.5943761414021891       0.14353195019481929     
   4.1600000000000001        1.5944468932095623       0.14449585847451377     
   4.1624999999999996        1.5945182554797273       0.14545353185480481     
   4.1650000000000000        1.5945902074636498       0.14640512420774360     
   4.1675000000000004        1.5946627292032525       0.14735078349221167     
   4.1699999999999999        1.5947358014901445       0.14829065206396391     
   4.1725000000000003        1.5948094058270750       0.14922486696514486     
   4.1749999999999998        1.5948835243918940       0.15015356019490886     
   4.1775000000000002        1.5949581400038273       0.15107685896263698     
   4.1799999999999997        1.5950332360918824       0.15199488592508612     
   4.1825000000000001        1.5951087966652273       0.15290775940870746     
   4.1849999999999996        1.5951848062853844       0.15381559361824204     
   4.1875000000000000        1.5952612500401202       0.15471849883262109     
   4.1900000000000004        1.5953381135188991       0.15561658158909514     
   4.1924999999999999        1.5954153827897759       0.15650994485644626     
   4.1950000000000003        1.5954930443776558       0.15739868819806543     
   4.1974999999999998        1.5955710852437839       0.15828290792560226     
   4.2000000000000002        1.5956494927664224       0.15916269724385332     
   4.2024999999999997        1.5957282547225979       0.16003814638748151     
   4.2050000000000001        1.5958073592708673       0.16090934275012958     
   4.2074999999999996        1.5958867949350308       0.16177637100643041     
   4.2100000000000000        1.5959665505887159       0.16263931322739289     
   4.2125000000000004        1.5960466154408022       0.16349824898958940     
   4.2149999999999999        1.5961269790216028       0.16435325547855154     
   4.2175000000000002        1.5962076311697739       0.16520440758674326     
   4.2199999999999998        1.5962885620199017       0.16605177800645163     
   4.2225000000000001        1.5963697619907187       0.16689543731791873     
   4.2249999999999996        1.5964512217739204       0.16773545407300192     
   4.2275000000000000        1.5965329323235395       0.16857189487464402     
   4.2300000000000004        1.5966148848458401       0.16940482445239735     
   4.2324999999999999        1.5966970707897115       0.17023430573424700     
   4.2350000000000003        1.5967794818375258       0.17106039991494765     
   4.2374999999999998        1.5968621098964291       0.17188316652107452     
   4.2400000000000002        1.5969449470455206       0.17270266346817509     
   4.2424999999999997        1.5970279857567904       0.17351894714456581     
   4.2450000000000001        1.5971112184174263       0.17433207241678012     
   4.2474999999999996        1.5971946378052975       0.17514209273548118     
   4.2500000000000000        1.5972782368344622       0.17594906015993711     
   4.3262499999999999        1.5998839578584005       0.19931761496698755     
   4.4024999999999999        1.6025173308051441       0.22086771279690004     
   4.4787499999999998        1.6051011868552472       0.24116246976146008     
   4.5549999999999997        1.6075894587150186       0.26053746741690953     
   4.6312499999999996        1.6099524067909559       0.27920964142547078     
   4.7074999999999996        1.6121697801286288       0.29732742748601793     
   4.7837500000000004        1.6142272566023339       0.31499672211211799     
   4.8600000000000003        1.6161144290178671       0.33229551222160558     
   4.9362500000000002        1.6178235898383071       0.34928266901186117     
   5.0125000000000002        1.6193489601052509       0.36600351026059530     
   5.0887500000000001        1.6206861803049268       0.38249346702596387     
   5.1650000000000000        1.6218319618819492       0.39878058466417049     
   5.2412500000000000        1.6227838430086963       0.41488727886711124     
   5.3174999999999999        1.6235400125535977       0.43083159922335912     
   5.3937499999999998        1.6240991808498517       0.44662815807468753     
   5.4699999999999998        1.6244604830699536       0.46228882617762462     
   5.5462499999999997        1.6246234058344335       0.47782326237003198     
   5.6224999999999996        1.6245877306824832       0.49323932281166505     
   5.6987500000000004        1.6243534899785781       0.50854338136850030     
   5.7750000000000004        1.6239209321225012       0.52374058343383234     
   5.8512500000000003        1.6232904938081771       0.53883504920057912     
   5.9275000000000002        1.6224627776828799       0.55383003806794551     
   6.0037500000000001        1.6214385341180804       0.56872808280264109     
   6.0800000000000001        1.6202186465837320       0.58353110007459041     
   6.1562500000000000        1.6188041182148269       0.59824048166640909     
   6.2324999999999999        1.6171960645344254       0.61285717211290092     
   6.3087499999999999        1.6153957007126356       0.62738173160194088     
   6.3849999999999998        1.6134043367261883       0.64181439138951768     
   6.4612499999999997        1.6112233705110619       0.65615510002457933     
   6.5375000000000005        1.6088542824526888       0.67040356308231563     
   6.6137499999999996        1.6062986306047600       0.68455927738486511     
   6.6900000000000013        1.6035580464683550       0.69862156061115366     
   6.7662500000000003        1.6006342312280821       0.71258957703864789     
   6.8425000000000002        1.5975289523614897       0.72646236002267861     
   6.9187500000000002        1.5942440402444082       0.74023883156631110     
   6.9949999999999992        1.5907813865515088       0.75391782024843279     
   7.0712500000000000        1.5871429397709491       0.76749807571167394     
   7.1475000000000000        1.5833307039746796       0.78097828283183290     
   7.2237500000000008        1.5793467361808764       0.79435707368345110     
   7.2999999999999998        1.5751931441358167       0.80763303834521116     
   7.3762499999999998        1.5708720841856547       0.82080473457193381     
   7.4524999999999997        1.5663857592209778       0.83387069647463785     
   7.5287499999999987        1.5617364166801111       0.84682944232881718     
   7.6050000000000004        1.5569263465997227       0.85967948161338048     
   7.6812499999999995        1.5519578797035347       0.87241932136795541     
   7.7575000000000003        1.5468333855216405       0.88504747194389877     
   7.8337500000000002        1.5415552705345685       0.89756245221408404     
   7.9100000000000010        1.5361259763372361       0.90996279429774285     
   7.9862500000000001        1.5305479778189806       0.92224704784927780     
   8.0625000000000000        1.5248237813564995       0.93441378395350894     
   8.1387499999999999        1.5189559230172336       0.94646159866429835     
   8.2149999999999999        1.5129469667713120       0.95838911621864042     
   8.2912499999999998        1.5067995027109076       0.97019499195413395     
   8.3674999999999997        1.5005161452765510       0.98187791495425791     
   8.4437499999999996        1.4940995314907173       0.99343661044302256     
   8.5199999999999996        1.4875523191996036        1.0048698419483386     
   8.5962499999999995        1.4808771853244109        1.0161764132517652     
   8.6724999999999994        1.4740768239094240        1.0273551699917134     
   8.7487499999999994        1.4671539452512019        1.0384050018271729     
   8.8249999999999993        1.4601112729040955        1.0493248429533202     
   8.9012499999999992        1.4529515428320827        1.0601136739339860     
   8.9774999999999991        1.4456775015069301        1.0707705226544098     
   9.0537500000000009        1.4382919042310618        1.0812944652824299     
   9.1300000000000008        1.4307975134726341        1.0916846270988343     
   9.2062500000000007        1.4231970972142101        1.1019401832024505     
   9.2825000000000006        1.4154934273177731        1.1120603590951044     
   9.3587500000000006        1.4076892779099111        1.1220444311519413     
   9.4350000000000005        1.3997874237915049        1.1318917269835385     
   9.5112500000000004        1.3917906388758936        1.1416016256975092     
   9.5875000000000004        1.3837016946581759        1.1511735580682292     
   9.6637500000000003        1.3755233587163653        1.1606070066235510     
   9.7400000000000002        1.3672583932429385        1.1699015056564552     
   9.8162500000000001        1.3589095536036750        1.1790566411676298     
   9.8925000000000001        1.3504795869200612        1.1880720507421785     
   9.9687500000000000        1.3419712310330110        1.1969474236825464     
   10.045000000000000        1.3333872116843646        1.2056824994712536     
   10.121200000000000        1.3247359433354529        1.2142714796506284     
   10.197500000000000        1.3160030260308848        1.2227309744121500     
   10.273800000000000        1.3072024571744867        1.2310495115356830     
   10.350000000000000        1.2983485715605108        1.2392164060712134     
   10.426200000000000        1.2894325252232355        1.2472426422865051     
   10.502500000000000        1.2804451292043488        1.2551385140646620     
   10.578799999999999        1.2714006626016949        1.2628934811889008     
   10.654999999999999        1.2623136832967838        1.2704977891010483     
   10.731199999999999        1.2531749401303629        1.2779618716019903     
   10.807499999999999        1.2439748875547787        1.2852954717346248     
   10.883699999999999        1.2347401635691355        1.2924796345871872     
   10.960000000000001        1.2254490323677205        1.2995335288112675     
   11.036300000000001        1.2161160623376512        1.3064479907392210     
   11.112500000000001        1.2067560146937182        1.3132146296574028     
   11.188800000000001        1.1973467452964619        1.3198516451683111     
   11.265000000000001        1.1879153085886676        1.3263421190677280     
   11.341200000000001        1.1784517554123126        1.3326953582456955     
   11.417500000000000        1.1689459383812957        1.3389199873123001     
   11.493800000000000        1.1594125648442082        1.3450081741453643     
   11.570000000000000        1.1498664558657525        1.3509528379643201     
   11.646200000000000        1.1402973720771290        1.3567627118785957     
   11.722500000000000        1.1306949233596240        1.3624458575042482     
   11.798800000000000        1.1210738323661860        1.3679952933483954     
   11.875000000000000        1.1114488915944709        1.3734047768459245     
   11.951200000000000        1.1018096116121219        1.3786824648704072     
   12.027500000000000        1.0921453940860244        1.3838358528658297     
   12.103800000000000        1.0824709289735059        1.3888587881341303     
   12.180000000000000        1.0728009254623327        1.3937458301611336     
   12.256200000000000        1.0631246819801403        1.3985045595516381     
   12.332500000000000        1.0534314303456349        1.4031419111365042     
   12.408799999999999        1.0437357715950979        1.4076525195710088     
   12.484999999999999        1.0340522880627478        1.4120317131212625     
   12.561199999999999        1.0243701042359934        1.4162864965434463     
   12.637499999999999        1.0146783160473372        1.4204232433769393     
   12.713699999999999        1.0050040898517099        1.4244321647901037     
   12.789999999999999       0.99532376354935526        1.4283248595249285     
   12.866299999999999       0.98565173247545301        1.4320970836612155     
   12.942500000000003       0.97600231294750550        1.4357452432156339     
   13.018800000000001       0.96635180114587704        1.4392800458374839     
   13.095000000000001       0.95672707741462937        1.4426933732193858     
   13.171199999999999       0.94711703236250500        1.4459910971832728     
   13.247500000000000       0.93751059723994323        1.4491784965510659     
   13.323800000000002       0.92792187461530107        1.4522523631655255     
   13.400000000000000       0.91836483811658298        1.4552100958110601     
   13.476200000000000       0.90882831252097318        1.4580570113828413     
   13.552499999999998       0.89930119502515882        1.4607978551807441     
   13.628800000000000       0.88979735442694541        1.4634300586381523     
   13.705000000000000       0.88033050267785040        1.4659516306691858     
   13.781200000000000       0.87088943450418055        1.4683673439997920     
   13.857500000000000       0.86146304634290471        1.4706814233664798     
   13.933799999999998       0.85206494912902087        1.4728919015012756     
   14.010000000000002       0.84270857217825834        1.4749973607803348     
   14.086200000000000       0.83338271200864156        1.4770020457517432     
   14.162500000000000       0.82407629215942746        1.4789096770391781     
   14.238799999999999       0.81480264225149646        1.4807188525284620     
   14.315000000000000       0.80557488734738558        1.4824286895733105     
   14.391200000000000       0.79638185283374607        1.4840429190655327     
   14.467499999999999       0.78721251440350848        1.4855647715634126     
   14.543799999999999       0.77807990111224401        1.4869933694792552     
   14.619999999999997       0.76899681876832082        1.4883283242297483     
   14.696200000000001       0.75995215077287814        1.4895728669202266     
   14.772500000000001       0.75093495305986435        1.4907297540688942     
   14.848799999999999       0.74195794237024015        1.4917985948553392     
   14.924999999999999       0.73303359626394204        1.4927794589267029     
   15.001200000000003       0.72415088434953645        1.4936750984142189     
   15.077500000000001       0.71529896658228909        1.4944878160151174     
   15.153800000000000       0.70649023562100055        1.4952176753791926     
   15.230000000000000       0.69773682988543628        1.4958651714202083     
   15.306200000000000       0.68902782586904732        1.4964325976968833     
   15.382500000000002       0.68035250560437555        1.4969218222439811     
   15.458800000000000       0.67172292639726805        1.4973333282179280     
   15.535000000000000       0.66315087866104183        1.4976679981505665     
   15.611199999999998       0.65462556671616168        1.4979276840753626     
   15.687500000000000       0.64613641540371825        1.4981138373905223     
   15.763800000000002       0.63769514128238036        1.4982273218745434     
   15.840000000000000       0.62931318659264668        1.4982693752890972     
   15.916200000000000       0.62097990689103211        1.4982414305349683     
   15.992499999999998       0.61268488827810508        1.4981445400299269     
   16.068800000000000       0.60443950599277674        1.4979799224205683     
   16.145000000000000       0.59625485285175539        1.4977491436979571     
   16.221200000000000       0.58812044824766596        1.4974532327795163     
   16.297499999999999       0.58002605831969833        1.4970928802261565     
   16.373799999999999       0.57198270986124922        1.4966696256745136     
   16.449999999999999       0.56400114017655922        1.4961853267343053     
   16.526199999999999       0.55607105096837428        1.4956406426073872     
   16.602499999999999       0.54818239382457024        1.4950359039518850     
   16.678799999999999       0.54034584873792779        1.4943729443536917     
   16.754999999999999       0.53257180191694997        1.4936538860723614     
   16.831199999999999       0.52485014886743353        1.4928790264055123     
   16.907499999999999       0.51717104749608978        1.4920483724364340     
   16.983799999999999       0.50954483191621081        1.4911640152584595     
   17.059999999999999       0.50198154431544761        1.4902283224955815     
   17.136199999999999       0.49447128953422037        1.4892412615053483     
   17.212499999999999       0.48700443541342670        1.4882025221363100     
   17.288799999999998       0.47959097417556268        1.4871144375987571     
   17.364999999999998       0.47224060458613693        1.4859795958128748     
   17.441199999999998       0.46494364666717203        1.4847976531906100     
   17.517499999999998       0.45769068585282913        1.4835680077876310     
   17.593800000000002       0.45049137514954390        1.4822932122075410     
   17.670000000000002       0.44335507262134255        1.4809760447870481     
   17.746200000000002       0.43627232145806760        1.4796158673804980     
   17.822500000000002       0.42923393452006531        1.4782118087344560     
   17.898800000000001       0.42224923106954804        1.4767666113956914     
   17.975000000000001       0.41532723739756938        1.4752832232274351     
   18.051200000000001       0.40845873008878891        1.4737607373526769     
   18.127500000000001       0.40163475554892480        1.4721980320857044     
   18.203800000000001       0.39486430516068377        1.4705980200798447     
   18.280000000000001       0.38815607977326411        1.4689638026375682     
   18.356200000000001       0.38150109230163043        1.4672942243933986     
   18.432500000000001       0.37489062427922865        1.4655879324023176     
   18.508800000000001       0.36833334477032181        1.4638479957673824     
   18.585000000000001       0.36183763299495147        1.4620776443488115     
   18.661200000000001       0.35539474100984952        1.4602754926938271     
   18.737500000000001       0.34899618898697687        1.4584399764078464     
   18.813800000000001       0.34265032937170986        1.4565742930539509     
   18.890000000000001       0.33636523022166442        1.4546817871273792     
   18.966200000000001       0.33013238704614012        1.4527608607974747     
   19.042500000000000       0.32394356207569225        1.4508097561318360     
   19.118800000000000       0.31780680038763492        1.4488317851967121     
   19.195000000000000       0.31172986697344296        1.4468303908216673     
   19.271200000000000       0.30570450218147149        1.4448037836232073     
   19.347500000000000       0.29972270979735238        1.4427500300711862     
   19.423700000000000       0.29379997285955123        1.4406752800416811     
   19.500000000000000       0.28792054228702030        1.4385748444295863     
   19.576300000000000       0.28209201382905680        1.4364521773442132     
   19.652500000000000       0.27632171038839393        1.4343108387833938     
   19.728800000000000       0.27059426477241544        1.4321459333005817     
   19.805000000000000       0.26492446288452232        1.4299638488194166     
   19.881200000000000       0.25930453334773523        1.4277624636404913     
   19.957500000000000       0.25372696179322246        1.4255395446687678     


==> anc/M0_1_6_v2.dat <==
  2.12500000000000015E-002   1.0012776054463184       1.20181009611044303E-008
  4.49999999999999983E-002   1.0027134733444367       3.65266239207356369E-007
  6.87500000000000056E-002   1.0041558702365345       8.57226873169675198E-007
  9.24999999999999989E-002   1.0056054596149442       1.56030575142928320E-006
  0.11625000000000002        1.0070623087712585       2.47798195554069470E-006
  0.14000000000000001        1.0085264859887566       3.61380287279302302E-006
  0.16375000000000001        1.0099980605629009       4.97138586575728243E-006
  0.18750000000000000        1.0114771028223843       6.55441999170174443E-006
  0.21124999999999999        1.0129636841507494       8.36666777365424122E-006
  0.23499999999999999        1.0144578770085930       1.04119670249652197E-005
  0.25874999999999998        1.0159597549563810       1.26942327293022967E-005
  0.28249999999999997        1.0174693926778948       1.52174589780899249E-005
  0.30625000000000002        1.0189868660043231       1.79857209674919465E-005
  0.33000000000000002        1.0205122519390331       2.10031770571260360E-005
  0.35375000000000001        1.0220456286830326       2.42740708927921199E-005
  0.37750000000000000        1.0235870756611580       2.78027335955961373E-005
  0.40125000000000000        1.0251366735490024       3.15935860199551580E-005
  0.42499999999999999        1.0266945043006230       3.56511410830771206E-005
  0.44874999999999998        1.0282606511770409       3.99800061686244695E-005
  0.47249999999999992        1.0298351987755763       4.45848856073912799E-005
  0.49625000000000008        1.0314182330600361       4.94705832379487874E-005
  0.52000000000000002        1.0330098413917956       5.46420050503493629E-005
  0.54374999999999996        1.0346101125617975       6.01041619161155581E-005
  0.56750000000000000        1.0362191368235116       6.58621724078937076E-005
  0.59125000000000005        1.0378370059268813       7.19212657122986584E-005
  0.61499999999999999        1.0394638131533007       7.82867846396484771E-005
  0.63875000000000004        1.0410996533516579       8.49641887344523508E-005
  0.66249999999999998        1.0427446229754844       9.19590574906989198E-005
  0.68625000000000003        1.0443988201212560       9.92770936761864419E-005
  0.70999999999999996        1.0460623445678841       1.06924126770331030E-004
  0.73375000000000001        1.0477352978174492       1.14906116520106444E-004
  0.75749999999999995        1.0494177831372202       1.23229156618991412E-004
  0.78125000000000000        1.0511099056030129       1.31899478514037387E-004
  0.80500000000000016        1.0528117721439398       1.40923455346420392E-004
  0.82875000000000010        1.0545234915886053       1.50307606031098727E-004
  0.85250000000000004        1.0562451747128065       1.60058599481489140E-004
  0.87624999999999997        1.0579769342887999       1.70183258985353013E-004
  0.90000000000000002        1.0597188851361949       1.80688566738415748E-004
  0.92374999999999996        1.0614711441745457       1.91581668542545238E-004
  0.94750000000000001        1.0632338304777085       2.02869878675700205E-004
  0.97124999999999995        1.0650070653300390       2.14560684941192447E-004
  0.99500000000000000        1.0667909722845053       2.26661753904225469E-004
   1.0187500000000000        1.0685856772228011       2.39180936324075969E-004
   1.0425000000000000        1.0703913084175427       2.52126272790725479E-004
   1.0662499999999999        1.0722079965966376       2.65505999575220419E-004
   1.0900000000000001        1.0740358750099224       2.79328554703531500E-004
   1.1137500000000000        1.0758750794981677       2.93602584264207557E-004
   1.1375000000000000        1.0777257485645531       3.08336948960691586E-004
   1.1612499999999999        1.0795880234487256       3.23540730919736556E-004
   1.1850000000000001        1.0814620482035542       3.39223240768025350E-004
   1.2087500000000000        1.0833479697747035       3.55394024989724299E-004
   1.2324999999999999        1.0852459380831565       3.72062873578477774E-004
   1.2562500000000001        1.0871561061108204       3.89239827998044848E-004
   1.2800000000000000        1.0890786299893611       4.06935189466655939E-004
   1.3037500000000000        1.0910136690924135       4.25159527580976505E-004
   1.3274999999999999        1.0929613877235458       4.43923689943240545E-004
   1.3512500000000001        1.0949219488790760       4.63238808969704578E-004
   1.3750000000000000        1.0968955238082079       4.83116315398948509E-004
   1.3987499999999999        1.0988822858479272       5.03567945984032656E-004
   1.4225000000000001        1.1008824120948466       5.24605754695857927E-004
   1.4462500000000000        1.1028960835213806       5.46242123775395592E-004
   1.4700000000000000        1.1049234850966301       5.68489775266632939E-004
   1.4937499999999999        1.1069648059122179       5.91361783055582390E-004
   1.5175000000000001        1.1090202393133188       6.14871585442249491E-004
   1.5412500000000000        1.1110899830351588       6.39032998274205477E-004
   1.5649999999999999        1.1131742393452642       6.63860228672187905E-004
   1.5887500000000001        1.1152732151917608       6.89367889380080407E-004
   1.6125000000000000        1.1173871223580498       7.15571013773812518E-004
   1.6362500000000000        1.1195161776241906       7.42485071565859769E-004
   1.6599999999999999        1.1216606029353662       7.70125985244545105E-004
   1.6837500000000001        1.1238206255778043       7.98510147289889483E-004
   1.7075000000000000        1.1259964783625795       8.27654438210611936E-004
   1.7312500000000000        1.1281883998177220       8.57576245449900940E-004
   1.7549999999999999        1.1303966343891128       8.88293483210854211E-004
   1.7787500000000001        1.1326214326506554       9.19824613256009635E-004
   1.8025000000000000        1.1348630515242688       9.52188666739233022E-004
   1.8262499999999999        1.1371217545102614       9.85405267132348104E-004
   1.8499999999999999        1.1393978119287076       1.01949465431336295E-003
   1.8737499999999998        1.1416915011724755       1.05447770988800066E-003
   1.8974999999999997        1.1440031069726064       1.09037598382150233E-003
   1.9212499999999997        1.1463329216768026       1.12721172246337898E-003
   1.9450000000000001        1.1486812455418263       1.16500789805395674E-003
   1.9687500000000000        1.1510483870406785       1.20378823980831374E-003
   1.9924999999999999        1.1534346631854886       1.24357726668057416E-003
   2.0162499999999999        1.1558403998671172       1.28440032191941885E-003
   2.0400000000000000        1.1582659322125515       1.32628360953448141E-003
   2.0637500000000002        1.1607116049612558       1.36925423280272575E-003
   2.0874999999999999        1.1631777728617336       1.41334023495430679E-003
   2.1112500000000001        1.1656648010896518       1.45857064218878388E-003
   2.1349999999999998        1.1681730656889968       1.50497550918499644E-003
   2.1587499999999999        1.1707029540378358       1.55258596728142140E-003
   2.1825000000000001        1.1732548653404116       1.60143427551901699E-003
   2.2062499999999998        1.1758292111474147       1.65155387475470405E-003
   2.2300000000000000        1.1784264159064601       1.70297944507192840E-003
   2.2537500000000001        1.1810469175449492       1.75574696673448617E-003
   2.2774999999999999        1.1836911680877051       1.80989378495180508E-003
   2.3012500000000000        1.1863596343119693       1.86545867874810109E-003
   2.3250000000000002        1.1890527981041548       1.92248193370730589E-003
   2.3487499999999999        1.1917711585428503       1.98100542219504117E-003
   2.3725000000000001        1.1945152306805369       2.04107268338298139E-003
   2.3962500000000002        1.1972855472107846       2.10272901326836363E-003
   2.4199999999999999        1.2000826610026432       2.16602156241735332E-003
   2.4437500000000001        1.2029071430966134       2.23099943220404686E-003
   2.4674999999999998        1.2057595869232898       2.29771378899700776E-003
   2.4912500000000000        1.2086406062147208       2.36621797453790816E-003
   2.5150000000000001        1.2115508344881372       2.43656762671946598E-003
   2.5387499999999998        1.2144909349447437       2.50882083025026972E-003
   2.5625000000000000        1.2174615939921909       2.58303824516938627E-003
   2.5862500000000002        1.2204635249176952       2.65928326554462158E-003
   2.6099999999999999        1.2234974694155476       2.73762218574173872E-003
   2.6337500000000000        1.2265641992296061       2.81812437967832912E-003
   2.6575000000000002        1.2296645179216155       2.90086249431518745E-003
   2.6812499999999999        1.2327992627774420       2.98591265878259734E-003
   2.7050000000000001        1.2359693068647108       3.07335471070380130E-003
   2.7287499999999998        1.2391755612569277       3.16327244146523065E-003
   2.7524999999999999        1.2424189774409871       3.25575386239701677E-003
   2.7762500000000001        1.2457005499270424       3.35089149407171924E-003
   2.7999999999999998        1.2490213190820920       3.44878268120948775E-003
   2.8237500000000000        1.2523823742113676       3.54952993600019234E-003
   2.8475000000000001        1.2557848569147403       3.65324131302411726E-003
   2.8712499999999999        1.2592299647489993       3.76003081938166899E-003
   2.8950000000000000        1.2627189552310392       3.87001886413990180E-003
   2.9187500000000002        1.2662531502218659       3.98333275178076960E-003
   2.9424999999999999        1.2698339407369992       4.10010722500968577E-003
   2.9662500000000001        1.2734627922354684       4.22048506307033146E-003
   2.9900000000000002        1.2771412504473616       4.34461774263533024E-003
   3.0137499999999999        1.2808709478090041       4.47266616943094945E-003
   3.0375000000000001        1.2846536105856272       4.60480149003886490E-003
   3.0612499999999998        1.2884910667741347       4.74120599484401193E-003
   3.0850000000000000        1.2923852548937722       4.88207412491365247E-003
   3.1087500000000001        1.2963382337906262       5.02761359776570087E-003
   3.1324999999999998        1.3003521936036473       5.17804666959402991E-003
   3.1562500000000000        1.3044294680661306       5.33361155466902277E-003
   3.1800000000000002        1.3085725483483326       5.49456402645026772E-003
   3.2037499999999999        1.3127840986856190       5.66117922960572995E-003
   3.2275000000000000        1.3170669740838503       5.83375373783623103E-003
   3.2512500000000006        1.3214242404520236       6.01260789943741832E-003
   3.2749999999999999        1.3258591975843530       6.19808852125046210E-003
   3.2987500000000005        1.3303754055039598       6.39057195253426181E-003
   3.3224999999999998        1.3349767147932188       6.59046764396095924E-003
   3.3462500000000004        1.3396673016785308       6.79822227423633896E-003
   3.3700000000000001        1.3444517088190195       7.01432455890384915E-003
   3.3937500000000003        1.3493348929820685       7.23931088425149201E-003
   3.4175000000000000        1.3543222774963242       7.47377192618572245E-003
   3.4412500000000001        1.3594198362599488       7.71836061928274277E-003
   3.4649999999999999        1.3646341378481806       7.97380136020144244E-003
   3.4887500000000000        1.3699724744765287       8.24090149306477317E-003
   3.5124999999999997        1.3754429605540899       8.52056491140123357E-003
   3.5362499999999999        1.3810546716799643       8.81380878406126320E-003
   3.5599999999999996        1.3868178272049851       9.12178426652674942E-003
   3.5837500000000002        1.3927439837968210       9.44580210639667413E-003
   3.6074999999999995        1.3988463279549133       9.78736524480391425E-003
   3.6312500000000001        1.4051400044961373       1.01482101630275181E-002
   3.6549999999999994        1.4116425629245459       1.05303605741990051E-002
   3.6787500000000000        1.4183745353212021       1.09361980210029627E-002
   3.7025000000000001        1.4253602285916624       1.13685566174086764E-002
   3.7262499999999998        1.4326287632160069       1.18308523052193110E-002
   3.7500000000000000        1.4402155723289829       1.23272642483601893E-002
   3.7525000000000004        1.4410343966776704       1.23817038947046411E-002
   3.7549999999999999        1.4418572794072206       1.24365847798156414E-002
   3.7574999999999998        1.4426842823217241       1.24919139456972812E-002
   3.7599999999999998        1.4435154644851216       1.25476985797099653E-002
   3.7624999999999997        1.4443508879068714       1.26039460696445206E-002
   3.7650000000000001        1.4451906179092047       1.26606640136350916E-002
   3.7675000000000005        1.4460347161439218       1.27178601658047286E-002
   3.7700000000000000        1.4468832517205310       1.27755425406968180E-002
   3.7725000000000000        1.4477362932305362       1.28337193510059556E-002
   3.7749999999999999        1.4485939113206798       1.28923990378848555E-002
   3.7774999999999999        1.4494561785674571       1.29515902780527447E-002
   3.7799999999999994        1.4503231695525205       1.30113019930795121E-002
   3.7825000000000006        1.4511949609419390       1.30715433591460182E-002
   3.7850000000000001        1.4520716315695397       1.31323238173100699E-002
   3.7875000000000001        1.4529532626881978       1.31936530857965310E-002
   3.7900000000000000        1.4538399374079034       1.32555411654401070E-002
   3.7925000000000000        1.4547317417742704       1.33179983605664406E-002
   3.7949999999999995        1.4556287642170065       1.33810352857112059E-002
   3.7974999999999999        1.4565310958215489       1.34446628804346709E-002
   3.8000000000000003        1.4574388304432071       1.35088924234001238E-002
   3.8025000000000002        1.4583520648277180       1.35737355472464634E-002
   3.8050000000000002        1.4592708987386616       1.36392042543100056E-002
   3.8075000000000001        1.4601954350922068       1.37053109332559153E-002
   3.8099999999999996        1.4611257800997308       1.37720683766839047E-002
   3.8125000000000000        1.4620620434188705       1.38394897997796505E-002
   3.8150000000000004        1.4630043383136233       1.39075888600879698E-002
   3.8174999999999999        1.4639527818241778       1.39763796784921675E-002
   3.8199999999999998        1.4649074950701411       1.40458768626690531E-002
   3.8224999999999998        1.4658686029520582       1.41160955260681825E-002
   3.8249999999999997        1.4668362345521486       1.41870513149187031E-002
   3.8275000000000001        1.4678105289900538       1.42587604897719926E-002
   3.8300000000000005        1.4687916166316235       1.43312397696244622E-002
   3.8325000000000000        1.4697796413701827       1.44045065754096844E-002
   3.8350000000000000        1.4707747598123719       1.44785790537171090E-002
   3.8374999999999999        1.4717771234212798       1.45534759338024292E-002
   3.8399999999999999        1.4727868933818264       1.46292167070410928E-002
   3.8424999999999994        1.4738042360613639       1.47058216190359189E-002
   3.8450000000000006        1.4748293249198345       1.47833117276908281E-002
   3.8475000000000001        1.4758623403403552       1.48617089436211061E-002
   3.8500000000000001        1.4769034740604388       1.49410361200683385E-002
   3.8525000000000000        1.4779529134640925       1.50213169426641948E-002
   3.8550000000000000        1.4790108662327479       1.51025762304368132E-002
   3.8574999999999995        1.4800775447168733       1.51848398345340377E-002
   3.8599999999999999        1.4811531704984249       1.52681347449137965E-002
   3.8625000000000003        1.4822379749669761       1.53524891617952009E-002
   3.8650000000000002        1.4833321999430440       1.54379325729804787E-002
   3.8675000000000002        1.4844360983534364       1.55244958376481359E-002
   3.8700000000000001        1.4855499349640349       1.56122112772920357E-002
   3.8724999999999996        1.4866739871761008       1.57011127745655052E-002
   3.8750000000000000        1.4878085458929893       1.57912358808877974E-002
   3.8775000000000004        1.4889539164225662       1.58826179333278437E-002
   3.8799999999999999        1.4901104196786710       1.59752981845762039E-002
   3.8824999999999998        1.4912783930558178       1.60693179404816609E-002
   3.8849999999999998        1.4924581918355948       1.61647207155858688E-002
   3.8874999999999997        1.4936501905029722       1.62615524015299780E-002
   3.8900000000000001        1.4948547843498088       1.63598614540758254E-002
   3.8925000000000005        1.4960723906744731       1.64596990931447397E-002
   3.8950000000000000        1.4973034512960901       1.65611195368964743E-002
   3.8975000000000000        1.4985484340966269       1.66641802474743299E-002
   3.8999999999999999        1.4998078272157902       1.67689421196576711E-002
   3.9024999999999999        1.5010821741962439       1.68754701556152534E-002
   3.9049999999999994        1.5023720278042809       1.69838332651817241E-002
   3.9075000000000006        1.5036779937113751       1.70941051069139031E-002
   3.9100000000000001        1.5050006940836518       1.72063640719084913E-002
   3.9125000000000001        1.5063408191099987       1.73206943130152710E-002
   3.9150000000000000        1.5076990997271793       1.74371859388912642E-002
   3.9175000000000000        1.5090763205742892       1.75559357304022022E-002
   3.9199999999999995        1.5104733257129492       1.76770478535853634E-002
   3.9224999999999999        1.5118910251570234       1.78006346736859951E-002
   3.9250000000000003        1.5133304023565588       1.79268176883545828E-002
   3.9275000000000002        1.5147925228122798       1.80557286020470928E-002
   3.9300000000000002        1.5162785440368318       1.81875105686588601E-002
   3.9325000000000001        1.5177897271296119       1.83223196357588589E-002
   3.9349999999999996        1.5193274502968974       1.84603264319074811E-002
   3.9375000000000000        1.5208932247327420       1.86017181490245528E-002
   3.9400000000000004        1.5224887091198633       1.87467008329155853E-002
   3.9424999999999999        1.5241157490038084       1.88955023802442855E-002
   3.9449999999999998        1.5257763812453402       1.90483756049970726E-002
   3.9474999999999998        1.5274728663507389       1.92056022660390194E-002
   3.9499999999999997        1.5292077577362502       1.93674983486769002E-002
   3.9525000000000001        1.5309839167379258       1.95344196756589150E-002
   3.9550000000000005        1.5328045910857626       1.97067696149728841E-002
   3.9575000000000000        1.5346734715009076       1.98850082162266018E-002
   3.9600000000000000        1.5365948119802055       2.00696644269491679E-002
   3.9624999999999999        1.5385735348730063       2.02613511716243956E-002
   3.9649999999999999        1.5406153948587125       2.04607853852002732E-002
   3.9674999999999994        1.5427271909852103       2.06688145493370973E-002
   3.9700000000000006        1.5449170537397465       2.08864526265273957E-002
   3.9725000000000001        1.5471948380478733       2.11149297522003378E-002
   3.9750000000000001        1.5495727055208202       2.13557631563850402E-002
   3.9775000000000000        1.5520659269979302       2.16108603328686172E-002
   3.9800000000000000        1.5546941401303258       2.18826761786106508E-002
   3.9824999999999995        1.5574833459936419       2.21744622430542770E-002
   3.9849999999999999        1.5604692605473722       2.24906842239291568E-002
   3.9875000000000003        1.5637032419620334       2.28377700807805770E-002
   3.9900000000000002        1.5672640482806539       2.32255839038662502E-002
   3.9925000000000002        1.5712842024516351       2.36707288924070426E-002
   3.9950000000000001        1.5760219515031175       2.42055746362843799E-002
   3.9974999999999996        1.5821435065898215       2.49136769756475272E-002
   4.0000000000000000        1.5966556104532621       2.66744885429961720E-002
   4.0025000000000004        1.5950679338923708       4.09585862479752011E-002
   4.0049999999999999        1.5945326148715138       4.68669851389850664E-002
   4.0075000000000003        1.5941700452971481       5.14009762723525720E-002
   4.0099999999999998        1.5938967053709183       5.52249046705730745E-002
   4.0125000000000002        1.5936802571914948       5.85959237424097459E-002
   4.0149999999999997        1.5935041180137666       6.16458290916624754E-002
   4.0175000000000001        1.5933584384834438       6.44528626361654672E-002
   4.0199999999999996        1.5932368022600294       6.70679699643219329E-002
   4.0225000000000000        1.5931347532805586       6.95265151341350057E-002
   4.0250000000000004        1.5930490476829740       7.18542297816939929E-002
   4.0274999999999999        1.5929772370506878       7.40705266387840233E-002
   4.0300000000000002        1.5929174195107945       7.61904776932310068E-002
   4.0324999999999998        1.5928680829114794       7.82260611285864466E-002
   4.0350000000000001        1.5928280014245031       8.01869825019603660E-002
   4.0374999999999996        1.5927961649829423       8.20812353826021190E-002
   4.0400000000000000        1.5927717296117618       8.39154958616093044E-002
   4.0425000000000004        1.5927539814443030       8.56954073933659244E-002
   4.0449999999999999        1.5927423106624643       8.74257911000776988E-002
   4.0475000000000003        1.5927361909237019       8.91108040022510067E-002
   4.0499999999999998        1.5927351645160561       9.07540601964845761E-002
   4.0525000000000002        1.5927388303849928       9.23587250047389757E-002
   4.0549999999999997        1.5927468348259186       9.39275891383542505E-002
   4.0579999999999998        1.5927617274446124       9.57664349916589053E-002
   4.0599999999999996        1.5927746374870755       9.69675484050838282E-002
   4.0625000000000000        1.5927939046016004       9.84428292454873066E-002
   4.0650000000000004        1.5928164390396349       9.98907514611846320E-002
   4.0674999999999999        1.5928420362371556       0.10131292536622120     
   4.0700000000000003        1.5928705104537211       0.10271081247504622     
   4.0724999999999998        1.5929016924368808       0.10408574400236664     
   4.0750000000000002        1.5929354274463630       0.10543893651007726     
   4.0774999999999997        1.5929715735725298       0.10677150522097528     
   4.0800000000000001        1.5930100002615069       0.10808447540827908     
   4.0824999999999996        1.5930505872199507       0.10937879220381928     
   4.0850000000000000        1.5930932231307531       0.11065532905280408     
   4.0875000000000004        1.5931378048659215       0.11191489507711136     
   4.0899999999999999        1.5931842366402647       0.11315824148552614     
   4.0925000000000002        1.5932324293013882       0.11438606718831444     
   4.0949999999999998        1.5932822997477321       0.11559902373486107     
   4.0975000000000001        1.5933337702092611       0.11679771965401214     
   4.0999999999999996        1.5933867680129667       0.11798272432455463     
   4.1025000000000000        1.5934412249813783       0.11915457138348248     
   4.1050000000000004        1.5934970770890888       0.12031376177528172     
   4.1074999999999999        1.5935542641182454       0.12146076647285331     
   4.1100000000000003        1.5936127293499278       0.12259602891454807     
   4.1124999999999998        1.5936724192869383       0.12371996719266413     
   4.1150000000000002        1.5937332834041935       0.12483297602368715     
   4.1174999999999997        1.5937952738822487       0.12593542852301173     
   4.1200000000000001        1.5938583455681299       0.12702767782607158     
   4.1224999999999996        1.5939224554815903       0.12811005852163579     
   4.1250000000000000        1.5939875632849876       0.12918288802698372     
   4.1275000000000004        1.5940536298181176       0.13024646768734713     
   4.1299999999999999        1.5941206185534849       0.13130108400341822     
   4.1325000000000003        1.5941884945105242       0.13234700955826545     
   4.1349999999999998        1.5942572243627386       0.13338450395424156     
   4.1375000000000002        1.5943267763307705       0.13441381465543387     
   4.1399999999999997        1.5943971200841929       0.13543517776126249     
   4.1425000000000001        1.5944682264274157       0.13644881869883460     
   4.1449999999999996        1.5945400681113082       0.13745495295475768     
   4.1475000000000000        1.5946126184143516       0.13845378656528659     
   4.1500000000000004        1.5946858519662273       0.13944551675093544     
   4.1524999999999999        1.5947597444585671       0.14043033241410641     
   4.1550000000000002        1.5948342725841309       0.14140841461761433     
   4.1574999999999998        1.5949094142075035       0.14237993704876023     
   4.1600000000000001        1.5949851474043713       0.14334506635048838     
   4.1624999999999996        1.5950614517750707       0.14430396262571463     
   4.1650000000000000        1.5951383074911802       0.14525677971327902     
   4.1675000000000004        1.5952156954802221       0.14620366554035188     
   4.1699999999999999        1.5952935973862152       0.14714476243239147     
   4.1725000000000003        1.5953719955328372       0.14808020740258171     
   4.1749999999999998        1.5954508728889802       0.14901013242237762     
   4.1775000000000002        1.5955302130365181       0.14993466467465424     
   4.1799999999999997        1.5956100001401106       0.15085392679079090     
   4.1825000000000001        1.5956902189188928       0.15176803707292974     
   4.1849999999999996        1.5957708546199014       0.15267710970251497     
   4.1875000000000000        1.5958518929931169       0.15358125493614080     
   4.1900000000000004        1.5959333202680086       0.15448057928963083     
   4.1924999999999999        1.5960151231314450       0.15537518571120434     
   4.1950000000000003        1.5960972887069189       0.15626517374451046     
   4.1974999999999998        1.5961798045349445       0.15715063968223633     
   4.2000000000000002        1.5962626585545889       0.15803167671095822     
   4.2024999999999997        1.5963458390860283       0.15890837504782351     
   4.2050000000000001        1.5964293348140759       0.15978082206963157     
   4.2074999999999996        1.5965131347726169       0.16064910243481106     
   4.2100000000000000        1.5965972283298744       0.16151329819877644     
   4.2125000000000004        1.5966816051744779       0.16237348892308637     
   4.2149999999999999        1.5967662553022601       0.16322975177881308     
   4.2175000000000002        1.5968511690037410       0.16408216164448972     
   4.2199999999999998        1.5969363368522682       0.16493079119897761     
   4.2225000000000001        1.5970217496927546       0.16577571100957528     
   4.2249999999999996        1.5971073986309867       0.16661698961565710     
   4.2275000000000000        1.5971932750234736       0.16745469360812343     
   4.2300000000000004        1.5972793704677850       0.16828888770490558     
   4.2324999999999999        1.5973656767933726       0.16911963482277029     
   4.2350000000000003        1.5974521860528315       0.16994699614563966     
   4.2374999999999998        1.5975388905135768       0.17077103118962594     
   4.2400000000000002        1.5976257826053712       0.17159179786019793     
   4.2424999999999997        1.5977128551417106       0.17240935253580447     
   4.2450000000000001        1.5978001008422629       0.17322375007363502     
   4.2474999999999996        1.5978875128088774       0.17403504391518326     
   4.2500000000000000        1.5979750842712901       0.17484328611088218     
   4.3262499999999999        1.6006936406629315       0.19825128524497651     
   4.4024999999999999        1.6034273390842866       0.21984183210511590     
   4.4787499999999998        1.6061024799316201       0.24017796908618660     
   4.5549999999999997        1.6086750868432023       0.25959523864960227     
   4.6312499999999996        1.6111167873645433       0.27831055126702842     
   4.7074999999999996        1.6134082771033715       0.29647232318086275     
   4.7837500000000004        1.6155359177877948       0.31418643365113685     
   4.8600000000000003        1.6174898128128261       0.33153085294133566     
   4.9362500000000002        1.6192626460081521       0.34856443545825333     
   5.0125000000000002        1.6208489449100192       0.36533248172959309     
   5.0887500000000001        1.6222445943773374       0.38187040498279146     
   5.1650000000000000        1.6234465036922892       0.39820623214171835     
   5.2412500000000000        1.6244523733194771       0.41436235989185932     
   5.3174999999999999        1.6252605268133957       0.43035681829135675     
   5.3937499999999998        1.6258697874448851       0.44620419968617470     
   5.4699999999999998        1.6262793859777662       0.46191635443182499     
   5.5462499999999997        1.6264888906396937       0.47750292061810767     
   5.6224999999999996        1.6264981531976686       0.49297173336418409     
   5.6987500000000004        1.6263072669088361       0.50832914525316875     
   5.7750000000000004        1.6259165333531691       0.52358028019917213     
   5.8512500000000003        1.6253264359937534       0.53872923676144646     
   5.9275000000000002        1.6245376188896250       0.55377925258911487     
   6.0037500000000001        1.6235508693267997       0.56873283861706236     
   6.0800000000000001        1.6223671039007548       0.58359188963330277     
   6.1562500000000000        1.6209873556680570       0.59835777551740399     
   6.2324999999999999        1.6194127673625747       0.61303141890681601     
   6.3087499999999999        1.6176445790593506       0.62761335812215313     
   6.3849999999999998        1.6156841236835893       0.64210380260515798     
   6.4612499999999997        1.6135328204558486       0.65650267916477056     
   6.5375000000000005        1.6111921696318219       0.67080967173025430     
   6.6137499999999996        1.6086637479344685       0.68502425559052182     
   6.6900000000000013        1.6059492045161037       0.69914572702149869     
   6.7662500000000003        1.6030502573519418       0.71317322904443592     
   6.8425000000000002        1.5999686899853107       0.72710577392090558     
   6.9187500000000002        1.5967063482499473       0.74094226273743069     
   6.9949999999999992        1.5932651387742174       0.75468150334826900     
   7.0712500000000000        1.5896470245812211       0.76832222487606439     
   7.1475000000000000        1.5858540239377172       0.78186309189467518     
   7.2237500000000008        1.5818882077827960       0.79530271640695294     
   7.2999999999999998        1.5777516975677732       0.80863966866193260     
   7.3762499999999998        1.5734466631784119       0.82187248683811542     
   7.4524999999999997        1.5689753209233055       0.83499968573433558     
   7.5287499999999987        1.5643399315752022       0.84801976458837891     
   7.6050000000000004        1.5595427984545236       0.86093121412582196     
   7.6812499999999995        1.5545862655464775       0.87373252292679993     
   7.7575000000000003        1.5494727156447914       0.88642218318606059     
   7.8337500000000002        1.5442045685166548       0.89899869593137383     
   7.9100000000000010        1.5387842790844040       0.91146057575658934     
   7.9862500000000001        1.5332143356204897       0.92380635511825615     
   8.0625000000000000        1.5274972579528545       0.93603458823827657     
   8.1387499999999999        1.5216355956785215       0.94814385464954032     
   8.2149999999999999        1.5156319263837534       0.96013276241663548     
   8.2912499999999998        1.5094888538698281       0.97199995105955672     
   8.3674999999999997        1.5032090063841645       0.98374409420483477     
   8.4437499999999996        1.4967950348572707       0.99536390198566438     
   8.5199999999999996        1.4902496111465755        1.0068581232103717     
   8.5962499999999995        1.4835754262885881        1.0182255473168789     
   8.6724999999999994        1.4767751885463978        1.0294650059799295     
   8.7487499999999994        1.4698516225392988        1.0405753752799749     
   8.8249999999999993        1.4628074662439818        1.0515555762205320     
   8.9012499999999992        1.4556454701451962        1.0624045765650083     
   8.9774999999999991        1.4483683953301205        1.0731213917919582     
   9.0537500000000009        1.4409790118072490        1.0837050860586930     
   9.1300000000000008        1.4334800968369459        1.0941547730337153     
   9.2062500000000007        1.4258744332751383        1.1044696166035386     
   9.2825000000000006        1.4181648079329119        1.1146488314590566     
   9.3587500000000006        1.4103540099558940        1.1246916835669334     
   9.4350000000000005        1.4024448292277873        1.1345974905324578     
   9.5112500000000004        1.3944400548020717        1.1443656218615408     
   9.5875000000000004        1.3863424733645777        1.1539954991304844     
   9.6637500000000003        1.3781548677276962        1.1634865960723850     
   9.7400000000000002        1.3698800153548194        1.1728384385881150     
   9.8162500000000001        1.3615206869119580        1.1820506046878942     
   9.8925000000000001        1.3530796448428466        1.1911227243666782     
   9.9687500000000000        1.3445596423260213        1.2000544797363026     
   10.045000000000000        1.3359634204461761        1.2088456034830179     
   10.121200000000000        1.3272994175393937        1.2174902543338333     
   10.197500000000000        1.3185532233967163        1.2260051457205494     
   10.273800000000000        1.3097388671358088        1.2343787265119304     
   10.350000000000000        1.3008707179163985        1.2426002350811391     
   10.426200000000000        1.2919399292732272        1.2506807232319228     
   10.502500000000000        1.2829373071975547        1.2586305508626496     
   10.578799999999999        1.2738771650405141        1.2664391022227488     
   10.654999999999999        1.2647740972415882        1.2740965495416969     
   10.731199999999999        1.2556188474350896        1.2816133937513756     
   10.807499999999999        1.2464018626055948        1.2889994434073035     
   10.883699999999999        1.2371498400613510        1.2962356034940510     
   10.960000000000001        1.2278410134662734        1.3033411768684708     
   11.036300000000001        1.2184899884603799        1.3103069294508269     
   11.112500000000001        1.2091115653040825        1.3171244024966506     
   11.188800000000001        1.1996835662253371        1.3238119277981883     
   11.265000000000001        1.1902331092295408        1.3303524538572971     
   11.341200000000001        1.1807502351665742        1.3367553534535475     
   11.417500000000000        1.1712247849641295        1.3430293153541875     
   11.493800000000000        1.1616715052935975        1.3491664420850067     
   11.570000000000000        1.1521052578463988        1.3551595898857232     
   11.646200000000000        1.1425157911879622        1.3610175569599794     
   11.722500000000000        1.1328927017166268        1.3667484682731708     
   11.798800000000000        1.1232507522945199        1.3723452802451426     
   11.875000000000000        1.1136047766326029        1.3778016905716799     
   11.951200000000000        1.1039442713752492        1.3831259203341071     
   12.027500000000000        1.0942586231121580        1.3883255274386865     
   12.103800000000000        1.0845625625475288        1.3933943002727731     
   12.180000000000000        1.0748708403177079        1.3983267416713401     
   12.256200000000000        1.0651727392890655        1.4031304954922401     
   12.332500000000000        1.0554574748239713        1.4078125581083873     
   12.408799999999999        1.0457396888956669        1.4123675082690010     
   12.484999999999999        1.0360340052077073        1.4167906205267407     
   12.561199999999999        1.0263295312650498        1.4210889618901175     
   12.637499999999999        1.0166153453651106        1.4252689664834435     
   12.713699999999999        1.0069186841687192        1.4293207364337852     
   12.789999999999999       0.99721583812326264        1.4332559875154807     
   12.866299999999999       0.98752124322204893        1.4370704241281289     
   12.942500000000003       0.97784925648345422        1.4407604026115872     
   13.018800000000001       0.96817612572242451        1.4443367455499097     
   13.095000000000001       0.95852880122857786        1.4477912311026664     
   13.171199999999999       0.94889615443048358        1.4511297912838634     
   13.247500000000000       0.93926709719861889        1.4543577635917475     
   13.323800000000002       0.92965577186907944        1.4574718919715162     
   13.400000000000000       0.92007619153965470        1.4604695291040277     
   13.476200000000000       0.91051716102272529        1.4633560510579255     
   13.552499999999998       0.90096755755720448        1.4661362608939963     
   13.628800000000000       0.89144128882030838        1.4688075444070317     
   13.705000000000000       0.88195210514149713        1.4713678665102869     
   13.781200000000000       0.87248878069883118        1.4738220581181785     
   13.857500000000000       0.86304019158099232        1.4761744008600399     
   13.933799999999998       0.85361998650873983        1.4784228838630735     
   14.010000000000002       0.84424163189910317        1.4805660473743318     
   14.086200000000000       0.83489390333316915        1.4826081931967701     
   14.162500000000000       0.82556570379123495        1.4845530980418780     
   14.238799999999999       0.81627039940768331        1.4863993179993242     
   14.315000000000000       0.80702115090803483        1.4881459299283135     
   14.391200000000000       0.79780676253822258        1.4897967211108654     
   14.467499999999999       0.78861618939155365        1.4913549774675499     
   14.543799999999999       0.77946249560815928        1.4928197811909629     
   14.619999999999997       0.77035852108250202        1.4941907045983565     
   14.696200000000001       0.76129312804633387        1.4954710344027675     
   14.772500000000001       0.75225535195495374        1.4966635818537815     
   14.848799999999999       0.74325794307181137        1.4977679172520106     
   14.924999999999999       0.73431341135072337        1.4987840723007129     
   15.001200000000003       0.72541070536853747        1.4997148540570657     
   15.077500000000001       0.71653896487294733        1.5005626194215258     
   15.153800000000000       0.70771061437123628        1.5013273942745118     
   15.230000000000000       0.69893782288841511        1.5020096365043969     
   15.306200000000000       0.69020964617635117        1.5026116940250418     
   15.382500000000002       0.68151534646909273        1.5031354886634429     
   15.458800000000000       0.67286701115335279        1.5035814666876526     
   15.535000000000000       0.66427645938000912        1.5039504742824013     
   15.611199999999998       0.65573287515964662        1.5042444173878107     
   15.687500000000000       0.64722566407315385        1.5044648009153068     
   15.763800000000002       0.63876657091604605        1.5046124523920090     
   15.840000000000000       0.63036706474140347        1.5046885736846951     
   15.916200000000000       0.62201648136015553        1.5046946512918427     
   15.992499999999998       0.61370438826576024        1.5046317909844877     
   16.068800000000000       0.60544218703496244        1.5045011755834159     
   16.145000000000000       0.59724099532825592        1.5043043354146706     
   16.221200000000000       0.58909031346773999        1.5040423527880309     
   16.297499999999999       0.58097988975118986        1.5037159716645911     
   16.373799999999999       0.57292077536214525        1.5033266960387710     
   16.449999999999999       0.56492373044325517        1.5028763478327933     
   16.526199999999999       0.55697843841509331        1.5023656396480773     
   16.602499999999999       0.54907483387092837        1.5017949556695451     
   16.678799999999999       0.54122361921967188        1.5011660938265614     
   16.754999999999999       0.53343520148916557        1.5004811404666372     
   16.831199999999999       0.52569945877891300        1.4997404463970823     
   16.907499999999999       0.51800653294090193        1.4989440725846910     
   16.983799999999999       0.51036677850941425        1.4980940741948952     
   17.059999999999999       0.50279025647080366        1.4971927825278022     
   17.136199999999999       0.49526705522103942        1.4962402187592028     
   17.212499999999999       0.48778752754535981        1.4952361270619143     
   17.288799999999998       0.48036168408919777        1.4941828042749468     
   17.364999999999998       0.47299924039719987        1.4930828013684763     
   17.441199999999998       0.46569050107433418        1.4919358290343883     
   17.517499999999998       0.45842603755833133        1.4907413402846064     
   17.593800000000002       0.45121551928464415        1.4895018507216928     
   17.670000000000002       0.44406831908798250        1.4882201008857268     
   17.746200000000002       0.43697496582606787        1.4868955075316377     
   17.822500000000002       0.42992625947349339        1.4855272551844256     
   17.898800000000001       0.42293153373937820        1.4841180485373036     
   17.975000000000001       0.41599982770126087        1.4826707966200390     
   18.051200000000001       0.40912190474688886        1.4811846482705970     
   18.127500000000001       0.40228879954363389        1.4796585385633887     
   18.203800000000001       0.39550951595925665        1.4780953412503273     
   18.280000000000001       0.38879276567420823        1.4764981175846357     
   18.356200000000001       0.38212954957563089        1.4748657688976297     
   18.432500000000001       0.37551113863129820        1.4731970001548720     
   18.508800000000001       0.36894621245762765        1.4714948403565520     
   18.585000000000001       0.36244315918284986        1.4697624778887712     
   18.661200000000001       0.35599322003080547        1.4679985851565154     
   18.737500000000001       0.34958790579983900        1.4662016570173857     
   18.813800000000001       0.34323557758629314        1.4643748495097815     
   18.890000000000001       0.33694431047741608        1.4625214640763537     
   18.966200000000001       0.33070559036184888        1.4606399620789807     
   19.042500000000000       0.32451117129801293        1.4587286463531066     
   19.118800000000000       0.31836910515419747        1.4567907858538642     
   19.195000000000000       0.31228716211839108        1.4548297785980449     
   19.271200000000000       0.30625707413748460        1.4528438959132557     
   19.347500000000000       0.30027083802516258        1.4508312667259304     
   19.423700000000000       0.29434394706035599        1.4487979414466774     
   19.500000000000000       0.28846063977730868        1.4467393480191928     
   19.576300000000000       0.28262851600944067        1.4446588947379018     
   19.652500000000000       0.27685490120025447        1.4425600938203142     
   19.728800000000000       0.27112441777808577        1.4404381697377018     
   19.805000000000000       0.26545185785829872        1.4382994059889804     
   19.881200000000000       0.25982944408727504        1.4361417451657350     
   19.957500000000000       0.25424965749355838        1.4339630205681888     


==> anc/M0_1_7_v2.dat <==
  2.12500000000000015E-002   1.0011848585014580       8.67585394731254313E-009
  4.49999999999999983E-002   1.0025167065508209       3.43729702119124754E-007
  6.87500000000000056E-002   1.0038547193098859       8.06825402810521886E-007
  9.24999999999999989E-002   1.0051995517433463       1.46882423615160053E-006
  0.11625000000000002        1.0065512686560363       2.33310708010422572E-006
  0.14000000000000001        1.0079099358140353       3.40312169524846410E-006
  0.16375000000000001        1.0092756199645854       4.68238436266797873E-006
  0.18750000000000000        1.0106483888565478       6.17448157078149947E-006
  0.21124999999999999        1.0120283112614126       7.88307175286667816E-006
  0.23499999999999999        1.0134154569948803       9.81188707709569826E-006
  0.25874999999999998        1.0148098969390396       1.19647352909784517E-005
  0.28249999999999997        1.0162117030651516       1.43455016221890403E-005
  0.30625000000000002        1.0176209484570726       1.69581507378356243E-005
  0.33000000000000002        1.0190377073353283       1.98067287643217296E-005
  0.35375000000000001        1.0204620550818679       2.28953653700391589E-005
  0.37750000000000000        1.0218940682612578       2.62282759131213505E-005
  0.40125000000000000        1.0233338246632291       2.98097636573178747E-005
  0.42499999999999999        1.0247814033060223       3.36442220570613628E-005
  0.44874999999999998        1.0262368844792114       3.77361371162568515E-005
  0.47249999999999992        1.0277003497685957       4.20900898222342708E-005
  0.49625000000000008        1.0291718820855418       4.67107586582743165E-005
  0.52000000000000002        1.0306515656972073       5.16029221976591570E-005
  0.54374999999999996        1.0321394862576516       5.67714617824188584E-005
  0.56750000000000000        1.0336357308398834       6.22213642900837751E-005
  0.59125000000000005        1.0351403880662333       6.79577249983041892E-005
  0.61499999999999999        1.0366535477570964       7.39857505134664824E-005
  0.63875000000000004        1.0381753015376292       8.03107618587793056E-005
  0.66249999999999998        1.0397057424969307       8.69381976062112878E-005
  0.68625000000000003        1.0412449653184899       9.38736171442220791E-005
  0.70999999999999996        1.0427930663185905       1.01122704051267642E-004
  0.73375000000000001        1.0443501434859268       1.08691269585259627E-004
  0.75749999999999995        1.0459162965224680       1.16585256293761004E-004
  0.78125000000000000        1.0474916268856282       1.24810741749943767E-004
  0.80500000000000016        1.0490762378317913       1.33373942419560764E-004
  0.82875000000000010        1.0506702344612402       1.42281217664466978E-004
  0.85250000000000004        1.0522737237645547       1.51539073888479306E-004
  0.87624999999999997        1.0538868146705325       1.61154168831657228E-004
  0.90000000000000002        1.0555096180956938       1.71133316019411475E-004
  0.92374999999999996        1.0571422469954390       1.81483489373132130E-004
  0.94750000000000001        1.0587848164169278       1.92211827989422569E-004
  0.97124999999999995        1.0604374435537429       2.03325641095337809E-004
  0.99500000000000000        1.0621002478024297       2.14832413187445337E-004
   1.0187500000000000        1.0637733537616181       2.26739809989708985E-004
   1.0425000000000000        1.0654568796056818       2.39055681528101973E-004
   1.0662499999999999        1.0671509545644153       2.51788071485799941E-004
   1.0900000000000001        1.0688557075053799       2.64945220814589424E-004
   1.1137500000000000        1.0705712696530549       2.78535574452669029E-004
   1.1375000000000000        1.0722977749763500       2.92567787832055974E-004
   1.1612499999999999        1.0740353600499712       3.07050733510223978E-004
   1.1850000000000001        1.0757841641814563       3.21993508127652061E-004
   1.2087500000000000        1.0775443294886062       3.37405439628776294E-004
   1.2324999999999999        1.0793160009797855       3.53296094771939821E-004
   1.2562500000000001        1.0810993266372246       3.69675286942297478E-004
   1.2800000000000000        1.0828944575034685       3.86553084282456974E-004
   1.3037500000000000        1.0847015477711091       4.03939818156469138E-004
   1.3274999999999999        1.0865207548759708       4.21846091963695258E-004
   1.3512500000000001        1.0883522395938994       4.40282790320045041E-004
   1.3750000000000000        1.0901961661413393       4.59261088625116339E-004
   1.3987499999999999        1.0920527022798741       4.78792463034856733E-004
   1.4225000000000001        1.0939220194249353       4.98888700860569191E-004
   1.4462500000000000        1.0958042927588745       5.19561911416324988E-004
   1.4700000000000000        1.0976997013486247       5.40824537338224342E-004
   1.4937499999999999        1.0996084282681784       5.62689366400343448E-004
   1.5175000000000001        1.1015306607261326       5.85169543853834005E-004
   1.5412500000000000        1.1034665901985528       6.08278585317224450E-004
   1.5649999999999999        1.1054164125674424       6.32030390247801202E-004
   1.5887500000000001        1.1073803282651054       6.56439256025861950E-004
   1.6125000000000000        1.1093585424247117       6.81519892685675277E-004
   1.6362500000000000        1.1113512650374076       7.07287438329203791E-004
   1.6599999999999999        1.1133587111163146       7.33757475261029345E-004
   1.6837500000000001        1.1153811008677972       7.60946046885469332E-004
   1.7075000000000000        1.1174186598704012       7.88869675409668825E-004
   1.7312500000000000        1.1194716192618908       8.17545380399376637E-004
   1.7549999999999999        1.1215402159348355       8.46990698237377036E-004
   1.7787500000000001        1.1236246927412432       8.77223702538006069E-004
   1.8025000000000000        1.1257252987067508       9.08263025574900244E-004
   1.8262499999999999        1.1278422892549351       9.40127880783235212E-004
   1.8499999999999999        1.1299759264423377       9.72838086402055065E-004
   1.8737499999999998        1.1321264792048391       1.00641409032707304E-003
   1.8974999999999997        1.1342942236160707       1.04087699624947835E-003
   1.9212499999999997        1.1364794431585905       1.07624859116189821E-003
   1.9450000000000001        1.1386824290086173       1.11255137431870324E-003
   1.9687500000000000        1.1409034803351576       1.14980858774446117E-003
   1.9924999999999999        1.1431429046144426       1.18804424839165585E-003
   2.0162499999999999        1.1454010179606473       1.22728318205637000E-003
   2.0400000000000000        1.1476781454739440       1.26755105916947098E-003
   2.0637500000000002        1.1499746216070221       1.30887443258994544E-003
   2.0874999999999999        1.1522907905513005       1.35128077753730088E-003
   2.1112500000000001        1.1546270066441491       1.39479853381110300E-003
   2.1349999999999998        1.1569836347985476       1.43945715045789365E-003
   2.1587499999999999        1.1593610509567231       1.48528713305910590E-003
   2.1825000000000001        1.1617596425694390       1.53232009382828389E-003
   2.2062499999999998        1.1641798091027418       1.58058880472197478E-003
   2.2300000000000000        1.1666219625741392       1.63012725378651642E-003
   2.2537500000000001        1.1690865281203322       1.68097070498225113E-003
   2.2774999999999999        1.1715739445988291       1.73315576174849621E-003
   2.3012500000000000        1.1740846652259669       1.78672043459608969E-003
   2.3250000000000002        1.1766191582540875       1.84170421304073002E-003
   2.3487499999999999        1.1791779076908797       1.89814814221952143E-003
   2.3725000000000001        1.1817614140641624       1.95609490456503639E-003
   2.3962500000000002        1.1843701952356989       2.01558890694731241E-003
   2.4199999999999999        1.1870047872679770       2.07667637373372838E-003
   2.4437500000000001        1.1896657453482611       2.13940544626125325E-003
   2.4674999999999998        1.1923536447746519       2.20382628926448420E-003
   2.4912500000000000        1.1950690820093608       2.26999120485855705E-003
   2.5150000000000001        1.1978126758049308       2.33795475473725159E-003
   2.5387499999999998        1.2005850684097288       2.40777389131601122E-003
   2.5625000000000000        1.2033869268596935       2.47950809862703282E-003
   2.5862500000000002        1.2062189443640696       2.55321954386091704E-003
   2.6099999999999999        1.2090818417936908       2.62897324054755252E-003
   2.6337500000000000        1.2119763692813210       2.70683722448017677E-003
   2.6575000000000002        1.2149033079446276       2.78688274361152529E-003
   2.6812499999999999        1.2178634717435655       2.86918446329387320E-003
   2.7050000000000001        1.2208577094853132       2.95382068839588740E-003
   2.7287499999999998        1.2238869069914753       3.04087360401322305E-003
   2.7524999999999999        1.2269519894440106       3.13042953669982792E-003
   2.7762500000000001        1.2300539239283943       3.22257923838656628E-003
   2.7999999999999998        1.2331937221948215       3.31741819542910252E-003
   2.8237500000000000        1.2363724436609349       3.41504696554298858E-003
   2.8475000000000001        1.2395911986826027       3.51557154574814014E-003
   2.8712499999999999        1.2428511521228254       3.61910377486596982E-003
   2.8950000000000000        1.2461535272529201       3.72576177460002145E-003
   2.9187500000000002        1.2494996098476747       3.83567043325368793E-003
   2.9424999999999999        1.2528907535801417       3.94896194058661897E-003
   2.9662500000000001        1.2563283843723008       4.06577637260488629E-003
   2.9900000000000002        1.2598140057689480       4.18626233901547590E-003
   3.0137499999999999        1.2633492065392136       4.31057770550213534E-003
   3.0375000000000001        1.2669356649037020       4.43889038122103653E-003
   3.0612499999999998        1.2705751633100719       4.57137922945102630E-003
   3.0850000000000000        1.2742695868215610       4.70823502052536771E-003
   3.1087500000000001        1.2780209394214115       4.84966155978611233E-003
   3.1324999999999998        1.2818313530232190       4.99587692055139272E-003
   3.1562500000000000        1.2857030994609850       5.14711483704880738E-003
   3.1800000000000002        1.2896386039814898       5.30362627566888147E-003
   3.2037499999999999        1.2936404604772276       5.46568121318715024E-003
   3.2275000000000000        1.2977114487442996       5.63357065620267560E-003
   3.2512500000000006        1.3018545541064830       5.80760894294153705E-003
   3.2749999999999999        1.3060729898170722       5.98813637713116725E-003
   3.2987500000000005        1.3103702227378000       6.17552225432878039E-003
   3.3224999999999998        1.3147500029042194       6.37016835450210980E-003
   3.3462500000000004        1.3192163977260474       6.57251299163648557E-003
   3.3700000000000001        1.3237738317481746       6.78303573278825778E-003
   3.3937500000000003        1.3284271338149714       7.00226293046961410E-003
   3.4175000000000000        1.3331815889859591       7.23077422321038044E-003
   3.4412500000000001        1.3380430071993914       7.46921028093555997E-003
   3.4649999999999999        1.3430177964917087       7.71828200517536093E-003
   3.4887500000000000        1.3481130614649517       7.97878164956168472E-003
   3.5124999999999997        1.3533367039655952       8.25159619071018022E-003
   3.5362499999999999        1.3586975703464181       8.53772381201651706E-003
   3.5599999999999996        1.3642056128731592       8.83829412660002735E-003
   3.5837500000000002        1.3698721004068937       9.15459344560328944E-003
   3.6074999999999995        1.3757098798626890       9.48809661767108063E-003
   3.6312500000000001        1.3817337105735483       9.84050769509870436E-003
   3.6549999999999994        1.3879606950364909       1.02138125941399448E-002
   3.6787500000000000        1.3944108487881675       1.06103484238830280E-002
   3.7025000000000001        1.4011078578009306       1.10328963471525553E-002
   3.7262499999999998        1.4080801086867496       1.14848085589224214E-002
   3.7500000000000000        1.4153621391515934       1.19701862122687432E-002
   3.7525000000000004        1.4161483445835830       1.20234227415727604E-002
   3.7549999999999999        1.4169385022690737       1.20770921307806200E-002
   3.7574999999999998        1.4177326696934498       1.21312012665519553E-002
   3.7599999999999998        1.4185309057971651       1.21857572139252961E-002
   3.7624999999999997        1.4193332710284168       1.22407672228349775E-002
   3.7650000000000001        1.4201398273983017       1.22962387349372509E-002
   3.7675000000000005        1.4209506398088341       1.23521794018059926E-002
   3.7700000000000000        1.4217657710342770       1.24085970483238384E-002
   3.7725000000000000        1.4225852894010758       1.24654997466271487E-002
   3.7749999999999999        1.4234092637785736       1.25228957803706301E-002
   3.7774999999999999        1.4242377637342392       1.25807936539304079E-002
   3.7799999999999994        1.4250708643300203       1.26392021431908641E-002
   3.7825000000000006        1.4259086391309987       1.26981302428106173E-002
   3.7850000000000001        1.4267511649887821       1.27575872177066243E-002
   3.7875000000000001        1.4275985209540185       1.28175826033378425E-002
   3.7900000000000000        1.4284507883664204       1.28781262168709415E-002
   3.7925000000000000        1.4293080509496014       1.29392281689459428E-002
   3.7949999999999995        1.4301703949110482       1.30008988760810951E-002
   3.7974999999999999        1.4310379090475642       1.30631490737602822E-002
   3.8000000000000003        1.4319106848565659       1.31259898302493027E-002
   3.8025000000000002        1.4327888166536251       1.31894325611913894E-002
   3.8050000000000002        1.4336724016967013       1.32534890450361174E-002
   3.8075000000000001        1.4345615403175291       1.33181714393610772E-002
   3.8099999999999996        1.4354563360606729       1.33834922981496893E-002
   3.8125000000000000        1.4363568958308082       1.34494645900950956E-002
   3.8150000000000004        1.4372633300488264       1.35161017180052568E-002
   3.8174999999999999        1.4381757528174277       1.35834175393913931E-002
   3.8199999999999998        1.4390942831223339       1.36514263980568300E-002
   3.8224999999999998        1.4400190409228617       1.37201431085145209E-002
   3.8249999999999997        1.4409501534867721       1.37895830387772030E-002
   3.8275000000000001        1.4418877515160138       1.38597620980296064E-002
   3.8300000000000005        1.4428319703919881       1.39306967742862022E-002
   3.8325000000000000        1.4437829504155781       1.40024041642743003E-002
   3.8350000000000000        1.4447408370632944       1.40749020053306945E-002
   3.8374999999999999        1.4457057812608818       1.41482087094803467E-002
   3.8399999999999999        1.4466779396758744       1.42223433998825075E-002
   3.8424999999999994        1.4476574750307158       1.42973259498479742E-002
   3.8450000000000006        1.4486445564382575       1.43731770246538493E-002
   3.8475000000000001        1.4496393597616108       1.44499181264033695E-002
   3.8500000000000001        1.4506420680005667       1.45275716422080398E-002
   3.8525000000000000        1.4516528717070090       1.46061608959965564E-002
   3.8550000000000000        1.4526719694320387       1.46857102042908146E-002
   3.8574999999999995        1.4536995682078206       1.47662449363262071E-002
   3.8599999999999999        1.4547358840675120       1.48477915789375515E-002
   3.8625000000000003        1.4557811426070153       1.49303778066804619E-002
   3.8650000000000002        1.4568355795927626       1.50140325577141753E-002
   3.8675000000000002        1.4578994416202165       1.50987861160352382E-002
   3.8700000000000001        1.4589729868283758       1.51846702007242037E-002
   3.8724999999999996        1.4600564856762266       1.52717180629504418E-002
   3.8750000000000000        1.4611502217878336       1.53599645915760783E-002
   3.8775000000000004        1.4622544928736549       1.54494464283092860E-002
   3.8799999999999999        1.4633696117366572       1.55402020934845096E-002
   3.8824999999999998        1.4644959061331668       1.56322721104595989E-002
   3.8849999999999998        1.4656337249097688       1.57256992090510223E-002
   3.8874999999999997        1.4667834319739637       1.58205284129562217E-002
   3.8900000000000001        1.4679454126272897       1.59168072739679783E-002
   3.8925000000000005        1.4691200739601344       1.60145860602307344E-002
   3.8950000000000000        1.4703078462557841       1.61139179744647677E-002
   3.8975000000000000        1.4715091866073096       1.62148594182945811E-002
   3.8999999999999999        1.4727245782066787       1.63174702340116023E-002
   3.9024999999999999        1.4739545352757211       1.64218140363512517E-002
   3.9049999999999994        1.4751996035054697       1.65279585270547043E-002
   3.9075000000000006        1.4764603681178488       1.66359759313277240E-002
   3.9100000000000001        1.4777374499915494       1.67459433433297215E-002
   3.9125000000000001        1.4790315143486177       1.68579432608693437E-002
   3.9150000000000000        1.4803432750811627       1.69720641285568789E-002
   3.9175000000000000        1.4816734948095733       1.70884008974855478E-002
   3.9199999999999995        1.4830229977301943       1.72070558080415874E-002
   3.9224999999999999        1.4843926711353950       1.73281391334808160E-002
   3.9250000000000003        1.4857834739228146       1.74517701095873168E-002
   3.9275000000000002        1.4871964449951927       1.75780779890995498E-002
   3.9300000000000002        1.4886327129733941       1.77072032612429729E-002
   3.9325000000000001        1.4900935074828330       1.78392990691166563E-002
   3.9349999999999996        1.4915801723367261       1.79745328656460909E-002
   3.9375000000000000        1.4930941810213112       1.81130883591034998E-002
   3.9400000000000004        1.4946371549945980       1.82551678126050589E-002
   3.9424999999999999        1.4962108854503293       1.84009947796482873E-002
   3.9449999999999998        1.4978173593851958       1.85508173812307282E-002
   3.9474999999999998        1.4994587910580064       1.87049122616828913E-002
   3.9499999999999997        1.5011376421405569       1.88635891755514241E-002
   3.9525000000000001        1.5028567066245682       1.90271973720679763E-002
   3.9550000000000005        1.5046192515136607       1.91961339899716955E-002
   3.9575000000000000        1.5064287438560195       1.93708488562238310E-002
   3.9600000000000000        1.5082893773565655       1.95518616595960551E-002
   3.9624999999999999        1.5102059571226698       1.97397739979021138E-002
   3.9649999999999999        1.5121840917068732       1.99352894415485496E-002
   3.9674999999999994        1.5142304107073783       2.01392397165249329E-002
   3.9700000000000006        1.5163528419980539       2.03526199364223240E-002
   3.9725000000000001        1.5185609992054165       2.05766374301204306E-002
   3.9750000000000001        1.5208667334922656       2.08127811273691662E-002
   3.9775000000000000        1.5232849334474690       2.10629230477783480E-002
   3.9800000000000000        1.5258347549076914       2.13294725746186707E-002
   3.9824999999999995        1.5285415598867760       2.16156209685060934E-002
   3.9849999999999999        1.5314401544856850       2.19257506773155031E-002
   3.9875000000000003        1.5345806172028116       2.22661702452080015E-002
   3.9900000000000002        1.5380397645282398       2.26465608423924575E-002
   3.9925000000000002        1.5419468183930989       2.30832173215167365E-002
   3.9950000000000001        1.5465535805214088       2.36079079874267836E-002
   3.9974999999999996        1.5525096809029550       2.43026374589101722E-002
   4.0000000000000000        1.5666471048334429       2.60305282735244434E-002
   4.0025000000000004        1.5650747793798971       3.99585986125241266E-002
   4.0049999999999999        1.5645349247217242       4.57194159300219130E-002
   4.0075000000000003        1.5641646112718401       5.01400193510301642E-002
   4.0099999999999998        1.5638818697047547       5.38682209753491639E-002
   4.0125000000000002        1.5636549618720377       5.71547752353994201E-002
   4.0149999999999997        1.5634676127669218       6.01281984312486487E-002
   4.0175000000000001        1.5633101553900322       6.28647858214838734E-002
   4.0199999999999996        1.5631762927516104       6.54142155923642388E-002
   4.0225000000000000        1.5630616512471081       6.78109720811269912E-002
   4.0250000000000004        1.5629630471202920       7.00801468724725624E-002
   4.0274999999999999        1.5628780773311279       7.22406698605010250E-002
   4.0300000000000002        1.5628048749860795       7.43072381742130722E-002
   4.0324999999999998        1.5627419568080116       7.62915321573923028E-002
   4.0350000000000001        1.5626881187870008       7.82030159783701773E-002
   4.0374999999999996        1.5626423698626271       8.00494844597185728E-002
   4.0400000000000000        1.5626038813968484       8.18374476869987988E-002
   4.0425000000000004        1.5625719534173033       8.35724088439184082E-002
   4.0449999999999999        1.5625459868989284       8.52590691735539558E-002
   4.0475000000000003        1.5625254653426164       8.69014823647023260E-002
   4.0499999999999998        1.5625099395040907       8.85031726788060580E-002
   4.0525000000000002        1.5624990156100698       9.00672267548634775E-002
   4.0549999999999997        1.5624923467351752       9.15963659580476125E-002
   4.0579999999999998        1.5624895291266712       9.33886250160250592E-002
   4.0599999999999996        1.5624905744705635       9.45592933573210365E-002
   4.0625000000000000        1.5624949497500185       9.59971632429306859E-002
   4.0650000000000004        1.5625025284967100       9.74083505122927407E-002
   4.0674999999999999        1.5625131099250573       9.87944254686256573E-002
   4.0700000000000003        1.5625265117245362       0.10015681331467978     
   4.0724999999999998        1.5625425677673710       0.10149681219254092     
   4.0750000000000002        1.5625611261693240       0.10281560844146809     
   4.0774999999999997        1.5625820476393091       0.10411428958054754     
   4.0800000000000001        1.5626052040669423       0.10539385541737417     
   4.0824999999999996        1.5626304773073931       0.10665522760294381     
   4.0850000000000000        1.5626577581308814       0.10789925789027405     
   4.0875000000000004        1.5626869453103422       0.10912673530528574     
   4.0899999999999999        1.5627179448403441       0.11033839240102880     
   4.0925000000000002        1.5627506691812452       0.11153491072851775     
   4.0949999999999998        1.5627850367356206       0.11271692565488492     
   4.0975000000000001        1.5628209712481091       0.11388503060354535     
   4.0999999999999996        1.5628584013420166       0.11503978081170782     
   4.1025000000000000        1.5628972600944409       0.11618169666575344     
   4.1050000000000004        1.5629374846577864       0.11731126667177455     
   4.1074999999999999        1.5629790159216441       0.11842895010886592     
   4.1100000000000003        1.5630217982157304       0.11953517940603421     
   4.1124999999999998        1.5630657790143199       0.12063036227450856     
   4.1150000000000002        1.5631109087265822       0.12171488363170282     
   4.1174999999999997        1.5631571404518390       0.12278910733320891     
   4.1200000000000001        1.5632044297854286       0.12385337774142705     
   4.1224999999999996        1.5632527346373406       0.12490802114704892     
   4.1250000000000000        1.5633020150674235       0.12595334706026565     
   4.1275000000000004        1.5633522331353773       0.12698964938598264     
   4.1299999999999999        1.5634033527639242       0.12801720749552103     
   4.1325000000000003        1.5634553396137816       0.12903628720572374     
   4.1349999999999998        1.5635081609692065       0.13004714167504663     
   4.1375000000000002        1.5635617856330466       0.13105001222507748     
   4.1399999999999997        1.5636161838303475       0.13204512909491306     
   4.1425000000000001        1.5636713271196840       0.13303271213498516     
   4.1449999999999996        1.5637271881682047       0.13401297143387500     
   4.1475000000000000        1.5637837412516216       0.13498610795708960     
   4.1500000000000004        1.5638409613179325       0.13595231401766403     
   4.1524999999999999        1.5638988245031862       0.13691177382940525     
   4.1550000000000002        1.5639573079261040       0.13786466396113545     
   4.1574999999999998        1.5640163896327084       0.13881115376946754     
   4.1600000000000001        1.5640760485448777       0.13975140580067474     
   4.1624999999999996        1.5641362644125376       0.14068557616430286     
   4.1650000000000000        1.5641970177691258       0.14161381488091579     
   4.1675000000000004        1.5642582898900965       0.14253626620612328     
   4.1699999999999999        1.5643200627542095       0.14345306893284143     
   4.1725000000000003        1.5643823190073678       0.14436435667354147     
   4.1749999999999998        1.5644450419288105       0.14527025812407654     
   4.1775000000000002        1.5645082153994756       0.14617089731054383     
   4.1799999999999997        1.5645718238723607       0.14706639382048139     
   4.1825000000000001        1.5646358523447363       0.14795686301960731     
   4.1849999999999996        1.5647002863320638       0.14884241625518127     
   4.1875000000000000        1.5647651118434982       0.14972316104698866     
   4.1900000000000004        1.5648303153588607       0.15059920126684953     
   4.1924999999999999        1.5648958838069669       0.15147063730748583     
   4.1950000000000003        1.5649618045452267       0.15233756624150679     
   4.1974999999999998        1.5650280650158104       0.15320008193942969     
   4.2000000000000002        1.5650946540256936       0.15405827533783467     
   4.2024999999999997        1.5651615597825959       0.15491223438260029     
   4.2050000000000001        1.5652287711765585       0.15576204428128337     
   4.2074999999999996        1.5652962774402817       0.15660778759049224     
   4.2100000000000000        1.5653640681346670       0.15744954432837985     
   4.2125000000000004        1.5654321331351391       0.15828739208109219     
   4.2149999999999999        1.5655004626186855       0.15912140610357203     
   4.2175000000000002        1.5655690470515751       0.15995165941507514     
   4.2199999999999998        1.5656378771777135       0.16077822288973220     
   4.2225000000000001        1.5657069440075893       0.16160116534247096     
   4.2249999999999996        1.5657762388077836       0.16242055361057989     
   4.2275000000000000        1.5658457530909986       0.16323645263118516     
   4.2300000000000004        1.5659154786065792       0.16404892551488245     
   4.2324999999999999        1.5659854073315032       0.16485803361575990     
   4.2350000000000003        1.5660555314618017       0.16566383659802161     
   4.2374999999999998        1.5661258434043903       0.16646639249940934     
   4.2400000000000002        1.5661963357692881       0.16726575779161548     
   4.2424999999999997        1.5662670013622044       0.16806198743785011     
   4.2450000000000001        1.5663378331774622       0.16885513494773180     
   4.2474999999999996        1.5664088243912517       0.16964525242964629     
   4.2500000000000000        1.5664799683551875       0.17043239064071980     
   4.3262499999999999        1.5686947658335251       0.19322595256697639     
   4.4024999999999999        1.5709208126361811       0.21424397648367671     
   4.4787499999999998        1.5730857135230552       0.23403544530118547     
   4.5549999999999997        1.5751462580980264       0.25292747063598614     
   4.6312499999999996        1.5770745662982002       0.27113146566388785     
   4.7074999999999996        1.5788516688534200       0.28879204201685638     
   4.7837500000000004        1.5804641658833594       0.30601232511686655     
   4.8600000000000003        1.5819023375963925       0.32286822088748895     
   4.9362500000000002        1.5831590037550980       0.33941699184574214     
   5.0125000000000002        1.5842288000462190       0.35570268191934484     
   5.0887500000000001        1.5851076998962688       0.37175969260412989     
   5.1650000000000000        1.5857926877057473       0.38761522246786173     
   5.2412500000000000        1.5862815293537746       0.40329097997430302     
   5.3174999999999999        1.5865726069323636       0.41880441604880725     
   5.3937499999999998        1.5866647974375572       0.43416963020758081     
   5.4699999999999998        1.5865573818787604       0.44939804918938603     
   5.5462499999999997        1.5862499765368827       0.46449894377017703     
   5.6224999999999996        1.5857424795669883       0.47947982797835736     
   5.6987500000000004        1.5850350319523085       0.49434677245542269     
   5.7750000000000004        1.5841279767460488       0.50910464966642799     
   5.8512500000000003        1.5830218433175534       0.52375733542634595     
   5.9275000000000002        1.5817173228629717       0.53830786840328915     
   6.0037500000000001        1.5802152473170961       0.55275857975988818     
   6.0800000000000001        1.5785165791520981       0.56711120221596734     
   6.1562500000000000        1.5766223987331482       0.58136695916718639     
   6.2324999999999999        1.5745338945867020       0.59552663942426864     
   6.3087499999999999        1.5722523551764001       0.60959066008642571     
   6.3849999999999998        1.5697791618972028       0.62355911977273870     
   6.4612499999999997        1.5671157830501943       0.63743184395993224     
   6.5375000000000005        1.5642637686099190       0.65120842381472421     
   6.6137499999999996        1.5612247456342396       0.66488824963100668     
   6.6900000000000013        1.5580004141964385       0.67847053976594085     
   6.7662500000000003        1.5545925437426622       0.69195436579957537     
   6.8425000000000002        1.5510029697961993       0.70533867450881471     
   6.9187500000000002        1.5472335909448296       0.71862230714017017     
   6.9949999999999992        1.5432863672062223       0.73180401692456920     
   7.0712500000000000        1.5391633128584901       0.74488248191859807     
   7.1475000000000000        1.5348665008474041       0.75785632152188276     
   7.2237500000000008        1.5303980547551173       0.77072410560473492     
   7.2999999999999998        1.5257601505352425       0.78348436698986157     
   7.3762499999999998        1.5209550147447686       0.79613561118270171     
   7.4524999999999997        1.5159849161518260       0.80867632158518266     
   7.5287499999999987        1.5108521698561415       0.82110497024788676     
   7.6050000000000004        1.5055591335183285       0.83342002384489056     
   7.6812499999999995        1.5001082053589179       0.84561994985078348     
   7.7575000000000003        1.4945018223492694       0.85770322221369089     
   7.8337500000000002        1.4887424582595128       0.86966832640700842     
   7.9100000000000010        1.4828326218069203       0.88151376405026316     
   7.9862500000000001        1.4767748548020012       0.89323805709268544     
   8.0625000000000000        1.4705717303061523       0.90483975160997399     
   8.1387499999999999        1.4642258507987183       0.91631742125032400     
   8.2149999999999999        1.4577398463519102       0.92766967036105541     
   8.2912499999999998        1.4511163728126761       0.93889513682312931     
   8.3674999999999997        1.4443581099913112       0.94999249461741264     
   8.4437499999999996        1.4374677598572965       0.96096045614378134     
   8.5199999999999996        1.4304480447434653       0.97179777431199033     
   8.5962499999999995        1.4233017055599257       0.98250324442157400     
   8.6724999999999994        1.4160315000192480       0.99307570584671601     
   8.7487499999999994        1.4086402008740742        1.0035140435408014     
   8.8249999999999993        1.4011305941678556        1.0138171893741021     
   8.9012499999999992        1.3935054774988287        1.0239841233165103     
   8.9774999999999991        1.3857676569090636        1.0340138734398650     
   9.0537500000000009        1.3779199500198165        1.0439055204111207     
   9.1300000000000008        1.3699651793719978        1.0536581946452104     
   9.2062500000000007        1.3619061698928041        1.0632710762025932     
   9.2825000000000006        1.3537457519235960        1.0727433988988955     
   9.3587500000000006        1.3454867566951882        1.0820744485385778     
   9.4350000000000005        1.3371320152551114        1.0912635636352561     
   9.5112500000000004        1.3286843568794660        1.1003101356193812     
   9.5875000000000004        1.3201466075170261        1.1092136089546678     
   9.6637500000000003        1.3115215882663778        1.1179734811720374     
   9.7400000000000002        1.3028121138846973        1.1265893028289140     
   9.8162500000000001        1.2940209913251790        1.1350606773998280     
   9.8925000000000001        1.2851510182995307        1.1433872611015949     
   9.9687500000000000        1.2762049818626826        1.1515687626535280     
   10.045000000000000        1.2671856570190636        1.1596049429710864     
   10.121200000000000        1.2581017884189649        1.1674904882884440     
   10.197500000000000        1.2489381736870480        1.1752406422236450     
   10.273800000000000        1.2397094243742561        1.1828448755670247     
   10.350000000000000        1.2304304753292705        1.1902934733849970     
   10.426200000000000        1.2210919643206917        1.1975965137297599     
   10.502500000000000        1.2116841919231798        1.2047633546786141     
   10.578799999999999        1.2022220395620846        1.2117844338649519     
   10.654999999999999        1.1927206443081451        1.2186509929134266     
   10.731199999999999        1.1831702445666747        1.2253725351773772     
   10.807499999999999        1.1735607975813185        1.2319578485535205     
   10.883699999999999        1.1639200508738057        1.2383899688203270     
   10.960000000000001        1.1542252382921536        1.2446861205726334     
   11.036300000000001        1.1444914971602254        1.2508381542704072     
   11.112500000000001        1.1347341412419465        1.2568387182995431     
   11.188800000000001        1.1249300155132054        1.2627040326239110     
   11.265000000000001        1.1151072401605724        1.2684192331848336     
   11.341200000000001        1.1052553761421955        1.2739926500880674     
   11.417500000000000        1.0953638009636293        1.2794319075326197     
   11.493800000000000        1.0854477610095363        1.2847302260115254     
   11.570000000000000        1.0755225990643782        1.2898816011114080     
   11.646200000000000        1.0655775973215935        1.2948937660795588     
   11.722500000000000        1.0556019009996835        1.2997737576606361     
   11.798800000000000        1.0456107543418431        1.3045156748577429     
   11.875000000000000        1.0356194488762802        1.3091143728415024     
   11.951200000000000        1.0256170288590711        1.3135769856412602     
   12.027500000000000        1.0155924455195169        1.3179099633050186     
   12.103800000000000        1.0055608862568892        1.3221082526729568     
   12.180000000000000       0.99553753952410895        1.3261675348795150     
   12.256200000000000       0.98551125022843955        1.3300943448664597     
   12.332500000000000       0.97547081167678329        1.3338945480821638     
   12.408799999999999       0.96543130382225073        1.3375639039211080     
   12.484999999999999       0.95540776537202887        1.3410988813163367     
   12.561199999999999       0.94538888074080230        1.3445054168593660     
   12.637499999999999       0.93536332243008558        1.3477887944821301     
   12.713699999999999       0.92535914245106854        1.3509414932749872     
   12.789999999999999       0.91535182266136783        1.3539728956325112     
   12.866299999999999       0.90535620267517647        1.3568799092957484     
   12.942500000000003       0.89538702436356232        1.3596601121268990     
   13.018800000000001       0.88541975193360711        1.3623219635283732     
   13.095000000000001       0.87548210246483305        1.3648596628108138     
   13.171199999999999       0.86556255465466059        1.3672779689913199     
   13.247500000000000       0.85564964547642697        1.3695810284683765     
   13.323800000000002       0.84575788963113163        1.3717668124124540     
   13.400000000000000       0.83590165449486098        1.3738339187255435     
   13.476200000000000       0.82606936792701957        1.3757865299694378     
   13.552499999999998       0.81624954771987424        1.3776282376251989     
   13.628800000000000       0.80645645406299538        1.3793576705514770     
   13.705000000000000       0.79670417108846014        1.3809740528198617     
   13.781200000000000       0.78698111218779199        1.3824810020455740     
   13.857500000000000       0.77727580947375674        1.3838815678632310     
   13.933799999999998       0.76760224457912740        1.3851749973584051     
   14.010000000000002       0.75797419881510941        1.3863611051745974     
   14.086200000000000       0.74838010255226017        1.3874429590610577     
   14.162500000000000       0.73880853062783791        1.3884230839649285     
   14.238799999999999       0.72927316292125288        1.3893013082144434     
   14.315000000000000       0.71978745621548812        1.3900779970377659     
   14.391200000000000       0.71033988558246541        1.3907556837824731     
   14.467499999999999       0.70091909383162254        1.3913363830015733     
   14.543799999999999       0.69153844022804889        1.3918204630647397     
   14.619999999999997       0.68221104243188646        1.3922087983285047     
   14.696200000000001       0.67292544969255130        1.3925034022066376     
   14.772500000000001       0.66367040074749328        1.3927057946244237     
   14.848799999999999       0.65445892301943853        1.3928168459586614     
   14.924999999999999       0.64530378647641129        1.3928379033732896     
   15.001200000000003       0.63619364261139510        1.3927704808959862     
   15.077500000000001       0.62711735053728235        1.3926156253340534     
   15.153800000000000       0.61808759423778437        1.3923746757694133     
   15.230000000000000       0.60911678558174598        1.3920494188078811     
   15.306200000000000       0.60019369925217414        1.3916408900225314     
   15.382500000000002       0.59130733294439908        1.3911496826675878     
   15.458800000000000       0.58247001588658975        1.3905775680425871     
   15.535000000000000       0.57369379385597430        1.3899267351018181     
   15.611199999999998       0.56496758563760530        1.3891977580530035     
   15.687500000000000       0.55628054764409174        1.3883907934408948     
   15.763800000000002       0.54764465126508932        1.3875080098678787     
   15.840000000000000       0.53907157466203681        1.3865519616854667     
   15.916200000000000       0.53055040404385090        1.3855227840892803     
   15.992499999999998       0.52207047490494829        1.3844202192605219     
   16.068800000000000       0.51364339812880022        1.3832468009798866     
   16.145000000000000       0.50528048536221659        1.3820054263863977     
   16.221200000000000       0.49697100551217838        1.3806958135597978     
   16.297499999999999       0.48870448621769130        1.3793173135674595     
   16.373799999999999       0.48049217367926006        1.3778727972591276     
   16.449999999999999       0.47234500895004022        1.3763654717980438     
   16.526199999999999       0.46425245677391658        1.3747946592287934     
   16.602499999999999       0.45620424880567773        1.3731593377108462     
   16.678799999999999       0.44821126657577037        1.3714626828497836     
   16.754999999999999       0.44028408411599884        1.3697081819343069     
   16.831199999999999       0.43241237711110997        1.3678947781792548     
   16.907499999999999       0.42458609652099533        1.3660210985075603     
   16.983799999999999       0.41681576408358240        1.3640905964436718     
   17.059999999999999       0.40911159184904977        1.3621070128765900     
   17.136199999999999       0.40146348081455346        1.3600689414677425     
   17.212499999999999       0.39386161020078503        1.3579746791224019     
   17.288799999999998       0.38631614362705807        1.3558279345786535     
   17.364999999999998       0.37883693338266133        1.3536326805469969     
   17.441199999999998       0.37141411174699496        1.3513871806192932     
   17.517499999999998       0.36403809211656563        1.3490894228383068     
   17.593800000000002       0.35671868196427636        1.3467433447210508     
   17.670000000000002       0.34946537823614754        1.3443531249041700     
   17.746200000000002       0.34226855294535319        1.3419167151618123     
   17.822500000000002       0.33511886200208996        1.3394318126002396     
   17.898800000000001       0.32802576430152403        1.3369025594497590     
   17.975000000000001       0.32099841039444593        1.3343333185894182     
   18.051200000000001       0.31402742096923036        1.3317217517500892     
   18.127500000000001       0.30710370143726595        1.3290652869427251     
   18.203800000000001       0.30023636859474073        1.3263682524627585     
   18.280000000000001       0.29343423278914482        1.3236351778135962     
   18.356200000000001       0.28668816678035886        1.3208634566807971     
   18.432500000000001       0.27998932721490660        1.3180502681468693     
   18.508800000000001       0.27334649295659380        1.3152001065851884     
   18.585000000000001       0.26676813946926287        1.3123176478308785     
   18.661200000000001       0.26024539427038429        1.3094000358128268     
   18.737500000000001       0.25376966776345888        1.3064442167875436     
   18.813800000000001       0.24734940881756021        1.3034548307672560     
   18.890000000000001       0.24099276758631766        1.3004366818865227     
   18.966200000000001       0.23469113052796214        1.2973866813944954     
   19.042500000000000       0.22843616550183701        1.2943015618829259     
   19.118800000000000       0.22223600036862162        1.2911860931522170     
   19.195000000000000       0.21609846870859586        1.2880451929651298     
   19.271200000000000       0.21001521722248931        1.2848755605718285     
   19.347500000000000       0.20397817081541786        1.2816737333152706     
   19.423700000000000       0.19800294889270120        1.2784488454393614     
   19.500000000000000       0.19207365659396411        1.2751931643582046     
   19.576300000000000       0.18619795254578034        1.2719116257885605     
   19.652500000000000       0.18038320874136249        1.2686092898199011     
   19.728800000000000       0.17461393413887072        1.2652781871727601     
   19.805000000000000       0.16890501738016486        1.2619277355213276     
   19.881200000000000       0.16324862391186407        1.2585542594495338     
   19.957500000000000       0.15763719040455640        1.2551539519923274     


==> anc/M0_2_0_v2.dat <==
  2.12500000000000015E-002  4.14475357410851327E-004  1.78738565682883259E-009
  4.49999999999999983E-002  8.79244048474917277E-004  4.73389227362077317E-008
  6.87500000000000056E-002  1.34544145821631576E-003  1.11106183512040633E-007
  9.24999999999999989E-002  1.81313879210640168E-003  2.02248814218211424E-007
  0.11625000000000002       2.28234631777188062E-003  3.21224340259306836E-007
  0.14000000000000001       2.75307443185899940E-003  4.68499367233411019E-007
  0.16375000000000001       3.22533366250864683E-003  6.44549804828559015E-007
  0.18750000000000000       3.69913467189557149E-003  8.49861097454191478E-007
  0.21124999999999999       4.17448825883382814E-003  1.08492846184924052E-006
  0.23499999999999999       4.65140536145060551E-003  1.35025713191856831E-006
  0.25874999999999998       5.12989705993070495E-003  1.64636261106018744E-006
  0.28249999999999997       5.60997457933402974E-003  1.97377093225674507E-006
  0.30625000000000002       6.09164929248849889E-003  2.33301892621644464E-006
  0.33000000000000002       6.57493272296096314E-003  2.72465449786092422E-006
  0.35375000000000001       7.05983654810875012E-003  3.14923691147029262E-006
  0.37750000000000000       7.54637260221458547E-003  3.60733708480930527E-006
  0.40125000000000000       8.03455287970776359E-003  4.09953789257241905E-006
  0.42499999999999999       8.52438953847457770E-003  4.62643447950081808E-006
  0.44874999999999998       9.01589490326107357E-003  5.18863458353988647E-006
  0.47249999999999992       9.50908146917140221E-003  5.78675886942190541E-006
  0.49625000000000008       1.00039619052651498E-002  6.42144127307656516E-006
  0.52000000000000002       1.05005490582571401E-002  7.09332935728933629E-006
  0.54374999999999996       1.09988559563234112E-002  7.80308467904752776E-006
  0.56750000000000000       1.14988958130172007E-002  8.55138316903363845E-006
  0.59125000000000005       1.20006820312988909E-002  9.33891552374684012E-006
  0.61499999999999999       1.25042282076841572E-002  1.01663876107557469E-005
  0.63875000000000004       1.30095481365146391E-002  1.10345208876093649E-005
  0.66249999999999998       1.35166558143556600E-002  1.19440528349574322E-005
  0.68625000000000003       1.40255654445258348E-002  1.28957374044578380E-005
  0.70999999999999996       1.45362914417634433E-002  1.38903454820764551E-005
  0.73375000000000001       1.50488484370348268E-002  1.49286653674131185E-005
  0.75749999999999995       1.55632512824902085E-002  1.60115032697191045E-005
  0.78125000000000000       1.60795150565726658E-002  1.71396838213029744E-005
  0.80500000000000016       1.65976550692861387E-002  1.83140506090562604E-005
  0.82875000000000010       1.71176868676287709E-002  1.95354667248667404E-005
  0.85250000000000004       1.76396262411980739E-002  2.08048153357247532E-005
  0.87624999999999997       1.81634892279747169E-002  2.21230002743689622E-005
  0.90000000000000002       1.86892921202921822E-002  2.34909466513597491E-005
  0.92374999999999996       1.92170514709996895E-002  2.49096014895150368E-005
  0.94750000000000001       1.97467840998263831E-002  2.63799343816900758E-005
  0.97124999999999995       2.02785070999549032E-002  2.79029381729335168E-005
  0.99500000000000000       2.08122378448131300E-002  2.94796296681057659E-005
   1.0187500000000000       2.13479939950930973E-002  3.11110503661038936E-005
   1.0425000000000000       2.18857935060067545E-002  3.27982672218957613E-005
   1.0662499999999999       2.24256546347884715E-002  3.45423734376300849E-005
   1.0900000000000001       2.29675959484549434E-002  3.63444892841603438E-005
   1.1137500000000000       2.35116363318335804E-002  3.82057629543876195E-005
   1.1375000000000000       2.40577949958710145E-002  4.01273714499095921E-005
   1.1612499999999999       2.46060914862340878E-002  4.21105215025383662E-005
   1.1850000000000001       2.51565456922161340E-002  4.41564505323432732E-005
   1.2087500000000000       2.57091778559623216E-002  4.62664276439613605E-005
   1.2324999999999999       2.62640085820283510E-002  4.84417546630196152E-005
   1.2562500000000001       2.68210588472876064E-002  5.06837672146167838E-005
   1.2800000000000000       2.73803500112028315E-002  5.29938358459236558E-005
   1.3037500000000000       2.79419038264790663E-002  5.53733671950812801E-005
   1.3274999999999999       2.85057424916426022E-002  5.78238052929366824E-005
   1.3512500000000001       2.90718884980078404E-002  6.03466324999308429E-005
   1.3750000000000000       2.96403648859679437E-002  6.29433713180587763E-005
   1.3987499999999999       3.02111950959976956E-002  6.56155854478487026E-005
   1.4225000000000001       3.07844030214579553E-002  6.83648813053535899E-005
   1.4462500000000000       3.13600130219475678E-002  7.11929095223112171E-005
   1.4700000000000000       3.19380499371846316E-002  7.41013665119267525E-005
   1.4937499999999999       3.25185391014436095E-002  7.70919961037519973E-005
   1.5175000000000001       3.31015063585759703E-002  8.01665912513495202E-005
   1.5412500000000000       3.36869780776442931E-002  8.33269958166660876E-005
   1.5649999999999999       3.42749811692011908E-002  8.65751064352880635E-005
   1.5887500000000001       3.48655431022463630E-002  8.99128744670182222E-005
   1.6125000000000000       3.54586919218975380E-002  9.33423080365066501E-005
   1.6362500000000000       3.60544562678127289E-002  9.68654741689705149E-005
   1.6599999999999999       3.66528653934043783E-002  1.00484501026381809E-004
   1.6837500000000001       3.72539491858875707E-002  1.04201580249847954E-004
   1.7075000000000000       3.78577381872084798E-002  1.08018969414313602E-004
   1.7312500000000000       3.84642636159009677E-002  1.11938994602110291E-004
   1.7549999999999999       3.90735573899236230E-002  1.15964053102351282E-004
   1.7787500000000001       3.96856521505319915E-002  1.20096616243637821E-004
   1.8025000000000000       4.03005812872453961E-002  1.24339232368079913E-004
   1.8262499999999999       4.09183789639710332E-002  1.28694529955200192E-004
   1.8499999999999999       4.15390801463530607E-002  1.33165220904904805E-004
   1.8737499999999998       4.21627206304186278E-002  1.37754103989371228E-004
   1.8974999999999997       4.27893370725981603E-002  1.42464068484430038E-004
   1.9212499999999997       4.34189670212029033E-002  1.47298097991802740E-004
   1.9450000000000001       4.40516489494483729E-002  1.52259274464404241E-004
   1.9687500000000000       4.46874222901192317E-002  1.57350782447855398E-004
   1.9924999999999999       4.53263274719781506E-002  1.62575913552355110E-004
   2.0162499999999999       4.59684059580287713E-002  1.67938071170163530E-004
   2.0400000000000000       4.66137002857515484E-002  1.73440775455142962E-004
   2.0637500000000002       4.72622541094401064E-002  1.79087668582121227E-004
   2.0874999999999999       4.79141122447762288E-002  1.84882520305261532E-004
   2.1112500000000001       4.85693207157918624E-002  1.90829233836194357E-004
   2.1349999999999998       4.92279268043790824E-002  1.96931852064378542E-004
   2.1587499999999999       4.98899791025214506E-002  2.03194564144036871E-004
   2.1825000000000001       5.05555275674351157E-002  2.09621712474069465E-004
   2.2062499999999998       5.12246235798230337E-002  2.16217800099610175E-004
   2.2300000000000000       5.18973200054635986E-002  2.22987498566398355E-004
   2.2537500000000001       5.25736712603729756E-002  2.29935656261846095E-004
   2.2774999999999999       5.32537333798025828E-002  2.37067307279746853E-004
   2.3012500000000000       5.39375640913548476E-002  2.44387680848876020E-004
   2.3250000000000002       5.46252228769789558E-002  2.51902211297743274E-004
   2.3487499999999999       5.53167711168823240E-002  2.59616549029693673E-004
   2.3725000000000001       5.60122720854229275E-002  2.67536571505377712E-004
   2.3962500000000002       5.67117910811128917E-002  2.75668395570777703E-004
   2.4199999999999999       5.74153956038598728E-002  2.84018390836749280E-004
   2.4437500000000001       5.81231553212326058E-002  2.92593192903447294E-004
   2.4674999999999998       5.88351423338138446E-002  3.01399718983525649E-004
   2.4912500000000000       5.95514311431187618E-002  3.10445183075738393E-004
   2.5150000000000001       6.02720986931667563E-002  3.19737112555714645E-004
   2.5387499999999998       6.09972249351946466E-002  3.29283368746883002E-004
   2.5625000000000000       6.17268925920543554E-002  3.39092164649517584E-004
   2.5862500000000002       6.24611874254153848E-002  3.49172086699639354E-004
   2.6099999999999999       6.32001984046605403E-002  3.59532117598222528E-004
   2.6337500000000000       6.39440178883667332E-002  3.70181660928416514E-004
   2.6575000000000002       6.46927418195510362E-002  3.81130567733549495E-004
   2.6812499999999999       6.54464699359969676E-002  3.92389165248669335E-004
   2.7050000000000001       6.62053059971277336E-002  4.03968288001103426E-004
   2.7287499999999998       6.69693580290660062E-002  4.15879311521389651E-004
   2.7524999999999999       6.77387385897166433E-002  4.28134188935464161E-004
   2.7762500000000001       6.85135650559341863E-002  4.40745490742707954E-004
   2.7999999999999998       6.92939599350933383E-002  4.53726448123186452E-004
   2.8237500000000000       7.00800512036772877E-002  4.67091000161878205E-004
   2.8475000000000001       7.08719726758368085E-002  4.80853845428920880E-004
   2.8712499999999999       7.16698644052672640E-002  4.95030498414151892E-004
   2.8950000000000000       7.24738731242019762E-002  5.09637351382801395E-004
   2.9187500000000002       7.32841527238484031E-002  5.24691742298979209E-004
   2.9424999999999999       7.41008647812052418E-002  5.40212029556515964E-004
   2.9662500000000001       7.49241791379145483E-002  5.56217674365498140E-004
   2.9900000000000002       7.57542745376403037E-002  5.72729331770333982E-004
   3.0137499999999999       7.65913393294513078E-002  5.89768951425483057E-004
   3.0375000000000001       7.74355722458480306E-002  6.07359889432426930E-004
   3.0612499999999998       7.82871832654510880E-002  6.25527032752129530E-004
   3.0850000000000000       7.91463945720069367E-002  6.44296937957980313E-004
   3.1087500000000001       8.00134416233222734E-002  6.63697986394279609E-004
   3.1324999999999998       8.08885743460854983E-002  6.83760558165649496E-004
   3.1562500000000000       8.17720584753614810E-002  7.04517227817679859E-004
   3.1800000000000002       8.26641770609689297E-002  7.26002985096515867E-004
   3.2037499999999999       8.35652321671189191E-002  7.48255484817961355E-004
   3.2275000000000000       8.44755467967909929E-002  7.71315330664433616E-004
   3.2512500000000006       8.53954670786011977E-002  7.95226398699052620E-004
   3.2749999999999999       8.63253647616857439E-002  8.20036207589959877E-004
   3.2987500000000005       8.72656400738086174E-002  8.45796344040194450E-004
   3.3224999999999998       8.82167250100457240E-002  8.72562953805540420E-004
   3.3462500000000004       8.91790871347512004E-002  9.00397311070918202E-004
   3.3700000000000001       9.01532339990516601E-002  9.29366482000712501E-004
   3.3937500000000003       9.11397183012100931E-002  9.59544102193257871E-004
   3.4175000000000000       9.21391437051387735E-002  9.91011290216340952E-004
   3.4412500000000001       9.31521732130883295E-002  1.02385774689031411E-003
   3.4649999999999999       9.41795353267539520E-002  1.05818302654776646E-003
   3.4887500000000000       9.52220366053637551E-002  1.09409812122614777E-003
   3.5124999999999997       9.62805729414942246E-002  1.13172733853109716E-003
   3.5362499999999999       9.73561445734521247E-002  1.17121061026433408E-003
   3.5599999999999996       9.84498753680868727E-002  1.21270635077005886E-003
   3.5837500000000002       9.95630344319320681E-002  1.25639499179073947E-003
   3.6074999999999995       0.10069706674317706       1.30248348141187489E-003
   3.6312500000000001       0.10185362903816149       1.35121099111638150E-003
   3.6549999999999994       0.10303463770559665       1.40285632580454639E-003
   3.6787500000000000       0.10424233105054498       1.45774766678944366E-003
   3.7025000000000001       0.10547935393516576       1.51627564528435121E-003
   3.7262499999999998       0.10674887011895184       1.57891117875748419E-003
   3.7500000000000000       0.10805472264726144       1.64623049788721739E-003
   3.7525000000000004       0.10819447852865989       1.65361694468523857E-003
   3.7549999999999999       0.10833469466541251       1.66106400740549383E-003
   3.7574999999999998       0.10847537764986817       1.66857265710924820E-003
   3.7599999999999998       0.10861653391689172       1.67614388507290228E-003
   3.7624999999999997       0.10875817017256045       1.68377871017249777E-003
   3.7650000000000001       0.10890029342402163       1.69147818023879194E-003
   3.7675000000000005       0.10904291045525338       1.69924336482709629E-003
   3.7700000000000000       0.10918602866734116       1.70707536920211870E-003
   3.7725000000000000       0.10932965547980242       1.71497532605378021E-003
   3.7749999999999999       0.10947379852658344       1.72294439958247661E-003
   3.7774999999999999       0.10961846564888902       1.73098378648692958E-003
   3.7799999999999994       0.10976366490326413       1.73909471724464936E-003
   3.7825000000000006       0.10990940457008840       1.74727845745802708E-003
   3.7850000000000001       0.11005569316250788       1.75553630927014121E-003
   3.7875000000000001       0.11020253944824111       1.76386961305345365E-003
   3.7900000000000000       0.11034995240985765       1.77227974818546245E-003
   3.7925000000000000       0.11049794132959818       1.78076813589080432E-003
   3.7949999999999995       0.11064651575077850       1.78933624019287025E-003
   3.7974999999999999       0.11079568550176763       1.79798556995051212E-003
   3.8000000000000003       0.11094546070821669       1.80671768079946086E-003
   3.8025000000000002       0.11109585180597398       1.81553417720323662E-003
   3.8050000000000002       0.11124686955473410       1.82443671462111144E-003
   3.8075000000000001       0.11139852505247226       1.83342700180146620E-003
   3.8099999999999996       0.11155082975072032       1.84250680320947793E-003
   3.8125000000000000       0.11170379547074601       1.85167794159890901E-003
   3.8150000000000004       0.11185743442069992       1.86094230073857161E-003
   3.8174999999999999       0.11201175921380406       1.87030182830503437E-003
   3.8199999999999998       0.11216678289707277       1.87975853911185632E-003
   3.8224999999999998       0.11232251893431058       1.88931451774541990E-003
   3.8249999999999997       0.11247898124293038       1.89897192228099848E-003
   3.8275000000000001       0.11263618464983724       1.90873299530572088E-003
   3.8300000000000005       0.11279414345690876       1.91860004316760134E-003
   3.8325000000000000       0.11295287315693704       1.92857546868963775E-003
   3.8350000000000000       0.11311239038132290       1.93866177447933911E-003
   3.8374999999999999       0.11327271153629097       1.94886154392249827E-003
   3.8399999999999999       0.11343385395379693       1.95917746535610509E-003
   3.8424999999999994       0.11359583555235314       1.96961233116949800E-003
   3.8450000000000006       0.11375867499436411       1.98016904574907938E-003
   3.8475000000000001       0.11392239168421527       1.99085063106990527E-003
   3.8500000000000001       0.11408700612237556       2.00166023893212511E-003
   3.8525000000000000       0.11425253870491807       2.01260113639768192E-003
   3.8550000000000000       0.11441901164070070       2.02367674633497458E-003
   3.8574999999999995       0.11458644775951198       2.03489063408937272E-003
   3.8599999999999999       0.11475487088014717       2.04624652203179566E-003
   3.8625000000000003       0.11492430587205371       2.05774829940725233E-003
   3.8650000000000002       0.11509477872202442       2.06940003299228804E-003
   3.8675000000000002       0.11526631660645240       2.08120597864419480E-003
   3.8700000000000001       0.11543894796972748       2.09317059383481866E-003
   3.8724999999999996       0.11561270260942402       2.10529855127365760E-003
   3.8750000000000000       0.11578761176901652       2.11759475373823414E-003
   3.8775000000000004       0.11596370823564442       2.13006435018440847E-003
   3.8799999999999999       0.11614102646368932       2.14271275365174318E-003
   3.8824999999999998       0.11631960267572715       2.15554566022762260E-003
   3.8849999999999998       0.11649947500801947       2.16856907047455541E-003
   3.8874999999999997       0.11668068365251910       2.18178931263918099E-003
   3.8900000000000001       0.11686327102522603       2.19521306841981897E-003
   3.8925000000000005       0.11704728190737704       2.20884740054937048E-003
   3.8950000000000000       0.11723276369435254       2.22269978502294754E-003
   3.8975000000000000       0.11741976657424273       2.23677814497841819E-003
   3.8999999999999999       0.11760834313643374       2.25109087700977196E-003
   3.9024999999999999       0.11779855119808025       2.26564694284499312E-003
   3.9049999999999994       0.11799045026364526       2.28045584376475232E-003
   3.9075000000000006       0.11818410503884343       2.29552773487785291E-003
   3.9100000000000001       0.11837958267018611       2.31087342447201544E-003
   3.9125000000000001       0.11857695690471415       2.32650451392650386E-003
   3.9150000000000000       0.11877630607332317       2.34243342570068531E-003
   3.9175000000000000       0.11897771425075111       2.35867350171634418E-003
   3.9199999999999995       0.11918127186694595       2.37523910157671483E-003
   3.9224999999999999       0.11938707640492092       2.39214571470672136E-003
   3.9250000000000003       0.11959523320055190       2.40941008890524153E-003
   3.9275000000000002       0.11980585636315076       2.42705037834493355E-003
   3.9300000000000002       0.12001906983990492       2.44508631474189006E-003
   3.9325000000000001       0.12023500865268186       2.46353940628999454E-003
   3.9349999999999996       0.12045382034262414       2.48243317007231087E-003
   3.9375000000000000       0.12067566666690496       2.50179340510538976E-003
   3.9400000000000004       0.12090072526495441       2.52164850798882378E-003
   3.9424999999999999       0.12112919339694712       2.54202988499960302E-003
   3.9449999999999998       0.12136128903157550       2.56297237530241648E-003
   3.9474999999999998       0.12159725429470275       2.58451480562877419E-003
   3.9499999999999997       0.12183736205038220       2.60670071645384156E-003
   3.9525000000000001       0.12208191840958524       2.62957913601802665E-003
   3.9550000000000005       0.12233127060280888       2.65320564102777129E-003
   3.9575000000000000       0.12258581352077540       2.67764361551162903E-003
   3.9600000000000000       0.12284600187985810       2.70296593203321611E-003
   3.9624999999999999       0.12311236190896886       2.72925702871811351E-003
   3.9649999999999999       0.12338550874364503       2.75661566757267511E-003
   3.9674999999999994       0.12366616906767487       2.78515858825007737E-003
   3.9700000000000006       0.12395521176527245       2.81502545565809510E-003
   3.9725000000000001       0.12425368999750271       2.84638570180790465E-003
   3.9750000000000001       0.12456290289354384       2.87944828940953600E-003
   3.9775000000000000       0.12488448185834213       2.91447591640352872E-003
   3.9800000000000000       0.12522052472622847       2.95180664899807833E-003
   3.9824999999999995       0.12557380867536108       2.99188823409535622E-003
   3.9849999999999999       0.12594814737680415       3.03533557087974810E-003
   3.9875000000000003       0.12634902486049568       3.08303369460865813E-003
   3.9900000000000002       0.12678485035254508       3.13634065615552233E-003
   3.9925000000000002       0.12726977131669678       3.19754216409898857E-003
   3.9950000000000001       0.12783135320979316       3.27109411508392936E-003
   3.9974999999999996       0.12854070044783023       3.36849765997333534E-003
   4.0000000000000000       0.13014549697632702       3.61079168008710460E-003
   4.0025000000000004       0.12997701272725254       5.13399138342018890E-003
   4.0049999999999999       0.12995335151980461       5.76361078180822120E-003
   4.0075000000000003       0.12995348386818353       6.24666283418437440E-003
   4.0099999999999998       0.12996591736169949       6.65401794028172046E-003
   4.0125000000000002       0.12998620273600270       7.01310538754311343E-003
   4.0149999999999997       0.13001205863694615       7.33798158389978826E-003
   4.0175000000000001       0.13004213015589058       7.63699039313901588E-003
   4.0199999999999996       0.13007553473271527       7.91556416526942828E-003
   4.0225000000000000       0.13011165949581913       8.17747339489512462E-003
   4.0250000000000004       0.13015005833701504       8.42546128968593017E-003
   4.0274999999999999       0.13019039457375844       8.66159719909109956E-003
   4.0300000000000002       0.13023240670639394       8.88748759856927348E-003
   4.0324999999999998       0.13027588683939120       9.10440907786555856E-003
   4.0350000000000001       0.13032066645977447       9.31339591719622904E-003
   4.0374999999999996       0.13036660672945907       9.51529987484092329E-003
   4.0400000000000000       0.13041359165256353       9.71083225641090377E-003
   4.0425000000000004       0.13046152313191967       9.90059428798902540E-003
   4.0449999999999999       0.13051031736076327       1.00850995404833093E-002
   4.0475000000000003       0.13055990202828321       1.02647908001845846E-002
   4.0499999999999998       0.13061021425434147       1.04400529885950843E-002
   4.0525000000000002       0.13066119894864117       1.06112231998371238E-002
   4.0549999999999997       0.13071280752835529       1.07785986070977700E-002
   4.0579999999999998       0.13077550098441454       1.09748089799021290E-002
   4.0599999999999996       0.13081772854954021       1.11029906864931784E-002
   4.0625000000000000       0.13087096806387072       1.12604529844642313E-002
   4.0650000000000004       0.13092468437356661       1.14150192591161923E-002
   4.0674999999999999       0.13097884939906937       1.15668609140769443E-002
   4.0700000000000003       0.13103343764780892       1.17161335018787244E-002
   4.0724999999999998       0.13108842589307612       1.18629786955451039E-002
   4.0750000000000002       0.13114379290237244       1.20075259560570302E-002
   4.0774999999999997       0.13119951920622785       1.21498939511075713E-002
   4.0800000000000001       0.13125558689740968       1.22901917687354405E-002
   4.0824999999999996       0.13131197947249101       1.24285199624936133E-002
   4.0850000000000000       0.13136868166709062       1.25649714521914868E-002
   4.0875000000000004       0.13142567933982877       1.26996323084792827E-002
   4.0899999999999999       0.13148295935795626       1.28325824357727949E-002
   4.0925000000000002       0.13154050949976495       1.29638961703990255E-002
   4.0949999999999998       0.13159831837228733       1.30936428066216765E-002
   4.0975000000000001       0.13165637532168792       1.32218870589130826E-002
   4.0999999999999996       0.13171467038716078       1.33486894743617638E-002
   4.1025000000000000       0.13177319422751804       1.34741067956223592E-002
   4.1050000000000004       0.13183193807167712       1.35981922857172453E-002
   4.1074999999999999       0.13189089367132056       1.37209960178304065E-002
   4.1100000000000003       0.13195005325848863       1.38425651348540943E-002
   4.1124999999999998       0.13200940950748988       1.39629440824555716E-002
   4.1150000000000002       0.13206895550060552       1.40821748188908660E-002
   4.1174999999999997       0.13212868469372188       1.42002970039686455E-002
   4.1200000000000001       0.13218859090197699       1.43173481717530464E-002
   4.1224999999999996       0.13224866824876125       1.44333638830237976E-002
   4.1250000000000000       0.13230891119556007       1.45483778720117817E-002
   4.1275000000000004       0.13236931441206154       1.46624221628005140E-002
   4.1299999999999999       0.13242987288933569       1.47755272008054540E-002
   4.1325000000000003       0.13249058184281340       1.48877219509738652E-002
   4.1349999999999998       0.13255143671483469       1.49990339976338021E-002
   4.1375000000000002       0.13261243315996304       1.51094896341720832E-002
   4.1399999999999997       0.13267356703149807       1.52191139453793974E-002
   4.1425000000000001       0.13273483435044175       1.53279308810313833E-002
   4.1449999999999996       0.13279623136855526       1.54359633342307026E-002
   4.1475000000000000       0.13285775444611483       1.55432331928959024E-002
   4.1500000000000004       0.13291940011661382       1.56497614077521774E-002
   4.1524999999999999       0.13298116505914204       1.57555680451765753E-002
   4.1550000000000002       0.13304304609003531       1.58606723381207390E-002
   4.1574999999999998       0.13310504017408362       1.59650927356097087E-002
   4.1600000000000001       0.13316714434154034       1.60688469375153305E-002
   4.1624999999999996       0.13322935579509929       1.61719519489141907E-002
   4.1650000000000000       0.13329167182790982       1.62744241089839876E-002
   4.1675000000000004       0.13335408983670841       1.63762791286133184E-002
   4.1699999999999999       0.13341660731640445       1.64775321233775231E-002
   4.1725000000000003       0.13347922185502414       1.65781976443301372E-002
   4.1749999999999998       0.13354193112898310       1.66782897067834085E-002
   4.1775000000000002       0.13360473289866279       1.67778218172368460E-002
   4.1799999999999997       0.13366762500426693       1.68768069985958842E-002
   4.1825000000000001       0.13373060536193637       1.69752578138125422E-002
   4.1849999999999996       0.13379367196010275       1.70731863880657676E-002
   4.1875000000000000       0.13385682285606451       1.71706044295911846E-002
   4.1900000000000004       0.13392005617276778       1.72675232492581730E-002
   4.1924999999999999       0.13398337009577688       1.73639537789856170E-002
   4.1950000000000003       0.13404676287042341       1.74599065890793832E-002
   4.1974999999999998       0.13411023279911757       1.75553919045667375E-002
   4.2000000000000002       0.13417377823881449       1.76504196205987812E-002
   4.2024999999999997       0.13423739759862149       1.77449993169838012E-002
   4.2050000000000001       0.13430108933753906       1.78391402719116077E-002
   4.2074999999999996       0.13436485196232550       1.79328514749222089E-002
   4.2100000000000000       0.13442868402547686       1.80261416391699382E-002
   4.2125000000000004       0.13449258412331591       1.81190192130281855E-002
   4.2149999999999999       0.13455655089418161       1.82114923910782038E-002
   4.2175000000000002       0.13462058301671320       1.83035691245210727E-002
   4.2199999999999998       0.13468467920822355       1.83952571310492495E-002
   4.2225000000000001       0.13474883822315548       1.84865639042118661E-002
   4.2249999999999996       0.13481305885161551       1.85774967223046386E-002
   4.2275000000000000       0.13487733991798237       1.86680626568139947E-002
   4.2300000000000004       0.13494168027958259       1.87582685804417691E-002
   4.2324999999999999       0.13500607882543214       1.88481211747362105E-002
   4.2350000000000003       0.13507053447503850       1.89376269373522955E-002
   4.2374999999999998       0.13513504617726008       1.90267921889627940E-002
   4.2400000000000002       0.13519961290545010       1.91156230793082006E-002
   4.2424999999999997       0.13526423367579532       1.92041255962088105E-002
   4.2450000000000001       0.13532890750652429       1.92923055659166599E-002
   4.2474999999999996       0.13539363345782979       1.93801686645988652E-002
   4.2500000000000000       0.13545841061000524       1.94677204208174200E-002
   4.3262499999999999       0.13745477478652815       2.20121334557476893E-002
   4.4024999999999999       0.13948070238744179       2.43754960641762719E-002
   4.4787499999999998       0.14152621973883217       2.66178198691468283E-002
   4.5549999999999997       0.14358537386417156       2.87750442403528102E-002
   4.6312499999999996       0.14565430666508902       3.08705712749970176E-002
   4.7074999999999996       0.14773036569718098       3.29205715764220030E-002
   4.7837500000000004       0.14981164274383152       3.49367279234935948E-002
   4.8600000000000003       0.15189671359119189       3.69277796769762190E-002
   4.9362500000000002       0.15398448158138459       3.89004501063635391E-002
   5.0125000000000002       0.15607407876159121       4.08600323010063285E-002
   5.0887500000000001       0.15816480091140675       4.28107749797766862E-002
   5.1650000000000000       0.16025606333212297       4.47561453488841826E-002
   5.2412500000000000       0.16234737003744387       4.66990134456839040E-002
   5.3174999999999999       0.16443829171854613       4.86417846187992484E-002
   5.3937499999999998       0.16652844970458328       5.05864967869347273E-002
   5.4699999999999998       0.16861750409181783       5.25348931765751079E-002
   5.5462499999999997       0.17070514483609922       5.44884776178358593E-002
   5.6224999999999996       0.17279108499093765       5.64485571961154259E-002
   5.6987500000000004       0.17487505552449598       5.84162755814240167E-002
   5.7750000000000004       0.17695680131534738       6.03926393798589825E-002
   5.8512500000000003       0.17903607803968125       6.23785391905452083E-002
   5.9275000000000002       0.18111264974040364       6.43747665954981091E-002
   6.0037500000000001       0.18318628691562566       6.63820279873907071E-002
   6.0800000000000001       0.18525676505662220       6.84009559318077137E-002
   6.1562500000000000       0.18732386335218729       7.04321185077267237E-002
   6.2324999999999999       0.18938736412269111       7.24760272549002937E-002
   6.3087499999999999       0.19144705164387063       7.45331435543024196E-002
   6.3849999999999998       0.19350271189188684       7.66038842645918872E-002
   6.4612499999999997       0.19555413207118433       7.86886263922581819E-002
   6.5375000000000005       0.19760110030518810       8.07877110941096627E-002
   6.6137499999999996       0.19964340541882999       8.29014471127963171E-002
   6.6900000000000013       0.20168083679218224       8.50301137396842627E-002
   6.7662500000000003       0.20371318427220414       8.71739633829346910E-002
   6.8425000000000002       0.20574023813204007       8.93332238042666010E-002
   6.9187500000000002       0.20776178902893155       9.15081000586989018E-002
   6.9949999999999992       0.20977762819489632       9.36987762861855589E-002
   7.0712500000000000       0.21178754725259444       9.59054171269267536E-002
   7.1475000000000000       0.21379133845197740       9.81281691399931572E-002
   7.2237500000000008       0.21578879472467619       0.10036716198868133     
   7.2999999999999998       0.21777970979178396       0.10262250951740988     
   7.3762499999999998       0.21976387828241623       0.10489431072038913     
   7.4524999999999997       0.22174109586063265       0.10718265061685449     
   7.5287499999999987       0.22371115935867827       0.10948760104541259     
   7.6050000000000004       0.22567386691481070       0.11180922138818024     
   7.6812499999999995       0.22762901811424840       0.11414755923383976     
   7.7575000000000003       0.22957641413197907       0.11650265098742678     
   7.8337500000000002       0.23151585787636367       0.11887452243357610     
   7.9100000000000010       0.23344715413259345       0.12126318925901514     
   7.9862500000000001       0.23537010970518885       0.12366865753930696     
   8.0625000000000000       0.23728453355881143       0.12609092419415482     
   8.1387499999999999       0.23919023695675307       0.12852997741498412     
   8.2149999999999999       0.24108703359654612       0.13098579706799904     
   8.2912499999999998       0.24297473974222902       0.13345835507546033     
   8.3674999999999997       0.24485317435289047       0.13594761577755674     
   8.4437499999999996       0.24672215920720633       0.13845353627693374     
   8.5199999999999996       0.24858151902375497       0.14097606676769961     
   8.5962499999999995       0.25043108157694760       0.14351515085053829     
   8.6724999999999994       0.25227067777178713       0.14607072581418290     
   8.7487499999999994       0.25410014189646180       0.14864272301125228     
   8.8249999999999993       0.25591931150621500       0.15123106801436020     
   8.9012499999999992       0.25772802766463965       0.15383568097188455     
   8.9774999999999991       0.25952613499893157       0.15645647685182357     
   9.0537500000000009       0.26131348178555142       0.15909336569870799     
   9.1300000000000008       0.26308992003016857       0.16174625288337469     
   9.2062500000000007       0.26485530554187409       0.16441503934591722     
   9.2825000000000006       0.26660949800178474       0.16709962183209309     
   9.3587500000000006       0.26835236102626248       0.16979989312349658     
   9.4350000000000005       0.27008376222501768       0.17251574226188665     
   9.5112500000000004       0.27180357325432514       0.17524705476815106     
   9.5875000000000004       0.27351166986546738       0.17799371285645132     
   9.6637500000000003       0.27520793194836279       0.18075559564407759     
   9.7400000000000002       0.27689224357016456       0.18353257935743578     
   9.8162500000000001       0.27856449300851976       0.18632453753439968     
   9.8925000000000001       0.28022457277915908       0.18913134122301259     
   9.9687500000000000       0.28187237973335649       0.19195285922788929     
   10.045000000000000       0.28350781477190351       0.19478895809565921     
   10.121200000000000       0.28512972316946744       0.19763762869378487     
   10.197500000000000       0.28674119489770672       0.20050435570592778     
   10.273800000000000       0.28834000715035446       0.20338527141943744     
   10.350000000000000       0.28992400755344944       0.20627643223319705     
   10.426200000000000       0.29149522248453369       0.20918146375881513     
   10.502500000000000       0.29305561545934450       0.21210406338277474     
   10.578799999999999       0.29460304695861306       0.21504028436143927     
   10.654999999999999       0.29613544972450623       0.21798610788855380     
   10.731199999999999       0.29765479993203187       0.22094522912794753     
   10.807499999999999       0.29916300944906621       0.22392141265915477     
   10.883699999999999       0.30065607282380724       0.22690671215291591     
   10.960000000000001       0.30213786082121918       0.22990881758897219     
   11.036300000000001       0.30360636139702413       0.23292367416049795     
   11.112500000000001       0.30505963619226767       0.23594716037591729     
   11.188800000000001       0.30650146370363751       0.23898706685947677     
   11.265000000000001       0.30792803270809993       0.24203528092373350     
   11.341200000000001       0.30934121371467505       0.24509563487901787     
   11.417500000000000       0.31074281078839061       0.24817202541309050     
   11.493800000000000       0.31213094019632831       0.25126030135039112     
   11.570000000000000       0.31350379253871047       0.25435625008152452     
   11.646200000000000       0.31486318309810557       0.25746377087395456     
   11.722500000000000       0.31621086055753711       0.26058682520216914     
   11.798800000000000       0.31754502555968295       0.26372120298310769     
   11.875000000000000       0.31886395439530091       0.26686263715690633     
   11.951200000000000       0.32016940580951553       0.27001509270287577     
   12.027500000000000       0.32146307115112066       0.27318259395570854     
   12.103800000000000       0.32274323638441416       0.27636087795985698     
   12.180000000000000       0.32400826144351136       0.27954562689750168     
   12.256200000000000       0.32525984730004887       0.28274087005166759     
   12.332500000000000       0.32649962783272640       0.28595069395790468     
   12.408799999999999       0.32772597136774068       0.28917078548461972     
   12.484999999999999       0.32893732083605937       0.29239678070725356     
   12.561199999999999       0.33013531845725652       0.29563277157685602     
   12.637499999999999       0.33132153915572277       0.29888290460720929     
   12.713699999999999       0.33249290530032982       0.30213854284679287     
   12.789999999999999       0.33365252578067756       0.30540811566563780     
   12.866299999999999       0.33479889169836252       0.30868724347784443     
   12.942500000000003       0.33593056610730854       0.31197149893254206     
   13.018800000000001       0.33705056119371657       0.31526939344600657     
   13.095000000000001       0.33815598534542896       0.31857217639090113     
   13.171199999999999       0.33924836143646958       0.32188406047296275     
   13.247500000000000       0.34032914580978624       0.32520930851039020     
   13.323800000000002       0.34139694720097324       0.32854348132681765     
   13.400000000000000       0.34245044423590537       0.33188209536417917     
   13.476200000000000       0.34349109935060562       0.33522942115911031     
   13.552499999999998       0.34452030933571859       0.33858977750824554     
   13.628800000000000       0.34553675858093724       0.34195868882668906     
   13.705000000000000       0.34653919985436354       0.34533163712139059     
   13.781200000000000       0.34752903517379291       0.34871294920722151     
   13.857500000000000       0.34850760194561170       0.35210699852721067     
   13.933799999999998       0.34947365774381250       0.35550927531086202     
   14.010000000000002       0.35042602713262150       0.35891522942290477     
   14.086200000000000       0.35136605176111202       0.36232924256327825     
   14.162500000000000       0.35229500971979394       0.36575574152842966     
   14.238799999999999       0.35321172935393635       0.36919018453660940     
   14.315000000000000       0.35411510426395104       0.37262799095067634     
   14.391200000000000       0.35500641587174564       0.37607359590014117     
   14.467499999999999       0.35588688324587991       0.37953147824006861     
   14.543799999999999       0.35675540294884001       0.38299706568434239     
   14.619999999999997       0.35761093503567776       0.38646574834077230     
   14.696200000000001       0.35845470111957212       0.38994201332213807     
   14.772500000000001       0.35928786198743901       0.39343039055409407     
   14.848799999999999       0.36010937990324143       0.39692627846183870     
   14.924999999999999       0.36091827885169764       0.40042503897275883     
   15.001200000000003       0.36171572138384156       0.40393121025525236     
   15.077500000000001       0.36250281039990379       0.40744937218451616     
   15.153800000000000       0.36327857139095016       0.41097489508373419     
   15.230000000000000       0.36404208959569007       0.41450311346519797     
   15.306200000000000       0.36479446903867152       0.41803861550102739     
   15.382500000000002       0.36553675534819519       0.42158603014000418     
   15.458800000000000       0.36626803491026949       0.42514070051905867     
   15.535000000000000       0.36698745141720335       0.42869793380815102     
   15.611199999999998       0.36769605124573707       0.43226236731891698     
   15.687500000000000       0.36839482397656614       0.43583867874033816     
   15.763800000000002       0.36908291376397978       0.43942218351879431     
   15.840000000000000       0.36975952075336188       0.44300816205338234     
   15.916200000000000       0.37042563503908121       0.44660130061427106     
   15.992499999999998       0.37108219005590198       0.45020632393119409     
   16.068800000000000       0.37172838614663833       0.45381852090284208     
   16.145000000000000       0.37236347767447581       0.45743314534398183     
   16.221200000000000       0.37298839711005655       0.46105492926816233     
   16.297499999999999       0.37360402612821253       0.46468864839536744     
   16.373799999999999       0.37420961770706967       0.46832956356572997     
   16.449999999999999       0.37480447639609482       0.47197289954657290     
   16.526199999999999       0.37538948170439967       0.47562343822255154     
   16.602499999999999       0.37596546057640534       0.47928600125251969     
   16.678799999999999       0.37653171766474580       0.48295582253365521     
   16.754999999999999       0.37708760651941198       0.48662809832895837     
   16.831199999999999       0.37763395191577970       0.49030765661195269     
   16.907499999999999       0.37817153124414293       0.49399937023324636     
   16.983799999999999       0.37869969623167615       0.49769844239930217     
   17.059999999999999       0.37921784859806335       0.50140004172952257     
   17.136199999999999       0.37972676140527567       0.50510904489591457     
   17.212499999999999       0.38022715909214860       0.50883037051185642     
   17.288799999999998       0.38071844026953300       0.51255919269790962     
   17.364999999999998       0.38120005226821208       0.51629065076786140     
   17.441199999999998       0.38167271681696607       0.52002966941242057     
   17.517499999999998       0.38213710790035088       0.52378121525472832     
   17.593800000000002       0.38259266999794650       0.52754043359148695     
   17.670000000000002       0.38303889320200374       0.53130243190081694     
   17.746200000000002       0.38347644857562951       0.53507218268556256     
   17.822500000000002       0.38390596190776027       0.53885470282305925     
   17.898800000000001       0.38432692037964800       0.54264510579090475     
   17.975000000000001       0.38473885533779090       0.54643846617835401     
   18.051200000000001       0.38514238932544503       0.55023980643228698     
   18.127500000000001       0.38553810018688744       0.55405419348007989     
   18.203800000000001       0.38592551579238027       0.55787670721887128     
   18.280000000000001       0.38630420754350220       0.56170238846046128     
   18.356200000000001       0.38667475005397633       0.56553630979049319     
   18.432500000000001       0.38703767392448535       0.56938358873893280     
   18.508800000000001       0.38739254783380406       0.57323927258790375     
   18.585000000000001       0.38773898051181016       0.57709836490785393     
   18.661200000000001       0.38807749987268547       0.58096598973321678     
   18.737500000000001       0.38840859108784792       0.58484731764873499     
   18.813800000000001       0.38873186024847295       0.58873735887690715     
   18.890000000000001       0.38904695336509826       0.59263107990278630     
   18.966200000000001       0.38935435238595134       0.59653365711006601     
   19.042500000000000       0.38965449773274391       0.60045031525101789     
   19.118800000000000       0.38994703210233894       0.60437602654164635     
   19.195000000000000       0.39023163707432956       0.60830571780517162     
   19.271200000000000       0.39050874970576133       0.61224461942688835     
   19.347500000000000       0.39077876620860325       0.61619801143168063     
   19.423700000000000       0.39104102550866587       0.62015562644885269     
   19.500000000000000       0.39129626133059586       0.62412794891776391     
   19.576300000000000       0.39154416891927929       0.62810989025020869     
   19.652500000000000       0.39178448072479743       0.63209631321676407     
   19.728800000000000       0.39201786933928628       0.63609778330928912     
   19.805000000000000       0.39224376357158658       0.64010391578346404     
   19.881200000000000       0.39246251336024623       0.64412005428088681     
   19.957500000000000       0.39267442990955576       0.64815159675850553     


==> anc/M0_2_1_v2.dat <==
  2.12500000000000015E-002  4.14506301896282853E-004  2.14574893471512134E-009
  4.49999999999999983E-002  8.79399012366083636E-004  5.16434054237256789E-008
  6.87500000000000056E-002  1.34580415772145453E-003  1.21211047201178475E-007
  9.24999999999999989E-002  1.81379718413640775E-003  2.20646722512558749E-007
  0.11625000000000002       2.28338909145762645E-003  3.50451172962820109E-007
  0.14000000000000001       2.75459101694874820E-003  5.11135103695701863E-007
  0.16375000000000001       3.22741423790852107E-003  7.03219429448995820E-007
  0.18750000000000000       3.70187017435647013E-003  9.27235528017440846E-007
  0.21124999999999999       4.17797039178828718E-003  1.18372550138911133E-006
  0.23499999999999999       4.65572660400320835E-003  1.47324244483229918E-006
  0.25874999999999998       5.13515067600576938E-003  1.79635072422161034E-006
  0.28249999999999997       5.61625462698438563E-003  2.15362626190421348E-006
  0.30625000000000002       6.09905063336933957E-003  2.54565683142006676E-006
  0.33000000000000002       6.58355103197281934E-003  2.97304236140342230E-006
  0.35375000000000001       7.06976832321382781E-003  3.43639524900705267E-006
  0.37750000000000000       7.55771517443079317E-003  3.93634068320552767E-006
  0.40125000000000000       8.04740442328493941E-003  4.47351697834940447E-006
  0.42499999999999999       8.53884908125752094E-003  5.04857591835867814E-006
  0.44874999999999998       9.03206233724420000E-003  5.66218311196099362E-006
  0.47249999999999992       9.52705756124995647E-003  6.31501835939820363E-006
  0.49625000000000008       1.00238483081880794E-002  7.00777603104390430E-006
  0.52000000000000002       1.05224483217869185E-002  7.74116545839465674E-006
  0.54374999999999996       1.10228715386082986E-002  8.51591133791836414E-006
  0.56750000000000000       1.15251320921815475E-002  9.33275414826612837E-006
  0.59125000000000005       1.20292443172573642E-002  1.01924505813760179E-005
  0.61499999999999999       1.25352227541859190E-002  1.10957739880232153E-005
  0.63875000000000004       1.30430821534237469E-002  1.20435148383956870E-005
  0.66249999999999998       1.35528374801741503E-002  1.30364811983022453E-005
  0.68625000000000003       1.40645039191662352E-002  1.40754992216487508E-005
  0.70999999999999996       1.45780968872560538E-002  1.51614136678341969E-005
  0.73375000000000001       1.50936320083265435E-002  1.62950883977386621E-005
  0.75749999999999995       1.56111251629795639E-002  1.74774069644448931E-005
  0.78125000000000000       1.61305924647955866E-002  1.87092731483650883E-005
  0.80500000000000016       1.66520502730448695E-002  1.99916115488749174E-005
  0.82875000000000010       1.71755151984158416E-002  2.13253681895657635E-005
  0.85250000000000004       1.77010041089239976E-002  2.27115111451639350E-005
  0.87624999999999997       1.82285341360083307E-002  2.41510311910481638E-005
  0.90000000000000002       1.87581226808229487E-002  2.56449424763426598E-005
  0.92374999999999996       1.92897874207316085E-002  2.71942832216148221E-005
  0.94750000000000001       1.98235463160135426E-002  2.88001164422569177E-005
  0.97124999999999995       2.03594176167890585E-002  3.04635306986886818E-005
  0.99500000000000000       2.08974198701741935E-002  3.21856408745760210E-005
   1.0187500000000000       2.14375719276737702E-002  3.39675889843236222E-005
   1.0425000000000000       2.19798929528229672E-002  3.58105450111660578E-005
   1.0662499999999999       2.25244024290879134E-002  3.77157077772527006E-005
   1.0900000000000001       2.30711201680362903E-002  3.96843058471955192E-005
   1.1137500000000000       2.36200663177896127E-002  4.17175984666288139E-005
   1.1375000000000000       2.41712613717694549E-002  4.38168765374157048E-005
   1.1612499999999999       2.47247261777503897E-002  4.59834636312233280E-005
   1.1850000000000001       2.52804819472332125E-002  4.82187170432864595E-005
   1.2087500000000000       2.58385502651527973E-002  5.05240288882788467E-005
   1.2324999999999999       2.63989530999354863E-002  5.29008272403222687E-005
   1.2562500000000001       2.69617128139219529E-002  5.53505773192753902E-005
   1.2800000000000000       2.75268521741722089E-002  5.78747827255687218E-005
   1.3037500000000000       2.80943943636703906E-002  6.04749867259839986E-005
   1.3274999999999999       2.86643629929479900E-002  6.31527735929129214E-005
   1.3512500000000001       2.92367821121450600E-002  6.59097699997817315E-005
   1.3750000000000000       2.98116762235303666E-002  6.87476464754865576E-005
   1.3987499999999999       3.03890702945022496E-002  7.16681189208527174E-005
   1.4225000000000001       3.09689897710935975E-002  7.46729501903151485E-005
   1.4462500000000000       3.15514605920053856E-002  7.77639517422114838E-005
   1.4700000000000000       3.21365092031949268E-002  8.09429853612843054E-005
   1.4937499999999999       3.27241625730463059E-002  8.42119649572172098E-005
   1.5175000000000001       3.33144482081523807E-002  8.75728584432626495E-005
   1.5412500000000000       3.39073941697391676E-002  9.10276896992796700E-005
   1.5649999999999999       3.45030290907656911E-002  9.45785406237741023E-005
   1.5887500000000001       3.51013821937342235E-002  9.82275532798262036E-005
   1.6125000000000000       3.57024833092477942E-002  1.01976932140111830E-004
   1.6362500000000000       3.63063628953548545E-002  1.05828946436561409E-004
   1.6599999999999999       3.69130520577226826E-002  1.09785932620569998E-004
   1.6837500000000001       3.75225825706844221E-002  1.13850296940065922E-004
   1.7075000000000000       3.81349868992072738E-002  1.18024518140170465E-004
   1.7312500000000000       3.87502982218326103E-002  1.22311150294644706E-004
   1.7549999999999999       3.93685504546419582E-002  1.26712825775807288E-004
   1.7787500000000001       3.99897782763067797E-002  1.31232258371150870E-004
   1.8025000000000000       4.06140171542834841E-002  1.35872246555459334E-004
   1.8262499999999999       4.12413033722196648E-002  1.40635676927850862E-004
   1.8499999999999999       4.18716740586419570E-002  1.45525527823856589E-004
   1.8737499999999998       4.25051672170009276E-002  1.50544873113372523E-004
   1.8974999999999997       4.31418217571536561E-002  1.55696886196119696E-004
   1.9212499999999997       4.37816775283707063E-002  1.60984844207115267E-004
   1.9450000000000001       4.44247753539600901E-002  1.66412132445590389E-004
   1.9687500000000000       4.50711570676081349E-002  1.71982249041816325E-004
   1.9924999999999999       4.57208655515441154E-002  1.77698809877403481E-004
   2.0162499999999999       4.63739447766438675E-002  1.83565553775861818E-004
   2.0400000000000000       4.70304398445962751E-002  1.89586347981512255E-004
   2.0637500000000002       4.76903970322661366E-002  1.95765193946290404E-004
   2.0874999999999999       4.83538638383972860E-002  2.02106233445563355E-004
   2.1112500000000001       4.90208890328111754E-002  2.08613755045777464E-004
   2.1349999999999998       4.96915227082688135E-002  2.15292200948669500E-004
   2.1587499999999999       5.03658163351773450E-002  2.22146174238814807E-004
   2.1825000000000001       5.10438228193374199E-002  2.29180446563566397E-004
   2.2062499999999998       5.17255965629441553E-002  2.36399966276923612E-004
   2.2300000000000000       5.24111935290722877E-002  2.43809867081610691E-004
   2.2537500000000001       5.31006713098957639E-002  2.51415477206656899E-004
   2.2774999999999999       5.37940891989137360E-002  2.59222329161103138E-004
   2.3012500000000000       5.44915082674795881E-002  2.67236170108127685E-004
   2.3250000000000002       5.51929914459546173E-002  2.75462972907941845E-004
   2.3487499999999999       5.58986036098388789E-002  2.83908947882300896E-004
   2.3725000000000001       5.66084116712627858E-002  2.92580555358465345E-004
   2.3962500000000002       5.73224846762595067E-002  3.01484519055955581E-004
   2.4199999999999999       5.80408939082777270E-002  3.10627840385620582E-004
   2.4437500000000001       5.87637129984389592E-002  3.20017813737353673E-004
   2.4674999999999998       5.94910180430919533E-002  3.29662042840453125E-004
   2.4912500000000000       6.02228877292726172E-002  3.39568458289118622E-004
   2.5150000000000001       6.09594034999156389E-002  3.49745336514006540E-004
   2.5387499999999998       6.17006495728407850E-002  3.60201319244499803E-004
   2.5625000000000000       6.24467132802298958E-002  3.70945436243721289E-004
   2.5862500000000002       6.31976851094949305E-002  3.81987127928563712E-004
   2.6099999999999999       6.39536589106204090E-002  3.93336270659813182E-004
   2.6337500000000000       6.47147321199975090E-002  4.05003204039252858E-004
   2.6575000000000002       6.54810058289994751E-002  4.16998759305960793E-004
   2.6812499999999999       6.62525851732190252E-002  4.29334291987474800E-004
   2.7050000000000001       6.70295795627966345E-002  4.42021716107911375E-004
   2.7287499999999998       6.78121027835661278E-002  4.55073540270565385E-004
   2.7524999999999999       6.86002737550427816E-002  4.68502911144727952E-004
   2.7762500000000001       6.93942153790135657E-002  4.82323647371386691E-004
   2.7999999999999998       7.01940569847607360E-002  4.96550301551929377E-004
   2.8237500000000000       7.09999332766595576E-002  5.11198202722142492E-004
   2.8475000000000001       7.18119850686757821E-002  5.26283515438664301E-004
   2.8712499999999999       7.26303597039192061E-002  5.41823301857470314E-004
   2.8950000000000000       7.34552115128997429E-002  5.57835589774372041E-004
   2.9187500000000002       7.42867023149935274E-002  5.74339447338494905E-004
   2.9424999999999999       7.51250019682649928E-002  5.91355065251916398E-004
   2.9662500000000001       7.59702889735351938E-002  6.08903847388120550E-004
   2.9900000000000002       7.68227511394598411E-002  6.27008510902196171E-004
   3.0137499999999999       7.76825863164069957E-002  6.45693197070791244E-004
   3.0375000000000001       7.85500032081347110E-002  6.64983594294988288E-004
   3.0612499999999998       7.94252222717033995E-002  6.84907074930726236E-004
   3.0850000000000000       8.03084767177636577E-002  7.05492847887077986E-004
   3.1087500000000001       8.12000136253963889E-002  7.26772129262431691E-004
   3.1324999999999998       8.21000951881258739E-002  7.48778333684659621E-004
   3.1562500000000000       8.30090001106703057E-002  7.71547289499377518E-004
   3.1800000000000002       8.39270251795583289E-002  7.95117481529959594E-004
   3.2037499999999999       8.48544870350800007E-002  8.19530325839497699E-004
   3.2275000000000000       8.57917241773480388E-002  8.44830481790576266E-004
   3.2512500000000006       8.67390992457792026E-002  8.71066207765700245E-004
   3.2749999999999999       8.76970016193941437E-002  8.98289768234060816E-004
   3.2987500000000005       8.86658503954127764E-002  9.26557901500994134E-004
   3.3224999999999998       8.96460978162633149E-002  9.55932359550049830E-004
   3.3462500000000004       9.06382332311012062E-002  9.86480534011570940E-004
   3.3700000000000001       9.16427876982710277E-002  1.01827618563715759E-003
   3.3937500000000003       9.26603393612593779E-002  1.05140029896053826E-003
   3.4175000000000000       9.36915191336337022E-002  1.08594208209110941E-003
   3.4412500000000001       9.47370206792307462E-002  1.12200018980170577E-003
   3.4649999999999999       9.57976061702040943E-002  1.15968411341150265E-003
   3.4887500000000000       9.68741162888911017E-002  1.19911588485615444E-003
   3.5124999999999997       9.79674887637264624E-002  1.24043222238021740E-003
   3.5362499999999999       9.90787684621444315E-002  1.28378700155143714E-003
   3.5599999999999996       0.10020912708155817       1.32935438932339236E-003
   3.5837500000000002       0.10135989029703805       1.37733278814021281E-003
   3.6074999999999995       0.10253256641949500       1.42794973932993340E-003
   3.6312500000000001       0.10372888366056769       1.48146819156892229E-003
   3.6549999999999994       0.10495084092793543       1.53819465529511233E-003
   3.6787500000000000       0.10620077260837975       1.59848990724931845E-003
   3.7025000000000001       0.10748143576738231       1.66278334038738552E-003
   3.7262499999999998       0.10879612777659589       1.73159256776530689E-003
   3.7500000000000000       0.11014885340289779       1.80555091805420466E-003
   3.7525000000000004       0.11029364973032446       1.81366602644785868E-003
   3.7549999999999999       0.11043892764154389       1.82184777177567237E-003
   3.7574999999999998       0.11058469378176446       1.83009721759890302E-003
   3.7599999999999998       0.11073095496308415       1.83841545502848530E-003
   3.7624999999999997       0.11087771817051663       1.84680360373104427E-003
   3.7650000000000001       0.11102499056829956       1.85526281298258695E-003
   3.7675000000000005       0.11117277869824116       1.86379424922234371E-003
   3.7700000000000000       0.11132109253749216       1.87239916512277837E-003
   3.7725000000000000       0.11146993738442919       1.88107876464873019E-003
   3.7749999999999999       0.11161932200799075       1.88983434082827550E-003
   3.7774999999999999       0.11176925457435150       1.89866720866775814E-003
   3.7799999999999994       0.11191974347375010       1.90757872027873601E-003
   3.7825000000000006       0.11207079732932491       1.91657026635632245E-003
   3.7850000000000001       0.11222242500640452       1.92564327773405092E-003
   3.7875000000000001       0.11237463562228341       1.93479922702033402E-003
   3.7900000000000000       0.11252743855651286       1.94403963032165018E-003
   3.7925000000000000       0.11268084346174198       1.95336604905827285E-003
   3.7949999999999995       0.11283486027514408       1.96278009187859969E-003
   3.7974999999999999       0.11298949923046903       1.97228341667878612E-003
   3.8000000000000003       0.11314477087076244       1.98187773273477514E-003
   3.8025000000000002       0.11330068606179917       1.99156480295453134E-003
   3.8050000000000002       0.11345725600627952       2.00134644625883174E-003
   3.8075000000000001       0.11361449225884254       2.01122454009971868E-003
   3.8099999999999996       0.11377240674195456       2.02120102312646930E-003
   3.8125000000000000       0.11393101176273684       2.03127789800976568E-003
   3.8150000000000004       0.11409032003079979       2.04145723443571823E-003
   3.8174999999999999       0.11425034467716029       2.05174117228242763E-003
   3.8199999999999998       0.11441109927432294       2.06213192499281068E-003
   3.8224999999999998       0.11457259785761328       2.07263178315876149E-003
   3.8249999999999997       0.11473485494786201       2.08324311833307753E-003
   3.8275000000000001       0.11489788557554431       2.09396838708709749E-003
   3.8300000000000005       0.11506170530649169       2.10481013533363485E-003
   3.8325000000000000       0.11522632941598537       2.11577098726833859E-003
   3.8350000000000000       0.11539177717149809       2.12685372839115528E-003
   3.8374999999999999       0.11555806338369000       2.13806115505274855E-003
   3.8399999999999999       0.11572520689280229       2.14939623528612959E-003
   3.8424999999999994       0.11589322639178723       2.16086203747434475E-003
   3.8450000000000006       0.11606214130431206       2.17246175221847771E-003
   3.8475000000000001       0.11623197182583930       2.18419869925674673E-003
   3.8500000000000001       0.11640273858878536       2.19607632774636383E-003
   3.8525000000000000       0.11657446422361027       2.20809825278247239E-003
   3.8550000000000000       0.11674717114249197       2.22026822130915466E-003
   3.8574999999999995       0.11692088310382846       2.23259014978499691E-003
   3.8599999999999999       0.11709562489470590       2.24506812710749014E-003
   3.8625000000000003       0.11727142239500507       2.25770642542644749E-003
   3.8650000000000002       0.11744830264675686       2.27050951184562056E-003
   3.8675000000000002       0.11762629392928012       2.28348206110322782E-003
   3.8700000000000001       0.11780542584070638       2.29662896933353379E-003
   3.8724999999999996       0.11798572938656574       2.30995536902419123E-003
   3.8750000000000000       0.11816723707619961       2.32346664529909123E-003
   3.8775000000000004       0.11834998302786272       2.33716845367296913E-003
   3.8799999999999999       0.11853400308349257       2.35106673944398496E-003
   3.8824999999999998       0.11871933524476203       2.36516776509873702E-003
   3.8849999999999998       0.11890601856936410       2.37947810887049506E-003
   3.8874999999999997       0.11909409518300022       2.39400472727723055E-003
   3.8900000000000001       0.11928360920570456       2.40875495861654718E-003
   3.8925000000000005       0.11947460693573619       2.42373655384321750E-003
   3.8950000000000000       0.11966713828690811       2.43895773585730289E-003
   3.8975000000000000       0.11986125516341160       2.45442720003159146E-003
   3.8999999999999999       0.12005701293991698       2.47015418124965072E-003
   3.9024999999999999       0.12025447043130917       2.48614849461855020E-003
   3.9049999999999994       0.12045369020184940       2.50242058783449678E-003
   3.9075000000000006       0.12065473921122023       2.51898160605475803E-003
   3.9100000000000001       0.12085768800338655       2.53584343267065915E-003
   3.9125000000000001       0.12106261294077304       2.55301880079500127E-003
   3.9150000000000000       0.12126959550057310       2.57052135201008957E-003
   3.9175000000000000       0.12147872313275708       2.58836573737786539E-003
   3.9199999999999995       0.12169008957033718       2.60656771829292748E-003
   3.9224999999999999       0.12190379685573544       2.62514431741196243E-003
   3.9250000000000003       0.12211995422238338       2.64411391811731613E-003
   3.9275000000000002       0.12233868035103657       2.66349645470202257E-003
   3.9300000000000002       0.12256010415188684       2.68331359335430893E-003
   3.9325000000000001       0.12278436605046991       2.70358895053515085E-003
   3.9349999999999996       0.12301161948960165       2.72434834810270391E-003
   3.9375000000000000       0.12324203269347138       2.74562011303815983E-003
   3.9400000000000004       0.12347579075213672       2.76743543169232853E-003
   3.9424999999999999       0.12371309810061690       2.78982877119051233E-003
   3.9449999999999998       0.12395418085630450       2.81283836991390703E-003
   3.9474999999999998       0.12419929379160734       2.83650692379629459E-003
   3.9499999999999997       0.12444871711777164       2.86088215582261732E-003
   3.9525000000000001       0.12470277087321817       2.88601793228211679E-003
   3.9550000000000005       0.12496181549027091       2.91197525417891947E-003
   3.9575000000000000       0.12522626229890146       2.93882372346230885E-003
   3.9600000000000000       0.12549658375653053       2.96664333319600348E-003
   3.9624999999999999       0.12577332702599087       2.99552677989414675E-003
   3.9649999999999999       0.12605713170164615       3.02558248298978767E-003
   3.9674999999999994       0.12634875334748419       3.05693859524333849E-003
   3.9700000000000006       0.12664909536269281       3.08974843323827665E-003
   3.9725000000000001       0.12695925308854791       3.12419799576393008E-003
   3.9750000000000001       0.12728057679238985       3.16051665267555156E-003
   3.9775000000000000       0.12761476200054087       3.19899274899529840E-003
   3.9800000000000000       0.12796399035210257       3.23999738365849353E-003
   3.9824999999999995       0.12833115016955021       3.28402205151350412E-003
   3.9849999999999999       0.12872020424167088       3.33174163226442836E-003
   3.9875000000000003       0.12913685415111573       3.38412755407214516E-003
   3.9900000000000002       0.12958984293373796       3.44267041535073351E-003
   3.9925000000000002       0.13009387766457514       3.50987891988581175E-003
   3.9950000000000001       0.13067761245855603       3.59064355228043983E-003
   3.9974999999999996       0.13141496215126275       3.69758700532580231E-003
   4.0000000000000000       0.13308311843499246       3.96354636501736537E-003
   4.0025000000000004       0.13289371300252339       5.54667518724968715E-003
   4.0049999999999999       0.13286321537030868       6.20096705638905309E-003
   4.0075000000000003       0.13285882990523620       6.70291880574002720E-003
   4.0099999999999998       0.13286794478211181       7.12619590943801545E-003
   4.0125000000000002       0.13288567736232795       7.49930895188352480E-003
   4.0149999999999997       0.13290952424478564       7.83686821905761437E-003
   4.0175000000000001       0.13293799857122529       8.14754620745595376E-003
   4.0199999999999996       0.13297013190995419       8.43698913845560179E-003
   4.0225000000000000       0.13300525174927524       8.70911588709840680E-003
   4.0250000000000004       0.13304286860937661       8.96677757170652977E-003
   4.0274999999999999       0.13308261291801102       9.21212489997183179E-003
   4.0300000000000002       0.13312419802657274       9.44682750840449177E-003
   4.0324999999999998       0.13316739569518485       9.67221213359267459E-003
   4.0350000000000001       0.13321202103594215       9.88935367564927961E-003
   4.0374999999999996       0.13325792171655657       1.00991373309073599E-002
   4.0400000000000000       0.13330497048722911       1.03023023197022900E-002
   4.0425000000000004       0.13335305972889322       1.04994734532911655E-002
   4.0449999999999999       0.13340209748037940       1.06911844400529379E-002
   4.0475000000000003       0.13345200442278296       1.08778954236179483E-002
   4.0499999999999998       0.13350271157481214       1.10600064083597460E-002
   4.0525000000000002       0.13355415864038070       1.12378677040258154E-002
   4.0549999999999997       0.13360629204620869       1.14117880966585154E-002
   4.0579999999999998       0.13366969207262300       1.16156740612210607E-002
   4.0599999999999996       0.13371243424948046       1.17488720294809997E-002
   4.0625000000000000       0.13376636272891845       1.19124986006872626E-002
   4.0650000000000004       0.13382081652646749       1.20731182406918144E-002
   4.0674999999999999       0.13387576479946850       1.22309090497829363E-002
   4.0700000000000003       0.13393117958829653       1.23860326594844115E-002
   4.0724999999999998       0.13398703514050059       1.25386362515772839E-002
   4.0750000000000002       0.13404330830767308       1.26888543553362720E-002
   4.0774999999999997       0.13409997773684759       1.28368102711399271E-002
   4.0800000000000001       0.13415702379212843       1.29826173447126925E-002
   4.0824999999999996       0.13421442836795314       1.31263800521798386E-002
   4.0850000000000000       0.13427217472766365       1.32681949378677753E-002
   4.0875000000000004       0.13433024736331686       1.34081514285439955E-002
   4.0899999999999999       0.13438863187341782       1.35463325434173540E-002
   4.0925000000000002       0.13444731485585171       1.36828155157468438E-002
   4.0949999999999998       0.13450628381376822       1.38176723391372491E-002
   4.0975000000000001       0.13456552707255512       1.39509702493747986E-002
   4.0999999999999996       0.13462503370002926       1.40827721501931239E-002
   4.1025000000000000       0.13468479346657325       1.42131369945308634E-002
   4.1050000000000004       0.13474479674866746       1.43421201177138108E-002
   4.1074999999999999       0.13480503436146454       1.44697735261194605E-002
   4.1100000000000003       0.13486549807044770       1.45961462267043280E-002
   4.1124999999999998       0.13492617970290893       1.47212843786903788E-002
   4.1150000000000002       0.13498707167465732       1.48452315717909709E-002
   4.1174999999999997       0.13504816681501836       1.49680290079423073E-002
   4.1200000000000001       0.13510945833611546       1.50897156792460102E-002
   4.1224999999999996       0.13517093982227701       1.52103285311988700E-002
   4.1250000000000000       0.13523260513572899       1.53299026014410353E-002
   4.1275000000000004       0.13529444849704941       1.54484711646891183E-002
   4.1299999999999999       0.13535646439518872       1.55660658465994785E-002
   4.1325000000000003       0.13541864756842176       1.56827167347847844E-002
   4.1349999999999998       0.13548099305513595       1.57984524883650890E-002
   4.1375000000000002       0.13554349607521507       1.59133004193220649E-002
   4.1399999999999997       0.13560615208356355       1.60272865859338275E-002
   4.1425000000000001       0.13566895673942272       1.61404358695034049E-002
   4.1449999999999996       0.13573190589383277       1.62527720468393089E-002
   4.1475000000000000       0.13579499557806610       1.63643178571144868E-002
   4.1500000000000004       0.13585822199293981       1.64750950636250899E-002
   4.1524999999999999       0.13592158164305201       1.65851245285029945E-002
   4.1550000000000002       0.13598507075129415       1.66944261954116574E-002
   4.1574999999999998       0.13604868611459969       1.68030192437463033E-002
   4.1600000000000001       0.13611242452005443       1.69109220642380750E-002
   4.1624999999999996       0.13617628288151973       1.70181523187682288E-002
   4.1650000000000000       0.13624025823280114       1.71247269797904327E-002
   4.1675000000000004       0.13630434772128464       1.72306623670624472E-002
   4.1699999999999999       0.13636854860199815       1.73359741819085339E-002
   4.1725000000000003       0.13643285823206572       1.74406775392117429E-002
   4.1749999999999998       0.13649727406552320       1.75447869973167081E-002
   4.1775000000000002       0.13656179364846627       1.76483165860081802E-002
   4.1799999999999997       0.13662641461450614       1.77512798327126992E-002
   4.1825000000000001       0.13669113468050828       1.78536897870606136E-002
   4.1849999999999996       0.13675595164259402       1.79555590439309035E-002
   4.1875000000000000       0.13682086322593426       1.80568997457644792E-002
   4.1900000000000004       0.13688586766685384       1.81577236800942211E-002
   4.1924999999999999       0.13695096283130892       1.82580421830745125E-002
   4.1950000000000003       0.13701614679705923       1.83578662344411822E-002
   4.1974999999999998       0.13708141770443724       1.84572064552756786E-002
   4.2000000000000002       0.13714677375356898       1.85560731240069082E-002
   4.2024999999999997       0.13721221322002145       1.86544761939943030E-002
   4.2050000000000001       0.13727773437925450       1.87524252978638790E-002
   4.2074999999999996       0.13734333561386522       1.88499297758444873E-002
   4.2100000000000000       0.13740901533832850       1.89469986786140049E-002
   4.2125000000000004       0.13747477201515934       1.90436407818258234E-002
   4.2149999999999999       0.13754060415292677       1.91398645975247896E-002
   4.2175000000000002       0.13760651030437335       1.92356783849642020E-002
   4.2199999999999998       0.13767248906463048       1.93310901608609725E-002
   4.2225000000000001       0.13773853905172881       1.94261077066149312E-002
   4.2249999999999996       0.13780465897615940       1.95207385875704499E-002
   4.2275000000000000       0.13787084753262435       1.96149901467700984E-002
   4.2300000000000004       0.13793710346971372       1.97088695232894816E-002
   4.2324999999999999       0.13800342557074813       1.98023836576685895E-002
   4.2350000000000003       0.13806981265246573       1.98955392994539966E-002
   4.2374999999999998       0.13813626356377112       1.99883430143782403E-002
   4.2400000000000002       0.13820277718454449       2.00808011911983997E-002
   4.2424999999999997       0.13826935242450572       2.01729200482118655E-002
   4.2450000000000001       0.13833598822213236       2.02647056394693673E-002
   4.2474999999999996       0.13840268354362611       2.03561638607006670E-002
   4.2500000000000000       0.13846943738192713       2.04473004549703304E-002
   4.3262499999999999       0.14052923177649040       2.30970295418420936E-002
   4.4024999999999999       0.14262368447851462       2.55603712391518426E-002
   4.4787499999999998       0.14474188120829490       2.78997036728706703E-002
   4.5549999999999997       0.14687730699135312       3.01524146387127691E-002
   4.6312499999999996       0.14902573745813263       3.23428792827582523E-002
   4.7074999999999996       0.15118426441417218       3.44879682718781388E-002
   4.7837500000000004       0.15335079088154369       3.65998956910607229E-002
   4.8600000000000003       0.15552374632824856       3.86878218144766223E-002
   4.9362500000000002       0.15770191566560141       4.07588153379217222E-002
   5.0125000000000002       0.15988433057191331       4.28184610590628539E-002
   5.0887500000000001       0.16207019967896899       4.48712603559349860E-002
   5.1650000000000000       0.16425885908770713       4.69209034642587564E-002
   5.2412500000000000       0.16644973932319801       4.89704607546616807E-002
   5.3174999999999999       0.16864234116947821       5.10225200193838435E-002
   5.3937499999999998       0.17083621817606129       5.30792872535632079E-002
   5.4699999999999998       0.17303096371975657       5.51426620024479119E-002
   5.5462499999999997       0.17522620130423350       5.72142946190756368E-002
   5.6224999999999996       0.17742157720370302       5.92956304094197778E-002
   5.6987500000000004       0.17961675483167233       6.13879441107889404E-002
   5.7750000000000004       0.18181141039779875       6.34923671352305291E-002
   5.8512500000000003       0.18400523035162944       6.56099096135056015E-002
   5.9275000000000002       0.18619790504757494       6.77414766122066830E-002
   6.0037500000000001       0.18838913343219277       6.98878847906334033E-002
   6.0800000000000001       0.19057861539741675       7.20498719445697711E-002
   6.1562500000000000       0.19276605322905896       7.42281076217085611E-002
   6.2324999999999999       0.19495115017656864       7.64232009870495776E-002
   6.3087499999999999       0.19713360971943403       7.86357075476881995E-002
   6.3849999999999998       0.19931313501483644       8.08661348163708937E-002
   6.4612499999999997       0.20148942911294232       8.31149473648834514E-002
   6.5375000000000005       0.20366219220130963       8.53825698954533002E-002
   6.6137499999999996       0.20583112508461060       8.76693922391400954E-002
   6.6900000000000013       0.20799592668927772       8.99757713944427107E-002
   6.7662500000000003       0.21015629454559259       9.23020343416913747E-002
   6.8425000000000002       0.21231192485279876       9.46484803271596675E-002
   6.9187500000000002       0.21446251252113935       9.70153828314159750E-002
   6.9949999999999992       0.21660775126441090       9.94029913007186128E-002
   7.0712500000000000       0.21874733372299518       0.10181153267271881     
   7.1475000000000000       0.22088095161199411       0.10424121272725309     
   7.2237500000000008       0.22300829588995880       0.10669221728796954     
   7.2999999999999998       0.22512905694440988       0.10916471329640633     
   7.3762499999999998       0.22724292479093264       0.11165884977675052     
   7.4524999999999997       0.22934958928310054       0.11417475870669130     
   7.5287499999999987       0.23144874033088850       0.11671255580745422     
   7.6050000000000004       0.23354006812556605       0.11927234126415834     
   7.6812499999999995       0.23562326336934311       0.12185420038601665     
   7.7575000000000003       0.23769801750826783       0.12445820421454017     
   7.8337500000000002       0.23976402296707466       0.12708441008676416     
   7.9100000000000010       0.24182097338482061       0.12973286215954108     
   7.9862500000000001       0.24386856385027875       0.13240359190011600     
   8.0625000000000000       0.24590649113615565       0.13509661854748012     
   8.1387499999999999       0.24793445393129185       0.13781194954836873     
   8.2149999999999999       0.24995215307009488       0.14054958097122350     
   8.2912499999999998       0.25195929190914240       0.14330949798661971     
   8.3674999999999997       0.25395557596516716       0.14609167491419892     
   8.4437499999999996       0.25594071396618817       0.14889607605694083     
   8.5199999999999996       0.25791441756203620       0.15172265576934976     
   8.5962499999999995       0.25987640161906805       0.15457135884549772     
   8.6724999999999994       0.26182638443740130       0.15744212085753959     
   8.7487499999999994       0.26376408794729878       0.16033486847736772     
   8.8249999999999993       0.26568923789940818       0.16324951979112401     
   8.9012499999999992       0.26760156404847407       0.16618598460752970     
   8.9774999999999991       0.26950080033011992       0.16914416476077784     
   9.0537500000000009       0.27138668503035629       0.17212395440853293     
   9.1300000000000008       0.27325895982411286       0.17512523960540941     
   9.2062500000000007       0.27511737440539974       0.17814790145301176     
   9.2825000000000006       0.27696167994700766       0.18119181212201918     
   9.3587500000000006       0.27879163367986887       0.18425683795673556     
   9.4350000000000005       0.28060699791928523       0.18734283905151583     
   9.5112500000000004       0.28240754018958569       0.19044966952525919     
   9.5875000000000004       0.28419303334162710       0.19357717779321693     
   9.6637500000000003       0.28596325566299102       0.19672520683655215     
   9.7400000000000002       0.28771799098056960       0.19989359446997693     
   9.8162500000000001       0.28945702875513141       0.20308217360758185     
   9.8925000000000001       0.29118016414547065       0.20629077251113395     
   9.9687500000000000       0.29288719817341341       0.20951921511350249     
   10.045000000000000       0.29457793766166823       0.21276732118507288     
   10.121200000000000       0.29625110294719814       0.21603275762934238     
   10.197500000000000       0.29790979008029050       0.21932178382255657     
   10.273800000000000       0.29955161687677734       0.22262993573264137     
   10.350000000000000       0.30117429557252806       0.22595264597652018     
   10.426200000000000       0.30277982629549505       0.22929404113549373     
   10.502500000000000       0.30437012525204110       0.23265834326327964     
   10.578799999999999       0.30594292300585868       0.23604097704225840     
   10.654999999999999       0.30749604808632075       0.23943726898223500     
   10.731199999999999       0.30903143506572622       0.24285143463258371     
   10.807499999999999       0.31055093156731151       0.24628778170831780     
   10.883699999999999       0.31205042856868215       0.24973709351659640     
   10.960000000000001       0.31353374160672476       0.25320821250667291     
   11.036300000000001       0.31499877682506422       0.25669641130276649     
   11.112500000000001       0.31644354223018167       0.26019687218065274     
   11.188800000000001       0.31787172794915369       0.26371856931632609     
   11.265000000000001       0.31927949463658156       0.26725205807702201     
   11.341200000000001       0.32066863652063976       0.27080172974661509     
   11.417500000000000       0.32204085971044349       0.27437206374934248     
   11.493800000000000       0.32339424314923537       0.27795819172438901     
   11.570000000000000       0.32472698152179097       0.28155517234972155     
   11.646200000000000       0.32604079448554990       0.28516748280097010     
   11.722500000000000       0.32733730796369287       0.28879968140050710     
   11.798800000000000       0.32861472998464292       0.29244682578767656     
   11.875000000000000       0.32987137405731404       0.29610389621739847     
   11.951200000000000       0.33110888263463073       0.29977545412762885     
   12.027500000000000       0.33232880303520446       0.30346613838047398     
   12.103800000000000       0.33352946482522894       0.30717093332816936     
   12.180000000000000       0.33470930365015761       0.31088475101250956     
   12.256200000000000       0.33586988222415282       0.31461223522638848     
   12.332500000000000       0.33701266654196937       0.31835810291980848     
   12.408799999999999       0.33813610818927153       0.32211727288786818     
   12.484999999999999       0.33923876261285074       0.32588459421336147     
   12.561199999999999       0.34032211190361999       0.32966479208110250     
   12.637499999999999       0.34138753937223854       0.33346265979286377     
   12.713699999999999       0.34243225712481984       0.33726805280204780     
   12.789999999999999       0.34345901608420992       0.34109077153613754     
   12.866299999999999       0.34446644602025550       0.34492564558404670     
   12.942500000000003       0.34545328201624953       0.34876744356421474     
   13.018800000000001       0.34642213567719227       0.35262607018833797     
   13.095000000000001       0.34737049273418019       0.35649123568532748     
   13.171199999999999       0.34829966464207329       0.36036781742321133     
   13.247500000000000       0.34921086574805671       0.36426075589005619     
   13.323800000000002       0.35010290030518060       0.36816480469897578     
   13.400000000000000       0.35097467664958881       0.37207466277912460     
   13.476200000000000       0.35182741921129229       0.37599528043070712     
   13.552499999999998       0.35266225573670168       0.37993166795361655     
   13.628800000000000       0.35347810394330864       0.38387853440300834     
   13.705000000000000       0.35427398402618782       0.38783053745346496     
   13.781200000000000       0.35505103257774578       0.39179269801790351     
   13.857500000000000       0.35581029003951903       0.39577009400095209     
   13.933799999999998       0.35655078478540386       0.39975739406529442     
   14.010000000000002       0.35727164600601058       0.40374921871162073     
   14.086200000000000       0.35797392155879526       0.40775065706709651     
   14.162500000000000       0.35865856394737078       0.41176685254781487     
   14.238799999999999       0.35932470906527819       0.41579243709920105     
   14.315000000000000       0.35997159139703150       0.41982199688400307     
   14.391200000000000       0.36060017013853124       0.42386068764895257     
   14.467499999999999       0.36121130910938504       0.42791371572097836     
   14.543799999999999       0.36180425014323947       0.43197568123501456     
   14.619999999999997       0.36237832719592727       0.43604113559926638     
   14.696200000000001       0.36293441080699190       0.44011529910917085     
   14.772500000000001       0.36347327682304431       0.44420343980166677     
   14.848799999999999       0.36399426488946918       0.44830012258873531     
   14.924999999999999       0.36449681467754408       0.45239987786376934     
   15.001200000000003       0.36498170386698131       0.45650798337579274     
   15.077500000000001       0.36544962008758847       0.46062976674817241     
   15.153800000000000       0.36590000249704979       0.46475976601262975     
   15.230000000000000       0.36633238291639025       0.46889248005753636     
   15.306200000000000       0.36674745126660235       0.47303324824313309     
   15.382500000000002       0.36714580714933270       0.47718745610165980     
   15.458800000000000       0.36752698412573354       0.48134961418781097     
   15.535000000000000       0.36789060636764181       0.48551419543741114     
   15.611199999999998       0.36823727439294657       0.48968659647259555     
   15.687500000000000       0.36856750043391767       0.49387225940967427     
   15.763800000000002       0.36888090926955452       0.49806566842054451     
   15.840000000000000       0.36917721392094605       0.50226127085452932     
   15.916200000000000       0.36945692675344716       0.50646451993523189     
   15.992499999999998       0.36972047295252497       0.51068091277880612     
   16.068800000000000       0.36996756534534686       0.51490490797710775     
   16.145000000000000       0.37019800277327902       0.51913092796505322     
   16.221200000000000       0.37041220974933925       0.52336448090899135     
   16.297499999999999       0.37061052710427511       0.52761112087420292     
   16.373799999999999       0.37079274874946538       0.53186527578990195     
   16.449999999999999       0.37095875814959606       0.53612134582079973     
   16.526199999999999       0.37110889271118297       0.54038489296261161     
   16.602499999999999       0.37124340586451560       0.54466152196061468     
   16.678799999999999       0.37136217729825088       0.54894564078591335     
   16.754999999999999       0.37146516846995842       0.55323162158082229     
   16.831199999999999       0.37155263059712512       0.55752507936081730     
   16.907499999999999       0.37162473250873551       0.56183167177088256     
   16.983799999999999       0.37168143309892193       0.56614578108010993     
   17.059999999999999       0.37172277101865203       0.57046175346332317     
   17.136199999999999       0.37174891227159740       0.57478525656908197     
   17.212499999999999       0.37175994179117122       0.57912200050399076     
   17.288799999999998       0.37175589507073931       0.58346634126406760     
   17.364999999999998       0.37173688538465721       0.58781259807990360     
   17.441199999999998       0.37170299429930886       0.59216649072611105     
   17.517499999999998       0.37165422398901554       0.59653378215483444     
   17.593800000000002       0.37159068395245087       0.60090880086709819     
   17.670000000000002       0.37151255976453812       0.60528583787715196     
   17.746200000000002       0.37141984959534802       0.60967066516915780     
   17.822500000000002       0.37131247361480030       0.61406909858119518     
   17.898800000000001       0.37119061314286039       0.61847543799205051     
   17.975000000000001       0.37105452392472249       0.62288394472407171     
   18.051200000000001       0.37090412165951708       0.62730044324751288     
   18.127500000000001       0.37073924532940228       0.63173080280748739     
   18.203800000000001       0.37056015028266276       0.63616930057276733     
   18.280000000000001       0.37036715189037539       0.64061015175590186     
   18.356200000000001       0.37016008853447202       0.64505924111199275     
   18.432500000000001       0.36993871877801598       0.64952249203225632     
   18.508800000000001       0.36970336150595734       0.65399414246031284     
   18.585000000000001       0.36945440717344974       0.65846838892832493     
   18.661200000000001       0.36919160900559927       0.66295116244817620     
   18.737500000000001       0.36891464609046637       0.66744844198395981     
   18.813800000000001       0.36862390336412337       0.67195443154055268     
   18.890000000000001       0.36831983625160974       0.67646329217119217     
   18.966200000000001       0.36800211806456001       0.68098100989837218     
   19.042500000000000       0.36767034853756347       0.68551361968434765     
   19.118800000000000       0.36732497738327080       0.69005528989914278     
   19.195000000000000       0.36696652366096272       0.69460014379803592     
   19.271200000000000       0.36659458128266692       0.69915422345677758     
   19.347500000000000       0.36620867147388747       0.70372362194123750     
   19.423700000000000       0.36580983930166439       0.70829646168632232     
   19.500000000000000       0.36539706987191117       0.71288484790905771     
   19.576300000000000       0.36497090756731987       0.71748289086753814     
   19.652500000000000       0.36453196490962575       0.72208465243039055     
   19.728800000000000       0.36407910932350168       0.72670230793599633     
   19.805000000000000       0.36361356355428293       0.73132388914287927     
   19.881200000000000       0.36313475808878332       0.73595554294047238     
   19.957500000000000       0.36264205775345165       0.74060348331173143     


==> anc/M0_2_2_v2.dat <==
  2.12500000000000015E-002  4.14453871049860723E-004  1.51550473533545119E-009
  4.49999999999999983E-002  8.79133911031731649E-004  4.37620171072061350E-008
  6.87500000000000056E-002  1.34518368837437834E-003  1.02710101314940634E-007
  9.24999999999999989E-002  1.81267089471999683E-003  1.86963506278209997E-007
  0.11625000000000002       2.28160528522866135E-003  2.96944443762451130E-007
  0.14000000000000001       2.75199673797484664E-003  4.33083490742059484E-007
  0.16375000000000001       3.22385525631276168E-003  5.95819795429448240E-007
  0.18750000000000000       3.69719097130307046E-003  7.85601289497031268E-007
  0.21124999999999999       4.17201414420302532E-003  1.00288490671418753E-006
  0.23499999999999999       4.64833516902208709E-003  1.24813680823059569E-006
  0.25874999999999998       5.12616457514518831E-003  1.52183261474704909E-006
  0.28249999999999997       5.60551303002591091E-003  1.82445764582513508E-006
  0.30625000000000002       6.08639134195191039E-003  2.15650716659785700E-006
  0.33000000000000002       6.56881046288501202E-003  2.51848664215460865E-006
  0.35375000000000001       7.05278149137854218E-003  2.91091199988551700E-006
  0.37750000000000000       7.53831567557452023E-003  3.33430990008297568E-006
  0.40125000000000000       8.02542441628343282E-003  3.78921801511071556E-006
  0.42499999999999999       8.51411927014952136E-003  4.27618531746479390E-006
  0.44874999999999998       9.00441195290448311E-003  4.79577237706514526E-006
  0.47249999999999992       9.49631434271275797E-003  5.34855166813151662E-006
  0.49625000000000008       9.98983848361161691E-003  5.93510788601314188E-006
  0.52000000000000002       1.04849965890493977E-002  6.55603827435882108E-006
  0.54374999999999996       1.09818010455254769E-002  7.21195296303112962E-006
  0.56750000000000000       1.14802644163356088E-002  7.90347531718711799E-006
  0.59125000000000005       1.19803994454264484E-002  8.63124229796736759E-006
  0.61499999999999999       1.24822190613633009E-002  9.39590483525588947E-006
  0.63875000000000004       1.29857363814152842E-002  1.01981282129947420E-005
  0.66249999999999998       1.34909647157622006E-002  1.10385924675596452E-005
  0.68625000000000003       1.39979175718277764E-002  1.19179927997283593E-005
  0.70999999999999996       1.45066086587439351E-002  1.28370400007964180E-005
  0.73375000000000001       1.50170518919511900E-002  1.37964608934241046E-005
  0.75749999999999995       1.55292613979402614E-002  1.47969987878245551E-005
  0.78125000000000000       1.60432515191404716E-002  1.58394139539345582E-005
  0.80500000000000016       1.65590368189605687E-002  1.69244841102389019E-005
  0.82875000000000010       1.70766320869879112E-002  1.80530049299544361E-005
  0.85250000000000004       1.75960523429214526E-002  1.92257905637499617E-005
  0.87624999999999997       1.81173128477463315E-002  2.04436741890138582E-005
  0.90000000000000002       1.86404291011116816E-002  2.17075085637566087E-005
  0.92374999999999996       1.91654168527052166E-002  2.30181666158491647E-005
  0.94750000000000001       1.96922921069953016E-002  2.43765420464549166E-005
  0.97124999999999995       2.02210711295230453E-002  2.57835499572902828E-005
  0.99500000000000000       2.07517704534034599E-002  2.72401275012847208E-005
   1.0187500000000000       2.12844068860443998E-002  2.87472345576902206E-005
   1.0425000000000000       2.18189975160924879E-002  3.03058544327474775E-005
   1.0662499999999999       2.23555597206156649E-002  3.19169945870705361E-005
   1.0900000000000001       2.28941111725323825E-002  3.35816873909792430E-005
   1.1137500000000000       2.34346698482982424E-002  3.53009909090705337E-005
   1.1375000000000000       2.39772540358611681E-002  3.70759897153939360E-005
   1.1612499999999999       2.45218823428969730E-002  3.89077957406686349E-005
   1.1850000000000001       2.50685737053376254E-002  4.07975491530597592E-005
   1.2087500000000000       2.56173473962054143E-002  4.27464192741188826E-005
   1.2324999999999999       2.61682230347667633E-002  4.47556055315789407E-005
   1.2562500000000001       2.67212205960200844E-002  4.68263384507948036E-005
   1.2800000000000000       2.72763604205331842E-002  4.89598806867197822E-005
   1.3037500000000000       2.78336632246463066E-002  5.11575280984196068E-005
   1.3274999999999999       2.83931501110578216E-002  5.34206108682395577E-005
   1.3512500000000001       2.89548425798106940E-002  5.57504946678681769E-005
   1.3750000000000000       2.95187625396987098E-002  5.81485818736700148E-005
   1.3987499999999999       3.00849323201126465E-002  6.06163128338030961E-005
   1.4225000000000001       3.06533746833476985E-002  6.31551671897907400E-005
   1.4462500000000000       3.12241128373946589E-002  6.57666652553750593E-005
   1.4700000000000000       3.17971704492388332E-002  6.84523694556574884E-005
   1.4937499999999999       3.23725716586918885E-002  7.12138858297144286E-005
   1.5175000000000001       3.29503410927835874E-002  7.40528656000782567E-005
   1.5412500000000000       3.35305038807416703E-002  7.69710068126846315E-005
   1.5649999999999999       3.41130856695903567E-002  7.99700560511188872E-005
   1.5887500000000001       3.46981126403992646E-002  8.30518102292414345E-005
   1.6125000000000000       3.52856115252169963E-002  8.62181184665321640E-005
   1.6362500000000000       3.58756096286111659E-002  8.94708840604737483E-005
   1.6599999999999999       3.64681348306630723E-002  9.28120665032783804E-005
   1.6837500000000001       3.70632156291275036E-002  9.62436836910362869E-005
   1.7075000000000000       3.76608811443143454E-002  9.97678141421363523E-005
   1.7312500000000000       3.82611611438018265E-002  1.03386599371320062E-004
   1.7549999999999999       3.88640860643257174E-002  1.07102246370120179E-004
   1.7787500000000001       3.94696870346617490E-002  1.10917030209747012E-004
   1.8025000000000000       4.00779958995580304E-002  1.14833296773763770E-004
   1.8262499999999999       4.06890452722293919E-002  1.18853465708610817E-004
   1.8499999999999999       4.13028684515537869E-002  1.22980033123176583E-004
   1.8737499999999998       4.19194996119031590E-002  1.27215575229970259E-004
   1.8974999999999997       4.25389737244456986E-002  1.31562751372157362E-004
   1.9212499999999997       4.31613266140047844E-002  1.36024307611696475E-004
   1.9450000000000001       4.37865949907212254E-002  1.40603080427523279E-004
   1.9687500000000000       4.44148164832903827E-002  1.45302000612290667E-004
   1.9924999999999999       4.50460296738727714E-002  1.50124097380661601E-004
   2.0162499999999999       4.56802741347835869E-002  1.55072502703146060E-004
   2.0400000000000000       4.63175904670754118E-002  1.60150455880598506E-004
   2.0637500000000002       4.69580203411364139E-002  1.65361308375665353E-004
   2.0874999999999999       4.76016065394367985E-002  1.70708528918812603E-004
   2.1112500000000001       4.82483930015656787E-002  1.76195708907975483E-004
   2.1349999999999998       4.88984248717131628E-002  1.81826568122463574E-004
   2.1587499999999999       4.95517485442661457E-002  1.87604960756433952E-004
   2.1825000000000001       5.02084117344230862E-002  1.93534881897035495E-004
   2.2062499999999998       5.08684635078538935E-002  1.99620474224598192E-004
   2.2300000000000000       5.15319543570039035E-002  2.05866035291242798E-004
   2.2537500000000001       5.21989362593486134E-002  2.12276025166222986E-004
   2.2774999999999999       5.28694627954794175E-002  2.18855074792707703E-004
   2.3012500000000000       5.35435890128873604E-002  2.25607993797166965E-004
   2.3250000000000002       5.42213718080127791E-002  2.32539780969160331E-004
   2.3487499999999999       5.49028698013231259E-002  2.39655633248597624E-004
   2.3725000000000001       5.55881434718632425E-002  2.46960956402139079E-004
   2.3962500000000002       5.62772552464517045E-002  2.54461376196855611E-004
   2.4199999999999999       5.69702704231748389E-002  2.62162754148017392E-004
   2.4437500000000001       5.76672539771380041E-002  2.70071185183634957E-004
   2.4674999999999998       5.83682755833539804E-002  2.78193033714389500E-004
   2.4912500000000000       5.90734064736456871E-002  2.86534933466320806E-004
   2.5150000000000001       5.97827203696085843E-002  2.95103806827920999E-004
   2.5387499999999998       6.04962936141631505E-002  3.03906881686363351E-004
   2.5625000000000000       6.12142053124200350E-002  3.12951709519312612E-004
   2.5862500000000002       6.19365374826866683E-002  3.22246184857629574E-004
   2.6099999999999999       6.26633752185346837E-002  3.31798566247019173E-004
   2.6337500000000000       6.33948068629472256E-002  3.41617498850939891E-004
   2.6575000000000002       6.41309241956794923E-002  3.51712038853337278E-004
   2.6812499999999999       6.48718226350946808E-002  3.62091679838096123E-004
   2.7050000000000001       6.56176014558832871E-002  3.72766381342955113E-004
   2.7287499999999998       6.63683640242397344E-002  3.83746599809396400E-004
   2.7524999999999999       6.71242180522594739E-002  3.95043322177068856E-004
   2.7762500000000001       6.78852758735355444E-002  4.06668102402299588E-004
   2.7999999999999998       6.86516547421801154E-002  4.18633101215747008E-004
   2.8237500000000000       6.94234771577813825E-002  4.30951129475048143E-004
   2.8475000000000001       7.02008712191303508E-002  4.43635695515356412E-004
   2.8712499999999999       7.09839710099308269E-002  4.56701056954964891E-004
   2.8950000000000000       7.17729170201388128E-002  4.70162277476206389E-004
   2.9187500000000002       7.25678566070847714E-002  4.84035289174950434E-004
   2.9424999999999999       7.33689445011192903E-002  4.98336961157339314E-004
   2.9662500000000001       7.41763433612094292E-002  5.13085175162143075E-004
   2.9900000000000002       7.49902243867178325E-002  5.28298909104136225E-004
   3.0137499999999999       7.58107679925426742E-002  5.43998329571757436E-004
   3.0375000000000001       7.66381645559123525E-002  5.60204894475134713E-004
   3.0612499999999998       7.74726152444513150E-002  5.76941467233782566E-004
   3.0850000000000000       7.83143329367056579E-002  5.94232444123396356E-004
   3.1087500000000001       7.91635432481950507E-002  6.12103896676356664E-004
   3.1324999999999998       8.00204856783096885E-002  6.30583731361185253E-004
   3.1562500000000000       8.08854148960862218E-002  6.49701869165141260E-004
   3.1800000000000002       8.17586021861813894E-002  6.69490448187981752E-004
   3.2037499999999999       8.26403370803650283E-002  6.89984052944627780E-004
   3.2275000000000000       8.35309292047474589E-002  7.11219974797148080E-004
   3.2512500000000006       8.44307103789807972E-002  7.33238508827070202E-004
   3.2749999999999999       8.53400370111336154E-002  7.56083293563423087E-004
   3.2987500000000005       8.62592928412320298E-002  7.79801701359758787E-004
   3.3224999999999998       8.71888920981181426E-002  8.04445288944518580E-004
   3.3462500000000004       8.81292831490126799E-002  8.30070319859588061E-004
   3.3700000000000001       8.90809508921456550E-002  8.56738355523817751E-004
   3.3937500000000003       9.00444295866743849E-002  8.84517044033868811E-004
   3.4175000000000000       9.10202970107306386E-002  9.13480849986482717E-004
   3.4412500000000001       9.20091861595762756E-002  9.43712094671926094E-004
   3.4649999999999999       9.30117980632960833E-002  9.75302193259731617E-004
   3.4887500000000000       9.40289059589757559E-002  1.00835302900173767E-003
   3.5124999999999997       9.50613695447584534E-002  1.04297871072509007E-003
   3.5362499999999999       9.61101483441275523E-002  1.07930767987567426E-003
   3.5599999999999996       9.71763204415974496E-002  1.11748533464508235E-003
   3.5837500000000002       9.82611040555690651E-002  1.15767728260074009E-003
   3.6074999999999995       9.93658854814405829E-002  1.20007345062072331E-003
   3.6312500000000001       0.10049225450260653       1.24489333107060058E-003
   3.6549999999999994       0.10164205012706658       1.29239277607412040E-003
   3.6787500000000000       0.10281742060831882       1.34287293765386400E-003
   3.7025000000000001       0.10402090348206057       1.39669224298532126E-003
   3.7262499999999998       0.10525553574982904       1.45428278508274956E-003
   3.7500000000000000       0.10652500513132512       1.51617324094891056E-003
   3.7525000000000004       0.10666083659608011       1.52296360826705934E-003
   3.7549999999999999       0.10679710948846755       1.52980961985852326E-003
   3.7574999999999998       0.10693382978525691       1.53671216149769280E-003
   3.7599999999999998       0.10707100383360589       1.54367214505434034E-003
   3.7624999999999997       0.10720863859715467       1.55069051286313583E-003
   3.7650000000000001       0.10734674013960764       1.55776821662182742E-003
   3.7675000000000005       0.10748531517253788       1.56490624050733629E-003
   3.7700000000000000       0.10762437079293431       1.57210559832792092E-003
   3.7725000000000000       0.10776391413582323       1.57936732939803590E-003
   3.7749999999999999       0.10790395252775967       1.58669250172107463E-003
   3.7774999999999999       0.10804449349421184       1.59408221310705623E-003
   3.7799999999999994       0.10818554476731713       1.60153759234691424E-003
   3.7825000000000006       0.10832711429403395       1.60905980044695300E-003
   3.7850000000000001       0.10846921024471298       1.61665003192725584E-003
   3.7875000000000001       0.10861184102211639       1.62430951618820502E-003
   3.7900000000000000       0.10875501527091225       1.63203951894943947E-003
   3.7925000000000000       0.10889874188767665       1.63984134376609627E-003
   3.7949999999999995       0.10904303003143599       1.64771633362739548E-003
   3.7974999999999999       0.10918788913478644       1.65566587264316450E-003
   3.8000000000000003       0.10933332885901649       1.66369138696276795E-003
   3.8025000000000002       0.10947935933292088       1.67179435009820942E-003
   3.8050000000000002       0.10962599082631826       1.67997627975408027E-003
   3.8075000000000001       0.10977323399025558       1.68823874336593142E-003
   3.8099999999999996       0.10992109981508853       1.69658335946863887E-003
   3.8125000000000000       0.11006960098395058       1.70501182077998996E-003
   3.8150000000000004       0.11021874654018332       1.71352581391838563E-003
   3.8174999999999999       0.11036854992421614       1.72212714605357825E-003
   3.8199999999999998       0.11051902364854496       1.73081766517440010E-003
   3.8224999999999998       0.11067018065262134       1.73959928369020792E-003
   3.8249999999999997       0.11082203432378264       1.74847398161423625E-003
   3.8275000000000001       0.11097459865713800       1.75744381213144784E-003
   3.8300000000000005       0.11112788772822198       1.76651089648986455E-003
   3.8325000000000000       0.11128191654578866       1.77567744093046686E-003
   3.8350000000000000       0.11143670052655288       1.78494573207513274E-003
   3.8374999999999999       0.11159225409525535       1.79431811830156303E-003
   3.8399999999999999       0.11174859702568204       1.80379711580631917E-003
   3.8424999999999994       0.11190574620714791       1.81338528115935712E-003
   3.8450000000000006       0.11206371698316028       1.82308523679266068E-003
   3.8475000000000001       0.11222252928087993       1.83289977555287824E-003
   3.8500000000000001       0.11238220247555408       1.84283178327043816E-003
   3.8525000000000000       0.11254275673893002       1.85288426649191269E-003
   3.8550000000000000       0.11270421308634590       1.86306035966395979E-003
   3.8574999999999995       0.11286659342747533       1.87336333287657728E-003
   3.8599999999999999       0.11302992062107978       1.88379660021997645E-003
   3.8625000000000003       0.11319421853416209       1.89436372881550690E-003
   3.8650000000000002       0.11335951231178222       1.90506845204724100E-003
   3.8675000000000002       0.11352582741729848       1.91591466285785639E-003
   3.8700000000000001       0.11369319176577926       1.92690645983076411E-003
   3.8724999999999996       0.11386163374756152       1.93804812509314325E-003
   3.8750000000000000       0.11403118334630927       1.94934415520942234E-003
   3.8775000000000004       0.11420187203017941       1.96079927255066047E-003
   3.8799999999999999       0.11437373285772753       1.97241844149088951E-003
   3.8824999999999998       0.11454679924067995       1.98420686269056056E-003
   3.8849999999999998       0.11472111048023746       1.99617008611941565E-003
   3.8874999999999997       0.11489670373606835       2.00831389116876884E-003
   3.8900000000000001       0.11507362125454737       2.02064443274400018E-003
   3.8925000000000005       0.11525190311277742       2.03316813736300261E-003
   3.8950000000000000       0.11543159621051716       2.04589188600782200E-003
   3.8975000000000000       0.11561274871059354       2.05882294492541794E-003
   3.8999999999999999       0.11579541169455036       2.07196902575490505E-003
   3.9024999999999999       0.11597963941833142       2.08533832471500353E-003
   3.9049999999999994       0.11616548959757751       2.09893956634087976E-003
   3.9075000000000006       0.11635302372684739       2.11278205243335335E-003
   3.9100000000000001       0.11654230743783135       2.12687571700047057E-003
   3.9125000000000001       0.11673340949662493       2.14123116232479288E-003
   3.9150000000000000       0.11692640787997179       2.15585983179942707E-003
   3.9175000000000000       0.11712138186387051       2.17077393492452449E-003
   3.9199999999999995       0.11731841822557473       2.18598663997363225E-003
   3.9224999999999999       0.11751761051003898       2.20151215120920974E-003
   3.9250000000000003       0.11771905979732210       2.21736582675324508E-003
   3.9275000000000002       0.11792287558587285       2.23356431428911638E-003
   3.9300000000000002       0.11812917681384973       2.25012570800742912E-003
   3.9325000000000001       0.11833809304582051       2.26706973100880603E-003
   3.9349999999999996       0.11854976572532559       2.28441794582841338E-003
   3.9375000000000000       0.11876435033401012       2.30219401500742502E-003
   3.9400000000000004       0.11898201753025123       2.32042398190605110E-003
   3.9424999999999999       0.11920295593299372       2.33913663220064157E-003
   3.9449999999999998       0.11942737628082613       2.35836394363297909E-003
   3.9474999999999998       0.11965550869123118       2.37814147577014839E-003
   3.9499999999999997       0.11988761570031463       2.39850916693794443E-003
   3.9525000000000001       0.12012399124133628       2.41951197783958757E-003
   3.9550000000000005       0.12036496820118220       2.44120086319865072E-003
   3.9575000000000000       0.12061092614603586       2.46363395585526106E-003
   3.9600000000000000       0.12086230105433034       2.48687806815365035E-003
   3.9624999999999999       0.12111959784771940       2.51101062346440222E-003
   3.9649999999999999       0.12138340521193938       2.53612214625173731E-003
   3.9674999999999994       0.12165442353155598       2.56231974157982833E-003
   3.9700000000000006       0.12193348483297112       2.58973143430399951E-003
   3.9725000000000001       0.12222159982625887       2.61851258094233236E-003
   3.9750000000000001       0.12252001437672799       2.64885476370412898E-003
   3.9775000000000000       0.12283029450947301       2.68099886181570211E-003
   3.9800000000000000       0.12315445428221158       2.71525486840503046E-003
   3.9824999999999995       0.12349515588871234       2.75203325689022272E-003
   3.9849999999999999       0.12385605839733943       2.79189780472510187E-003
   3.9875000000000003       0.12424242193691397       2.83565992648063779E-003
   3.9900000000000002       0.12466232040915416       2.88456488072721647E-003
   3.9925000000000002       0.12512932279749800       2.94070819590023375E-003
   3.9950000000000001       0.12566987531075105       3.00817516856289983E-003
   3.9974999999999996       0.12635219682082191       3.09751035351497330E-003
   4.0000000000000000       0.12789356416794007       3.31968250051841796E-003
   4.0025000000000004       0.12774429610661009       4.78127304398636745E-003
   4.0049999999999999       0.12772776484090440       5.38559158089403113E-003
   4.0075000000000003       0.12773304416720987       5.84930404394813728E-003
   4.0099999999999998       0.12774959786679671       6.24040062591754187E-003
   4.0125000000000002       0.12777334697485238       6.58519557547934155E-003
   4.0149999999999997       0.12780219997584499       6.89717374284268790E-003
   4.0175000000000001       0.12783491474453784       7.18433963161311737E-003
   4.0199999999999996       0.12787068221234746       7.45190459293194191E-003
   4.0225000000000000       0.12790894052065901       7.70348568910029282E-003
   4.0250000000000004       0.12794928071668052       7.94171447067305684E-003
   4.0274999999999999       0.12799139407691434       8.16857603030518749E-003
   4.0300000000000002       0.12803504102341817       8.38561142851252696E-003
   4.0324999999999998       0.12808003087559999       8.59404524502599756E-003
   4.0350000000000001       0.12812620915824088       8.79486961542713143E-003
   4.0374999999999996       0.12817344864742991       8.98890158419611736E-003
   4.0400000000000000       0.12822164298383407       9.17682345441129914E-003
   4.0425000000000004       0.12827070226381782       9.35921193385588941E-003
   4.0449999999999999       0.12832054964454226       9.53655964076347701E-003
   4.0475000000000003       0.12837111885098201       9.70929129321634887E-003
   4.0499999999999998       0.12842235224547482       9.87777610039692125E-003
   4.0525000000000002       0.12847419933145035       1.00423373921454760E-002
   4.0549999999999997       0.12852661557468631       1.02032602033488573E-002
   4.0579999999999998       0.12859021102921298       1.03919187306486267E-002
   4.0599999999999996       0.12863300175079898       1.05151741521219404E-002
   4.0625000000000000       0.12868690483794523       1.06665926992092850E-002
   4.0650000000000004       0.12874124226743025       1.08152348080457223E-002
   4.0674999999999999       0.12879598832760786       1.09612648718755874E-002
   4.0700000000000003       0.12885111960605575       1.11048320730559678E-002
   4.0724999999999998       0.12890661481559057       1.12460722844593634E-002
   4.0750000000000002       0.12896245455069849       1.13851096697590096E-002
   4.0774999999999997       0.12901862093305247       1.15220580319296446E-002
   4.0800000000000001       0.12907509755997962       1.16570219889681036E-002
   4.0824999999999996       0.12913186930189158       1.17900979713791987E-002
   4.0850000000000000       0.12918892217304564       1.19213750882779055E-002
   4.0875000000000004       0.12924624318157113       1.20509358758902792E-002
   4.0899999999999999       0.12930382035863805       1.21788569651160045E-002
   4.0925000000000002       0.12936164247206172       1.23052096370223716E-002
   4.0949999999999998       0.12941969908324422       1.24300603396509061E-002
   4.0975000000000001       0.12947798042770053       1.25534711280827424E-002
   4.0999999999999996       0.12953647737958679       1.26755000605240347E-002
   4.1025000000000000       0.12959518137988021       1.27962015461246439E-002
   4.1050000000000004       0.12965408439212273       1.29156266566139086E-002
   4.1074999999999999       0.12971317885902625       1.30338234042734046E-002
   4.1100000000000003       0.12977245766359846       1.31508369908948861E-002
   4.1124999999999998       0.12983191409422817       1.32667100313376921E-002
   4.1150000000000002       0.12989154180373139       1.33814827538004805E-002
   4.1174999999999997       0.12995133481914153       1.34951931853492593E-002
   4.1200000000000001       0.13001128745864082       1.36078773102772110E-002
   4.1224999999999996       0.13007139434718989       1.37195692229666859E-002
   4.1250000000000000       0.13013165038365596       1.38303012619101964E-002
   4.1275000000000004       0.13019205072473258       1.39401041331150728E-002
   4.1299999999999999       0.13025259076527776       1.40490070221086193E-002
   4.1325000000000003       0.13031326612280272       1.41570376965180801E-002
   4.1349999999999998       0.13037407262719347       1.42642226003797043E-002
   4.1375000000000002       0.13043500628964497       1.43705869382308570E-002
   4.1399999999999997       0.13049606331669755       1.44761547569692266E-002
   4.1425000000000001       0.13055724007685332       1.45809490160824853E-002
   4.1449999999999996       0.13061853310704988       1.46849916564253079E-002
   4.1475000000000000       0.13067993909693637       1.47883036612793152E-002
   4.1500000000000004       0.13074145487228797       1.48909051124961403E-002
   4.1524999999999999       0.13080307738145783       1.49928152426029616E-002
   4.1550000000000002       0.13086480371454182       1.50940524866977344E-002
   4.1574999999999998       0.13092663107500474       1.51946345253322658E-002
   4.1600000000000001       0.13098855677840218       1.52945783271716262E-002
   4.1624999999999996       0.13105057824625185       1.53939001880928645E-002
   4.1650000000000000       0.13111269300032372       1.54926157675746509E-002
   4.1675000000000004       0.13117489865732215       1.55907401226035684E-002
   4.1699999999999999       0.13123719292392325       1.56882877393009872E-002
   4.1725000000000003       0.13129957359214042       1.57852725624545442E-002
   4.1749999999999998       0.13136203853499123       1.58817080231208538E-002
   4.1775000000000002       0.13142458570244342       1.59776070644519902E-002
   4.1799999999999997       0.13148721311761641       1.60729821658818633E-002
   4.1825000000000001       0.13154991887322035       1.61678453657990370E-002
   4.1849999999999996       0.13161270112821485       1.62622082828190774E-002
   4.1875000000000000       0.13167555810467002       1.63560821357612435E-002
   4.1900000000000004       0.13173848808481570       1.64494777624238295E-002
   4.1924999999999999       0.13180148940826589       1.65424056372456968E-002
   4.1950000000000003       0.13186456046940442       1.66348758879334944E-002
   4.1974999999999998       0.13192769971492196       1.67268983111269198E-002
   4.2000000000000002       0.13199090564149274       1.68184823871699793E-002
   4.2024999999999997       0.13205417679358231       1.69096372940488564E-002
   4.2050000000000001       0.13211751176137657       1.70003719205536925E-002
   4.2074999999999996       0.13218090917882505       1.70906948787157356E-002
   4.2100000000000000       0.13224436772178924       1.71806145155686402E-002
   4.2125000000000004       0.13230788610629071       1.72701389242773881E-002
   4.2149999999999999       0.13237146308685344       1.73592759546766680E-002
   4.2175000000000002       0.13243509745492885       1.74480332232555199E-002
   4.2199999999999998       0.13249878803740628       1.75364181226242144E-002
   4.2225000000000001       0.13256253369519810       1.76244378304953250E-002
   4.2249999999999996       0.13262633331692850       1.77120993175454364E-002
   4.2275000000000000       0.13269018583751599       1.77994093581619987E-002
   4.2300000000000004       0.13275409020718995       1.78863745341716202E-002
   4.2324999999999999       0.13281804541017231       1.79730012447981806E-002
   4.2350000000000003       0.13288205045862411       1.80592957129660538E-002
   4.2374999999999998       0.13294610439159976       1.81452639919275419E-002
   4.2400000000000002       0.13301020627405161       1.82309119715753608E-002
   4.2424999999999997       0.13307435519588082       1.83162453844576828E-002
   4.2450000000000001       0.13313855027103258       1.84012698115132330E-002
   4.2474999999999996       0.13320279063663254       1.84859906875413198E-002
   4.2500000000000000       0.13326707545773195       1.85704133071989200E-002
   4.3262499999999999       0.13524552110152607       2.10246644641849181E-002
   4.4024999999999999       0.13724882565977362       2.33053761911776978E-002
   4.4787499999999998       0.13926790927200150       2.54699256363814658E-002
   4.5549999999999997       0.14129737391148320       2.75526280444699442E-002
   4.6312499999999996       0.14333373916364164       2.95757928556120119E-002
   4.7074999999999996       0.14537462763599357       3.15548079312120630E-002
   4.7837500000000004       0.14741834254794250       3.35007680021322321E-002
   4.8600000000000003       0.14946362950983630       3.54219537897714903E-002
   4.9362500000000002       0.15150953337258238       3.73247198733895752E-002
   5.0125000000000002       0.15355530781393270       3.92140554947014927E-002
   5.0887500000000001       0.15560035594641797       4.10939537166314511E-002
   5.1650000000000000       0.15764418994218896       4.29676628578571779E-002
   5.2412500000000000       0.15968640285775484       4.48378627489033274E-002
   5.3174999999999999       0.16172664860142799       4.67067913847707544E-002
   5.3937499999999998       0.16376462726185295       4.85763378461371367E-002
   5.4699999999999998       0.16580007431167432       5.04481117835832368E-002
   5.5462499999999997       0.16783275250000615       5.23234962188101893E-002
   5.6224999999999996       0.16986244570401304       5.42036882591212382E-002
   5.6987500000000004       0.17188895421990782       5.60897309030647245E-002
   5.7750000000000004       0.17391209112744033       5.79825381797982875E-002
   5.8512500000000003       0.17593167948477451       5.98829152385540742E-002
   5.9275000000000002       0.17794755004559776       6.17915745221108703E-002
   6.0037500000000001       0.17995953975579684       6.37091490283793471E-002
   6.0800000000000001       0.18196748985126696       6.56362029371439365E-002
   6.1562500000000000       0.18397124553733107       6.75732408150072766E-002
   6.2324999999999999       0.18597065487970674       6.95207149722105316E-002
   6.3087499999999999       0.18796556764935290       7.14790315159448270E-002
   6.3849999999999998       0.18995583555191184       7.34485558853805176E-002
   6.4612499999999997       0.19194131145959847       7.54296171782556091E-002
   6.5375000000000005       0.19392184920065600       7.74225119913348608E-002
   6.6137499999999996       0.19589730334897520       7.94275076903509514E-002
   6.6900000000000013       0.19786752907642585       8.14448452292468456E-002
   6.7662500000000003       0.19983238196008285       8.34747415527048592E-002
   6.8425000000000002       0.20179171833483947       8.55173918925651450E-002
   6.9187500000000002       0.20374539460040128       8.75729713484715705E-002
   6.9949999999999992       0.20569326775616142       8.96416367415320964E-002
   7.0712500000000000       0.20763519523566359       9.17235279757948607E-002
   7.1475000000000000       0.20957103497744636       9.38187693266187700E-002
   7.2237500000000008       0.21150064548548672       9.59274705782676845E-002
   7.2999999999999998       0.21342388590100334       9.80497280407719579E-002
   7.3762499999999998       0.21534061608312852       0.10018562546266288     
   7.4524999999999997       0.21725069669637526       0.10233523485361662     
   7.5287499999999987       0.21915398930314592       0.10449861722891279     
   7.6050000000000004       0.22105035645982796       0.10667582328584332     
   7.6812499999999995       0.22293966181524558       0.10886689402072802     
   7.7575000000000003       0.22482177021043187       0.11107186129395671     
   7.8337500000000002       0.22669654777886114       0.11329074834944651     
   7.9100000000000010       0.22856386204638104       0.11552357029401607     
   7.9862500000000001       0.23042358203020416       0.11777033454143485     
   8.0625000000000000       0.23227557833639736       0.12003104122525890     
   8.1387499999999999       0.23411972325537272       0.12230568358399710     
   8.2149999999999999       0.23595589085496499       0.12459424832166631     
   8.2912499999999998       0.23778395707075464       0.12689671594637111     
   8.3674999999999997       0.23960379979337257       0.12921306108918695     
   8.4437499999999996       0.24141529895261118       0.13154325280534321     
   8.5199999999999996       0.24321833659821648       0.13388725485946562     
   8.5962499999999995       0.24501279697729469       0.13624502599646965     
   8.6724999999999994       0.24679856673630091       0.13861652027145105     
   8.7487499999999994       0.24857553448157008       0.14100168701039692     
   8.8249999999999993       0.25034359160741182       0.14340047147154708     
   8.9012499999999992       0.25210263185371534       0.14581281479013572     
   8.9774999999999991       0.25385255149059127       0.14823865426606322     
   9.0537500000000009       0.25559324937309580       0.15067792357359211     
   9.1300000000000008       0.25732462699171926       0.15313055296347192     
   9.2062500000000007       0.25904658851864892       0.15559646945784059     
   9.2825000000000006       0.26075904084998580       0.15807559703824328     
   9.3587500000000006       0.26246189364413680       0.16056785682710484     
   9.4350000000000005       0.26415505935667150       0.16307316726308682     
   9.5112500000000004       0.26583845327189459       0.16559144427084938     
   9.5875000000000004       0.26751199347477245       0.16812260139029198     
   9.6637500000000003       0.26917560110124311       0.17066655007797674     
   9.7400000000000002       0.27082920002380456       0.17322319965304284     
   9.8162500000000001       0.27247271690868696       0.17579245747028843     
   9.8925000000000001       0.27410608199702008       0.17837422956463253     
   9.9687500000000000       0.27572922766688562       0.18096841986371545     
   10.045000000000000       0.27734208969188989       0.18357493113555026     
   10.121200000000000       0.27894355928534376       0.18619194359873897     
   10.197500000000000       0.28053672032715932       0.18882452103724218     
   10.273800000000000       0.28211940878378916       0.19146913603064813     
   10.350000000000000       0.28368951844706108       0.19412219714725840     
   10.426200000000000       0.28524908099851393       0.19678706025356665     
   10.502500000000000       0.28680007566217408       0.19946714249794481     
   10.578799999999999       0.28834040499982660       0.20215885039046111     
   10.654999999999999       0.28986803036663517       0.20485852904882074     
   10.731199999999999       0.29138493963686757       0.20756959423523530     
   10.807499999999999       0.29289306732407694       0.21029552128724932     
   10.883699999999999       0.29438842803950332       0.21302905996814184     
   10.960000000000001       0.29587491715351921       0.21577727975831290     
   11.036300000000001       0.29735053845525972       0.21853649544031248     
   11.112500000000001       0.29881335543869930       0.22130296432337337     
   11.188800000000001       0.30026718631667587       0.22408384277469412     
   11.265000000000001       0.30170820177365637       0.22687173726973597     
   11.341200000000001       0.30313829854146418       0.22967018175873921     
   11.417500000000000       0.30455931862757757       0.23248276607488352     
   11.493800000000000       0.30596936738946873       0.23530572158740762     
   11.570000000000000       0.30736661022222439       0.23813522594766678     
   11.646200000000000       0.30875289672239625       0.24097487090882116     
   11.722500000000000       0.31013002167304471       0.24382830245544476     
   11.798800000000000       0.31149615736520481       0.24669170022580456     
   11.875000000000000       0.31284953680562394       0.24956119314001105     
   11.951200000000000       0.31419196163631824       0.25244042978785147     
   12.027500000000000       0.31552517832279103       0.25533311103982476     
   12.103800000000000       0.31684742633095098       0.25823536872491548     
   12.180000000000000       0.31815700497693583       0.26114328581221091     
   12.256200000000000       0.31945566715768542       0.26406056664590527     
   12.332500000000000       0.32074511052243726       0.26699096600606775     
   12.408799999999999       0.32202364054180205       0.26993057062843129     
   12.484999999999999       0.32328962186420052       0.27287542035625256     
   12.561199999999999       0.32454475799050625       0.27582927396790075     
   12.637499999999999       0.32579069759508333       0.27879593914957629     
   12.713699999999999       0.32702419925366760       0.28176755449807533     
   12.789999999999999       0.32824852689979939       0.28475183588800074     
   12.866299999999999       0.32946208285808243       0.28774480719152651     
   12.942500000000003       0.33066332760169120       0.29074244835320967     
   13.018800000000001       0.33185544549629564       0.29375254840140924     
   13.095000000000001       0.33303534474038443       0.29676714018591216     
   13.171199999999999       0.33420462924406591       0.29979008803175727     
   13.247500000000000       0.33536484864626565       0.30282530186691170     
   13.323800000000002       0.33651449900869640       0.30586874802111103     
   13.400000000000000       0.33765213315087828       0.30891635143504942     
   13.476200000000000       0.33877930479633078       0.31197202730794699     
   13.552499999999998       0.33989751401442869       0.31503973501741611     
   13.628800000000000       0.34100531730562433       0.31811540474479172     
   13.705000000000000       0.34210132739003302       0.32119492722495652     
   13.781200000000000       0.34318704775578607       0.32428226718618591     
   13.857500000000000       0.34426392912840231       0.32738143243404094     
   13.933799999999998       0.34533058721596965       0.33048831905765202     
   14.010000000000002       0.34638569230554811       0.33359878459326303     
   14.086200000000000       0.34743069810436356       0.33671684258554474     
   14.162500000000000       0.34846700618009835       0.33984654837790074     
   14.238799999999999       0.34949328948646052       0.34298376531335034     
   14.315000000000000       0.35050827474341639       0.34612431972733115     
   14.391200000000000       0.35151336501744979       0.34927227189397514     
   14.467499999999999       0.35250991343031413       0.35243172413364460     
   14.543799999999999       0.35349664839854550       0.35559850813932997     
   14.619999999999997       0.35447235041399394       0.35876841910177648     
   14.696200000000001       0.35543837408379148       0.36194556469102945     
   14.772500000000001       0.35639602376934248       0.36513409250237738     
   14.848799999999999       0.35734408183625888       0.36832980372273982     
   14.924999999999999       0.35828138092308826       0.37152846333798795     
   15.001200000000003       0.35920922701418762       0.37473422495376635     
   15.077500000000001       0.36012887669739119       0.37795128125390326     
   15.153800000000000       0.36103916413429016       0.38117540342761758     
   15.230000000000000       0.36193897286746018       0.38440232756793452     
   15.306200000000000       0.36282956041852549       0.38763625216319764     
   15.382500000000002       0.36371213613035758       0.39088141437163598     
   15.458800000000000       0.36458558426038307       0.39413355603521089     
   15.535000000000000       0.36544883708848114       0.39738838430600643     
   15.611199999999998       0.36630310449307357       0.40065014200046084     
   15.687500000000000       0.36714954930314203       0.40392311019431060     
   15.763800000000002       0.36798710417107616       0.40720300166498780     
   15.840000000000000       0.36881474844204509       0.41048549479849061     
   15.916200000000000       0.36963364495472678       0.41377487603651431     
   15.992499999999998       0.37044491120359574       0.41707547049242960     
   16.068800000000000       0.37124752636089164       0.42038296192019725     
   16.145000000000000       0.37204051504716096       0.42369299994777815     
   16.221200000000000       0.37282499421361120       0.42700991479029116     
   16.297499999999999       0.37360203600563469       0.43033807457582113     
   16.373799999999999       0.37437066469743502       0.43367313439236166     
   16.449999999999999       0.37512994848920728       0.43701071494188187     
   16.526199999999999       0.37588095902019858       0.44035518968447357     
   16.602499999999999       0.37662472428111365       0.44371097003117060     
   16.678799999999999       0.37736031184225188       0.44707368195191949     
   16.754999999999999       0.37808683188824488       0.45043891681729781     
   16.831199999999999       0.37880531180494470       0.45381109139146569     
   16.907499999999999       0.37951673606003933       0.45719466009626059     
   16.983799999999999       0.38022021410415197       0.46058521961847393     
   17.059999999999999       0.38091489657160421       0.46397833154286949     
   17.136199999999999       0.38160176718880334       0.46737845567675873     
   17.212499999999999       0.38228176830785138       0.47079009033895824     
   17.288799999999998       0.38295404941983285       0.47420880211827893     
   17.364999999999998       0.38361780006311408       0.47763012214764827     
   17.441199999999998       0.38427396133916314       0.48105855364428940     
   17.517499999999998       0.38492343405511115       0.48449863877491228     
   17.593800000000002       0.38556540640906778       0.48794591351237726     
   17.670000000000002       0.38619910543759217       0.49139587773241006     
   17.746200000000002       0.38682543052931262       0.49485307835395775     
   17.822500000000002       0.38744524185392637       0.49832210185744902     
   17.898800000000001       0.38805776493916322       0.50179845282495983     
   17.975000000000001       0.38866226298108664       0.50527759897720259     
   18.051200000000001       0.38925959455683717       0.50876413142039434     
   18.127500000000001       0.38985058005532275       0.51226268156386268     
   18.203800000000001       0.39043448094955041       0.51576872164580723     
   18.280000000000001       0.39101059537928251       0.51927768629849580     
   18.356200000000001       0.39157974194389089       0.52279421135867687     
   18.432500000000001       0.39214270215025765       0.52632297396125527     
   18.508800000000001       0.39269877201031511       0.52985941274838266     
   18.585000000000001       0.39324728354856220       0.53339892828130930     
   18.661200000000001       0.39378901623162299       0.53694620181395836     
   18.737500000000001       0.39432471340646802       0.54050595692571601     
   18.813800000000001       0.39485370487512333       0.54407359810344114     
   18.890000000000001       0.39537535492270792       0.54764448991796988     
   18.966200000000001       0.39589040490823080       0.55122336019459439     
   19.042500000000000       0.39639956085349543       0.55481498004782370     
   19.118800000000000       0.39690218499112478       0.55841471824896205     
   19.195000000000000       0.39739767309073454       0.56201790239510041     
   19.271200000000000       0.39788672908295958       0.56562930772604980     
   19.347500000000000       0.39837002247879005       0.56925375409656109     
   19.423700000000000       0.39884632587569330       0.57288180627437801     
   19.500000000000000       0.39931692837325827       0.57652305371204515     
   19.576300000000000       0.39978123895103784       0.58017280901699464     
   19.652500000000000       0.40023869883271546       0.58382634153962687     
   19.728800000000000       0.40069054540309545       0.58749331151917439     
   19.805000000000000       0.40113563016105364       0.59116417908629926     
   19.881200000000000       0.40157458446787353       0.59484381789619545     
   19.957500000000000       0.40200800673317816       0.59853714896897736     


==> anc/M0_2_3_v2.dat <==
  2.12500000000000015E-002  4.14475356429748053E-004  1.78636720751213590E-009
  4.49999999999999983E-002  8.79244027741819421E-004  4.73733898058046228E-008
  6.87500000000000056E-002  1.34544140977384350E-003  1.11186791905024500E-007
  9.24999999999999989E-002  1.81313870432323792E-003  2.02395022601038334E-007
  0.11625000000000002       2.28234617897943174E-003  3.21455720904181632E-007
  0.14000000000000001       2.75307423035041181E-003  4.68835605962649239E-007
  0.16375000000000001       3.22533338653777438E-003  6.45010700916547063E-007
  0.18750000000000000       3.69913430995842413E-003  8.50466563549634800E-007
  0.21124999999999999       4.17448779889668508E-003  1.08569852361907021E-006
  0.23499999999999999       4.65140479165219740E-003  1.35121192795404861E-006
  0.25874999999999998       5.12989636836592728E-003  1.64752239254258921E-006
  0.28249999999999997       5.60997375405265265E-003  1.97515606261118871E-006
  0.30625000000000002       6.09164832149383575E-003  2.33464988070803542E-006
  0.33000000000000002       6.57493159420846456E-003  2.72655186313022226E-006
  0.35375000000000001       7.05983524950454158E-003  3.15142138500489202E-006
  0.37750000000000000       7.54637112161393817E-003  3.60982947434823613E-006
  0.40125000000000000       8.03455120491350719E-003  4.10235911543998440E-006
  0.42499999999999999       8.52438765723542019E-003  4.62960556186611899E-006
  0.44874999999999998       9.01589280326986833E-003  5.19217665959819347E-006
  0.47249999999999992       9.50907913806333174E-003  5.79069318049399864E-006
  0.49625000000000008       1.00039593306158209E-002  6.42578916662169787E-006
  0.52000000000000002       1.05005462275805928E-002  7.09811228582734732E-006
  0.54374999999999996       1.09988528570700642E-002  7.80832419898564074E-006
  0.56750000000000000       1.14988924325716731E-002  8.55710093939292663E-006
  0.59125000000000005       1.20006783569777467E-002  9.34513330478313046E-006
  0.61499999999999999       1.25042242267335429E-002  1.01731272624697061E-005
  0.63875000000000004       1.30095438361078203E-002  1.10418043681401268E-005
  0.66249999999999998       1.35166511815904469E-002  1.19519021988534412E-005
  0.68625000000000003       1.40255604664218901E-002  1.29041748008192580E-005
  0.70999999999999996       1.45362861052594737E-002  1.38993931525617099E-005
  0.73375000000000001       1.50488427289856442E-002  1.49383456441034809E-005
  0.75749999999999995       1.55632451896636700E-002  1.60218385728332714E-005
  0.78125000000000000       1.60795085656464699E-002  1.71506966567543859E-005
  0.80500000000000016       1.65976481668444892E-002  1.83257635658447602E-005
  0.82875000000000010       1.71176795401588623E-002  1.95479024722965472E-005
  0.85250000000000004       1.76396184750864521E-002  2.08179966204388321E-005
  0.87624999999999997       1.81634810095034731E-002  2.21369499171911672E-005
  0.90000000000000002       1.86892834356349527E-002  2.35056875439345318E-005
  0.92374999999999996       1.92170423062174925E-002  2.49251565907337331E-005
  0.94750000000000001       1.97467744408632781E-002  2.63963267138935145E-005
  0.97124999999999995       2.02784969326334219E-002  2.79201908178782224E-005
  0.99500000000000000       2.08122271548295337E-002  2.94977657626825349E-005
   1.0187500000000000       2.13479827680124155E-002  3.11300930977944290E-005
   1.0425000000000000       2.18857817272575632E-002  3.28182398239546913E-005
   1.0662499999999999       2.24256422896574811E-002  3.45632991839775675E-005
   1.0900000000000001       2.29675830220813122E-002  3.63663914839694523E-005
   1.1137500000000000       2.35116228092029679E-002  3.82286649463511554E-005
   1.1375000000000000       2.40577808618093747E-002  4.01512965961677129E-005
   1.1612499999999999       2.46060767254011707E-002  4.21354931822511640E-005
   1.1850000000000001       2.51565302890986789E-002  4.41824921348870668E-005
   1.2087500000000000       2.57091617948669478E-002  4.62935625617293294E-005
   1.2324999999999999       2.62639918470741265E-002  4.84700062838062069E-005
   1.2562500000000001       2.68210414223982244E-002  5.07131589135611301E-005
   1.2800000000000000       2.73803318800984949E-002  5.30243909769902573E-005
   1.3037500000000000       2.79418849726679221E-002  5.54051090820510521E-005
   1.3274999999999999       2.85057228568849665E-002  5.78567571356446901E-005
   1.3512500000000001       2.90718681052831059E-002  6.03808176116151518E-005
   1.3750000000000000       2.96403437180580952E-002  6.29788128723427935E-005
   1.3987499999999999       3.02111731354340225E-002  6.56523065466729479E-005
   1.4225000000000001       3.07843802505103001E-002  6.84029049670838819E-005
   1.4462500000000000       3.13599894226130049E-002  7.12322586691684670E-005
   1.4700000000000000       3.19380255428539372E-002  7.41420640766699235E-005
   1.4937499999999999       3.25185138436706253E-002  7.71340646626543784E-005
   1.5175000000000001       3.31014802185026769E-002  8.02100533557216483E-005
   1.5412500000000000       3.36869510360893534E-002  8.33718738638284111E-005
   1.5649999999999999       3.42749532066456419E-002  8.66214226519895476E-005
   1.5887500000000001       3.48655141988186423E-002  8.99606508919088518E-005
   1.6125000000000000       3.54586620573577038E-002  9.33915665016049178E-005
   1.6362500000000000       3.60544254215359808E-002  9.69162362800729998E-005
   1.6599999999999999       3.66528335443635986E-002  1.00536788142344073E-004
   1.6837500000000001       3.72539163126351866E-002  1.04255413460677612E-004
   1.7075000000000000       3.78577042678572284E-002  1.08074369517995977E-004
   1.7312500000000000       3.84642286281038082E-002  1.11995982080097313E-004
   1.7549999999999999       3.90735213108525173E-002  1.16022648093625852E-004
   1.7787500000000001       3.96856149568557207E-002  1.20156838517270395E-004
   1.8025000000000000       4.03005429551060723E-002  1.24401101294182979E-004
   1.8262499999999999       4.09183394689594943E-002  1.28758064474178630E-004
   1.8499999999999999       4.15390394634829602E-002  1.33230439494898099E-004
   1.8737499999999998       4.21626787340990961E-002  1.37821024631772283E-004
   1.8974999999999997       4.27892939366050981E-002  1.42532708627356972E-004
   1.9212499999999997       4.34189226186486726E-002  1.47368474511392651E-004
   1.9450000000000001       4.40516032527498644E-002  1.52331403623788569E-004
   1.9687500000000000       4.46873752709642247E-002  1.57424679853663928E-004
   1.9924999999999999       4.53262791012898000E-002  1.62651594108588374E-004
   2.0162499999999999       4.59683562059281653E-002  1.68015549029255283E-004
   2.0400000000000000       4.66136491215181636E-002  1.73520063966028714E-004
   2.0637500000000002       4.72622015014700567E-002  1.79168780235105504E-004
   2.0874999999999999       4.79140581605381755E-002  1.84965466673469035E-004
   2.1112500000000001       4.85692651217803986E-002  1.90914025513369475E-004
   2.1349999999999998       4.92278696660654255E-002  1.97018498598779156E-004
   2.1587499999999999       4.98899203843013242E-002  2.03283073968144447E-004
   2.1825000000000001       5.05554672325735921E-002  2.09712092829826346E-004
   2.2062499999999998       5.12245615903960672E-002  2.16310056958859119E-004
   2.2300000000000000       5.18972563222961578E-002  2.23081636546174956E-004
   2.2537500000000001       5.25736058429734296E-002  2.30031678534155817E-004
   2.2774999999999999       5.32536661862931249E-002  2.37165215475412588E-004
   2.3012500000000000       5.39374950783976653E-002  2.44487474955014058E-004
   2.3250000000000002       5.46251519996978976E-002  2.52003889548364161E-004
   2.3487499999999999       5.53166983287795427E-002  2.59720107789041161E-004
   2.3725000000000001       5.60121973382904301E-002  2.67642005143154847E-004
   2.3962500000000002       5.67117143249384545E-002  2.75775696328881134E-004
   2.4199999999999999       5.74153167867266986E-002  2.84127548686909288E-004
   2.4437500000000001       5.81230743892127491E-002  2.92704195394628938E-004
   2.4674999999999998       5.88350592308543238E-002  3.01512551078833102E-004
   2.4912500000000000       5.95513458109204058E-002  3.10559826977356947E-004
   2.5150000000000001       6.02720110710549262E-002  3.19853547517043085E-004
   2.5387499999999998       6.09971349599806451E-002  3.29401570871787504E-004
   2.5625000000000000       6.17268001978876699E-002  3.39212106675968654E-004
   2.5862500000000002       6.24610925436256056E-002  3.49293737767407961E-004
   2.6099999999999999       6.32001009635880517E-002  3.59655442998991668E-004
   2.6337500000000000       6.39439178131812475E-002  3.70306621836751404E-004
   2.6575000000000002       6.46926390320568812E-002  3.81257120917000126E-004
   2.6812499999999999       6.54463643544242052E-002  3.92517262755085698E-004
   2.7050000000000001       6.62051975359075340E-002  4.04097876821046342E-004
   2.7287499999999998       6.69692465985889523E-002  4.16010333223292082E-004
   2.7524999999999999       6.77386240960725916E-002  4.28266579270909840E-004
   2.7762500000000001       6.85134474006317135E-002  4.40879179218921582E-004
   2.7999999999999998       6.92938390147569278E-002  4.53861357539481105E-004
   2.8237500000000000       7.00799269097200500E-002  4.67227046106414494E-004
   2.8475000000000001       7.08718448941065421E-002  4.80990935731704728E-004
   2.8712499999999999       7.16697330156628176E-002  4.95168532551690504E-004
   2.8950000000000000       7.24737380002571790E-002  5.09776219829271627E-004
   2.9187500000000002       7.32840137322800095E-002  5.24831325818087913E-004
   2.9424999999999999       7.41007217814212277E-002  5.40352198427509253E-004
   2.9662500000000001       7.49240319814781924E-002  5.56358287535858691E-004
   2.9900000000000002       7.57541230676854332E-002  5.72870235926739471E-004
   3.0137499999999999       7.65911833800429764E-002  5.89909979973390962E-004
   3.0375000000000001       7.74354116412824672E-002  6.07500861373323547E-004
   3.0612499999999998       7.82870178194875477E-002  6.25667751445837953E-004
   3.0850000000000000       7.91462240870233757E-002  6.44437189755595117E-004
   3.1087500000000001       8.00132658893851906E-002  6.63837539125083790E-004
   3.1324999999999998       8.08883931399232703E-002  6.83899159458744243E-004
   3.1562500000000000       8.17718715592283679E-002  7.04654603236002145E-004
   3.1800000000000002       8.26639841813851667E-002  7.26138836057243597E-004
   3.2037499999999999       8.35650330534699337E-002  7.48389486268878266E-004
   3.2275000000000000       8.44753411597656684E-002  7.71447128480577931E-004
   3.2512500000000006       8.53952546084457143E-002  7.95355606757545009E-004
   3.2749999999999999       8.63251451262455755E-002  8.20162404473169515E-004
   3.2987500000000005       8.72654129163254327E-002  8.45919069307898819E-004
   3.3224999999999998       8.82164899466704455E-002  8.72681703765084771E-004
   3.3462500000000004       8.91788437517260918E-002  9.00511533959934968E-004
   3.3700000000000001       9.01529816138599283E-002  9.29475570049507842E-004
   3.3937500000000003       9.11394566614320695E-002  9.59647392490185313E-004
   3.4175000000000000       9.21388723960896161E-002  9.91108051498099064E-004
   3.4412500000000001       9.31518914442048540E-002  1.02394716868671833E-003
   3.4649999999999999       9.41792428398638831E-002  1.05826421927451798E-003
   3.4887500000000000       9.52217324714591390E-002  1.09417009146005328E-003
   3.5124999999999997       9.62802564150193191E-002  1.13178898488429575E-003
   3.5362499999999999       9.73558148666313211E-002  1.17126070484418034E-003
   3.5599999999999996       9.84495315431307139E-002  1.21274351864161995E-003
   3.5837500000000002       9.95626754844578105E-002  1.25641768872799555E-003
   3.6074999999999995       0.10069669155456656       1.30248996503279564E-003
   3.6312500000000001       0.10185323635634148       1.35119928582223521E-003
   3.6549999999999994       0.10303422612124875       1.40282417913393707E-003
   3.6787500000000000       0.10424189896727785       1.45769249437511833E-003
   3.7025000000000001       0.10547889909261865       1.51619445409504347E-003
   3.7262499999999998       0.10674839129944205       1.57880050063376296E-003
   3.7500000000000000       0.10805421694129262       1.64608622940501533E-003
   3.7525000000000004       0.10819396983566838       1.65346887203003364E-003
   3.7549999999999999       0.10833418295576530       1.66091207573924155E-003
   3.7574999999999998       0.10847486289083068       1.66841681048990938E-003
   3.7599999999999998       0.10861601607513548       1.67598406646357004E-003
   3.7624999999999997       0.10875764921414648       1.68361486141039088E-003
   3.7650000000000001       0.10889976929951770       1.69131024177214778E-003
   3.7675000000000005       0.10904238315917957       1.69907127660599215E-003
   3.7700000000000000       0.10918549814895802       1.70689906925802423E-003
   3.7725000000000000       0.10932912170255407       1.71479475138736027E-003
   3.7749999999999999       0.10947326145321273       1.72275948589532780E-003
   3.7774999999999999       0.10961792524141704       1.73079446814271569E-003
   3.7799999999999994       0.10976312112296922       1.73890092722863961E-003
   3.7825000000000006       0.10990885737748406       1.74708012733497311E-003
   3.7850000000000001       0.11005514251731981       1.75533336914041114E-003
   3.7875000000000001       0.11020198530938333       1.76366199150728461E-003
   3.7900000000000000       0.11034939473540785       1.77206737225535805E-003
   3.7925000000000000       0.11049738007677164       1.78055093100176320E-003
   3.7949999999999995       0.11064595087590101       1.78911413011050642E-003
   3.7974999999999999       0.11079511696024739       1.79775847672688496E-003
   3.8000000000000003       0.11094488845451489       1.80648552471649490E-003
   3.8025000000000002       0.11109527579357394       1.81529687671357141E-003
   3.8050000000000002       0.11124628973610926       1.82419418628625173E-003
   3.8075000000000001       0.11139794137905248       1.83317916022707867E-003
   3.8099999999999996       0.11155024217285683       1.84225356097763790E-003
   3.8125000000000000       0.11170320393767452       1.85141920919714375E-003
   3.8150000000000004       0.11185683888050213       1.86067798648549185E-003
   3.8174999999999999       0.11201115961336733       1.87003183827233401E-003
   3.8199999999999998       0.11216617918204756       1.87948277704244452E-003
   3.8224999999999998       0.11232191104906634       1.88903288496754512E-003
   3.8249999999999997       0.11247836917156774       1.89868431831107984E-003
   3.8275000000000001       0.11263556829304772       1.90843931567710040E-003
   3.8300000000000005       0.11279352275493047       1.91830018140450075E-003
   3.8325000000000000       0.11295224804852540       1.92826931551127925E-003
   3.8350000000000000       0.11311176075925786       1.93834921692611489E-003
   3.8374999999999999       0.11327207742505131       1.94854246828697359E-003
   3.8399999999999999       0.11343321524290016       1.95885175249035622E-003
   3.8424999999999994       0.11359519217401894       1.96927985940074674E-003
   3.8450000000000006       0.11375802687901075       1.97982968998045364E-003
   3.8475000000000001       0.11392173876038486       1.99050426263475740E-003
   3.8500000000000001       0.11408634831665294       2.00130672543879758E-003
   3.8525000000000000       0.11425187594185239       2.01224034156889534E-003
   3.8550000000000000       0.11441834384271110       2.02330852983152688E-003
   3.8574999999999995       0.11458577484679501       2.03451485132691767E-003
   3.8599999999999999       0.11475419277057657       2.04586302398508148E-003
   3.8625000000000003       0.11492362248107375       2.05735693240181438E-003
   3.8650000000000002       0.11509408996253651       2.06900063848257203E-003
   3.8675000000000002       0.11526562238869414       2.08079839297693314E-003
   3.8700000000000001       0.11543824820114372       2.09275464799644215E-003
   3.8724999999999996       0.11561199719452896       2.10487407062025364E-003
   3.8750000000000000       0.11578690060924639       2.11716155770658295E-003
   3.8775000000000004       0.11596299122919966       2.12962225198231464E-003
   3.8799999999999999       0.11614030350536536       2.14226155992567344E-003
   3.8824999999999998       0.11631887365673249       2.15508517070567111E-003
   3.8849999999999998       0.11649873981578043       2.16809907758215526E-003
   3.8874999999999997       0.11667994217046924       2.18130960108492249E-003
   3.8900000000000001       0.11686252313257899       2.19472341474832985E-003
   3.8925000000000005       0.11704652747888125       2.20834757265799420E-003
   3.8950000000000000       0.11723200260002554       2.22218954163799689E-003
   3.8975000000000000       0.11741899867908315       2.23625723508701817E-003
   3.8999999999999999       0.11760756830011253       2.25055903924500705E-003
   3.9024999999999999       0.11779776927458756       2.26510390480436129E-003
   3.9049999999999994       0.11798966110093122       2.27990132128414119E-003
   3.9075000000000006       0.11818330847840354       2.29496143122207745E-003
   3.9100000000000001       0.11837877854662873       2.31029502946248971E-003
   3.9125000000000001       0.11857614504525875       2.32591370296374817E-003
   3.9150000000000000       0.11877548629726603       2.34182985869974989E-003
   3.9175000000000000       0.11897688636887055       2.35805682192721539E-003
   3.9199999999999995       0.11918043568084369       2.37460893427707395E-003
   3.9224999999999999       0.11938623170629052       2.39150166574885956E-003
   3.9250000000000003       0.11959437977036337       2.40875174309564122E-003
   3.9275000000000002       0.11980499397073885       2.42637729763100444E-003
   3.9300000000000002       0.12001819824194587       2.44439803617550310E-003
   3.9325000000000001       0.12023412759204050       2.46283543973135812E-003
   3.9349999999999996       0.12045292954704934       2.48171299559023966E-003
   3.9375000000000000       0.12067476584754697       2.50105647002054005E-003
   3.9400000000000004       0.12089981411467425       2.52089422349675157E-003
   3.9424999999999999       0.12112827158836506       2.54125762228252922E-003
   3.9449999999999998       0.12136035621483228       2.56218146104893098E-003
   3.9474999999999998       0.12159631004885622       2.58370451584815546E-003
   3.9499999999999997       0.12183640606435554       2.60587027427470596E-003
   3.9525000000000001       0.12208095020256927       2.62872769863877918E-003
   3.9550000000000005       0.12233028970400328       2.65233229507790772E-003
   3.9575000000000000       0.12258481941828533       2.67674736583668011E-003
   3.9600000000000000       0.12284499401450483       2.70204568928445171E-003
   3.9624999999999999       0.12311133966673177       2.72831159417286171E-003
   3.9649999999999999       0.12338447144629837       2.75564371432019490E-003
   3.9674999999999994       0.12366511596102986       2.78415863754900633E-003
   3.9700000000000006       0.12395414200417516       2.81399584674995196E-003
   3.9725000000000001       0.12425260262634213       2.84532455266553680E-003
   3.9750000000000001       0.12456179677286423       2.87835344348243280E-003
   3.9775000000000000       0.12488335581960718       2.91334487597177559E-003
   3.9800000000000000       0.12521937723740437       2.95063646884200208E-003
   3.9824999999999995       0.12557263795893833       2.99067538057004069E-003
   3.9849999999999999       0.12594695125257155       3.03407569912054120E-003
   3.9875000000000003       0.12634780056807984       3.08172128968828242E-003
   3.9900000000000002       0.12678359424050983       3.13496840398008562E-003
   3.9925000000000002       0.12726847823250401       3.19609971614647024E-003
   3.9950000000000001       0.12783001507183267       3.26956519476955540E-003
   3.9974999999999996       0.12853930160684224       3.36685065560385008E-003
   4.0000000000000000       0.13014394191066062       3.60883305372601028E-003
   4.0025000000000004       0.12997579541855281       5.13189001450832863E-003
   4.0049999999999999       0.12995227734028772       5.76146224552323387E-003
   4.0075000000000003       0.12995252057808057       6.24448288607678138E-003
   4.0099999999999998       0.12996504817958004       6.65181474681087164E-003
   4.0125000000000002       0.12998541688017290       7.01088417306126779E-003
   4.0149999999999997       0.13001134840849002       7.33574606289221290E-003
   4.0175000000000001       0.13004148969059640       7.63474338255992670E-003
   4.0199999999999996       0.13007495936393085       7.91330789689990988E-003
   4.0225000000000000       0.13011114539072510       8.17520969382162961E-003
   4.0250000000000004       0.13014960226908676       8.42319168457548485E-003
   4.0274999999999999       0.13018999377765972       8.65932299486196766E-003
   4.0300000000000002       0.13023205877402397       8.88520992609225652E-003
   4.0324999999999998       0.13027558964764160       9.10212892953800486E-003
   4.0350000000000001       0.13032041811701026       9.31111417307028608E-003
   4.0374999999999996       0.13036640553514334       9.51301732232121867E-003
   4.0400000000000000       0.13041343606274006       9.70854960517148619E-003
   4.0425000000000004       0.13046141174839337       9.89831218288560188E-003
   4.0449999999999999       0.13051024889121390       1.00828185695169010E-002
   4.0475000000000003       0.13055987528411758       1.02625115031787784E-002
   4.0499999999999998       0.13061022813439466       1.04377758632131883E-002
   4.0525000000000002       0.13066125242850021       1.06089487067691154E-002
   4.0549999999999997       0.13071289964801167       1.07763271741111409E-002
   4.0579999999999998       0.13077563830110631       1.09725417440678791E-002
   4.0599999999999996       0.13081789532410468       1.11007265458145377E-002
   4.0625000000000000       0.13087117094902165       1.12581930263317975E-002
   4.0650000000000004       0.13092492261903549       1.14127638125328772E-002
   4.0674999999999999       0.13097912229418443       1.15646102890862561E-002
   4.0700000000000003       0.13103374451791963       1.17138879912936453E-002
   4.0724999999999998       0.13108876609641779       1.18607385764631333E-002
   4.0750000000000002       0.13114416582730321       1.20052914911942497E-002
   4.0774999999999997       0.13119992426878330       1.21476653899787335E-002
   4.0800000000000001       0.13125602353912916       1.22879693487021584E-002
   4.0824999999999996       0.13131244715847798       1.24263039096989165E-002
   4.0850000000000000       0.13136917988427566       1.25627619823964962E-002
   4.0875000000000004       0.13142620759540838       1.26974296278144373E-002
   4.0899999999999999       0.13148351717798548       1.28303867414147153E-002
   4.0925000000000002       0.13154109642788464       1.29617076511822291E-002
   4.0949999999999998       0.13159893396508665       1.30914616432464288E-002
   4.0975000000000001       0.13165701915810002       1.32197134254852192E-002
   4.0999999999999996       0.13171534206055521       1.33465235381731162E-002
   4.1025000000000000       0.13177389333783668       1.34719487168552844E-002
   4.1050000000000004       0.13183266423509765       1.35960422188824252E-002
   4.1074999999999999       0.13189164651603405       1.37188541117688467E-002
   4.1100000000000003       0.13195083242402270       1.38404315330608336E-002
   4.1124999999999998       0.13201021464408499       1.39608189233779018E-002
   4.1150000000000002       0.13206978626863908       1.40800582362035458E-002
   4.1174999999999997       0.13212954076317499       1.41981891268285008E-002
   4.1200000000000001       0.13218947195194061       1.43152491250344363E-002
   4.1224999999999996       0.13224957396697753       1.44312737875376094E-002
   4.1250000000000000       0.13230984130011780       1.45462968471400857E-002
   4.1275000000000004       0.13237026858465878       1.46603503194113263E-002
   4.1299999999999999       0.13243085084122455       1.47734646486826406E-002
   4.1325000000000003       0.13249158329235744       1.48856687965707446E-002
   4.1349999999999998       0.13255246138718554       1.49969903442268883E-002
   4.1375000000000002       0.13261348078675772       1.51074555820049430E-002
   4.1399999999999997       0.13267463735057461       1.52170895917974752E-002
   4.1425000000000001       0.13273592712420001       1.53259163227594218E-002
   4.1449999999999996       0.13279734630919837       1.54339586588878169E-002
   4.1475000000000000       0.13285889130482645       1.55412384893980314E-002
   4.1500000000000004       0.13292055867585004       1.56477767656373300E-002
   4.1524999999999999       0.13298234508405271       1.57535935490510995E-002
   4.1550000000000002       0.13304424735059028       1.58587080703472376E-002
   4.1574999999999998       0.13310626246733767       1.59631387790874872E-002
   4.1600000000000001       0.13316838742412776       1.60669033677062374E-002
   4.1624999999999996       0.13323061945037049       1.61700188419595103E-002
   4.1650000000000000       0.13329295584334719       1.62725015391062267E-002
   4.1675000000000004       0.13335539400377638       1.63743671681868125E-002
   4.1699999999999999       0.13341793143040726       1.64756308429954978E-002
   4.1725000000000003       0.13348056571497077       1.65763071128684214E-002
   4.1749999999999998       0.13354329453745892       1.66764099914607188E-002
   4.1775000000000002       0.13360611566170746       1.67759529836723452E-002
   4.1799999999999997       0.13366902693125826       1.68749491108636900E-002
   4.1825000000000001       0.13373202626547945       1.69734109344938135E-002
   4.1849999999999996       0.13379511165592484       1.70713505782982243E-002
   4.1875000000000000       0.13385828116291415       1.71687797491163231E-002
   4.1900000000000004       0.13392153291231881       1.72657097564662305E-002
   4.1924999999999999       0.13398486509253696       1.73621515309586721E-002
   4.1950000000000003       0.13404827595164612       1.74581156416323199E-002
   4.1974999999999998       0.13411176379471895       1.75536123122864568E-002
   4.2000000000000002       0.13417532698129264       1.76486514368817994E-002
   4.2024999999999997       0.13423896392298013       1.77432425940720132E-002
   4.2050000000000001       0.13430267308121377       1.78373950609267452E-002
   4.2074999999999996       0.13436645296511354       1.79311178258986827E-002
   4.2100000000000000       0.13443030212946952       1.80244196010863611E-002
   4.2125000000000004       0.13449421917283386       1.81173088338376330E-002
   4.2149999999999999       0.13455820273571259       1.82097937177371771E-002
   4.2175000000000002       0.13462225149885249       1.83018822030173479E-002
   4.2199999999999998       0.13468636418161664       1.83935820064285785E-002
   4.2225000000000001       0.13475053954044267       1.84849006206036885E-002
   4.2249999999999996       0.13481477636737937       1.85758453229467151E-002
   4.2275000000000000       0.13487907348869627       1.86664231840761446E-002
   4.2300000000000004       0.13494342976356197       1.87566410758487449E-002
   4.2324999999999999       0.13500784408278699       1.88465056789895793E-002
   4.2350000000000003       0.13507231536762809       1.89360234903516549E-002
   4.2374999999999998       0.13513684256864886       1.90252008298261166E-002
   4.2400000000000002       0.13520142466086552       1.91140438463915097E-002
   4.2424999999999997       0.13526606065778229       1.92025585265137855E-002
   4.2450000000000001       0.13533074958781530       1.92907506969393801E-002
   4.2474999999999996       0.13539549051271671       1.93786260331377351E-002
   4.2500000000000000       0.13546028250566380       1.94661900617487671E-002
   4.3262499999999999       0.13745704414981597       2.20109914570352366E-002
   4.4024999999999999       0.13948328033446875       2.43747614502789547E-002
   4.4787499999999998       0.14152903539739814       2.66175034666167772E-002
   4.5549999999999997       0.14358836790027421       2.87751516019057012E-002
   4.6312499999999996       0.14565742787640276       3.08711042727504992E-002
   4.7074999999999996       0.14773356885043587       3.29215293311111226E-002
   4.7837500000000004       0.14981488726247119       3.49381074200614677E-002
   4.8600000000000003       0.15189996264802938       3.69295761837433595E-002
   4.9362500000000002       0.15398770145668228       3.89026574767604716E-002
   5.0125000000000002       0.15607723837298951       4.08626431994289149E-002
   5.0887500000000001       0.15816787145970368       4.28137810562679577E-002
   5.1650000000000000       0.16025901802780243       4.47595373780393449E-002
   5.2412500000000000       0.16235018388508607       4.67027814397662638E-002
   5.3174999999999999       0.16444094134373066       4.86459179217669374E-002
   5.3937499999999998       0.16653091321263530       5.05909841540056332E-002
   5.4699999999999998       0.16861976095084732       5.25397228426081331E-002
   5.5462499999999997       0.17070717577886702       5.44936373569040317E-002
   5.6224999999999996       0.17279287193151593       5.64540343740256856E-002
   5.6987500000000004       0.17487658148669918       5.84220572025040269E-002
   5.7750000000000004       0.17695805037063042       6.03987121290202253E-002
   5.8512500000000003       0.17903703525273051       6.23848894714043242E-002
   5.9275000000000002       0.18111330112103280       6.43813805651717030E-002
   6.0037500000000001       0.18318661937588240       6.63888915884514458E-002
   6.0800000000000001       0.18525676637223276       6.84080549217962325E-002
   6.1562500000000000       0.18732352212265652       7.04394384846590282E-002
   6.2324999999999999       0.18938666975901619       7.24835536901510119E-002
   6.3087499999999999       0.19144599428787226       7.45408617968346260E-002
   6.3849999999999998       0.19350128249874671       7.66117796057686207E-002
   6.4612499999999997       0.19555232224307839       7.86966840319882482E-002
   6.5375000000000005       0.19759890235919855       8.07959161963265060E-002
   6.6137499999999996       0.19964081234190370       8.29097848153195482E-002
   6.6900000000000013       0.20167784222025795       8.50385691720205311E-002
   6.7662500000000003       0.20370978247040458       8.71825216831623312E-002
   6.8425000000000002       0.20573642397579497       8.93418701350721378E-002
   6.9187500000000002       0.20775755798591763       9.15168196226231051E-002
   6.9949999999999992       0.20977297630769220       9.37075543401378747E-002
   7.0712500000000000       0.21178247112197449       9.59142389959969088E-002
   7.1475000000000000       0.21378583522076458       9.81370202306152961E-002
   7.2237500000000008       0.21578286206209493       0.10037602780117734     
   7.2999999999999998       0.21777334587825931       0.10263137565794450     
   7.3762499999999998       0.21975708179477249       0.10490316291236312     
   7.4524999999999997       0.22173386595765138       0.10719147471176144     
   7.5287499999999987       0.22370349566698144       0.10949638303318024     
   7.6050000000000004       0.22566576951503900       0.11181794740701649     
   7.6812499999999995       0.22762048752750827       0.11415621557960072     
   7.7575000000000003       0.22956745130653730       0.11651122412252367     
   7.8337500000000002       0.23150646417456944       0.11888299899543500     
   7.9100000000000010       0.23343733131801223       0.12127155606810379     
   7.9862500000000001       0.23535985992993338       0.12367690160674111     
   8.0625000000000000       0.23727385935105857       0.12609903272889536     
   8.1387499999999999       0.23917914120843575       0.12853793783063652     
   8.2149999999999999       0.24107551955121267       0.13099359698922505     
   8.2912499999999998       0.24296281098306183       0.13346598234401122     
   8.3674999999999997       0.24484083479087917       0.13595505845793804     
   8.4437499999999996       0.24670941303470406       0.13846078264219788     
   8.5199999999999996       0.24856837080662714       0.14098310536237657     
   8.5962499999999995       0.25041753614011469       0.14352197043781320     
   8.6724999999999994       0.25225674025876405       0.14607731542034555     
   8.7487499999999994       0.25408581764897853       0.14864907186659385     
   8.8249999999999993       0.25590460616188987       0.15123716561926895     
   8.9012499999999992       0.25771294711013987       0.15384151707952221     
   8.9774999999999991       0.25951068535927913       0.15646204147113124     
   9.0537500000000009       0.26129766941356652       0.15909864909711274     
   9.1300000000000008       0.26307375149605239       0.16175124558920501     
   9.2062500000000007       0.26483878762293067       0.16441973215053318     
   9.2825000000000006       0.26659263767228381       0.16710400579173851     
   9.3587500000000006       0.26833516544744407       0.16980395956087990     
   9.4350000000000005       0.27006623873524088       0.17251948276749673     
   9.5112500000000004       0.27178572935936202       0.17525046120131554     
   9.5875000000000004       0.27349351322894500       0.17799677734614358     
   9.6637500000000003       0.27518947038235347       0.18075831058948003     
   9.7400000000000002       0.27687348502592807       0.18353493742826643     
   9.8162500000000001       0.27854544557493882       0.18632653167605301     
   9.8925000000000001       0.28020524465129276       0.18913296464143278     
   9.9687500000000000       0.28185277922600516       0.19195410540409821     
   10.045000000000000       0.28348795030357055       0.19478982078028859     
   10.121200000000000       0.28510960341855918       0.19763810216361430     
   10.197500000000000       0.28672082813542948       0.20050443373376053     
   10.273800000000000       0.28831940206741163       0.20338494855227429     
   10.350000000000000       0.28990317320651499       0.20627570381948529     
   10.426200000000000       0.29147416767499817       0.20918032488849397     
   10.502500000000000       0.29303434877186407       0.21210250885981513     
   10.578799999999999       0.29458157732078372       0.21503830978621166     
   10.654999999999999       0.29611378635274660       0.21798370967888983     
   10.731199999999999       0.29763295180409249       0.22094240340972604     
   10.807499999999999       0.29914098534417011       0.22391815524366296     
   10.883699999999999       0.30063388200185903       0.22690302023433634     
   10.960000000000001       0.30211551211732363       0.22990468747025564     
   11.036300000000001       0.30358386387729808       0.23291910295943061     
   11.112500000000001       0.30503699910001003       0.23594214603742350     
   11.188800000000001       0.30647869590961402       0.23898160640617314     
   11.265000000000001       0.30790514341350944       0.24202937278494457     
   11.341200000000001       0.30931821192553677       0.24508927713485326     
   11.417500000000000       0.31071970535719257       0.24816521578113451     
   11.493800000000000       0.31210774009995046       0.25125303836537094     
   11.570000000000000       0.31348050682608281       0.25434853309959005     
   11.646200000000000       0.31483982064877120       0.25745559887855057     
   11.722500000000000       0.31618743012328149       0.26057819679513672     
   11.798800000000000       0.31752153594950322       0.26371211757707791     
   11.875000000000000       0.31884041442450789       0.26685309497467419     
   11.951200000000000       0.32014582415182080       0.27000509357465258     
   12.027500000000000       0.32143945637986154       0.27317213731444945     
   12.103800000000000       0.32271959706630676       0.27634996403733830     
   12.180000000000000       0.32398460608974933       0.27953425671923432     
   12.256200000000000       0.32523618430946794       0.28272904423431316     
   12.332500000000000       0.32647596553218211       0.28593841270854697     
   12.408799999999999       0.32770231801753674       0.28915804979224541     
   12.484999999999999       0.32891368458318326       0.29238359233352113     
   12.561199999999999       0.33011170736661999       0.29561913186187777     
   12.637499999999999       0.33129796124942357       0.29886881447255087     
   12.713699999999999       0.33246936841894764       0.30212400456153676     
   12.789999999999999       0.33362903777496788       0.30539313048572114     
   12.866299999999999       0.33477546027012228       0.30867181340769062     
   12.942500000000003       0.33590719876648573       0.31195562671051014     
   13.018800000000001       0.33702726551336731       0.31525308080089715     
   13.095000000000001       0.33813276860358771       0.31855542635260953     
   13.171199999999999       0.33922523089100093       0.32186687563506594     
   13.247500000000000       0.34030610873449274       0.32519169103974488     
   13.323800000000002       0.34137401064772954       0.32852543409757007     
   13.400000000000000       0.34242761499594837       0.33186362193871172     
   13.476200000000000       0.34346838422582815       0.33521052466110640     
   13.552499999999998       0.34449771517287003       0.33857046063513913     
   13.628800000000000       0.34551429196155359       0.34193895495226084     
   13.705000000000000       0.34651686705899820       0.34531149027420638     
   13.781200000000000       0.34750684252398584       0.34869239297793675     
   13.857500000000000       0.34848555583600188       0.35208603608359890     
   13.933799999999998       0.34945176426480484       0.35548791046398898     
   14.010000000000002       0.35040429203758122       0.35889346660340410     
   14.086200000000000       0.35134448087385378       0.36230708576766923     
   14.162500000000000       0.35227360896446125       0.36573319433642060     
   14.238799999999999       0.35319050431553495       0.36916725113642390     
   14.315000000000000       0.35409406015856076       0.37260467611350223     
   14.391200000000000       0.35498555801422876       0.37604990396957261     
   14.467499999999999       0.35586621707744753       0.37950741315139691     
   14.543799999999999       0.35673493354075408       0.38297263194526310     
   14.619999999999997       0.35759066706249704       0.38644095100434367     
   14.696200000000001       0.35843463940419823       0.38991685704738244     
   14.772500000000001       0.35926801145899007       0.39340487955396164     
   14.848799999999999       0.36008974511632225       0.39690041750875377     
   14.924999999999999       0.36089886394036841       0.40039883334633491     
   15.001200000000003       0.36169653063349028       0.40390466482798476     
   15.077500000000001       0.36248384826997870       0.40742249144425885     
   15.153800000000000       0.36325984192105237       0.41094768401620035     
   15.230000000000000       0.36402359638475018       0.41447557752482495     
   15.306200000000000       0.36477621586072806       0.41801075974861684     
   15.382500000000002       0.36551874614782698       0.42155785923773959     
   15.458800000000000       0.36625027324219933       0.42511221964594187     
   15.535000000000000       0.36696994035436215       0.42866914854524613     
   15.611199999999998       0.36767879405813980       0.43223328286895818     
   15.687500000000000       0.36837782414914860       0.43580929995237383     
   15.763800000000002       0.36906617432645261       0.43939251566404591     
   15.840000000000000       0.36974304426507443       0.44297821079505023     
   15.916200000000000       0.37040942427650747       0.44657107125414108     
   15.992499999999998       0.37106624802809968       0.45017582143513402     
   16.068800000000000       0.37171271539473333       0.45378775062126969     
   16.145000000000000       0.37234808025923249       0.45740211298147576     
   16.221200000000000       0.37297327532747881       0.46102364018636721     
   16.297499999999999       0.37358918252242601       0.46465710763865253     
   16.373799999999999       0.37419505434470263       0.46829777652590748     
   16.449999999999999       0.37479019485647358       0.47194087193255158     
   16.526199999999999       0.37537548381802049       0.47559117541963442     
   16.602499999999999       0.37595174843561319       0.47925350834867497     
   16.678799999999999       0.37651829287768934       0.48292310492770618     
   16.754999999999999       0.37707447020276108       0.48659516170049022     
   16.831199999999999       0.37762110545133831       0.49027450633748682     
   16.907499999999999       0.37815897628711609       0.49396601141234669     
   16.983799999999999       0.37868743394916504       0.49766488040679335     
   17.059999999999999       0.37920587980187287       0.50136628236768344     
   17.136199999999999       0.37971508690924610       0.50507509332272116     
   17.212499999999999       0.38021577936560047       0.50879623078651770     
   17.288799999999998       0.38070735758628488       0.51252487218984299     
   17.364999999999998       0.38118926611574488       0.51625615398741576     
   17.441199999999998       0.38166222773414132       0.51999500163297951     
   17.517499999999998       0.38212691671677673       0.52374638151565234     
   17.593800000000002       0.38258277705461080       0.52750543913855252     
   17.670000000000002       0.38302929820706250       0.53126728195809658     
   17.746200000000002       0.38346715181824537       0.53503688263533300     
   17.822500000000002       0.38389696383056171       0.53881925763826288     
   17.898800000000001       0.38431822093977475       0.54260952061817103     
   17.975000000000001       0.38473045400834466       0.54640274630979524     
   18.051200000000001       0.38513428587960569       0.55020395694415070     
   18.127500000000001       0.38553029469796180       0.55401821925824901     
   18.203800000000001       0.38591800785334424       0.55784061329133505     
   18.280000000000001       0.38629699641114212       0.56166618017451486     
   18.356200000000001       0.38666783500859198       0.56549999189354561     
   18.432500000000001       0.38703105468790350       0.56934716601154445     
   18.508800000000001       0.38738622350986418       0.57320274970812080     
   18.585000000000001       0.38773295002430369       0.57706174706383884     
   18.661200000000001       0.38807176230767049       0.58092928173089320     
   18.737500000000001       0.38840314583344226       0.58481052414711376     
   18.813800000000001       0.38872670622828365       0.58870048461752578     
   18.890000000000001       0.38904208904504789       0.59259412968406677     
   18.966200000000001       0.38934977653757202       0.59649663558114818     
   19.042500000000000       0.38965020942789835       0.60041322693543520     
   19.118800000000000       0.38994302995872271       0.60433887601760317     
   19.195000000000000       0.39022791926387251       0.60826850968085433     
   19.271200000000000       0.39050531470419186       0.61220735818283378     
   19.347500000000000       0.39077561278859335       0.61616070144371138     
   19.423700000000000       0.39103815163482453       0.62011827217613302     
   19.500000000000000       0.39129366563228402       0.62409055465817320     
   19.576300000000000       0.39154184958203464       0.62807246030424957     
   19.652500000000000       0.39178243552465070       0.63205885190246347     
   19.728800000000000       0.39201609669824244       0.63606029480315307     
   19.805000000000000       0.39224226113273863       0.64006640428627370     
   19.881200000000000       0.39246127906184752       0.64408252390763077     
   19.957500000000000       0.39267346197524361       0.64811405155955448     


==> anc/M0_2_4_v2.dat <==
  2.12500000000000015E-002  4.14475358384819412E-004  1.78674743972504106E-009
  4.49999999999999983E-002  8.79244015414221711E-004  4.72925117998745715E-008
  6.87500000000000056E-002  1.34544138085276334E-003  1.10997631379695248E-007
  9.24999999999999989E-002  1.81313865170309703E-003  2.02051901824431964E-007
  0.11625000000000002       2.28234609545041210E-003  3.20912687443973841E-007
  0.14000000000000001       2.75307410859909662E-003  4.68046432537478867E-007
  0.16375000000000001       3.22533321914787686E-003  6.43928885337623258E-007
  0.18750000000000000       3.69913408912907584E-003  8.49045328692543497E-007
  0.21124999999999999       4.17448751721409984E-003  1.08389081772722538E-006
  0.23499999999999999       4.65140444138730912E-003  1.34897042473624759E-006
  0.25874999999999998       5.12989594169055083E-003  1.64479949157039142E-006
  0.28249999999999997       5.60997324304068640E-003  1.97190388979080070E-006
  0.30625000000000002       6.09164771812256960E-003  2.33082028887601216E-006
  0.33000000000000002       6.57493089036001021E-003  2.72209643277955272E-006
  0.35375000000000001       7.05983443696737555E-003  3.14629142514850857E-006
  0.37750000000000000       7.54637019208458278E-003  3.60397602352711462E-006
  0.40125000000000000       8.03455014999832247E-003  4.09573294288355011E-006
  0.42499999999999999       8.52438646845256678E-003  4.62215716881300174E-006
  0.44874999999999998       9.01589147205138740E-003  5.18385628078574953E-006
  0.47249999999999992       9.50907765575738882E-003  5.78145078582547016E-006
  0.49625000000000008       1.00039576884891155E-002  6.41557446302024180E-006
  0.52000000000000002       1.05005444168209394E-002  7.08687471928700288E-006
  0.54374999999999996       1.09988508687891232E-002  7.79601295682911436E-006
  0.56750000000000000       1.14988902578079030E-002  8.54366495274732019E-006
  0.59125000000000005       1.20006759866995213E-002  9.33052125128473518E-006
  0.61499999999999999       1.25042216518424943E-002  1.01572875692102533E-005
  0.63875000000000004       1.30095410474423759E-002  1.10246852148663364E-005
  0.66249999999999998       1.35166481699296025E-002  1.19334515214340358E-005
  0.68625000000000003       1.40255572224892138E-002  1.28843402949921520E-005
  0.70999999999999996       1.45362826197273521E-002  1.38781222779775247E-005
  0.73375000000000001       1.50488389924798033E-002  1.49155856286791162E-005
  0.75749999999999995       1.55632411927679425E-002  1.59975364174332853E-005
  0.78125000000000000       1.60795042989078582E-002  1.71247991402160889E-005
  0.80500000000000016       1.65976436207785280E-002  1.82982172503658226E-005
  0.82875000000000010       1.71176747052552980E-002  1.95186537092033714E-005
  0.85250000000000004       1.76396133418152377E-002  2.07869915563564048E-005
  0.87624999999999997       1.81634755683211177E-002  2.21041345006347615E-005
  0.90000000000000002       1.86892776769912242E-002  2.34710075323457453E-005
  0.92374999999999996       1.92170362205625056E-002  2.48885575579842516E-005
  0.94750000000000001       1.97467680186549747E-002  2.63577540582810043E-005
  0.97124999999999995       2.02784901643454814E-002  2.78795897706408243E-005
  0.99500000000000000       2.08122200309597133E-002  2.94550813970589556E-005
   1.0187500000000000       2.13479752790913246E-002  3.10852703386589409E-005
   1.0425000000000000       2.18857738638579893E-002  3.27712234580569104E-005
   1.0662499999999999       2.24256340424041530E-002  3.45140338708207822E-005
   1.0900000000000001       2.29675743816612349E-002  3.63148217673595078E-005
   1.1137500000000000       2.35116137663763068E-002  3.81747352666541386E-005
   1.1375000000000000       2.40577714074209498E-002  4.00949513033126533E-005
   1.1612499999999999       2.46060668503925301E-002  4.20766765495196016E-005
   1.1850000000000001       2.51565199845208629E-002  4.41211483735308755E-005
   1.2087500000000000       2.57091510518939192E-002  4.62296358364624007E-005
   1.2324999999999999       2.62639806570169193E-002  4.84034407292171704E-005
   1.2562500000000001       2.68210297767198756E-002  5.06438986514991582E-005
   1.2800000000000000       2.73803197704297202E-002  5.29523801349753134E-005
   1.3037500000000000       2.79418723908237132E-002  5.53302918127657989E-005
   1.3274999999999999       2.85057098364087935E-002  5.77790777217420775E-005
   1.3512500000000001       2.90718545984891552E-002  6.03002202403320027E-005
   1.3750000000000000       2.96403297174571666E-002  6.28952419007977598E-005
   1.3987499999999999       3.02111586337969716E-002  6.55657064472034158E-005
   1.4225000000000001       3.07843652408894795E-002  6.83132203531238715E-005
   1.4462500000000000       3.13599738983649234E-002  7.11394343226296437E-005
   1.4700000000000000       3.19380094459848218E-002  7.40460448569407010E-005
   1.4937499999999999       3.25184972180797005E-002  7.70347958902270225E-005
   1.5175000000000001       3.31014630585705905E-002  8.01074804982479445E-005
   1.5412500000000000       3.36869333366038443E-002  8.32659426837579954E-005
   1.5649999999999999       3.42749349628308983E-002  8.65120792428539112E-005
   1.5887500000000001       3.48654954063662217E-002  8.98478417167093214E-005
   1.6125000000000000       3.54586427124591874E-002  9.32752384334287530E-005
   1.6362500000000000       3.60544055209172931E-002  9.67963366450680092E-005
   1.6599999999999999       3.66528130853213258E-002  1.00413264765196396E-004
   1.6837500000000001       3.72538952930747333E-002  1.04128214712737854E-004
   1.7075000000000000       3.78576826863331675E-002  1.07943444368218660E-004
   1.7312500000000000       3.84642064838623676E-002  1.11861280148962071E-004
   1.7549999999999999       3.90734986038764817E-002  1.15884119710224119E-004
   1.7787500000000001       3.96855916879116713E-002  1.20014434779752545E-004
   1.8025000000000000       4.03005191257944165E-002  1.24254774133774465E-004
   1.8262499999999999       4.09183150817671801E-002  1.28607766722990934E-004
   1.8499999999999999       4.15390145218391196E-002  1.33076124957769648E-004
   1.8737499999999998       4.21626532424338937E-002  1.37662648162398141E-004
   1.8974999999999997       4.27892679004118065E-002  1.42370226208983329E-004
   1.9212499999999997       4.34188960445493419E-002  1.47201843342364871E-004
   1.9450000000000001       4.40515761485646903E-002  1.52160582208275548E-004
   1.9687500000000000       4.46873476457849070E-002  1.57249628097893938E-004
   1.9924999999999999       4.53262509655571189E-002  1.62472273422960745E-004
   2.0162499999999999       4.59683275715140754E-002  1.67831922436722559E-004
   2.0400000000000000       4.66136200018126209E-002  1.73332096217166369E-004
   2.0637500000000002       4.72621719114730415E-002  1.78976437930327841E-004
   2.0874999999999999       4.79140281169570179E-002  1.84768718392878581E-004
   2.1112500000000001       4.85692346431329733E-002  1.90712841954765699E-004
   2.1349999999999998       4.92278387727895228E-002  1.96812852724397806E-004
   2.1587499999999999       4.98898890988705990E-002  2.03072941160740647E-004
   2.1825000000000001       5.05554355796205210E-002  2.09497451058765971E-004
   2.2062499999999998       5.12245295968424968E-002  2.16090886956939697E-004
   2.2300000000000000       5.18972240174918401E-002  2.22857921997949367E-004
   2.2537500000000001       5.25735732588432300E-002  2.29803406276605588E-004
   2.2774999999999999       5.32536333574933976E-002  2.36932375711883562E-004
   2.3012500000000000       5.39374620424825715E-002  2.44250061483407993E-004
   2.3250000000000002       5.46251187972962848E-002  2.51761900004730604E-004
   2.3487499999999999       5.53166650037832178E-002  2.59473543907409428E-004
   2.3725000000000001       5.60121639380546862E-002  2.67390873033551593E-004
   2.3962500000000002       5.67116809004957617E-002  2.75520006774363098E-004
   2.4199999999999999       5.74152833930144726E-002  2.83867317460942230E-004
   2.4437500000000001       5.81230410853164209E-002  2.92439443601443905E-004
   2.4674999999999998       5.88350261900964580E-002  3.01243306079609062E-004
   2.4912500000000000       5.95513128818192933E-002  3.10286120531532675E-004
   2.5150000000000001       6.02719784365989830E-002  3.19575419575802815E-004
   2.5387499999999998       6.09971026986266193E-002  3.29119067776873419E-004
   2.5625000000000000       6.17267683937298972E-002  3.38925282205317828E-004
   2.5862500000000002       6.24610612867596421E-002  3.49002653654184223E-004
   2.6099999999999999       6.32000703505006950E-002  3.59360169490044424E-004
   2.6337500000000000       6.39438879471691396E-002  3.70007238294024049E-004
   2.6575000000000002       6.46926100236761836E-002  3.80953716465757663E-004
   2.6812499999999999       6.54463363219740385E-002  3.92209936983276203E-004
   2.7050000000000001       6.62051706059502421E-002  4.03786740534551323E-004
   2.7287499999999998       6.69692209065106542E-002  4.15695509262359981E-004
   2.7524999999999999       6.77385997866875866E-002  4.27948203393661928E-004
   2.7762500000000001       6.85134246288349735E-002  4.40557401058482001E-004
   2.7999999999999998       6.92938179462292553E-002  4.53536341642054750E-004
   2.8237500000000000       7.00799077216910926E-002  4.66898973058495908E-004
   2.8475000000000001       7.08718277761812981E-002  4.80660003385590198E-004
   2.8712499999999999       7.16697181707181830E-002  4.94834957359591762E-004
   2.8950000000000000       7.24737256454156403E-002  5.09440238297619919E-004
   2.9187500000000002       7.32840040999686998E-002  5.24493196095095790E-004
   2.9424999999999999       7.41007151205252818E-002  5.40012202038756472E-004
   2.9662500000000001       7.49240285585990318E-002  5.56016731284640479E-004
   2.9900000000000002       7.57541231685154165E-002  5.72527453978190085E-004
   3.0137499999999999       7.65911873108697377E-002  5.89566336144021607E-004
   3.0375000000000001       7.74354197306380970E-002  6.07156751650706167E-004
   3.0612499999999998       7.82870304199599354E-002  6.25323606766745141E-004
   3.0850000000000000       7.91462415772492406E-002  6.44093479075135995E-004
   3.1087500000000001       8.00132886762478790E-002  6.63494772814304887E-004
   3.1324999999999998       8.08884216609810219E-002  6.83557893074054489E-004
   3.1562500000000000       8.17719062854037615E-002  7.04315441710719387E-004
   3.1800000000000002       8.26640256199507040E-002  7.25802438373825630E-004
   3.2037499999999999       8.35650817513705763E-002  7.48056570680337820E-004
   3.2275000000000000       8.44753977073266354E-002  7.71118478361465780E-004
   3.2512500000000006       8.53953196435215944E-002  7.95032077179327586E-004
   3.2749999999999999       8.63252193388773653E-002  8.19844929616296179E-004
   3.2987500000000005       8.72654970539847169E-002  8.45608670844234843E-004
   3.3224999999999998       8.82165848201845598E-002  8.72379500370700227E-004
   3.3462500000000004       8.91789502419974428E-002  9.00218752150740284E-004
   3.3700000000000001       9.01531009151608498E-002  9.29193559002231364E-004
   3.3937500000000003       9.11395895876327550E-002  9.59377631083282068E-004
   3.4175000000000000       9.21390199788632153E-002  9.90852170644696039E-004
   3.4412500000000001       9.31520551533858432E-002  1.02370697276686065E-003
   3.4649999999999999       9.41794236830124643E-002  1.05804169837732279E-003
   3.4887500000000000       9.52219322062303891E-002  1.09396746056746779E-003
   3.5124999999999997       9.62804767056181510E-002  1.13160870506030168E-003
   3.5362499999999999       9.73560575547251783E-002  1.17110552243979323E-003
   3.5599999999999996       9.84497986738006314E-002  1.21261650894476233E-003
   3.5837500000000002       9.95629693373631663E-002  1.25632230865221624E-003
   3.6074999999999995       0.10069701468172430       1.30243011730096217E-003
   3.6312500000000001       0.10185359162838542       1.35117939796499547E-003
   3.6549999999999994       0.10303461678472800       1.40284930184484736E-003
   3.6787500000000000       0.10424232898761855       1.45776842935562562E-003
   3.7025000000000001       0.10547937256321629       1.51632790346105687E-003
   3.7262499999999998       0.10674891257931093       1.57899927328180320E-003
   3.7500000000000000       0.10805479213573452       1.64635953491719627E-003
   3.7525000000000004       0.10819455107958896       1.65375062627455506E-003
   3.7549999999999999       0.10833477032232716       1.66120240203072910E-003
   3.7574999999999998       0.10847545645711257       1.66871583458249933E-003
   3.7599999999999998       0.10861661591964655       1.67629191657870627E-003
   3.7624999999999997       0.10875825541686600       1.68393166830669086E-003
   3.7650000000000001       0.10890038195680177       1.69163613904890699E-003
   3.7675000000000005       0.10904300232433993       1.69940639985356051E-003
   3.7700000000000000       0.10918612392150005       1.70724355752226728E-003
   3.7725000000000000       0.10932975416876027       1.71514874632670822E-003
   3.7749999999999999       0.10947390070105534       1.72312313209597914E-003
   3.7774999999999999       0.10961857136060736       1.73116791320629968E-003
   3.7799999999999994       0.10976377420500867       1.73928432186345951E-003
   3.7825000000000006       0.10990951751571758       1.74747362545100266E-003
   3.7850000000000001       0.11005580980699131       1.75573712794824623E-003
   3.7875000000000001       0.11020265984769347       1.76407617162130923E-003
   3.7900000000000000       0.11035007662157396       1.77249213780111847E-003
   3.7925000000000000       0.11049806941209075       1.78098644972823732E-003
   3.7949999999999995       0.11064664776381523       1.78956057350709158E-003
   3.7974999999999999       0.11079582150641210       1.79821602014558707E-003
   3.8000000000000003       0.11094560076687002       1.80695434749956097E-003
   3.8025000000000002       0.11109599598241851       1.81577716232689647E-003
   3.8050000000000002       0.11124701791417912       1.82468612245889009E-003
   3.8075000000000001       0.11139867766160172       1.83368293909720115E-003
   3.8099999999999996       0.11155098667774287       1.84276937924534060E-003
   3.8125000000000000       0.11170395678544724       1.85194726828450903E-003
   3.8150000000000004       0.11185760019449724       1.86121849270435452E-003
   3.8174999999999999       0.11201192951980420       1.87058500300021457E-003
   3.8199999999999998       0.11216695781013190       1.88004881690722529E-003
   3.8224999999999998       0.11232269853109762       1.88961202204120495E-003
   3.8249999999999997       0.11247916564305259       1.89927678031352330E-003
   3.8275000000000001       0.11263637389282080       1.90904533619196712E-003
   3.8300000000000005       0.11279433762527290       1.91892000009962773E-003
   3.8325000000000000       0.11295307264236476       1.92890318362287801E-003
   3.8350000000000000       0.11311259461507371       1.93899737658861514E-003
   3.8374999999999999       0.11327292099732125       1.94920518404854276E-003
   3.8399999999999999       0.11343406869211799       1.95952929092692383E-003
   3.8424999999999994       0.11359605566184131       1.96997249444710735E-003
   3.8450000000000006       0.11375890057144902       1.98053770329269501E-003
   3.8475000000000001       0.11392262313900456       1.99122794935512569E-003
   3.8500000000000001       0.11408724293469603       2.00204637280090294E-003
   3.8525000000000000       0.11425278129054171       2.01299626187783059E-003
   3.8550000000000000       0.11441926010740101       2.02408103911627668E-003
   3.8574999999999995       0.11458670221821593       2.03530427519011455E-003
   3.8599999999999999       0.11475513144507801       2.04666969804468768E-003
   3.8625000000000003       0.11492457266088296       2.05818120276106799E-003
   3.8650000000000002       0.11509505185603351       2.06984286223062383E-003
   3.8675000000000002       0.11526659621070524       2.08165893872268694E-003
   3.8700000000000001       0.11543923417325420       2.09363389643850472E-003
   3.8724999999999996       0.11561299554541768       2.10577241515617474E-003
   3.8750000000000000       0.11578791157504308       2.11807940508487984E-003
   3.8775000000000004       0.11596401505386804       2.13056002300119392E-003
   3.8799999999999999       0.11614134044111377       2.14321969018291258E-003
   3.8824999999999998       0.11631992396445501       2.15606411140426132E-003
   3.8849999999999998       0.11649980376553107       2.16909929639742425E-003
   3.8874999999999997       0.11668102004197300       2.18233158309906515E-003
   3.8900000000000001       0.11686361521578305       2.19576766345932518E-003
   3.8925000000000005       0.11704763407455046       2.20941461107023417E-003
   3.8950000000000000       0.11723312402038741       2.22327991344408111E-003
   3.8975000000000000       0.11742013524852693       2.23737150594984814E-003
   3.8999999999999999       0.11760872035594283       2.25169779818554282E-003
   3.9024999999999999       0.11779893716787004       2.26626776573857864E-003
   3.9049999999999994       0.11799084519737640       2.28109092466237916E-003
   3.9075000000000006       0.11818450915936583       2.29617744585502602E-003
   3.9100000000000001       0.11837999621016868       2.31153815449070248E-003
   3.9125000000000001       0.11857738010734956       2.32718467006253231E-003
   3.9150000000000000       0.11877673919309537       2.34312943448191204E-003
   3.9175000000000000       0.11897815755428513       2.35938581060507252E-003
   3.9199999999999995       0.11918172563394915       2.37596818061254229E-003
   3.9224999999999999       0.11938754092922864       2.39289205833272773E-003
   3.9250000000000003       0.11959570879129294       2.41017421800450047E-003
   3.9275000000000002       0.11980634334605063       2.42783284251943312E-003
   3.9300000000000002       0.12001956855874890       2.44588769487202916E-003
   3.9325000000000001       0.12023551947096354       2.46436031742047019E-003
   3.9349999999999996       0.12045434364541088       2.48327426467966203E-003
   3.9375000000000000       0.12067620286295835       2.50265537681434221E-003
   3.9400000000000004       0.12090127512786814       2.52253210288418605E-003
   3.9424999999999999       0.12112975671306238       2.54293587824446334E-003
   3.9449999999999998       0.12136186663549332       2.56390161917295460E-003
   3.9474999999999998       0.12159784667213759       2.58546820681465313E-003
   3.9499999999999997       0.12183797020754750       2.60767926204480936E-003
   3.9525000000000001       0.12208254257637616       2.63058387475887268E-003
   3.9550000000000005       0.12233191110379729       2.65423771235067871E-003
   3.9575000000000000       0.12258647142662923       2.67870427649648376E-003
   3.9600000000000000       0.12284667798564262       2.70405655075262995E-003
   3.9624999999999999       0.12311305708818014       2.73037911071568858E-003
   3.9649999999999999       0.12338622396161718       2.75777087951518301E-003
   3.9674999999999994       0.12366690539841838       2.78634878765013057E-003
   3.9700000000000006       0.12395597041296076       2.81625272882442311E-003
   3.9725000000000001       0.12425447232439502       2.84765241319326996E-003
   3.9750000000000001       0.12456371040956885       2.88075714608566772E-003
   3.9775000000000000       0.12488531646156638       2.91583006176700070E-003
   3.9800000000000000       0.12522138848869840       2.95320978158803175E-003
   3.9824999999999995       0.12557470413622981       2.99334479469528852E-003
   3.9849999999999999       0.12594907765208282       3.03685102016710293E-003
   3.9875000000000003       0.12634999389742721       3.08461496435433755E-003
   3.9900000000000002       0.12678586337528905       3.13799694025882186E-003
   3.9925000000000002       0.12727083570090314       3.19928647183514037E-003
   3.9950000000000001       0.12783248053000729       3.27294690969924485E-003
   3.9974999999999996       0.12854191312896115       3.37049868769067349E-003
   4.0000000000000000       0.13014693178539302       3.61318430168685017E-003
   4.0025000000000004       0.12997801992858332       5.13659200065533662E-003
   4.0049999999999999       0.12995417572637941       5.76628226524325722E-003
   4.0075000000000003       0.12995416562852380       6.24938255953175637E-003
   4.0099999999999998       0.12996647778336362       6.65677417303327853E-003
   4.0125000000000002       0.12998665538130191       7.01589061589870475E-003
   4.0149999999999997       0.13001241319111520       7.34079046353995623E-003
   4.0175000000000001       0.13004239399663722       7.63981886841947049E-003
   4.0199999999999996       0.13007571373150359       7.91840902087604520E-003
   4.0225000000000000       0.13011175847594986       8.18033199967928282E-003
   4.0250000000000004       0.13015008135724568       8.42833143816012001E-003
   4.0274999999999999       0.13019034511464145       8.66447700736048751E-003
   4.0300000000000002       0.13023228779847346       8.89037543277980229E-003
   4.0324999999999998       0.13027570115471090       9.10730350316351148E-003
   4.0350000000000001       0.13032041637919634       9.31629566020421122E-003
   4.0374999999999996       0.13036629439344991       9.51820379536704418E-003
   4.0400000000000000       0.13041321900033540       9.71373932565896929E-003
   4.0425000000000004       0.13046109193215266       9.90350357146518347E-003
   4.0449999999999999       0.13050982923610732       1.00880101843726817E-002
   4.0475000000000003       0.13055935847517344       1.02677020203391818E-002
   4.0499999999999998       0.13060961665922169       1.04429640615237244E-002
   4.0525000000000002       0.13066054860139345       1.06141334552511592E-002
   4.0549999999999997       0.13071210563352642       1.07815074216834443E-002
   4.0579999999999998       0.13077473871625014       1.09777153011469900E-002
   4.0599999999999996       0.13081692687777230       1.11058949119213386E-002
   4.0625000000000000       0.13087011803400550       1.12633541322753258E-002
   4.0650000000000004       0.13092378693056617       1.14179168485911454E-002
   4.0674999999999999       0.13097790543807344       1.15697544918021249E-002
   4.0700000000000003       0.13103244801863315       1.17190226392594292E-002
   4.0724999999999998       0.13108739140415665       1.18658629866263236E-002
   4.0750000000000002       0.13114271432424177       1.20104050156042801E-002
   4.0774999999999997       0.13119839727459170       1.21527674129091948E-002
   4.0800000000000001       0.13125442231588180       1.22930592840943490E-002
   4.0824999999999996       0.13131077291503335       1.24313811988825598E-002
   4.0850000000000000       0.13136743378019908       1.25678260920489698E-002
   4.0875000000000004       0.13142439074449749       1.27024800481283905E-002
   4.0899999999999999       0.13148163065144833       1.28354229844469363E-002
   4.0925000000000002       0.13153914125721408       1.29667292493613803E-002
   4.0949999999999998       0.13159691114815006       1.30964681483671554E-002
   4.0975000000000001       0.13165492965106476       1.32247044064427305E-002
   4.0999999999999996       0.13171318678700031       1.33514985805220105E-002
   4.1025000000000000       0.13177167319771735       1.34769074225012542E-002
   4.1050000000000004       0.13183038009609030       1.36009842040917019E-002
   4.1074999999999999       0.13188929921868420       1.37237790066591005E-002
   4.1100000000000003       0.13194842278327329       1.38453389808111775E-002
   4.1124999999999998       0.13200774345068500       1.39657085795010568E-002
   4.1150000000000002       0.13206725429044458       1.40849297678741509E-002
   4.1174999999999997       0.13212694874635295       1.42030422122617957E-002
   4.1200000000000001       0.13218682062208442       1.43200834529113395E-002
   4.1224999999999996       0.13224686403014291       1.44360890564702912E-002
   4.1250000000000000       0.13230707342166348       1.45510927627452314E-002
   4.1275000000000004       0.13236744345648468       1.46651266011213477E-002
   4.1299999999999999       0.13242796911629215       1.47782210220629550E-002
   4.1325000000000003       0.13248864560756796       1.48904049953286471E-002
   4.1349999999999998       0.13254946836411027       1.50017061098361680E-002
   4.1375000000000002       0.13261043303232212       1.51121506633545982E-002
   4.1399999999999997       0.13267153545769972       1.52217637448625494E-002
   4.1425000000000001       0.13273277165377764       1.53305693081407859E-002
   4.1449999999999996       0.13279413786516389       1.54385902501269958E-002
   4.1475000000000000       0.13285563044527904       1.55458484624125468E-002
   4.1500000000000004       0.13291724592103979       1.56523648992442643E-002
   4.1524999999999999       0.13297898096522273       1.57581596303779450E-002
   4.1550000000000002       0.13304083238809894       1.58632518920092322E-002
   4.1574999999999998       0.13310279714862824       1.59676601362803289E-002
   4.1600000000000001       0.13316487227145662       1.60714020660588652E-002
   4.1624999999999996       0.13322705495387988       1.61744946893046422E-002
   4.1650000000000000       0.13328934248384863       1.62769543479705167E-002
   4.1675000000000004       0.13335173225308930       1.63787967556181767E-002
   4.1699999999999999       0.13341422175168022       1.64800370303992832E-002
   4.1725000000000003       0.13347680856298672       1.65806897258519367E-002
   4.1749999999999998       0.13353949035892496       1.66807688596856372E-002
   4.1775000000000002       0.13360226489553076       1.67802879407142752E-002
   4.1799999999999997       0.13366513000880836       1.68792599940787678E-002
   4.1825000000000001       0.13372808361083843       1.69776975848914963E-002
   4.1849999999999996       0.13379112368612536       1.70756128404202893E-002
   4.1875000000000000       0.13385424828816675       1.71730174709214568E-002
   4.1900000000000004       0.13391745553622891       1.72699227892199533E-002
   4.1924999999999999       0.13398074361231174       1.73663397291282731E-002
   4.1950000000000003       0.13404411075829259       1.74622788627864824E-002
   4.1974999999999998       0.13410755527323301       1.75577504169994354E-002
   4.2000000000000002       0.13417107551084020       1.76527642886416397E-002
   4.2024999999999997       0.13423466987707033       1.77473300591928750E-002
   4.2050000000000001       0.13429833682786504       1.78414570084649005E-002
   4.2074999999999996       0.13436207486701252       1.79351541275720727E-002
   4.2100000000000000       0.13442588254412369       1.80284301311975231E-002
   4.2125000000000004       0.13448975845271777       1.81212934691997833E-002
   4.2149999999999999       0.13455370122840823       1.82137523376032680E-002
   4.2175000000000002       0.13461770954718422       1.83058146890120385E-002
   4.2199999999999998       0.13468178212378065       1.83974882424828984E-002
   4.2225000000000001       0.13474591771013156       1.84887804928922025E-002
   4.2249999999999996       0.13481011509390184       1.85796987198272173E-002
   4.2275000000000000       0.13487437309709238       1.86702499960316112E-002
   4.2300000000000004       0.13493869057471389       1.87604411954314654E-002
   4.2324999999999999       0.13500306641352594       1.88502790007675190E-002
   4.2350000000000003       0.13506749953083705       1.89397699108566145E-002
   4.2374999999999998       0.13513198887336175       1.90289202475039804E-002
   4.2400000000000002       0.13519653341236279       1.91177361615540338E-002
   4.2424999999999997       0.13526113216198757       1.92062236419039620E-002
   4.2450000000000001       0.13532578413847518       1.92943885158558676E-002
   4.2474999999999996       0.13539048840007659       1.93822364606017067E-002
   4.2500000000000000       0.13545524402518960       1.94697730057037006E-002
   4.3262499999999999       0.13745102151390501       2.20136989770117267E-002
   4.4024999999999999       0.13947647521065323       2.43765416142986587E-002
   4.4787499999999998       0.14152160886035389       2.66183244335749733E-002
   4.5549999999999997       0.14358045499562103       2.87749944464997312E-002
   4.6312499999999996       0.14564914549486532       3.08699591219076148E-002
   4.7074999999999996       0.14772502043302380       3.29193930528518461E-002
   4.7837500000000004       0.14980616582057624       3.49349821307985628E-002
   4.8600000000000003       0.15189115280944829       3.69254682255609548E-002
   4.9362500000000002       0.15397888091169315       3.88975766828483088E-002
   5.0125000000000002       0.15606847896454745       4.08566023541590620E-002
   5.0887500000000001       0.15815923988262146       4.28067954471995429E-002
   5.1650000000000000       0.16025057653771541       4.47516244849914743E-002
   5.2412500000000000       0.16234199074945396       4.66939606545509409E-002
   5.3174999999999999       0.16443305122840937       4.86362103225107326E-002
   5.3937499999999998       0.16652337749654780       5.05804123147221285E-002
   5.4699999999999998       0.16861262798582399       5.25283106699701297E-002
   5.5462499999999997       0.17070049110701588       5.44814099483853093E-002
   5.6224999999999996       0.17278667846924028       5.64410178931070428E-002
   5.6987500000000004       0.17487091968219995       5.84082787677074750E-002
   5.7750000000000004       0.17695295834009919       6.03841997143002157E-002
   5.8512500000000003       0.17903254889924661       6.23696718159818947E-002
   5.9275000000000002       0.18110945423930039       6.43654870913100141E-002
   6.0037500000000001       0.18318344374528131       6.63723523259811543E-002
   6.0800000000000001       0.18525429184015521       6.83909004384304492E-002
   6.1562500000000000       0.18732177668469940       7.04216998232105318E-002
   6.2324999999999999       0.18938567960778238       7.24652623008720936E-002
   6.3087499999999999       0.19144578392697331       7.45220495006474887E-002
   6.3849999999999998       0.19350187469089614       7.65924784988562535E-002
   6.4612499999999997       0.19555373820478009       7.86769264907961896E-002
   6.5375000000000005       0.19760116171919412       8.07757347948007964E-002
   6.6137499999999996       0.19964393321088028       8.28892122891762562E-002
   6.6900000000000013       0.20168184123493343       8.50176383763631277E-002
   6.7662500000000003       0.20371467483529257       8.71612655521940699E-002
   6.8425000000000002       0.20574222350295246       8.93203216437400832E-002
   6.9187500000000002       0.20776427713293286       9.14950117500595850E-002
   6.9949999999999992       0.20978062621414031       9.36855200347562755E-002
   7.0712500000000000       0.21179106164451786       9.58920111421790455E-002
   7.1475000000000000       0.21379537496707290       9.81146316168560462E-002
   7.2237500000000008       0.21579335842371955       0.10035351108962653     
   7.2999999999999998       0.21778480506258421       0.10260876335527044     
   7.3762499999999998       0.21976950885614538       0.10488048734187531     
   7.4524999999999997       0.22174726482778603       0.10716876798673580     
   7.5287499999999987       0.22371786918470868       0.10947367703133749     
   7.6050000000000004       0.22568111945547320       0.11179527374610876     
   7.6812499999999995       0.22763681463068791       0.11413360559406642     
   7.7575000000000003       0.22958475530558883       0.11648870884117420     
   7.8337500000000002       0.23152474382343749       0.11886060912014063     
   7.9100000000000010       0.23345658441879258       0.12124932195344834     
   7.9862500000000001       0.23538008335984026       0.12365485324061824     
   8.0625000000000000       0.23729504908905211       0.12607719971402070     
   8.1387499999999999       0.23920129236153256       0.12851634936695266     
   8.2149999999999999       0.24109862638049753       0.13097228185717663     
   8.2912499999999998       0.24298686692941615       0.13344496888867047     
   8.3674999999999997       0.24486583250043878       0.13593437457396101     
   8.4437499999999996       0.24673534441882217       0.13844045577910499     
   8.5199999999999996       0.24859522696313646       0.14096316245313811     
   8.5962499999999995       0.25044530748109184       0.14350243794362291     
   8.6724999999999994       0.25228541646419089       0.14605821927854989     
   8.7487499999999994       0.25411538780022852       0.14863043754258493     
   8.8249999999999993       0.25593505865704747       0.15121901803359963     
   8.9012499999999992       0.25774426972373787       0.15382388061883515     
   8.9774999999999991       0.25954286526578541       0.15644493997915498     
   9.0537500000000009       0.26133069321062780       0.15908210586634447     
   9.1300000000000008       0.26310760522749266       0.16173528335326426     
   9.2062500000000007       0.26487345680150098       0.16440437307717340     
   9.2825000000000006       0.26662810730215958       0.16708927147650304     
   9.3587500000000006       0.26837142004646675       0.16978987102138812     
   9.4350000000000005       0.27010326235689625       0.17250606043834679     
   9.5112500000000004       0.27182350561449231       0.17523772492959003     
   9.5875000000000004       0.27353202530718751       0.17798474638750325     
   9.6637500000000003       0.27522870107330133       0.18074700360483134     
   9.7400000000000002       0.27691341674000625       0.18352437248098763     
   9.8162500000000001       0.27858606035645139       0.18631672622472034     
   9.8925000000000001       0.28024652422121199       0.18912393555312104     
   9.9687500000000000       0.28189470497961328       0.19194586893832388     
   10.045000000000000       0.28353050333753532       0.19478239259324887     
   10.121200000000000       0.28515276415794616       0.19763149676329730     
   10.197500000000000       0.28676457792239618       0.20049866665899096     
   10.273800000000000       0.28836372119212872       0.20338003366817300     
   10.350000000000000       0.28994804102885902       0.20627165324600466     
   10.426200000000000       0.29151956410956437       0.20917715125505598     
   10.502500000000000       0.29308025420028239       0.21210022537368403     
   10.578799999999999       0.29462797124776891       0.21503692791565007     
   10.654999999999999       0.29616064753061061       0.21798323909590059     
   10.731199999999999       0.29768025950332117       0.22094285437266978     
   10.807499999999999       0.29918871926098944       0.22391953865470460     
   10.883699999999999       0.30068202061204941       0.22690534397038248     
   10.960000000000001       0.30216403487116356       0.22990796129839791     
   11.036300000000001       0.30363274960779191       0.23292333484467390     
   11.112500000000001       0.30508622614882297       0.23594734210581897     
   11.188800000000001       0.30652824347165031       0.23898777475121591     
   11.265000000000001       0.30795498981528902       0.24203651839478604     
   11.341200000000001       0.30936833591327711       0.24509740571712543     
   11.417500000000000       0.31077008599879058       0.24817433379891321     
   11.493800000000000       0.31215835609753811       0.25126315045499187     
   11.570000000000000       0.31353133664049015       0.25435964205280576     
   11.646200000000000       0.31489084310096227       0.25746770826188858     
   11.722500000000000       0.31623862429534827       0.26059131097551297     
   11.798800000000000       0.31757288071851481       0.26372623909741028     
   11.875000000000000       0.31889188858484302       0.26686822454782289     
   11.951200000000000       0.32019740679309688       0.27002123273546014     
   12.027500000000000       0.32149112678787317       0.27318928843533924     
   12.103800000000000       0.32277133447631545       0.27636812768330016     
   12.180000000000000       0.32403638980535521       0.27955343165268220     
   12.256200000000000       0.32528799386051471       0.28274923007865610     
   12.332500000000000       0.32652778057669996       0.28595960995430980     
   12.408799999999999       0.32775411830987189       0.28918025715155971     
   12.484999999999999       0.32896545008897299       0.29240680675521480     
   12.561199999999999       0.33016341820557688       0.29564335118660301     
   12.637499999999999       0.33134959759895377       0.29889403742985454     
   12.713699999999999       0.33252091082774637       0.30215022683359261     
   12.789999999999999       0.33368046672887863       0.30542034996873263     
   12.866299999999999       0.33482675655645461       0.30870002628362181     
   12.942500000000003       0.33595834358145432       0.31198482747565182     
   13.018800000000001       0.33707823985962476       0.31528326616129099     
   13.095000000000001       0.33818355414043028       0.31858659005958168     
   13.171199999999999       0.33927580928202072       0.32189901236861868     
   13.247500000000000       0.34035646155685739       0.32522479638924923     
   13.323800000000002       0.34142411996566591       0.32855950202292783     
   13.400000000000000       0.34247746345972607       0.33189864481063142     
   13.476200000000000       0.34351795441429034       0.33524649578552784     
   13.552499999999998       0.34454698950639207       0.33860737422667220     
   13.628800000000000       0.34556325345992261       0.34197680366214739     
   13.705000000000000       0.34656549943428189       0.34535026523731371     
   13.781200000000000       0.34755512934149690       0.34873208626327057     
   13.857500000000000       0.34853348043142179       0.35212664066105792     
   13.933799999999998       0.34949931065629108       0.35552941779189878     
   14.010000000000002       0.35045144507238213       0.35893586674234368     
   14.086200000000000       0.35139122515859833       0.36235036968383993     
   14.162500000000000       0.35231992880669871       0.36577735388242127     
   14.238799999999999       0.35323638481955222       0.36921227675114393     
   14.315000000000000       0.35413948730554079       0.37265055688025689     
   14.391200000000000       0.35503051749252301       0.37609662988210429     
   14.467499999999999       0.35591069420909610       0.37955497506921315     
   14.543799999999999       0.35677891452969340       0.38302101939594813     
   14.619999999999997       0.35763413906813063       0.38649015224613409     
   14.696200000000001       0.35847758922339718       0.38996686122729418     
   14.772500000000001       0.35931042545768049       0.39345567665831110     
   14.848799999999999       0.36013161061859134       0.39695199627699274     
   14.924999999999999       0.36094016929547340       0.40045118133734597     
   15.001200000000003       0.36173726376143650       0.40395777046172376     
   15.077500000000001       0.36252399659835793       0.40747634394802662     
   15.153800000000000       0.36329939390342303       0.41100227145797619     
   15.230000000000000       0.36406254156112883       0.41453088688267331     
   15.306200000000000       0.36481454327864060       0.41806677882851945     
   15.382500000000002       0.36555644432932904       0.42161457664487495     
   15.458800000000000       0.36628733174547384       0.42516962285881305     
   15.535000000000000       0.36700634990171216       0.42872722407252556     
   15.611199999999998       0.36771454481984300       0.43229201800917266     
   15.687500000000000       0.36841290569101481       0.43586868273340834     
   15.763800000000002       0.36910057735138446       0.43945253313445765     
   15.840000000000000       0.36977676066076171       0.44303884909791408     
   15.916200000000000       0.37044244532312609       0.44663231727984626     
   15.992499999999998       0.37109856435117172       0.45023766275804755     
   16.068800000000000       0.37174431880093767       0.45385017392759563     
   16.145000000000000       0.37237896377793755       0.45746510414453501     
   16.221200000000000       0.37300343132918407       0.46108718577989793     
   16.297499999999999       0.37361860267737351       0.46472119487209901     
   16.373799999999999       0.37422373154106708       0.46836239181164074     
   16.449999999999999       0.37481812323586489       0.47200600096202977     
   16.526199999999999       0.37540265681653801       0.47565680453499970     
   16.602499999999999       0.37597815874748752       0.47931962447580734     
   16.678799999999999       0.37654393444509726       0.48298969428633032     
   16.754999999999999       0.37709933824549263       0.48666220988072395     
   16.831199999999999       0.37764519444135786       0.49034199952683843     
   16.907499999999999       0.37818227991767128       0.49403393632816150     
   16.983799999999999       0.37870994718488021       0.49773322314995017     
   17.059999999999999       0.37922759876524542       0.50143502831762521     
   17.136199999999999       0.37973600721231882       0.50514422876313159     
   17.212499999999999       0.38023589643669514       0.50886574331722279     
   17.288799999999998       0.38072666584856668       0.51259474581334841     
   17.364999999999998       0.38120776359428848       0.51632637532576253     
   17.441199999999998       0.38167991087103126       0.52006555676910005     
   17.517499999999998       0.38214378111472369       0.52381725694713166     
   17.593800000000002       0.38259881961700515       0.52757662092324797     
   17.670000000000002       0.38304451715178361       0.53133875579055712     
   17.746200000000002       0.38348154474173851       0.53510863494898409     
   17.822500000000002       0.38391052701741990       0.53889127459691688     
   17.898800000000001       0.38433095231223674       0.54268178849290538     
   17.975000000000001       0.38474235259211670       0.54647525079421722     
   18.051200000000001       0.38514534993604732       0.55027668424442444     
   18.127500000000001       0.38554052141299300       0.55409115559668831     
   18.203800000000001       0.38592739610706761       0.55791374517295367     
   18.280000000000001       0.38630554606383388       0.56173949343046525     
   18.356200000000001       0.38667554531140841       0.56557347306348282     
   18.432500000000001       0.38703792385585617       0.56942080166628684     
   18.508800000000001       0.38739225120805704       0.57327652644523630     
   18.585000000000001       0.38773813698212289       0.57713565101192710     
   18.661200000000001       0.38807610840024126       0.58100329933051065     
   18.737500000000001       0.38840665007530251       0.58488464207864288     
   18.813800000000001       0.38872936893183585       0.58877468945391354     
   18.890000000000001       0.38904391181644882       0.59266840796317821     
   18.966200000000001       0.38935076006091418       0.59657097400619974     
   19.042500000000000       0.38965035349665272       0.60048761235346049     
   19.118800000000000       0.38994233563003838       0.60441329521132969     
   19.195000000000000       0.39022638888082217       0.60834294948603185     
   19.271200000000000       0.39050294968921767       0.61228180554939282     
   19.347500000000000       0.39077241364855353       0.61623514336875507     
   19.423700000000000       0.39103412123730114       0.62019269573552682     
   19.500000000000000       0.39128880483527800       0.62416494694559066     
   19.576300000000000       0.39153616049277767       0.62814680847580961     
   19.652500000000000       0.39177592152481006       0.63213314330715875     
   19.728800000000000       0.39200875915659161       0.63613451669033982     
   19.805000000000000       0.39223410373930923       0.64014054415857702     
   19.881200000000000       0.39245230458580471       0.64415656925697273     
   19.957500000000000       0.39266367228533644       0.64818798981604431     


==> anc/M0_2_5_v2.dat <==
  2.12500000000000015E-002  4.14475358056488516E-004  1.78452525538757371E-009
  4.49999999999999983E-002  8.79244136034988883E-004  4.83686844937452257E-008
  6.87500000000000056E-002  1.34544166365266902E-003  1.13524332711698766E-007
  9.24999999999999989E-002  1.81313916592761460E-003  2.06652914924873869E-007
  0.11625000000000002       2.28234691126089594E-003  3.28222857137114515E-007
  0.14000000000000001       2.75307529707938389E-003  4.78711884513522176E-007
  0.16375000000000001       3.22533485231078212E-003  6.58607250660786148E-007
  0.18750000000000000       3.69913623992276959E-003  8.68405973803663360E-007
  0.21124999999999999       4.17449025952835832E-003  1.10861508010502396E-006
  0.23499999999999999       4.65140785005962749E-003  1.37975185438716834E-006
  0.25874999999999998       5.12990009251210275E-003  1.68234409852311215E-006
  0.28249999999999997       5.60997821276212633E-003  2.01693039777775683E-006
  0.30625000000000002       6.09165358445965584E-003  2.38406039539107869E-006
  0.33000000000000002       6.57493773199904156E-003  2.78429507570773477E-006
  0.35375000000000001       7.05984233357042495E-003  3.21820705617083948E-006
  0.37750000000000000       7.54637922429451068E-003  3.68638088851151737E-006
  0.40125000000000000       8.03456039944355944E-003  4.18941336948002688E-006
  0.42499999999999999       8.52439801775164464E-003  4.72791386147999268E-006
  0.44874999999999998       9.01590440481719532E-003  5.30250462348289008E-006
  0.47249999999999992       9.50909205660115456E-003  5.91382115261692088E-006
  0.49625000000000008       1.00039736430240726E-002  6.56251253684203631E-006
  0.52000000000000002       1.05005620116656612E-002  7.24924181914180026E-006
  0.54374999999999996       1.09988701915705190E-002  7.97468637368164434E-006
  0.56750000000000000       1.14989113971638302E-002  8.73953829440463963E-006
  0.59125000000000005       1.20006990322810165E-002  9.54450479655669619E-006
  0.61499999999999999       1.25042466943155618E-002  1.03903086316564699E-005
  0.63875000000000004       1.30095681784893370E-002  1.12776885164495465E-005
  0.66249999999999998       1.35166774822499669E-002  1.22073995764104404E-005
  0.68625000000000003       1.40255888098000450E-002  1.31802138043854467E-005
  0.70999999999999996       1.45363165767630805E-002  1.41969205349938607E-005
  0.73375000000000001       1.50488754149914750E-002  1.52583269354384523E-005
  0.75749999999999995       1.55632801775218554E-002  1.63652585134049609E-005
  0.78125000000000000       1.60795459436835521E-002  1.75185596427648159E-005
  0.80500000000000016       1.65976880243660918E-002  1.87190941078290377E-005
  0.82875000000000010       1.71177219674519300E-002  1.99677456669409644E-005
  0.85250000000000004       1.76396635634210631E-002  2.12654186362299474E-005
  0.87624999999999997       1.81635288511341510E-002  2.26130384943951293E-005
  0.90000000000000002       1.86893341238014987E-002  2.40115525094265575E-005
  0.92374999999999996       1.92170959351452668E-002  2.54619303882217183E-005
  0.94750000000000001       1.97468311057628736E-002  2.69651649501018666E-005
  0.97124999999999995       2.02785567296997829E-002  2.85222728252849796E-005
  0.99500000000000000       2.08122901812403671E-002  3.01342951794278770E-005
   1.0187500000000000       2.13480491219259008E-002  3.18022984654075383E-005
   1.0425000000000000       2.18858515078093688E-002  3.35273752035735999E-005
   1.0662499999999999       2.24257155969569202E-002  3.53106447917694014E-005
   1.0900000000000001       2.29676599572067042E-002  3.71532543464899771E-005
   1.1137500000000000       2.35117034741960697E-002  3.90563795766168218E-005
   1.1375000000000000       2.40578653596688827E-002  4.10212256912491629E-005
   1.1612499999999999       2.46061651600751573E-002  4.30490283432363957E-005
   1.1850000000000001       2.51566227654760124E-002  4.51410546101015228E-005
   1.2087500000000000       2.57092584187674986E-002  4.72986040141435248E-005
   1.2324999999999999       2.62640927252377719E-002  4.95230095836050142E-005
   1.2562500000000001       2.68211466624725774E-002  5.18156389568985920E-005
   1.2800000000000000       2.73804415906251791E-002  5.41778955320017038E-005
   1.3037500000000000       2.79419992630674484E-002  5.66112196632476378E-005
   1.3274999999999999       2.85058418789669865E-002  5.91170899939953457E-005
   1.3512500000000001       2.90719919302513258E-002  6.16970244163615809E-005
   1.3750000000000000       2.96404724578972073E-002  6.43525819256677922E-005
   1.3987499999999999       3.02113069029305500E-002  6.70853637031053785E-005
   1.4225000000000001       3.07845191592285225E-002  6.98970146687783161E-005
   1.4462500000000000       3.13601335868688227E-002  7.27892250176260435E-005
   1.4700000000000000       3.19381750260081601E-002  7.57637318225271516E-005
   1.4937499999999999       3.25186688113163133E-002  7.88223207081384028E-005
   1.5175000000000001       3.31016407869936871E-002  8.19668275992479155E-005
   1.5412500000000000       3.36871173224020104E-002  8.51991405476577765E-005
   1.5649999999999999       3.42751253283396992E-002  8.85212016418670237E-005
   1.5887500000000001       3.48656922739951081E-002  9.19350090041021038E-005
   1.6125000000000000       3.54588462046134603E-002  9.54426188795357792E-005
   1.6362500000000000       3.60546157599148168E-002  9.90461478228528219E-005
   1.6599999999999999       3.66530301933036401E-002  1.02747774987664128E-004
   1.6837500000000001       3.72541193919122132E-002  1.06549744524634651E-004
   1.7075000000000000       3.78579138975238885E-002  1.10454368094592957E-004
   1.7312500000000000       3.84644449284242476E-002  1.14464027503309126E-004
   1.7549999999999999       3.90737444022323036E-002  1.18581177465099482E-004
   1.7787500000000001       3.96858449597664864E-002  1.22808348502903585E-004
   1.8025000000000000       4.03007799900049063E-002  1.27148149993023369E-004
   1.8262499999999999       4.09185836562023925E-002  1.31603273363300739E-004
   1.8499999999999999       4.15392909232320529E-002  1.36176495454125838E-004
   1.8737499999999998       4.21629375862233313E-002  1.40870682052370933E-004
   1.8974999999999997       4.27895603005737785E-002  1.45688791609065507E-004
   1.9212499999999997       4.34191966134174628E-002  1.50633879152449631E-004
   1.9450000000000001       4.40518849966387432E-002  1.55709100408901323E-004
   1.9687500000000000       4.46876648815267216E-002  1.60917716145196670E-004
   1.9924999999999999       4.53265766951731139E-002  1.66263096746580897E-004
   2.0162499999999999       4.59686618987232981E-002  1.71748727046268292E-004
   2.0400000000000000       4.66139630275995351E-002  1.77378211423203199E-004
   2.0637500000000002       4.72625237338238011E-002  1.83155279186268617E-004
   2.0874999999999999       4.79143888305782542E-002  1.89083790264576562E-004
   2.1112500000000001       4.85696043391517368E-002  1.95167741225092477E-004
   2.1349999999999998       4.92282175384331430E-002  2.01411271640586354E-004
   2.1587499999999999       4.98902770171248955E-002  2.07818670832829927E-004
   2.1825000000000001       5.05558327288650189E-002  2.14394385018075819E-004
   2.2062499999999998       5.12249360504607523E-002  2.21143024884155344E-004
   2.2300000000000000       5.18976398434551900E-002  2.28069373631096292E-004
   2.2537500000000001       5.25739985192659742E-002  2.35178395509964301E-004
   2.2774999999999999       5.32540681081572487E-002  2.42475244897717447E-004
   2.3012500000000000       5.39379063323280269E-002  2.49965275949301058E-004
   2.3250000000000002       5.46255726678784026E-002  2.57654052798626158E-004
   2.3487499999999999       5.53171284886895265E-002  2.65547360793511804E-004
   2.3725000000000001       5.60126370622811287E-002  2.73651217738730555E-004
   2.3962500000000002       5.67121636797782921E-002  2.81971886515960414E-004
   2.4199999999999999       5.74157758331133791E-002  2.90515888779951036E-004
   2.4437500000000001       5.81235431812474682E-002  2.99290018496728362E-004
   2.4674999999999998       5.88355378154774983E-002  3.08301357936187771E-004
   2.4912500000000000       5.95518342273030216E-002  3.17557293205605949E-004
   2.5150000000000001       6.02725093499425144E-002  3.27065531233599130E-004
   2.5387499999999998       6.09976431229898655E-002  3.36834120826352498E-004
   2.5625000000000000       6.17273182567447676E-002  3.46871470817868097E-004
   2.5862500000000002       6.24616204993455534E-002  3.57186372343470569E-004
   2.6099999999999999       6.32006388055883772E-002  3.67788022209325656E-004
   2.6337500000000000       6.39444655183245003E-002  3.78686048092237697E-004
   2.6575000000000002       6.46931965636152739E-002  3.89890535746583377E-004
   2.6812499999999999       6.54469316609590790E-002  4.01412058415674883E-004
   2.7050000000000001       6.62057745500556627E-002  4.13261708668138548E-004
   2.7287499999999998       6.69698332357469006E-002  4.25451132906375497E-004
   2.7524999999999999       6.77392202529688708E-002  4.37992568824357520E-004
   2.7762500000000001       6.85140529537759391E-002  4.50898886126605339E-004
   2.7999999999999998       6.92944538187535847E-002  4.64183630859761034E-004
   2.8237500000000000       7.00805507954329054E-002  4.77861073753737327E-004
   2.8475000000000001       7.08724776666583151E-002  4.91946263021849142E-004
   2.8712499999999999       7.16703744522526331E-002  5.06455082129976379E-004
   2.8950000000000000       7.24743878477763365E-002  5.21404313115029290E-004
   2.9187500000000002       7.32846717047038465E-002  5.36811706114633338E-004
   2.9424999999999999       7.41013875569520170E-002  5.52696055865100505E-004
   2.9662500000000001       7.49247051994110930E-002  5.69077286036069043E-004
   2.9900000000000002       7.57548033249649394E-002  5.85976542400739112E-004
   3.0137499999999999       7.65918702274735325E-002  6.03416295994473680E-004
   3.0375000000000001       7.74361045793511282E-002  6.21420457596173542E-004
   3.0612499999999998       7.82877162937510168E-002  6.40014505082489344E-004
   3.0850000000000000       7.91469274830041425E-002  6.59225625461644003E-004
   3.1087500000000001       8.00139735269135149E-002  6.79082873700772118E-004
   3.1324999999999998       8.08891042668512528E-002  6.99617350829542426E-004
   3.1562500000000000       8.17725853444313117E-002  7.20862404248106300E-004
   3.1800000000000002       8.26646997069508810E-002  7.42853853707230584E-004
   3.2037499999999999       8.35657493059597800E-002  7.65630247086616250E-004
   3.2275000000000000       8.44760570204114991E-002  7.89233150903823804E-004
   3.2512500000000006       8.53959688421219443E-002  8.13707481480173650E-004
   3.2749999999999999       8.63258563690259551E-002  8.39101883922321922E-004
   3.2987500000000005       8.72661196613984808E-002  8.65469167616064803E-004
   3.3224999999999998       8.82171905283420515E-002  8.92866808860767508E-004
   3.3462500000000004       8.91795363271834507E-002  9.21357533717520952E-004
   3.3700000000000001       9.01536643779469321E-002  9.51009997261247379E-004
   3.3937500000000003       9.11401271201474766E-002  9.81899579434593458E-004
   3.4175000000000000       9.21395279270582346E-002  1.01410932020721211E-003
   3.4412500000000001       9.31525294733283188E-002  1.04773104487731485E-003
   3.4649999999999999       9.41798598899669381E-002  1.08286666543981744E-003
   3.4887500000000000       9.52223253150292631E-002  1.11962980228418182E-003
   3.5124999999999997       9.62808211603676800E-002  1.15814770653903366E-003
   3.5362499999999999       9.73563471128457009E-002  1.19856362339025991E-003
   3.5599999999999996       9.84500264032553002E-002  1.24103971815075109E-003
   3.5837500000000002       9.95631273999846578E-002  1.28576069489617071E-003
   3.6074999999999995       0.10069709421877730       1.33293840204978331E-003
   3.6312500000000001       0.10185358258061709       1.38281767475946439E-003
   3.6549999999999994       0.10303450766858768       1.43568392065881209E-003
   3.6787500000000000       0.10424210634227529       1.49187309399978160E-003
   3.7025000000000001       0.10547902171153328       1.55178507937062549E-003
   3.7262499999999998       0.10674841538435337       1.61590195144473451E-003
   3.7500000000000000       0.10805412772495687       1.68481359619080014E-003
   3.7525000000000004       0.10819386769062082       1.69237476998436724E-003
   3.7549999999999999       0.10833406767448678       1.69999799612068547E-003
   3.7574999999999998       0.10847473426426632       1.70768426868185726E-003
   3.7599999999999998       0.10861587389005951       1.71543460244645758E-003
   3.7624999999999997       0.10875749325304421       1.72325004044741490E-003
   3.7650000000000001       0.10889959935532822       1.73113165535917308E-003
   3.7675000000000005       0.10904219897570809       1.73908054209836560E-003
   3.7700000000000000       0.10918529950993486       1.74709783213684009E-003
   3.7725000000000000       0.10932890837203643       1.75518468502363278E-003
   3.7749999999999999       0.10947303319030721       1.76334229256637563E-003
   3.7774999999999999       0.10961768180013116       1.77157187984272472E-003
   3.7799999999999994       0.10976286225205670       1.77987470651123610E-003
   3.7825000000000006       0.10990858282028397       1.78825206818947853E-003
   3.7850000000000001       0.11005485201158902       1.79670529790349398E-003
   3.7875000000000001       0.11020167858712160       1.80523576781657668E-003
   3.7900000000000000       0.11034907152267587       1.81384489002362403E-003
   3.7925000000000000       0.11049704009350091       1.82253411946044306E-003
   3.7949999999999995       0.11064559383569565       1.83130495487822940E-003
   3.7974999999999999       0.11079474257017709       1.84015894092865112E-003
   3.8000000000000003       0.11094449641489858       1.84909767015144352E-003
   3.8025000000000002       0.11109486579775388       1.85812278507407436E-003
   3.8050000000000002       0.11124586147021460       1.86723598043127704E-003
   3.8075000000000001       0.11139749452175199       1.87643900551295395E-003
   3.8099999999999996       0.11154977639509993       1.88573366664957810E-003
   3.8125000000000000       0.11170271890242010       1.89512182984518198E-003
   3.8150000000000004       0.11185633424243437       1.90460542356866123E-003
   3.8174999999999999       0.11201063501859741       1.91418644171528589E-003
   3.8199999999999998       0.11216563426780102       1.92386694691270514E-003
   3.8224999999999998       0.11232134544335441       1.93364907321968548E-003
   3.8249999999999997       0.11247778245178362       1.94353502993050526E-003
   3.8275000000000001       0.11263496010869024       1.95352711285778522E-003
   3.8300000000000005       0.11279289270422613       1.96362768309584369E-003
   3.8325000000000000       0.11295159571899456       1.97383920050383556E-003
   3.8350000000000000       0.11311108577172009       1.98416422709448261E-003
   3.8374999999999999       0.11327137925545328       1.99460540758330737E-003
   3.8399999999999999       0.11343249348843733       2.00516549413055304E-003
   3.8424999999999994       0.11359444637490813       2.01584734542303206E-003
   3.8450000000000006       0.11375725656239587       2.02665393480722404E-003
   3.8475000000000001       0.11392094343977990       2.03758835601418374E-003
   3.8500000000000001       0.11408552749135005       2.04865383568542895E-003
   3.8525000000000000       0.11425102909630339       2.05985371847012058E-003
   3.8550000000000000       0.11441747044585773       2.07119150852410824E-003
   3.8574999999999995       0.11458487435136694       2.08267085587028567E-003
   3.8599999999999999       0.11475326461234286       2.09429557129171698E-003
   3.8625000000000003       0.11492266607804645       2.10606963641459498E-003
   3.8650000000000002       0.11509310471412214       2.11799721461944325E-003
   3.8675000000000002       0.11526460767478897       2.13008266286524722E-003
   3.8700000000000001       0.11543720338116768       2.14233054452171463E-003
   3.8724999999999996       0.11561092160639327       2.15474564331668986E-003
   3.8750000000000000       0.11578579356824828       2.16733297851968250E-003
   3.8775000000000004       0.11596185202683819       2.18009782143582624E-003
   3.8799999999999999       0.11613913140807035       2.19304571373750510E-003
   3.8824999999999998       0.11631766790449917       2.20618248688024586E-003
   3.8849999999999998       0.11649749962069944       2.21951428404022549E-003
   3.8874999999999997       0.11667866671514279       2.23304758387603362E-003
   3.8900000000000001       0.11686121156841063       2.24678922690990830E-003
   3.8925000000000005       0.11704517892422717       2.26074644376783465E-003
   3.8950000000000000       0.11723061613819136       2.27492688817448711E-003
   3.8975000000000000       0.11741757335615061       2.28933867164108143E-003
   3.8999999999999999       0.11760610312258460       2.30399039040945315E-003
   3.9024999999999999       0.11779626320679042       2.31889121929813738E-003
   3.9049999999999994       0.11798811306222785       2.33405088553545687E-003
   3.9075000000000006       0.11818171734010320       2.34947978573776415E-003
   3.9100000000000001       0.11837714312864060       2.36518898526444062E-003
   3.9125000000000001       0.11857446411236149       2.38119036144074673E-003
   3.9150000000000000       0.11877375855503185       2.39749663222905973E-003
   3.9175000000000000       0.11897511045915214       2.41412145695172817E-003
   3.9199999999999995       0.11917861017677261       2.43107953685073146E-003
   3.9224999999999999       0.11938435510671752       2.44838672990053919E-003
   3.9250000000000003       0.11959245049365812       2.46606018242419289E-003
   3.9275000000000002       0.11980301034785161       2.48411848062070209E-003
   3.9300000000000002       0.12001615850861497       2.50258182581466473E-003
   3.9325000000000001       0.12023202988000574       2.52147223813265278E-003
   3.9349999999999996       0.12045077187410344       2.54081379445489667E-003
   3.9375000000000000       0.12067254610622034       2.56063290796883789E-003
   3.9400000000000004       0.12089753005930944       2.58095865134626594E-003
   3.9424999999999999       0.12112592082024089       2.60182317865368913E-003
   3.9449999999999998       0.12135793616501275       2.62326215866522973E-003
   3.9474999999999998       0.12159381800425488       2.64531534276770449E-003
   3.9499999999999997       0.12183383896034300       2.66802730843731985E-003
   3.9525000000000001       0.12207830487148130       2.69144825173724470E-003
   3.9550000000000005       0.12232756265841098       2.71563507330380713E-003
   3.9575000000000000       0.12258200685780313       2.74065266723551824E-003
   3.9600000000000000       0.12284209177828727       2.76657564238986771E-003
   3.9624999999999999       0.12310834317535943       2.79349044896052461E-003
   3.9649999999999999       0.12338137562974914       2.82149820258802793E-003
   3.9674999999999994       0.12366191516816122       2.85071842528371961E-003
   3.9700000000000006       0.12395082988714765       2.88129411106539989E-003
   3.9725000000000001       0.12424917199032705       2.91339873103331048E-003
   3.9750000000000001       0.12455823942383396       2.94724622989590151E-003
   3.9775000000000000       0.12487966210232611       2.98310556942632706E-003
   3.9800000000000000       0.12521553593844975       3.02132287767594441E-003
   3.9824999999999995       0.12556863556021472       3.06235658015716495E-003
   3.9849999999999999       0.12594277112977900       3.10683624287745033E-003
   3.9875000000000003       0.12634342161636938       3.15566801382267687E-003
   3.9900000000000002       0.12677898846495214       3.21024234440656954E-003
   3.9925000000000002       0.12726360601670333       3.27289948261756626E-003
   3.9950000000000001       0.12782481409395152       3.34820166098995665E-003
   3.9974999999999996       0.12853365080418372       3.44792453178934932E-003
   4.0000000000000000       0.13013710001140105       3.69599644067809168E-003
   4.0025000000000004       0.12996279867197544       5.21764130431573870E-003
   4.0049999999999999       0.12993677817280450       5.84654659304458500E-003
   4.0075000000000003       0.12993511985570066       6.32902374906650460E-003
   4.0099999999999998       0.12994605692443362       6.73587632772268668E-003
   4.0125000000000002       0.12996503384238861       7.09450768267225456E-003
   4.0149999999999997       0.12998971475903753       7.41896089682856762E-003
   4.0175000000000001       0.13001871239543542       7.71757190395202120E-003
   4.0199999999999996       0.13005112310298458       7.99576787828279456E-003
   4.0225000000000000       0.13008631936360221       8.25731571302784281E-003
   4.0250000000000004       0.13012384440639890       8.50495598917463437E-003
   4.0274999999999999       0.13016335350033273       8.74075606985466082E-003
   4.0300000000000002       0.13020457889365361       8.96632088472241323E-003
   4.0324999999999998       0.13024730771951529       9.18292579214918629E-003
   4.0350000000000001       0.13029136743475359       9.39160407228181032E-003
   4.0374999999999996       0.13033661588028225       9.59320665782337906E-003
   4.0400000000000000       0.13038293428515563       9.78844416328374795E-003
   4.0425000000000004       0.13043022220518266       9.97791722919082018E-003
   4.0449999999999999       0.13047839382755311       1.01621389250908332E-002
   4.0475000000000003       0.13052737511086332       1.03415516039718196E-002
   4.0499999999999998       0.13057710166964695       1.05165398097725286E-002
   4.0525000000000002       0.13062751709453846       1.06874403051861015E-002
   4.0549999999999997       0.13067857163916982       1.08545499705376847E-002
   4.0579999999999998       0.13074061891668398       1.10504463340562794E-002
   4.0599999999999996       0.13078242627437486       1.11784214741582951E-002
   4.0625000000000000       0.13083515169050028       1.13356284965713174E-002
   4.0650000000000004       0.13088836561240746       1.14899425789586809E-002
   4.0674999999999999       0.13094203928747997       1.16415349540674208E-002
   4.0700000000000003       0.13099614661198361       1.17905610189980182E-002
   4.0724999999999998       0.13105066380226080       1.19371623048896876E-002
   4.0750000000000002       0.13110556911658441       1.20814681427763825E-002
   4.0774999999999997       0.13116084261844768       1.22235970809702384E-002
   4.0800000000000001       0.13121646597104242       1.23636580975187999E-002
   4.0824999999999996       0.13127242227475347       1.25017516443689976E-002
   4.0850000000000000       0.13132869589888488       1.26379705472243527E-002
   4.0875000000000004       0.13138527236255593       1.27724007893754571E-002
   4.0899999999999999       0.13144213821766526       1.29051221939592391E-002
   4.0925000000000002       0.13149928094896710       1.30362090215227159E-002
   4.0949999999999998       0.13155668888971714       1.31657304955385586E-002
   4.0975000000000001       0.13161435113025816       1.32937512642173593E-002
   4.0999999999999996       0.13167225747030789       1.34203318125262778E-002
   4.1025000000000000       0.13173039834412850       1.35455288247754244E-002
   4.1050000000000004       0.13178876476974474       1.36693955091040931E-002
   4.1074999999999999       0.13184734830047093       1.37919818869909738E-002
   4.1100000000000003       0.13190614098148845       1.39133350525464765E-002
   4.1124999999999998       0.13196513531084497       1.40334994053507717E-002
   4.1150000000000002       0.13202432420433796       1.41525168600616143E-002
   4.1174999999999997       0.13208370096040703       1.42704270351902418E-002
   4.1200000000000001       0.13214325924510595       1.43872674256429033E-002
   4.1224999999999996       0.13220299304050412       1.45030735550145395E-002
   4.1250000000000000       0.13226289667395888       1.46178791222132259E-002
   4.1275000000000004       0.13232296468775817       1.47317161176776876E-002
   4.1299999999999999       0.13238319195179549       1.48446149548105474E-002
   4.1325000000000003       0.13244357356615738       1.49566045680307128E-002
   4.1349999999999998       0.13250410486328171       1.50677125125351467E-002
   4.1375000000000002       0.13256478139292038       1.51779650538879964E-002
   4.1399999999999997       0.13262559890832878       1.52873872502840170E-002
   4.1425000000000001       0.13268655333494192       1.53960030260447637E-002
   4.1449999999999996       0.13274764083313015       1.55038352499296903E-002
   4.1475000000000000       0.13280885767574321       1.56109057865033672E-002
   4.1500000000000004       0.13287020031255153       1.57172355641055396E-002
   4.1524999999999999       0.13293166534241674       1.58228446276316853E-002
   4.1550000000000002       0.13299324950474101       1.59277521894050852E-002
   4.1574999999999998       0.13305494969048237       1.60319766786377917E-002
   4.1600000000000001       0.13311676285902005       1.61355357761221660E-002
   4.1624999999999996       0.13317868614492873       1.62384464686051062E-002
   4.1650000000000000       0.13324071677587265       1.63407250776082813E-002
   4.1675000000000004       0.13330285208559114       1.64423872970119178E-002
   4.1699999999999999       0.13336508950835455       1.65434482259974383E-002
   4.1725000000000003       0.13342742657378698       1.66439223998082128E-002
   4.1749999999999998       0.13348986090202555       1.67438238185007929E-002
   4.1775000000000002       0.13355239019919085       1.68431659738464273E-002
   4.1799999999999997       0.13361501225314393       1.69419618745244131E-002
   4.1825000000000001       0.13367772492950797       1.70402240697386485E-002
   4.1849999999999996       0.13374052616793478       1.71379646713757140E-002
   4.1875000000000000       0.13380341397859832       1.72351953748134668E-002
   4.1900000000000004       0.13386638643889867       1.73319274784783234E-002
   4.1924999999999999       0.13392944169035975       1.74281719022423287E-002
   4.1950000000000003       0.13399257793571018       1.75239392047429471E-002
   4.1974999999999998       0.13405579343612983       1.76192395997010511E-002
   4.2000000000000002       0.13411908650865562       1.77140829713075126E-002
   4.2024999999999997       0.13418245552373129       1.78084788887418362E-002
   4.2050000000000001       0.13424589890289423       1.79024366198825141E-002
   4.2074999999999996       0.13430941511658884       1.79959651442624519E-002
   4.2100000000000000       0.13437300268209795       1.80890731653205426E-002
   4.2125000000000004       0.13443666016158612       1.81817691219945642E-002
   4.2149999999999999       0.13450038616024534       1.82740611996987240E-002
   4.2175000000000002       0.13456417932453829       1.83659573407249747E-002
   4.2199999999999998       0.13462803834053255       1.84574652541043792E-002
   4.2225000000000001       0.13469196193231953       1.85485924249628661E-002
   4.2249999999999996       0.13475594886051367       1.86393461234019460E-002
   4.2275000000000000       0.13481999792082697       1.87297334129342199E-002
   4.2300000000000004       0.13488410794271294       1.88197611584997211E-002
   4.2324999999999999       0.13494827778807816       1.89094360340891082E-002
   4.2350000000000003       0.13501250635005566       1.89987645299964890E-002
   4.2374999999999998       0.13507679255183655       1.90877529597233350E-002
   4.2400000000000002       0.13514113534178981       1.91764074660198715E-002
   4.2424999999999997       0.13520553371176777       1.92647340298994461E-002
   4.2450000000000001       0.13526998665630746       1.93527384709663609E-002
   4.2474999999999996       0.13533449321251328       1.94404264589115409E-002
   4.2500000000000000       0.13539905243818054       1.95278035159775071E-002
   4.3262499999999999       0.13738937880798771       2.20670586250249316E-002
   4.4024999999999999       0.13941019013375408       2.44255194468127566E-002
   4.4787499999999998       0.14145126444550452       2.66631253501262711E-002
   4.5549999999999997       0.14350649845650426       2.88157712726878346E-002
   4.6312499999999996       0.14557193522538711       3.09068298944688638E-002
   4.7074999999999996       0.14764485337970673       3.29524513455173099E-002
   4.7837500000000004       0.14972329446871968       3.49643036451932274E-002
   4.8600000000000003       0.15180579638112629       3.69511152403535770E-002
   4.9362500000000002       0.15389123305751023       3.89196011811004869E-002
   5.0125000000000002       0.15597871319836071       4.08750482865368470E-002
   5.0887500000000001       0.15806751367492744       4.28217004520358158E-002
   5.1650000000000000       0.16015703421111721       4.47630211570577627E-002
   5.2412500000000000       0.16224676579353822       4.67018775582998605E-002
   5.3174999999999999       0.16433626807267018       4.86406727860271074E-002
   5.3937499999999998       0.16642515290737847       5.05814430653719407E-002
   5.4699999999999998       0.16851307218147751       5.25259303493205709E-002
   5.5462499999999997       0.17059970865752286       5.44756375335877091E-002
   5.6224999999999996       0.17268476902998942       5.64318710447890073E-002
   5.6987500000000004       0.17476797859719381       5.83957741193964486E-002
   5.7750000000000004       0.17684907714191966       6.03683531148030278E-002
   5.8512500000000003       0.17892781572630154       6.23504985335237502E-002
   5.9275000000000002       0.18100395418620138       6.43430019862974573E-002
   6.0037500000000001       0.18307725915870574       6.63465699978017659E-002
   6.0800000000000001       0.18514750256989199       6.83618353505927590E-002
   6.1562500000000000       0.18721446029769467       7.03893664103093647E-002
   6.2324999999999999       0.18927791157110699       7.24296750601071265E-002
   6.3087499999999999       0.19133763776518684       7.44832230703183634E-002
   6.3849999999999998       0.19339342212144381       7.65504277255936866E-002
   6.4612499999999997       0.19544504925497752       7.86316664871477278E-002
   6.5375000000000005       0.19749230482751293       8.07272809884565373E-002
   6.6137499999999996       0.19953497531483380       8.28375804649268410E-002
   6.6900000000000013       0.20157284784747259       8.49628447117078689E-002
   6.7662500000000003       0.20360571011132039       8.71033266473757312E-002
   6.8425000000000002       0.20563335029731400       8.92592545468715443E-002
   6.9187500000000002       0.20765555705105315       9.14308339779209694E-002
   6.9949999999999992       0.20967211965618526       9.36182495896906164E-002
   7.0712500000000000       0.21168282784412878       9.58216665256294287E-002
   7.1475000000000000       0.21368747202518487       9.80412318397912569E-002
   7.2237500000000008       0.21568584333819124       0.10027707568023367     
   7.2999999999999998       0.21767773375415631       0.10252931236418300     
   7.3762499999999998       0.21966293619119584       0.10479804134518265     
   7.4524999999999997       0.22164124463828980       0.10708334808699130     
   7.5287499999999987       0.22361245428575791       0.10938530485675788     
   7.6050000000000004       0.22557636166067069       0.11170397144813639     
   7.6812499999999995       0.22753276476568890       0.11403939584344733     
   7.7575000000000003       0.22948146322003246       0.11639161482268973     
   7.8337500000000002       0.23142225840148267       0.11876065452611663     
   7.9100000000000010       0.23335495358844666       0.12114653097615345     
   7.9862500000000001       0.23527935410124853       0.12354925056365412     
   8.0625000000000000       0.23719526744189703       0.12596881050279587     
   8.1387499999999999       0.23910250343167430       0.12840519925832472     
   8.2149999999999999       0.24100087434597403       0.13085839694834045     
   8.2912499999999998       0.24289019504590811       0.13332837572536307     
   8.3674999999999997       0.24477028310629198       0.13581510013804823     
   8.4437499999999996       0.24664095893971230       0.13831852747561077     
   8.5199999999999996       0.24850204591645225       0.14083860809677240     
   8.5962499999999995       0.25035337048010148       0.14337528574486044     
   8.6724999999999994       0.25219476222206799       0.14592849782932860     
   8.7487499999999994       0.25402605413392354       0.14849817580157648     
   8.8249999999999993       0.25584708249118382       0.15108424531128220     
   8.9012499999999992       0.25765768709444259       0.15368662656222393     
   8.9774999999999991       0.25945771132455681       0.15630523455632145     
   9.0537500000000009       0.26124700222825986       0.15893997935074061     
   9.1300000000000008       0.26302541059808232       0.16159076630788524     
   9.2062500000000007       0.26479279104656628       0.16425749633858980     
   9.2825000000000006       0.26654900207489002       0.16694006613878959     
   9.3587500000000006       0.26829390613612636       0.16963836841997867     
   9.4350000000000005       0.27002736969339886       0.17235229213384010     
   9.5112500000000004       0.27174926327316384       0.17508172269153305     
   9.5875000000000004       0.27345946151373013       0.17782654217817762     
   9.6637500000000003       0.27515784320896847       0.18058662956306698     
   9.7400000000000002       0.27684429134699828       0.18336186090602807     
   9.8162500000000001       0.27851869314353467       0.18615210956016032     
   9.8925000000000001       0.28018094006956623       0.18895724637093766     
   9.9687500000000000       0.28183092794889025       0.19177713992297274     
   10.045000000000000       0.28346855667221599       0.19461165652606663     
   10.121200000000000       0.28509266907169667       0.19745878779054254     
   10.197500000000000       0.28670635849337489       0.20032401514141979     
   10.273800000000000       0.28830739828664587       0.20320347262774355     
   10.350000000000000       0.28989363219929132       0.20609321817785006     
   10.426200000000000       0.29146708860174769       0.20899687515047963     
   10.502500000000000       0.29302973306226582       0.21191813887869149     
   10.578799999999999       0.29457942223682132       0.21485306410530897     
   10.654999999999999       0.29611408502828068       0.21779763328670809     
   10.731199999999999       0.29763569971779896       0.22075553949327129     
   10.807499999999999       0.29914618032078077       0.22373054540504467     
   10.883699999999999       0.30064151461843314       0.22671470738574093     
   10.960000000000001       0.30212557853878885       0.22971571202345359     
   11.036300000000001       0.30359635627882642       0.23272950561183423     
   11.112500000000001       0.30505190573231727       0.23575196755103262     
   11.188800000000001       0.30649601062282067       0.23879088533909049     
   11.265000000000001       0.30792485303362449       0.24183814843346516     
   11.341200000000001       0.30934030575337335       0.24489758736920667     
   11.417500000000000       0.31074417513570191       0.24797309723882188     
   11.493800000000000       0.31213457379265669       0.25106052761682385     
   11.570000000000000       0.31350968870321028       0.25415566645207482     
   11.646200000000000       0.31487133749170326       0.25726241139335859     
   11.722500000000000       0.31622127117777687       0.26038472246802019     
   11.798800000000000       0.31755768683573121       0.26351839013099504     
   11.875000000000000       0.31887885723458420       0.26665914767984472     
   11.951200000000000       0.32018654350819176       0.26981095862887272     
   12.027500000000000       0.32148243937606530       0.27297784601070529     
   12.103800000000000       0.32276482733236467       0.27615554721180391     
   12.180000000000000       0.32403206389887673       0.27933974458910571     
   12.256200000000000       0.32528585246861347       0.28253446611033295     
   12.332500000000000       0.32652782931215629       0.28574379714896586     
   12.408799999999999       0.32775635939329895       0.28896342473773395     
   12.484999999999999       0.32896988234821645       0.29218898496108647     
   12.561199999999999       0.33017004283723722       0.29542456859960581     
   12.637499999999999       0.33135841818576112       0.29867432114022668     
   12.713699999999999       0.33253192471468979       0.30192960608056241     
   12.789999999999999       0.33369367654625320       0.30519885131268421     
   12.866299999999999       0.33484216159542946       0.30847767717932234     
   12.942500000000003       0.33597593980881146       0.31176165612302525     
   13.018800000000001       0.33709802855502713       0.31505929828114315     
   13.095000000000001       0.33820553041001139       0.31836185313539361     
   13.171199999999999       0.33929997069133272       0.32167353249305908     
   13.247500000000000       0.34038280812894367       0.32499859839704365     
   13.323800000000002       0.34145264845912210       0.32833261140188036     
   13.400000000000000       0.34250816739643725       0.33167108756441860     
   13.476200000000000       0.34355082980587082       0.33501829664867000     
   13.552499999999998       0.34458203484388616       0.33837855679125139     
   13.628800000000000       0.34560046402966399       0.34174739202637716     
   13.705000000000000       0.34660486735306756       0.34512028387669019     
   13.781200000000000       0.34759664923698397       0.34850155850273212     
   13.857500000000000       0.34857714942423823       0.35189558879524074     
   13.933799999999998       0.34954512274860516       0.35529786450644735     
   14.010000000000002       0.35049939112955297       0.35870383493246183     
   14.086200000000000       0.35144129858908213       0.36211788122919764     
   14.162500000000000       0.35237212551750419       0.36554442974064283     
   14.238799999999999       0.35329069765056131       0.36897893812584331     
   14.315000000000000       0.35419590607672458       0.37241682510895963     
   14.391200000000000       0.35508903455142860       0.37586252537746362     
   14.467499999999999       0.35597130440014324       0.37932051742562872     
   14.543799999999999       0.35684160970585421       0.38278622834005493     
   14.619999999999997       0.35769890814286204       0.38625504753322232     
   14.696200000000001       0.35854442361215533       0.38973146176938595     
   14.772500000000001       0.35937931910929227       0.39322000069667379     
   14.848799999999999       0.36020255454708494       0.39671606205800858     
   14.924999999999999       0.36101315165817305       0.40021500704138052     
   15.001200000000003       0.36181227523034515       0.40372137355134979     
   15.077500000000001       0.36260103031964275       0.40723974126048323     
   15.153800000000000       0.36337844019196736       0.41076547976680017     
   15.230000000000000       0.36414358795949203       0.41429392281082816     
   15.306200000000000       0.36489757982810123       0.41782965837675945     
   15.382500000000002       0.36564146352549926       0.42137731527717781     
   15.458800000000000       0.36637432333557901       0.42493223589227408     
   15.535000000000000       0.36709530094586834       0.42848972659898726     
   15.611199999999998       0.36780544485552097       0.43205442458818938     
   15.687500000000000       0.36850574668547970       0.43563100747052574     
   15.763800000000002       0.36919534860704806       0.43921478991516338     
   15.840000000000000       0.36987344887835910       0.44280105151683069     
   15.916200000000000       0.37054103965461771       0.44639447848314695     
   15.992499999999998       0.37119905634923750       0.44999979551556701     
   16.068800000000000       0.37184669743726118       0.45361229072441722     
   16.145000000000000       0.37248321550757135       0.45722721711790137     
   16.221200000000000       0.37310954502747995       0.46084930669783264     
   16.297499999999999       0.37372656958871359       0.46448333519579427     
   16.373799999999999       0.37433354041206840       0.46812456266214997     
   16.449999999999999       0.37492976038022213       0.47176821306500244     
   16.526199999999999       0.37551611093484422       0.47541906831771985     
   16.602499999999999       0.37609342087359232       0.47908195012492477     
   16.678799999999999       0.37666099319777135       0.48275209160039845     
   16.754999999999999       0.37721817989312256       0.48642468822266050     
   16.831199999999999       0.37776580760191825       0.49010456802783364     
   16.907499999999999       0.37830465550528464       0.49379660393646713     
   16.983799999999999       0.37883407377907530       0.49749599838700664     
   17.059999999999999       0.37935346267624631       0.50119791923556256     
   17.136199999999999       0.37986359706079226       0.50490724324157776     
   17.212499999999999       0.38036520309901184       0.50862888910734461     
   17.288799999999998       0.38085767794589764       0.51235803020675219     
   17.364999999999998       0.38134046755740292       0.51608980511831937     
   17.441199999999998       0.38181429539998812       0.51982913863777869     
   17.517499999999998       0.38227983712391828       0.52358099748819253     
   17.593800000000002       0.38273653584339046       0.52734052624697625     
   17.670000000000002       0.38318388036174655       0.53110283169158601     
   17.746200000000002       0.38362254341643331       0.53487288644045572     
   17.822500000000002       0.38405315240225263       0.53865570747434910     
   17.898800000000001       0.38447519321951434       0.54244640758556706     
   17.975000000000001       0.38488819600607527       0.54624006070257081     
   18.051200000000001       0.38529278491822977       0.55004168939078724     
   18.127500000000001       0.38568953934793537       0.55385636067825572     
   18.203800000000001       0.38607798596333942       0.55767915381622701     
   18.280000000000001       0.38645769503219030       0.56150510900020134     
   18.356200000000001       0.38682924272194324       0.56533929893086565     
   18.432500000000001       0.38719316112506319       0.56918684122994645     
   18.508800000000001       0.38754901779224271       0.57304278257709185     
   18.585000000000001       0.38789642038823163       0.57690212597605661     
   18.661200000000001       0.38823589832420735       0.58076999556644138     
   18.737500000000001       0.38856793821048263       0.58465156200950574     
   18.813800000000001       0.38889214507786179       0.58854183497409507     
   18.890000000000001       0.38920816393532859       0.59243578043150680     
   18.966200000000001       0.38951647817405566       0.59633857485484099     
   19.042500000000000       0.38981752960464461       0.60025544305208622     
   19.118800000000000       0.39011095992602979       0.60418135673805651     
   19.195000000000000       0.39039644977410176       0.60811124227893698     
   19.271200000000000       0.39067443759801213       0.61205033012790011     
   19.347500000000000       0.39094532095178575       0.61600390033956842     
   19.423700000000000       0.39120843670246519       0.61996168488116910     
   19.500000000000000       0.39146452103715190       0.62393416844567062     
   19.576300000000000       0.39171326828631159       0.62791626202903839     
   19.652500000000000       0.39195441003270587       0.63190282803609876     
   19.728800000000000       0.39218862126350967       0.63590443215396308     
   19.805000000000000       0.39241532884824465       0.63991068911072713     
   19.881200000000000       0.39263488402633301       0.64392694255715555     
   19.957500000000000       0.39284759926164781       0.64795859041277382     


==> anc/M0_2_6_v2.dat <==
  2.12500000000000015E-002  4.14475356486234607E-004  1.78873958928981850E-009
  4.49999999999999983E-002  8.79244117802006051E-004  4.67133776295165545E-008
  6.87500000000000056E-002  1.34544162121891502E-003  1.09637328920938626E-007
  9.24999999999999989E-002  1.81313908935654394E-003  1.99573798401540991E-007
  0.11625000000000002       2.28234679074065154E-003  3.16973761333094750E-007
  0.14000000000000001       2.75307512294034737E-003  4.62297144148465784E-007
  0.16375000000000001       3.22533461504390844E-003  6.36013045235463536E-007
  0.18750000000000000       3.69913593019873498E-003  8.38599962364008465E-007
  0.21124999999999999       4.17448986821755946E-003  1.07054602699501135E-006
  0.23499999999999999       4.65140736825306496E-003  1.33234924571934903E-006
  0.25874999999999998       5.12989951154318134E-003  1.62451774908582856E-006
  0.28249999999999997       5.60997752422941805E-003  1.94757004808794826E-006
  0.30625000000000002       6.09165278025065697E-003  2.30203529859090551E-006
  0.33000000000000002       6.57493680431497484E-003  2.68845357399231075E-006
  0.35375000000000001       7.05984127495211996E-003  3.10737614642275559E-006
  0.37750000000000000       7.54637802764941603E-003  3.55936577680574106E-006
  0.40125000000000000       8.03455905807393123E-003  4.04499701411049099E-006
  0.42499999999999999       8.52439652538395688E-003  4.56485650414577849E-006
  0.44874999999999998       9.01590275563283333E-003  5.11954330825833811E-006
  0.47249999999999992       9.50909024526843533E-003  5.70966923231587122E-006
  0.49625000000000008       1.00039716647316521E-002  6.33585916637135288E-006
  0.52000000000000002       1.05005598621573954E-002  6.99875143542356383E-006
  0.54374999999999996       1.09988678671818288E-002  7.69899816170764086E-006
  0.56750000000000000       1.14989088948596451E-002  8.43726563896915875E-006
  0.59125000000000005       1.20006963496953473E-002  9.21423471919608565E-006
  0.61499999999999999       1.25042438297928056E-002  1.00306012123055399E-005
  0.63875000000000004       1.30095651311273579E-002  1.08870762993046236E-005
  0.66249999999999998       1.35166742519450354E-002  1.17843869594698051E-005
  0.68625000000000003       1.40255853972937397E-002  1.27232764121146004E-005
  0.70999999999999996       1.45363129836912092E-002  1.37045045735428577E-005
  0.73375000000000001       1.50488716439351258E-002  1.47288485298134537E-005
  0.75749999999999995       1.55632762320606528E-002  1.57971030259719815E-005
  0.78125000000000000       1.60795418284512409E-002  1.69100809724385006E-005
  0.80500000000000016       1.65976837451085185E-002  1.80686139692717047E-005
  0.82875000000000010       1.71177175310875812E-002  1.92735528490683911E-005
  0.85250000000000004       1.76396589781041974E-002  2.05257682392921151E-005
  0.87624999999999997       1.81635241263207355E-002  2.18261511448666733E-005
  0.90000000000000002       1.86893292703179947E-002  2.31756135519114805E-005
  0.92374999999999996       1.92170909652604471E-002  2.45750890535402389E-005
  0.94750000000000001       1.97468260332627973E-002  2.60255334986918271E-005
  0.97124999999999995       2.02785515699660523E-002  2.75279256650132371E-005
  0.99500000000000000       2.08122849513318366E-002  2.90832679568650867E-005
   1.0187500000000000       2.13480438406640216E-002  3.06925871295788251E-005
   1.0425000000000000       2.18858461958672777E-002  3.23569350411535608E-005
   1.0662499999999999       2.24257102769525180E-002  3.40773894326422812E-005
   1.0900000000000001       2.29676546537998585E-002  3.58550547385472264E-005
   1.1137500000000000       2.35116982141901631E-002  3.76910629286118950E-005
   1.1375000000000000       2.40578601721169044E-002  3.95865743824758167E-005
   1.1612499999999999       2.46061600763905867E-002  4.15427787987381690E-005
   1.1850000000000001       2.51566178195486538E-002  4.35608961400594938E-005
   1.2087500000000000       2.57092536470846025E-002  4.56421776160255668E-005
   1.2324999999999999       2.62640881670106012E-002  4.77879067055912590E-005
   1.2562500000000001       2.68211423597687765E-002  4.99994002210280377E-005
   1.2800000000000000       2.73804375885071775E-002  5.22780094154063038E-005
   1.3037500000000000       2.79419956097372094E-002  5.46251211357634883E-005
   1.3274999999999999       2.85058386259174068E-002  5.70421591073301014E-005
   1.3512500000000001       2.90719891324246714E-002  5.95305848578548622E-005
   1.3750000000000000       2.96404701738508698E-002  6.20918995051930942E-005
   1.3987499999999999       3.02113051950105398E-002  6.47276448001360606E-005
   1.4225000000000001       3.07845180937510836E-002  6.74394046230568237E-005
   1.4462500000000000       3.13601332343106040E-002  7.02288064639736918E-005
   1.4700000000000000       3.19381754612053509E-002  7.30975229673730555E-005
   1.4937499999999999       3.25186701136732509E-002  7.60472735452211412E-005
   1.5175000000000001       3.31016430407014145E-002  7.90798260618035074E-005
   1.5412500000000000       3.36871206166672738E-002  8.21969985942684839E-005
   1.5649999999999999       3.42751297576250474E-002  8.54006612729901846E-005
   1.5887500000000001       3.48656979382705873E-002  8.86927382061348488E-005
   1.6125000000000000       3.54588532096205694E-002  9.20752094931016061E-005
   1.6362500000000000       3.60546242174433970E-002  9.55501133318082036E-005
   1.6599999999999999       3.66530402214823858E-002  9.91195482251271441E-005
   1.6837500000000001       3.72541311155136154E-002  1.02785675292131065E-004
   1.7075000000000000       3.78579274482843189E-002  1.06550720690186255E-004
   1.7312500000000000       3.84644604453801553E-002  1.10416978154348014E-004
   1.7549999999999999       3.90737620320733073E-002  1.14386811660953359E-004
   1.7787500000000001       3.96858648572064460E-002  1.18462658222791449E-004
   1.8025000000000000       4.03008023181719160E-002  1.22647030823745201E-004
   1.8262499999999999       4.09186085870488631E-002  1.26942521501362661E-004
   1.8499999999999999       4.15393186379660120E-002  1.31351804586428227E-004
   1.8737499999999998       4.21629682757622276E-002  1.35877640109252347E-004
   1.8974999999999997       4.27895941660221060E-002  1.40522877383123397E-004
   1.9212499999999997       4.34192338665696370E-002  1.45290458776134419E-004
   1.9450000000000001       4.40519258605087879E-002  1.50183423683442112E-004
   1.9687500000000000       4.46877095909064131E-002  1.55204912712929392E-004
   1.9924999999999999       4.53266254972202465E-002  1.60358172098242543E-004
   2.0162499999999999       4.59687150535821182E-002  1.65646558354257177E-004
   2.0400000000000000       4.66140208090551761E-002  1.71073543191210890E-004
   2.0637500000000002       4.72625864299930712E-002  1.76642718705036992E-004
   2.0874999999999999       4.79144567446389488E-002  1.82357802862839703E-004
   2.1112500000000001       4.85696777901130777E-002  1.88222645304000544E-004
   2.1349999999999998       4.92282968619500022E-002  1.94241233479096705E-004
   2.1587499999999999       4.98903625663587383E-002  2.00417699150661074E-004
   2.1825000000000001       5.05559248753945922E-002  2.06756325281855268E-004
   2.2062499999999998       5.12250351852460498E-002  2.13261553341353034E-004
   2.2300000000000000       5.18977463778581907E-002  2.19937991055205856E-004
   2.2537500000000001       5.25741128861321252E-002  2.26790420639144327E-004
   2.2774999999999999       5.32541907629620129E-002  2.33823807547781142E-004
   2.3012500000000000       5.39380377543930145E-002  2.41043309780464331E-004
   2.3250000000000002       5.46257133616620261E-002  2.48454287716453693E-004
   2.3487499999999999       5.53172789851578764E-002  2.56062314947178840E-004
   2.3725000000000001       5.60127979203644405E-002  2.63873189116365660E-004
   2.3962500000000002       5.67123354879197836E-002  2.71892944087980893E-004
   2.4199999999999999       5.74159592109174943E-002  2.80127863152012020E-004
   2.4437500000000001       5.81237387812344811E-002  2.88584492078060144E-004
   2.4674999999999998       5.88357463249535584E-002  2.97269654535735524E-004
   2.4912500000000000       5.95520563703537398E-002  3.06190467072571504E-004
   2.5150000000000001       6.02727458895599352E-002  3.15354355490773323E-004
   2.5387499999999998       6.09978948633456558E-002  3.24769075150731646E-004
   2.5625000000000000       6.17275860456183781E-002  3.34442728472889169E-004
   2.5862500000000002       6.24619052307220923E-002  3.44383786415665687E-004
   2.6099999999999999       6.32009414224399824E-002  3.54601111010571411E-004
   2.6337500000000000       6.39447870155909481E-002  3.65103979662568113E-004
   2.6575000000000002       6.46935379914009706E-002  3.75902111386243335E-004
   2.6812499999999999       6.54472941279654330E-002  3.87005695168120278E-004
   2.7050000000000001       6.62061592272700644E-002  3.98425420667865228E-004
   2.7287499999999998       6.69702413604112562E-002  4.10172511496697471E-004
   2.7524999999999999       6.77396531328539331E-002  4.22258761340446804E-004
   2.7762500000000001       6.85145119717897183E-002  4.34696573228051547E-004
   2.7999999999999998       6.92949404379160916E-002  4.47499002284464683E-004
   2.8237500000000000       7.00810665642526420E-002  4.60679802350898637E-004
   2.8475000000000001       7.08730242249503983E-002  4.74253476905884522E-004
   2.8712499999999999       7.16709535374431828E-002  4.88235334779163813E-004
   2.8950000000000000       7.24750013017428363E-002  5.02641551218116251E-004
   2.9187500000000002       7.32853214812080739E-002  5.17489234945233073E-004
   2.9424999999999999       7.41020757297287669E-002  5.32796501936888306E-004
   2.9662500000000001       7.49254339709841122E-002  5.48582556761075435E-004
   2.9900000000000002       7.57555750362715608E-002  5.64867782437685319E-004
   3.0137499999999999       7.65926873683897974E-002  5.81673839933294140E-004
   3.0375000000000001       7.74369698002225770E-002  5.99023778577681561E-004
   3.0612499999999998       7.82886324180488147E-002  6.16942158897285510E-004
   3.0850000000000000       7.91478975212439734E-002  6.35455189608474585E-004
   3.1087500000000001       8.00150006919949225E-002  6.54590880809739740E-004
   3.1324999999999998       8.08901919909995465E-002  6.74379215767812704E-004
   3.1562500000000000       8.17737372979524813E-002  6.94852344122136312E-004
   3.1800000000000002       8.26659198190441841E-002  7.16044799852948621E-004
   3.2037499999999999       8.35670417878732474E-002  7.37993747993067272E-004
   3.2275000000000000       8.44774263912742296E-002  7.60739264841362459E-004
   3.2512500000000006       8.53974199578459020E-002  7.84324657394739645E-004
   3.2749999999999999       8.63273944547413713E-002  8.08796828904237647E-004
   3.2987500000000005       8.72677503479736272E-002  8.34206698944270288E-004
   3.3224999999999998       8.82189198936449287E-002  8.60609688247650629E-004
   3.3462500000000004       8.91813709428743440E-002  8.88066280917309343E-004
   3.3700000000000001       9.01556113627546979E-002  9.16642679632504636E-004
   3.3937500000000003       9.11421942007867442E-002  9.46411573333293360E-004
   3.4175000000000000       9.21417235081979091E-002  9.77453039286355725E-004
   3.4412500000000001       9.31548627183905881E-002  1.00985562855698883E-003
   3.4649999999999999       9.41823408148391855E-002  1.04371762135302957E-003
   3.4887500000000000       9.52249648975159318E-002  1.07914859133140142E-003
   3.5124999999999997       9.62836314687343098E-002  1.11627125995086732E-003
   3.5362499999999999       9.73593414578632493E-002  1.15522377619806647E-003
   3.5599999999999996       9.84532195194331716E-002  1.19616253916004557E-003
   3.5837500000000002       9.95665356633289172E-002  1.23926568869731123E-003
   3.6074999999999995       0.10070073591097749       1.28473754813939866E-003
   3.6312500000000001       0.10185747821276521       1.33281426006874679E-003
   3.6549999999999994       0.10303868038249263       1.38377110383223491E-003
   3.6787500000000000       0.10424658241445164       1.43793211697669336E-003
   3.7025000000000001       0.10548383119560718       1.49568300568591228E-003
   3.7262499999999998       0.10675359294373350       1.55748875884569276E-003
   3.7500000000000000       0.10805971373365081       1.62391836319586078E-003
   3.7525000000000004       0.10819949932007099       1.63120732097953849E-003
   3.7549999999999999       0.10833974545949196       1.63855612114724349E-003
   3.7574999999999998       0.10848045874941921       1.64596572257722971E-003
   3.7599999999999998       0.10862164562999667       1.65343710411607254E-003
   3.7624999999999997       0.10876331281272807       1.66097127186410893E-003
   3.7650000000000001       0.10890546731034101       1.66856926051322770E-003
   3.7675000000000005       0.10904811591252819       1.67623212621576434E-003
   3.7700000000000000       0.10919126602626937       1.68396096038105872E-003
   3.7725000000000000       0.10933492507713340       1.69175688150472207E-003
   3.7749999999999999       0.10947910070529049       1.69962103919983425E-003
   3.7774999999999999       0.10962380075834795       1.70755461517277927E-003
   3.7799999999999994       0.10976903329943893       1.71555882448776002E-003
   3.7825000000000006       0.10991480661572459       1.72363491689615789E-003
   3.7850000000000001       0.11006112922733351       1.73178417823473306E-003
   3.7875000000000001       0.11020800990917679       1.74000793209309695E-003
   3.7900000000000000       0.11035545765123284       1.74830754058058957E-003
   3.7925000000000000       0.11050348174338046       1.75668440713173534E-003
   3.7949999999999995       0.11065209173681001       1.76513997744689251E-003
   3.7974999999999999       0.11080129746801239       1.77367574150341482E-003
   3.8000000000000003       0.11095110907101884       1.78229323547293575E-003
   3.8025000000000002       0.11110153699032740       1.79099404374678047E-003
   3.8050000000000002       0.11125259199456417       1.79977980107696198E-003
   3.8075000000000001       0.11140428519093037       1.80865219484104846E-003
   3.8099999999999996       0.11155662804049213       1.81761296743963895E-003
   3.8125000000000000       0.11170963237437376       1.82666391883621096E-003
   3.8150000000000004       0.11186331041092036       1.83580690924967874E-003
   3.8174999999999999       0.11201767477390238       1.84504386201115146E-003
   3.8199999999999998       0.11217273852125419       1.85437676675284202E-003
   3.8224999999999998       0.11232851512808827       1.86380768201184618E-003
   3.8249999999999997       0.11248501852353365       1.87333873889972027E-003
   3.8275000000000001       0.11264226354666369       1.88297215198065518E-003
   3.8300000000000005       0.11280026451191993       1.89271019880477161E-003
   3.8325000000000000       0.11295903692516832       1.90255525218514842E-003
   3.8350000000000000       0.11311859743141500       1.91250978346756465E-003
   3.8374999999999999       0.11327896245097241       1.92257634378582300E-003
   3.8399999999999999       0.11344014933045590       1.93275758791395733E-003
   3.8424999999999994       0.11360217600361983       1.94305627338535415E-003
   3.8450000000000006       0.11376506114873264       1.95347526833655879E-003
   3.8475000000000001       0.11392882418669886       1.96401755703015917E-003
   3.8500000000000001       0.11409348563521725       1.97468625193344396E-003
   3.8525000000000000       0.11425906590827192       1.98548457935904298E-003
   3.8550000000000000       0.11442558723346265       1.99641591947141619E-003
   3.8574999999999995       0.11459307246012795       2.00748379314596125E-003
   3.8599999999999999       0.11476154542749008       2.01869187633112136E-003
   3.8625000000000003       0.11493103102635573       2.03004400977457519E-003
   3.8650000000000002       0.11510155526586949       2.04154420954838446E-003
   3.8675000000000002       0.11527314534583380       2.05319667845469235E-003
   3.8700000000000001       0.11544582973517582       2.06500581840393660E-003
   3.8724999999999996       0.11561963825721244       2.07697624386871116E-003
   3.8750000000000000       0.11579460218244918       2.08911279653001226E-003
   3.8775000000000004       0.11597075432643630       2.10142056118755964E-003
   3.8799999999999999       0.11614812917344640       2.11390488344255934E-003
   3.8824999999999998       0.11632676297753457       2.12657138842674417E-003
   3.8849999999999998       0.11650669390815009       2.13942600196339065E-003
   3.8874999999999997       0.11668796219227363       2.15247497348819861E-003
   3.8900000000000001       0.11687061028291806       2.16572490149681074E-003
   3.8925000000000005       0.11705468300047590       2.17918276078593468E-003
   3.8950000000000000       0.11724022778180598       2.19285593427984930E-003
   3.8975000000000000       0.11742729485899296       2.20675224649110116E-003
   3.8999999999999999       0.11761593686811007       2.22087998951937685E-003
   3.9024999999999999       0.11780621167609880       2.23524801354206114E-003
   3.9049999999999994       0.11799817884033194       2.24986570162443627E-003
   3.9075000000000006       0.11819190312306478       2.26474308251537089E-003
   3.9100000000000001       0.11838745173111484       2.27989083006686476E-003
   3.9125000000000001       0.11858489847622276       2.29532040133769788E-003
   3.9150000000000000       0.11878432175864656       2.31104406428298079E-003
   3.9175000000000000       0.11898580572768003       2.32707499490346055E-003
   3.9199999999999995       0.11918944089357804       2.34342737424573242E-003
   3.9224999999999999       0.11939532482604867       2.36011649915092480E-003
   3.9250000000000003       0.11960356295478086       2.37715890921180598E-003
   3.9275000000000002       0.11981426949085898       2.39457253293623353E-003
   3.9300000000000002       0.12002756849217557       2.41237685679298805E-003
   3.9325000000000001       0.12024359510136721       2.43059312167793551E-003
   3.9349999999999996       0.12046249699173188       2.44924455244192310E-003
   3.9375000000000000       0.12068443606553850       2.46835662754764373E-003
   3.9400000000000004       0.12090959012206580       2.48795739081005083E-003
   3.9424999999999999       0.12113815659837553       2.50807785835152489E-003
   3.9449999999999998       0.12137035365957720       2.52875243659749166E-003
   3.9474999999999998       0.12160642365064296       2.55001947007508622E-003
   3.9499999999999997       0.12184663968145786       2.57192195853462278E-003
   3.9525000000000001       0.12209130814008355       2.59450832142334858E-003
   3.9550000000000005       0.12234077657134972       2.61783344540031859E-003
   3.9575000000000000       0.12259544022480641       2.64195992760861940E-003
   3.9600000000000000       0.12285575422965654       2.66695973599684853E-003
   3.9624999999999999       0.12312224529357073       2.69291626061455647E-003
   3.9649999999999999       0.12339552911251918       2.71992703771686177E-003
   3.9674999999999994       0.12367633303328197       2.74810735821983581E-003
   3.9700000000000006       0.12396552673391478       2.77759515395473600E-003
   3.9725000000000001       0.12426416433932674       2.80855775468337931E-003
   3.9750000000000001       0.12457354616834480       2.84120153059755137E-003
   3.9775000000000000       0.12489530512276797       2.87578592076167573E-003
   3.9800000000000000       0.12523154096484901       2.91264479791625893E-003
   3.9824999999999995       0.12558503342826130       2.95222035546514406E-003
   3.9849999999999999       0.12595959969643256       2.99511986648331703E-003
   3.9875000000000003       0.12636072885905483       3.04221739081554123E-003
   3.9900000000000002       0.12679683791283974       3.09485413944838228E-003
   3.9925000000000002       0.12728208741112104       3.15528748038726176E-003
   3.9950000000000001       0.12784406835047540       3.22791806601897824E-003
   3.9974999999999996       0.12855395112784571       3.32410446798530722E-003
   4.0000000000000000       0.13016011501945982       3.56338523673474950E-003
   4.0025000000000004       0.12999464191545457       5.08805636067487417E-003
   4.0049999999999999       0.12997219709531518       5.71831399662324838E-003
   4.0075000000000003       0.12997325089890496       6.20186693139560853E-003
   4.0099999999999998       0.12998645330577319       6.60965173465844630E-003
   4.0125000000000002       0.13000741018954923       6.96912333749849164E-003
   4.0149999999999997       0.13003386846487155       7.29435130783472659E-003
   4.0175000000000001       0.13006449001102993       7.59368733204002222E-003
   4.0199999999999996       0.13009840320263827       7.87256885990045285E-003
   4.0225000000000000       0.13013500276102019       8.13476993044539090E-003
   4.0250000000000004       0.13017384810456781       8.38303633350725996E-003
   4.0274999999999999       0.13021460672152277       8.61943936896444364E-003
   4.0300000000000002       0.13025702035146750       8.84558702842115629E-003
   4.0324999999999998       0.13030088367402648       9.06275710800162962E-003
   4.0350000000000001       0.13034603026346336       9.27198486658510450E-003
   4.0374999999999996       0.13039232300130893       9.47412286944603922E-003
   4.0400000000000000       0.13043964732833163       9.66988309698316520E-003
   4.0425000000000004       0.13048790636218047       9.85986734636913609E-003
   4.0449999999999999       0.13053701733422093       1.00445896769491005E-002
   4.0475000000000003       0.13058690882905030       1.02244932966703457E-002
   4.0499999999999998       0.13063751874523899       1.03999634940446731E-002
   4.0525000000000002       0.13068879267471614       1.05713376850027699E-002
   4.0549999999999997       0.13074068263632721       1.07389133267796911E-002
   4.0579999999999998       0.13080370413179060       1.09353593905261812E-002
   4.0599999999999996       0.13084614493911539       1.10636956214788754E-002
   4.0625000000000000       0.13089964525627198       1.12213483274752543E-002
   4.0650000000000004       0.13095361633693084       1.13761021265332742E-002
   4.0674999999999999       0.13100803044924811       1.15281285871151242E-002
   4.0700000000000003       0.13106286241633441       1.16775834115228575E-002
   4.0724999999999998       0.13111808929910426       1.18246084093486283E-002
   4.0750000000000002       0.13117369012799066       1.19693331665174808E-002
   4.0774999999999997       0.13122964567462575       1.21118764653845440E-002
   4.0800000000000001       0.13128593825349943       1.22523474995185396E-002
   4.0824999999999996       0.13134255156563818       1.23908469198560547E-002
   4.0850000000000000       0.13139947053566300       1.25274677363040113E-002
   4.0875000000000004       0.13145668119733037       1.26622961030637311E-002
   4.0899999999999999       0.13151417058054046       1.27954120022047754E-002
   4.0925000000000002       0.13157192661495626       1.29268898423784712E-002
   4.0949999999999998       0.13162993804876605       1.30567989853418217E-002
   4.0975000000000001       0.13168819436000867       1.31852042086739937E-002
   4.0999999999999996       0.13174668571130563       1.33121661185683221E-002
   4.1025000000000000       0.13180540287718254       1.34377415131328084E-002
   4.1050000000000004       0.13186433719521359       1.35619837074996853E-002
   4.1074999999999999       0.13192348051926750       1.36849428238953862E-002
   4.1100000000000003       0.13198282517762489       1.38066660514345567E-002
   4.1124999999999998       0.13204236393536067       1.39271978794091398E-002
   4.1150000000000002       0.13210208996047298       1.40465803073023376E-002
   4.1174999999999997       0.13216199678989790       1.41648530339341747E-002
   4.1200000000000001       0.13222207831550611       1.42820536303242557E-002
   4.1224999999999996       0.13228232873341156       1.43982176923071348E-002
   4.1250000000000000       0.13234274257411274       1.45133789873886348E-002
   4.1275000000000004       0.13240331457283289       1.46275695712990011E-002
   4.1299999999999999       0.13246403978296958       1.47408199195491786E-002
   4.1325000000000003       0.13252491347927042       1.48531590257541240E-002
   4.1349999999999998       0.13258593116058387       1.49646145015707079E-002
   4.1375000000000002       0.13264708853535573       1.50752126664616733E-002
   4.1399999999999997       0.13270838150830833       1.51849786301197706E-002
   4.1425000000000001       0.13276980614955589       1.52939363661262918E-002
   4.1449999999999996       0.13283135875782201       1.54021087903411531E-002
   4.1475000000000000       0.13289303573829706       1.55095178124821410E-002
   4.1500000000000004       0.13295483366747990       1.56161844041539499E-002
   4.1524999999999999       0.13301674926566442       1.57221286517507733E-002
   4.1550000000000002       0.13307877938869203       1.58273698074283750E-002
   4.1574999999999998       0.13314092103926115       1.59319263386434665E-002
   4.1600000000000001       0.13320317128400455       1.60358159629884305E-002
   4.1624999999999996       0.13326552736058031       1.61390557025600720E-002
   4.1650000000000000       0.13332798659574327       1.62416619129116674E-002
   4.1675000000000004       0.13339054641855361       1.63436503206920332E-002
   4.1699999999999999       0.13345320435502961       1.64450360566533380E-002
   4.1725000000000003       0.13351595802315419       1.65458336864722291E-002
   4.1749999999999998       0.13357880512820589       1.66460572395582644E-002
   4.1775000000000002       0.13364174345839019       1.67457202360084684E-002
   4.1799999999999997       0.13370477088074698       1.68448357118504317E-002
   4.1825000000000001       0.13376788533731371       1.69434162427058790E-002
   4.1849999999999996       0.13383108484152414       1.70414739659925547E-002
   4.1875000000000000       0.13389436747482653       1.71390206017740729E-002
   4.1900000000000004       0.13395773138350453       1.72360674723560856E-002
   4.1924999999999999       0.13402117477568523       1.73326255207199055E-002
   4.1950000000000003       0.13408469591852329       1.74287053278767839E-002
   4.1974999999999998       0.13414829313554563       1.75243171292182275E-002
   4.2000000000000002       0.13421196480414929       1.76194708299334361E-002
   4.2024999999999997       0.13427570935323796       1.77141760195567537E-002
   4.2050000000000001       0.13433952526099116       1.78084419857054144E-002
   4.2074999999999996       0.13440341105275516       1.79022777270608467E-002
   4.2100000000000000       0.13446736529904801       1.79956919656446904E-002
   4.2125000000000004       0.13453138661367209       1.80886931584349764E-002
   4.2149999999999999       0.13459547365192592       1.81812895083654780E-002
   4.2175000000000002       0.13465962510890966       1.82734889747480159E-002
   4.2199999999999998       0.13472383971791846       1.83652992831535439E-002
   4.2225000000000001       0.13478811624891773       1.84567279347866396E-002
   4.2249999999999996       0.13485245350709543       1.85477822153840774E-002
   4.2275000000000000       0.13491685033148734       1.86384692036673169E-002
   4.2300000000000004       0.13498130559366928       1.87287957793748697E-002
   4.2324999999999999       0.13504581819651429       1.88187686309010185E-002
   4.2350000000000003       0.13511038707300962       1.89083942625630323E-002
   4.2374999999999998       0.13517501118512990       1.89976790015191146E-002
   4.2400000000000002       0.13523968951899376       1.90866290038255795E-002
   4.2424999999999997       0.13530442110322091       1.91752502634509950E-002
   4.2450000000000001       0.13536920496814070       1.92635486126424144E-002
   4.2474999999999996       0.13543404018573865       1.93515297334056029E-002
   4.2500000000000000       0.13549892584779738       1.94391991599948202E-002
   4.3262499999999999       0.13749828546070852       2.19870566490959693E-002
   4.4024999999999999       0.13952673147637779       2.43536493437451901E-002
   4.4787499999999998       0.14157441640749974       2.65990519776215413E-002
   4.5549999999999997       0.14363546346050385       2.87592420034381048E-002
   4.6312499999999996       0.14570606453665166       3.08576463287016690E-002
   4.7074999999999996       0.14778360201640670       3.29104525879698115E-002
   4.7837500000000004       0.14986619305116211       3.49293556961075627E-002
   4.8600000000000003       0.15195243257032501       3.69231039012249615E-002
   4.9362500000000002       0.15404123878296300       3.88984271135867921E-002
   5.0125000000000002       0.15613175556267347       4.08606234580023431E-002
   5.0887500000000001       0.15822328829164706       4.28139455108505068E-002
   5.1650000000000000       0.16031526020835907       4.47618634524061393E-002
   5.2412500000000000       0.16240718199121906       4.67072496193921202E-002
   5.3174999999999999       0.16449863000694434       4.86525111366418808E-002
   5.3937499999999998       0.16658923047970864       5.05996872882157472E-002
   5.4699999999999998       0.16867864777678376       5.25505223398353635E-002
   5.5462499999999997       0.17076657562033715       5.45065208996846282E-002
   5.6224999999999996       0.17285273041778765       5.64689906205482345E-002
   5.6987500000000004       0.17493684615108729       5.84390755688752525E-002
   5.7750000000000004       0.17701867042976027       6.04177826078793057E-002
   5.8512500000000003       0.17909796142396864       6.24060024799036189E-002
   5.9275000000000002       0.18117448547067133       6.44045268169123886E-002
   6.0037500000000001       0.18324801519230979       6.64140619851327219E-002
   6.0800000000000001       0.18531832805957665       6.84352404612258575E-002
   6.1562500000000000       0.18738520511623574       7.04686301842932655E-002
   6.2324999999999999       0.18944843043035736       7.25147425129715889E-002
   6.3087499999999999       0.19150778993223500       7.45740386138980943E-002
   6.3849999999999998       0.19356307117155219       7.66469351050756836E-002
   6.4612499999999997       0.19561406285537597       7.87338087318226049E-002
   6.5375000000000005       0.19766055454747028       8.08350003742178830E-002
   6.6137499999999996       0.19970233645816546       8.29508184868694015E-002
   6.6900000000000013       0.20173919930426862       8.50815420654373739E-002
   6.7662500000000003       0.20377093422619263       8.72274232178589654E-002
   6.8425000000000002       0.20579733275188028       8.93886894038313229E-002
   6.9187500000000002       0.20781818675869104       9.15655453769009114E-002
   6.9949999999999992       0.20983328866756390       9.37581749781906670E-002
   7.0712500000000000       0.21184243126178989       9.59667425534282414E-002
   7.1475000000000000       0.21384540792627801       9.81913943731650696E-002
   7.2237500000000008       0.21584201270415820       0.10043225981947446     
   7.2999999999999998       0.21783204040649290       0.10268945246402676     
   7.3762499999999998       0.21981528673250611       0.10496307103778608     
   7.4524999999999997       0.22179154839794993       0.10725320030713763     
   7.5287499999999987       0.22376062326959370       0.10955991186900987     
   7.6050000000000004       0.22572231050412822       0.11188326487568501     
   7.6812499999999995       0.22767641069004060       0.11422330669843322     
   7.7575000000000003       0.22962272599121780       0.11658007353779679     
   7.8337500000000002       0.23156106029123036       0.11895359098725690     
   7.9100000000000010       0.23349121933736730       0.12134387455608250     
   7.9862500000000001       0.23541301088362415       0.12375093015636747     
   8.0625000000000000       0.23732624483192485       0.12617475455857488     
   8.1387499999999999       0.23923073337095246       0.12861533581930956     
   8.2149999999999999       0.24112629111203973       0.13107265368451967     
   8.2912499999999998       0.24301273522166150       0.13354667997087910     
   8.3674999999999997       0.24488988555015873       0.13603737892772583     
   8.4437499999999996       0.24675756475641314       0.13854470758162321     
   8.5199999999999996       0.24861559842826439       0.14106861606536691     
   8.5962499999999995       0.25046381519850969       0.14360904793306906     
   8.6724999999999994       0.25230204681969964       0.14616594044156189     
   8.7487499999999994       0.25413012841676824       0.14873922492620820     
   8.8249999999999993       0.25594789837087184       0.15132882695682343     
   8.9012499999999992       0.25775519856068269       0.15393466669337239     
   8.9774999999999991       0.25955187441760325       0.15655665912966582     
   9.0537500000000009       0.26133777501138183       0.15919471435010782     
   9.1300000000000008       0.26311275313000093       0.16184873777928865     
   9.2062500000000007       0.26487666535382542       0.16451863042473949     
   9.2825000000000006       0.26662937212413534       0.16720428911312993     
   9.3587500000000006       0.26837073780626847       0.16990560672021907     
   9.4350000000000005       0.27010063074764173       0.17262247239494766     
   9.5112500000000004       0.27181892333088264       0.17535477177815667     
   9.5875000000000004       0.27352549202218646       0.17810238721647398     
   9.6637500000000003       0.27522021741485730       0.18086519797190101     
   9.7400000000000002       0.27690298426782289       0.18364308042752187     
   9.8162500000000001       0.27857368153881101       0.18643590828956863     
   9.8925000000000001       0.28023220241186098       0.18924355278582969     
   9.9687500000000000       0.28187844439471116       0.19206588291178239     
   10.045000000000000       0.28351230903269670       0.19490276541561136     
   10.121200000000000       0.28513264326740589       0.19775219089079593     
   10.197500000000000       0.28674253458796783       0.20061964570153992     
   10.273800000000000       0.28833976286056684       0.20350126135865201     
   10.350000000000000       0.28992217839026813       0.20639309363990602     
   10.426200000000000       0.29149180606375807       0.20929876934281413     
   10.502500000000000       0.29305060788115295       0.21222198690535685     
   10.578799999999999       0.29459644696542736       0.21515879898947624     
   10.654999999999999       0.29612725869528045       0.21810518634339146     
   10.731199999999999       0.29764501769325236       0.22106484520703873     
   10.807499999999999       0.29915163426149716       0.22404154110606009     
   10.883699999999999       0.30064310763350949       0.22702732666718414     
   10.960000000000001       0.30212330489937134       0.23002989345239336     
   11.036300000000001       0.30359021658864499       0.23304518631363647     
   11.112500000000001       0.30504190689424582       0.23606908355571685     
   11.188800000000001       0.30648215061549455       0.23910937720702144     
   11.265000000000001       0.30790714112918804       0.24215795389565395     
   11.341200000000001       0.30931874730235004       0.24521864679064448     
   11.417500000000000       0.31071877156503180       0.24829535331910865     
   11.493800000000000       0.31210533266654961       0.25138392219163597     
   11.570000000000000       0.31347662365367779       0.25448014081023246     
   11.646200000000000       0.31483445813784477       0.25758790919487684     
   11.722500000000000       0.31618058314666175       0.26071118945947491     
   11.798800000000000       0.31751320173354336       0.26384577154340966     
   11.875000000000000       0.31883059255644786       0.26698738852636811     
   11.951200000000000       0.32013451266984005       0.27014000603650090     
   12.027500000000000       0.32142665175549057       0.27330764895053755     
   12.103800000000000       0.32270529811008269       0.27648605446025531     
   12.180000000000000       0.32396881395006033       0.27967090500290803     
   12.256200000000000       0.32521889854591263       0.28286623040987358     
   12.332500000000000       0.32645718410574265       0.28607611766519514     
   12.408799999999999       0.32768204120459177       0.28929625389682967     
   12.484999999999999       0.32889191496642955       0.29252227553906657     
   12.561199999999999       0.33008844590751785       0.29575827499457552     
   12.637499999999999       0.33127320728563020       0.29900839913574917     
   12.713699999999999       0.33244312552437572       0.30226401141672926     
   12.789999999999999       0.33360130593256704       0.30553354152262119     
   12.866299999999999       0.33474624172765860       0.30881261027404705     
   12.942500000000003       0.33587649801715941       0.31209679081208552     
   13.018800000000001       0.33699508345423002       0.31539459473885256     
   13.095000000000001       0.33809911030063017       0.31869727204562165     
   13.171199999999999       0.33919009974509712       0.32200903570945150     
   13.247500000000000       0.34026950649175142       0.32533414874117550     
   13.323800000000002       0.34133594125370753       0.32866817249207519     
   13.400000000000000       0.34238808456752934       0.33200662400399800     
   13.476200000000000       0.34342739720278231       0.33535377400215510     
   13.552499999999998       0.34445527433378720       0.33871394140034744     
   13.628800000000000       0.34547040223414283       0.34208265120855713     
   13.705000000000000       0.34647153548700454       0.34545538609235610     
   13.781200000000000       0.34746007446815175       0.34883647297782083     
   13.857500000000000       0.34843735499504508       0.35223028535500805     
   13.933799999999998       0.34940213643194040       0.35563231410523766     
   14.010000000000002       0.35035324506312926       0.35903800980066125     
   14.086200000000000       0.35129202092505296       0.36245175418069137     
   14.162500000000000       0.35221974055095456       0.36587797402418459     
   14.238799999999999       0.35313523398335706       0.36931212824854642     
   14.315000000000000       0.35403739644908117       0.37274963696347091     
   14.391200000000000       0.35492750779101001       0.37619493527200798     
   14.467499999999999       0.35580678555568052       0.37965250195265610     
   14.543799999999999       0.35667412791113923       0.38311776545665654     
   14.619999999999997       0.35752849644712509       0.38658611666925741     
   14.696200000000001       0.35837111123502108       0.39006204261670213     
   14.772500000000001       0.35920313157796280       0.39355007309485412     
   14.848799999999999       0.36002352125573694       0.39704560729591715     
   14.924999999999999       0.36083130569850874       0.40054400794716249     
   15.001200000000003       0.36162764595569596       0.40404981307641907     
   15.077500000000001       0.36241364348446664       0.40756760238157780     
   15.153800000000000       0.36318832520431976       0.41109274697461934     
   15.230000000000000       0.36395077771300766       0.41462058218262982     
   15.306200000000000       0.36470210357595045       0.41815569598909019     
   15.382500000000002       0.36544334702090930       0.42170271712366969     
   15.458800000000000       0.36617359577761183       0.42525698952658014     
   15.535000000000000       0.36689199481425000       0.42881382119038786     
   15.611199999999998       0.36759958909266871       0.43237784919590444     
   15.687500000000000       0.36829736683679509       0.43595375097690242     
   15.763800000000002       0.36898447346327962       0.43953684279046795     
   15.840000000000000       0.36966011031368518       0.44312240585982310     
   15.916200000000000       0.37032526611288502       0.44671512618808962     
   15.992499999999998       0.37098087298378590       0.45031972821895117     
   16.068800000000000       0.37162613245340720       0.45393150166329960     
   16.145000000000000       0.37226030000506283       0.45754570115580007     
   16.221200000000000       0.37288430678659301       0.46116705841178929     
   16.297499999999999       0.37349903320521793       0.46480034884085442     
   16.373799999999999       0.37410373334896463       0.46844083409075554     
   16.449999999999999       0.37469771281566855       0.47208373973862394     
   16.526199999999999       0.37528184983751206       0.47573384734632929     
   16.602499999999999       0.37585697013654418       0.47939597824194369     
   16.678799999999999       0.37642237940443707       0.48306536712080772     
   16.754999999999999       0.37697743217157609       0.48673721104105350     
   16.831199999999999       0.37752295198295865       0.49041633763330905     
   16.907499999999999       0.37805971505015112       0.49410761940326337     
   16.983799999999999       0.37858707407316877       0.49780626034065162     
   17.059999999999999       0.37910443168786606       0.50150742984137375     
   17.136199999999999       0.37961255977122210       0.50521600422018464     
   17.212499999999999       0.38011218162740740       0.50893690173500972     
   17.288799999999998       0.38060269677730035       0.51266529727110310     
   17.364999999999998       0.38108355340785433       0.51639633089603010     
   17.441199999999998       0.38155547210743068       0.52013492693358609     
   17.517499999999998       0.38201912576834407       0.52388605164592605     
   17.593800000000002       0.38247395972109816       0.52764485107219272     
   17.670000000000002       0.38291946485856815       0.53140643341769656     
   17.746200000000002       0.38335631114690000       0.53517577081320722     
   17.822500000000002       0.38378512332342046       0.53895787977421417     
   17.898800000000001       0.38420538936571047       0.54274787449464290     
   17.975000000000001       0.38461664136947554       0.54654083026128442     
   18.051200000000001       0.38501950082258996       0.55034176914853161     
   18.127500000000001       0.38541454455686086       0.55415575772502790     
   18.203800000000001       0.38580130118840883       0.55797787657498910     
   18.280000000000001       0.38617934282055005       0.56180316717544310     
   18.356200000000001       0.38654924305146665       0.56563670174319813     
   18.432500000000001       0.38691153150659352       0.56948359745642108     
   18.508800000000001       0.38726577756352598       0.57333890225270934     
   18.585000000000001       0.38761159061086425       0.57719762033258415     
   18.661200000000001       0.38794949758495623       0.58106487536922602     
   18.737500000000001       0.38827998271675590       0.58494583760635332     
   18.813800000000001       0.38860265275385597       0.58883551788734156     
   18.890000000000001       0.38891715432612500       0.59272888329030848     
   18.966200000000001       0.38922396843950019       0.59663110984889400     
   19.042500000000000       0.38952353460774003       0.60054742198849953     
   19.118800000000000       0.38981549614547856       0.60447279250940189     
   19.195000000000000       0.39009953521634005       0.60840214878886312     
   19.271200000000000       0.39037608796810785       0.61234072087680536     
   19.347500000000000       0.39064554973486881       0.61629378848851057     
   19.423700000000000       0.39090726074120802       0.62025108521300454     
   19.500000000000000       0.39116195311688584       0.62422309476109628     
   19.576300000000000       0.39140932267383205       0.62820472907037961     
   19.652500000000000       0.39164910240058554       0.63219085140372633     
   19.728800000000000       0.39188196333629538       0.63619202656301255     
   19.805000000000000       0.39210733551663751       0.64019787067340905     
   19.881200000000000       0.39232556802898166       0.64421372707979563     
   19.957500000000000       0.39253697125141768       0.64824499347291931     


==> anc/M0_2_7_v2.dat <==
  2.12500000000000015E-002  4.14436860856842964E-004  4.23234776452239661E-010
  4.49999999999999983E-002  8.79028272638392128E-004  4.36649490039597148E-008
  6.87500000000000056E-002  1.34493688627537636E-003  1.02499224076696268E-007
  9.24999999999999989E-002  1.81222370346217454E-003  1.86610536677468585E-007
  0.11625000000000002       2.28089831380247571E-003  2.96432981753018618E-007
  0.14000000000000001       2.75097042976532938E-003  4.32409327351914118E-007
  0.16375000000000001       3.22244988906305327E-003  5.94991228859029333E-007
  0.18750000000000000       3.69534665709095756E-003  7.84639449677591977E-007
  0.21124999999999999       4.16967082943091750E-003  1.00182408859017700E-006
  0.23499999999999999       4.64543263442088444E-003  1.24702481403965543E-006
  0.25874999999999998       5.12264243579252116E-003  1.52073110558132376E-006
  0.28249999999999997       5.60131073537923144E-003  1.82344250276812759E-006
  0.30625000000000002       6.08144817589693042E-003  2.15566886174196315E-006
  0.33000000000000002       6.56306554380003699E-003  2.51793061981597041E-006
  0.35375000000000001       7.04617377221521558E-003  2.91075906834480160E-006
  0.37750000000000000       7.53078394392413687E-003  3.33469663417906011E-006
  0.40125000000000000       8.01690729457915988E-003  3.79029717010658433E-006
  0.42499999999999999       8.50455521571912530E-003  4.27812625443080721E-006
  0.44874999999999998       8.99373925814764101E-003  4.79876150027688512E-006
  0.47249999999999992       9.48447113527276647E-003  5.35279287482440786E-006
  0.49625000000000008       9.97676272656711910E-003  5.94082302891636263E-006
  0.52000000000000002       1.04706260811269578E-002  6.56346763743681590E-006
  0.54374999999999996       1.09660734213336466E-002  7.22135575087814680E-006
  0.56750000000000000       1.14631171466212482E-002  7.91513015853795587E-006
  0.59125000000000005       1.19617698384792050E-002  8.64544776461901030E-006
  0.61499999999999999       1.24620442600391710E-002  9.41297997294443422E-006
  0.63875000000000004       1.29639533666527067E-002  1.02184130924547380E-005
  0.66249999999999998       1.34675103059018753E-002  1.10624487488016087E-005
  0.68625000000000003       1.39727284229925371E-002  1.19458043137579961E-005
  0.70999999999999996       1.44796212652460229E-002  1.28692133486506747E-005
  0.73375000000000001       1.49882025867278650E-002  1.38334260631372699E-005
  0.75749999999999995       1.54984863530187849E-002  1.48392097899628994E-005
  0.78125000000000000       1.60104867461335135E-002  1.58873494763653328E-005
  0.80500000000000016       1.65242181695930933E-002  1.69786481928281635E-005
  0.82875000000000010       1.70396952536567454E-002  1.81139276599168572E-005
  0.85250000000000004       1.75569328607196179E-002  1.92940287939698891E-005
  0.87624999999999997       1.80759460908829321E-002  2.05198122724542147E-005
  0.90000000000000002       1.85967502877035298E-002  2.17921591198365771E-005
  0.92374999999999996       1.91193610441300205E-002  2.31119713148646494E-005
  0.94750000000000001       1.96437942086332036E-002  2.44801724201984727E-005
  0.97124999999999995       2.01700658915386008E-002  2.58977082353802099E-005
  0.99500000000000000       2.06981924715696937E-002  2.73655474741830362E-005
   1.0187500000000000       2.12281906612926188E-002  2.88846825472803223E-005
   1.0425000000000000       2.17600772823004357E-002  3.04561299786792694E-005
   1.0662499999999999       2.22938696158489387E-002  3.20809316233319707E-005
   1.0900000000000001       2.28295851853601191E-002  3.37601551542521258E-005
   1.1137500000000000       2.33672418154684119E-002  3.54948949465593133E-005
   1.1375000000000000       2.39068576467439987E-002  3.72862729360290177E-005
   1.1612499999999999       2.44484511395574068E-002  3.91354394948269083E-005
   1.1850000000000001       2.49920410837581909E-002  4.10435743501959838E-005
   1.2087500000000000       2.55376466075679723E-002  4.30118875382090834E-005
   1.2324999999999999       2.60852871867954528E-002  4.50416203959271068E-005
   1.2562500000000001       2.66349826543879412E-002  4.71340465938255044E-005
   1.2800000000000000       2.71867532103349380E-002  4.92904732104625115E-005
   1.3037500000000000       2.77406194319399432E-002  5.15122418514750896E-005
   1.3274999999999999       2.82966022844778169E-002  5.38007298151071446E-005
   1.3512500000000001       2.88547231322557329E-002  5.61573513066093027E-005
   1.3750000000000000       2.94150037500970005E-002  5.85835587039841777E-005
   1.3987499999999999       2.99774663352679570E-002  6.10808438776982071E-005
   1.4225000000000001       3.05421335198695597E-002  6.36507395671453470E-005
   1.4462500000000000       3.11090283837161877E-002  6.62948208168076563E-005
   1.4700000000000000       3.16781744677258614E-002  6.90147064752477283E-005
   1.4937499999999999       3.22495957878473211E-002  7.18120607602573766E-005
   1.5175000000000001       3.28233168495510527E-002  7.46885948936936600E-005
   1.5412500000000000       3.33993626629126988E-002  7.76460688097613776E-005
   1.5649999999999999       3.39777587583196400E-002  8.06862929407345289E-005
   1.5887500000000001       3.45585312028327193E-002  8.38111300843711460E-005
   1.6125000000000000       3.51417066172375406E-002  8.70224973575476783E-005
   1.6362500000000000       3.57273121938219557E-002  9.03223682409394030E-005
   1.6599999999999999       3.63153757149183576E-002  9.37127747198914152E-005
   1.6837500000000001       3.69059255722521684E-002  9.71958095269674941E-005
   1.7075000000000000       3.74989907871406056E-002  1.00773628492036144E-004
   1.7312500000000000       3.80946010315885569E-002  1.04448453006153816E-004
   1.7549999999999999       3.86927866503315662E-002  1.08222572605934315E-004
   1.7787500000000001       3.92935786838793932E-002  1.12098347685559390E-004
   1.8025000000000000       3.98970088926171237E-002  1.16078212344091890E-004
   1.8262499999999999       4.05031097820248015E-002  1.20164677376293982E-004
   1.8499999999999999       4.11119146290806689E-002  1.24360333415744431E-004
   1.8737499999999998       4.17234575099179189E-002  1.28667854239686427E-004
   1.8974999999999997       4.23377733288095026E-002  1.33090000245732784E-004
   1.9212499999999997       4.29548978485612548E-002  1.37629622111306026E-004
   1.9450000000000001       4.35748677223990744E-002  1.42289664647503002E-004
   1.9687500000000000       4.41977205274425439E-002  1.47073170859972336E-004
   1.9924999999999999       4.48234947998639860E-002  1.51983286230348679E-004
   2.0162499999999999       4.54522300718396416E-002  1.57023263232848148E-004
   2.0400000000000000       4.60839669104075866E-002  1.62196466101773175E-004
   2.0637500000000002       4.67187469583559209E-002  1.67506375866932432E-004
   2.0874999999999999       4.73566129772746980E-002  1.72956595675345518E-004
   2.1112500000000001       4.79976088929150863E-002  1.78550856419108133E-004
   2.1349999999999998       4.86417798430112888E-002  1.84293022690921196E-004
   2.1587499999999999       4.92891722277331371E-002  1.90187099090600499E-004
   2.1825000000000001       4.99398337629510802E-002  1.96237236907843561E-004
   2.2062499999999998       5.05938135365104485E-002  2.02447741208703513E-004
   2.2300000000000000       5.12511620677290683E-002  2.08823078355605495E-004
   2.2537500000000001       5.19119313703491972E-002  2.15367883993361204E-004
   2.2774999999999999       5.25761750191969593E-002  2.22086971536536877E-004
   2.3012500000000000       5.32439482208226997E-002  2.28985341196731178E-004
   2.3250000000000002       5.39153078884214848E-002  2.36068189591833556E-004
   2.3487499999999999       5.45903127213595296E-002  2.43340919983274143E-004
   2.3725000000000001       5.52690232896625444E-002  2.50809153191590981E-004
   2.3962500000000002       5.59515021238548502E-002  2.58478739245457465E-004
   2.4199999999999999       5.66378138105755949E-002  2.66355769824677007E-004
   2.4437500000000001       5.73280250944389266E-002  2.74446591563596361E-004
   2.4674999999999998       5.80222049866506787E-002  2.82757820288038087E-004
   2.4912500000000000       5.87204248809453169E-002  2.91296356266283372E-004
   2.5150000000000001       5.94227586774633901E-002  3.00069400562925199E-004
   2.5387499999999998       6.01292829152535527E-002  3.09084472593725923E-004
   2.5625000000000000       6.08400769141546130E-002  3.18349428990060323E-004
   2.5862500000000002       6.15552229268924722E-002  3.27872483893266108E-004
   2.6099999999999999       6.22748063023179921E-002  3.37662230812461341E-004
   2.6337500000000000       6.29989156608120882E-002  3.47727666194348696E-004
   2.6575000000000002       6.37276430829998158E-002  3.58078214870389611E-004
   2.6812499999999999       6.44610843130446615E-002  3.68723757565934409E-004
   2.7050000000000001       6.51993389779408350E-002  3.79674660677622891E-004
   2.7287499999999998       6.59425108243896357E-002  3.90941808550148719E-004
   2.7524999999999999       6.66907079750351517E-002  4.02536638511754479E-004
   2.7762500000000001       6.74440432060526840E-002  4.14471178960122244E-004
   2.7999999999999998       6.82026342483321030E-002  4.26758090827404147E-004
   2.8237500000000000       6.89666041147838360E-002  4.39410712795695511E-004
   2.8475000000000001       6.97360814566231751E-002  4.52443110683341037E-004
   2.8712499999999999       7.05112009518691907E-002  4.65870131479179767E-004
   2.8950000000000000       7.12921037297309795E-002  4.79707462567496954E-004
   2.9187500000000002       7.20789378248420237E-002  4.93971696692800297E-004
   2.9424999999999999       7.28718587272506324E-002  5.08680403790214876E-004
   2.9662500000000001       7.36710298961623933E-002  5.23852209562047401E-004
   2.9900000000000002       7.44766233574296194E-002  5.39506882480522286E-004
   3.0137499999999999       7.52888204614421686E-002  5.55665430830388943E-004
   3.0375000000000001       7.61078124740388051E-002  5.72350208607965761E-004
   3.0612499999999998       7.69338018341647195E-002  5.89585037807290068E-004
   3.0850000000000000       7.77670024720496650E-002  6.07395336739522600E-004
   3.1087500000000001       7.86076412456425122E-002  6.25808271583941800E-004
   3.1324999999999998       7.94559589958214046E-002  6.44852922244984277E-004
   3.1562500000000000       8.03122118414849734E-002  6.64560469717526072E-004
   3.1800000000000002       8.11766726360056839E-002  6.84964407466412211E-004
   3.2037499999999999       8.20496326105509682E-002  7.06100780679870662E-004
   3.2275000000000000       8.29314032347077679E-002  7.28008458010855411E-004
   3.2512500000000006       8.38223183309156350E-002  7.50729441350138837E-004
   3.2749999999999999       8.47227364867262911E-002  7.74309220327878706E-004
   3.2987500000000005       8.56330438182711373E-002  7.98797179678904638E-004
   3.3224999999999998       8.65536571500614277E-002  8.24247069414304123E-004
   3.3462500000000004       8.74850276910896230E-002  8.50717550028816404E-004
   3.3700000000000001       8.84276453060949125E-002  8.78272827889658883E-004
   3.3937500000000003       8.93820435515038647E-002  9.06983400172182920E-004
   3.4175000000000000       9.03488053550801362E-002  9.36926930314641113E-004
   3.4412500000000001       9.13285702169955721E-002  9.68189290983190501E-004
   3.4649999999999999       9.23220422060054141E-002  1.00086580323362814E-003
   3.4887500000000000       9.33300002697731029E-002  1.03506273407773328E-003
   3.5124999999999997       9.43533094323533578E-002  1.07089909768921733E-003
   3.5362499999999999       9.53929361246253493E-002  1.10850887529729105E-003
   3.5599999999999996       9.64499656787582843E-002  1.14804373924871006E-003
   3.5837500000000002       9.75256247604346649E-002  1.18967645641267954E-003
   3.6074999999999995       9.86213093250864203E-002  1.23360517674524499E-003
   3.6312500000000001       9.97386203043793829E-002  1.28005891062033146E-003
   3.6549999999999994       0.10087940960138758       1.32930462150639530E-003
   3.6787500000000000       0.10204584076185061       1.38165656318342653E-003
   3.7025000000000001       0.10324046972319835       1.43748878576278470E-003
   3.7262499999999998       0.10446635469784812       1.49725223552004544E-003
   3.7500000000000000       0.10572721044220125       1.56149871350860369E-003
   3.7525000000000004       0.10586214425311886       1.56854884947192131E-003
   3.7549999999999999       0.10599752137260070       1.57565700908038385E-003
   3.7574999999999998       0.10613334796778481       1.58282411914324175E-003
   3.7599999999999998       0.10626963036087328       1.59005113048818199E-003
   3.7624999999999997       0.10640637503473270       1.59733901883865777E-003
   3.7650000000000001       0.10654358863875807       1.60468878573281231E-003
   3.7675000000000005       0.10668127809038216       1.61210146092759243E-003
   3.7700000000000000       0.10681945020024738       1.61957809765178574E-003
   3.7725000000000000       0.10695811225057272       1.62711978228863578E-003
   3.7749999999999999       0.10709727162135685       1.63472762974616265E-003
   3.7774999999999999       0.10723693580389171       1.64240278469331949E-003
   3.7799999999999994       0.10737711276411366       1.65014642822703750E-003
   3.7825000000000006       0.10751781041878332       1.65795977102705305E-003
   3.7850000000000001       0.10765903699797212       1.66584406011766051E-003
   3.7875000000000001       0.10780080096589334       1.67380057894784130E-003
   3.7900000000000000       0.10794311103046762       1.68183064889418582E-003
   3.7925000000000000       0.10808597615340020       1.68993563084455047E-003
   3.7949999999999995       0.10822940556080238       1.69811692686771751E-003
   3.7974999999999999       0.10837340875439441       1.70637598197492736E-003
   3.8000000000000003       0.10851799552332934       1.71471428597945496E-003
   3.8025000000000002       0.10866317595667968       1.72313337546104632E-003
   3.8050000000000002       0.10880896045663410       1.73163483584251013E-003
   3.8075000000000001       0.10895535975245357       1.74022030358640710E-003
   3.8099999999999996       0.10910238491524091       1.74889146852040978E-003
   3.8125000000000000       0.10925004737358364       1.75765007630070743E-003
   3.8150000000000004       0.10939835893013282       1.76649793102356934E-003
   3.8174999999999999       0.10954733177918854       1.77543689799615316E-003
   3.8199999999999998       0.10969697860353207       1.78446890795007232E-003
   3.8224999999999998       0.10984731228207689       1.79359595509427216E-003
   3.8249999999999997       0.10999834637852991       1.80282010803204697E-003
   3.8275000000000001       0.11015009485257074       1.81214350825128915E-003
   3.8300000000000005       0.11030257216145886       1.82156837515481539E-003
   3.8325000000000000       0.11045579328551618       1.83109701008163351E-003
   3.8350000000000000       0.11060977375531930       1.84073180059908634E-003
   3.8374999999999999       0.11076452968074392       1.85047522508853686E-003
   3.8399999999999999       0.11092007778201894       1.86032985764955053E-003
   3.8424999999999994       0.11107643542296201       1.87029837334994910E-003
   3.8450000000000006       0.11123362064658823       1.88038355385215729E-003
   3.8475000000000001       0.11139165221330188       1.89058829344923595E-003
   3.8500000000000001       0.11155054964190575       1.90091560554776795E-003
   3.8525000000000000       0.11171033325368480       1.91136862963861781E-003
   3.8550000000000000       0.11187102421985311       1.92195063880132690E-003
   3.8574999999999995       0.11203264461268221       1.93266504779283335E-003
   3.8599999999999999       0.11219521746066775       1.94351542177724924E-003
   3.8625000000000003       0.11235876680813071       1.95450548575979658E-003
   3.8650000000000002       0.11252331777969915       1.96563913479569667E-003
   3.8675000000000002       0.11268889665016697       1.97692044505326514E-003
   3.8700000000000001       0.11285553092029051       1.98835368582024391E-003
   3.8724999999999996       0.11302324939915166       1.99994333255356423E-003
   3.8750000000000000       0.11319208229379811       2.01169408108566733E-003
   3.8775000000000004       0.11336206130696318       2.02361086311511184E-003
   3.8799999999999999       0.11353321974377487       2.03569886312640180E-003
   3.8824999999999998       0.11370559253222637       2.04796353516985274E-003
   3.8849999999999998       0.11387921673384950       2.06041063004197859E-003
   3.8874999999999997       0.11405413111343018       2.07304620731944443E-003
   3.8900000000000001       0.11423037667189730       2.08587666668082249E-003
   3.8925000000000005       0.11440799672267526       2.09890877327321718E-003
   3.8950000000000000       0.11458703705099822       2.11214968707784364E-003
   3.8975000000000000       0.11476754625102126       2.12560699840013811E-003
   3.8999999999999999       0.11494957573177371       2.13928876049441314E-003
   3.9024999999999999       0.11513318016964924       2.15320353409210238E-003
   3.9049999999999994       0.11531841761849491       2.16736042979257882E-003
   3.9075000000000006       0.11550535022413720       2.18176916657256397E-003
   3.9100000000000001       0.11569404401650200       2.19644011852223328E-003
   3.9125000000000001       0.11588456969507251       2.21138438656993475E-003
   3.9150000000000000       0.11607700308787092       2.22661387152426433E-003
   3.9175000000000000       0.11627142529130825       2.24214134951967320E-003
   3.9199999999999995       0.11646792383110847       2.25798057700953231E-003
   3.9224999999999999       0.11666659295717316       2.27414639093600698E-003
   3.9250000000000003       0.11686753451179015       2.29065483369204079E-003
   3.9275000000000002       0.11707085881966324       2.30752329490230626E-003
   3.9300000000000002       0.11727668571703412       2.32477067540086792E-003
   3.9325000000000001       0.11748514574744960       2.34241757780765400E-003
   3.9349999999999996       0.11769638155842299       2.36048652917613235E-003
   3.9375000000000000       0.11791054954188841       2.37900224256779209E-003
   3.9400000000000004       0.11812782177261397       2.39799192621103011E-003
   3.9424999999999999       0.11834838831357451       2.41748565127485613E-003
   3.9449999999999998       0.11857245997701306       2.43751679244322284E-003
   3.9474999999999998       0.11880027165645611       2.45812255972198933E-003
   3.9499999999999997       0.11903208494345134       2.47934461574884392E-003
   3.9525000000000001       0.11926819610754508       2.50122993262822139E-003
   3.9550000000000005       0.11950894882072446       2.52383191730754745E-003
   3.9575000000000000       0.11975471442142137       2.54721106963382970E-003
   3.9600000000000000       0.12000593617233610       2.57143727452459206E-003
   3.9624999999999999       0.12026312327755867       2.59659143008422483E-003
   3.9649999999999999       0.12052687024922074       2.62276814301582416E-003
   3.9674999999999994       0.12079787965975024       2.65007924741371328E-003
   3.9700000000000006       0.12107699156265408       2.67865854019300360E-003
   3.9725000000000001       0.12136522451189700       2.70866834355149326E-003
   3.9750000000000001       0.12166383393503001       2.74030883010757502E-003
   3.9775000000000000       0.12197439695244132       2.77383166251525927E-003
   3.9800000000000000       0.12229894236556677       2.80956072591338800E-003
   3.9824999999999995       0.12264015587012070       2.84792498694097637E-003
   3.9849999999999999       0.12300172293837248       2.88951349762185195E-003
   3.9875000000000003       0.12338894552118841       2.93517415032799661E-003
   3.9900000000000002       0.12380995528885853       2.98620805260813547E-003
   3.9925000000000002       0.12427842997918855       3.04480502555841762E-003
   3.9950000000000001       0.12482101870319959       3.11523404530883452E-003
   3.9974999999999996       0.12550646561744941       3.20851398743371343E-003
   4.0000000000000000       0.12705760194031504       3.44060897719690017E-003
   4.0025000000000004       0.12689655053031007       4.91323609697191452E-003
   4.0049999999999999       0.12687422294813727       5.52195448521687702E-003
   4.0075000000000003       0.12687469035436780       5.98897384307018731E-003
   4.0099999999999998       0.12688694186864066       6.38281116684073172E-003
   4.0125000000000002       0.12690671457752825       6.72998483374062217E-003
   4.0149999999999997       0.12693182267349495       7.04408442026160757E-003
   4.0175000000000001       0.12696096794765119       7.33317666057930508E-003
   4.0199999999999996       0.12699330481024756       7.60251346878000004E-003
   4.0225000000000000       0.12702824602244600       7.85574009251849975E-003
   4.0250000000000004       0.12706536413629382       8.09550861131155299E-003
   4.0274999999999999       0.12710433654980097       8.32381962744212570E-003
   4.0300000000000002       0.12714491267506817       8.54222624175531714E-003
   4.0324999999999998       0.12718689337587133       8.75196263279145494E-003
   4.0350000000000001       0.12723011710807453       8.95402870866977493E-003
   4.0374999999999996       0.12727445085729847       9.14924792501160648E-003
   4.0400000000000000       0.12731978344753708       9.33830794705611117E-003
   4.0425000000000004       0.12736602093146984       9.52179002311530180E-003
   4.0449999999999999       0.12741308295934514       9.70019065134725654E-003
   4.0475000000000003       0.12746090024474432       9.87393790046769276E-003
   4.0499999999999998       0.12750941252923276       1.00434038962377917E-002
   4.0525000000000002       0.12755856700734816       1.02089145251829470E-002
   4.0549999999999997       0.12760831713973103       1.03707570817208519E-002
   4.0579999999999998       0.12766874570048559       1.05604830485439127E-002
   4.0599999999999996       0.12770944354064445       1.06844295482585016E-002
   4.0625000000000000       0.12776074991356501       1.08366902648167254E-002
   4.0650000000000004       0.12781251096358465       1.09861518008377724E-002
   4.0674999999999999       0.12786469977825021       1.11329798587842133E-002
   4.0700000000000003       0.12791729192403836       1.12773248167908607E-002
   4.0724999999999998       0.12797026513865661       1.14193236347469359E-002
   4.0750000000000002       0.12802359907075034       1.15591014663600083E-002
   4.0774999999999997       0.12807727505838565       1.16967730307712247E-002
   4.0800000000000001       0.12813127593947551       1.18324437861302249E-002
   4.0824999999999996       0.12818558588869294       1.19662109389727985E-002
   4.0850000000000000       0.12824019027648675       1.20981643166195706E-002
   4.0875000000000004       0.12829507554664463       1.22283871246358904E-002
   4.0899999999999999       0.12835022911071173       1.23569566074410095E-002
   4.0925000000000002       0.12840563924963416       1.24839446261114997E-002
   4.0949999999999998       0.12846129503886797       1.26094181672911330E-002
   4.0975000000000001       0.12851718627095904       1.27334397909686526E-002
   4.0999999999999996       0.12857330339258427       1.28560680272973363E-002
   4.1025000000000000       0.12862963744754571       1.29773577288122451E-002
   4.1050000000000004       0.12868618002599111       1.30973603841054217E-002
   4.1074999999999999       0.12874292321905129       1.32161243979883568E-002
   4.1100000000000003       0.12879985957868512       1.33336953424620878E-002
   4.1124999999999998       0.12885698207924504       1.34501161818373731E-002
   4.1150000000000002       0.12891428408752359       1.35654274758747473E-002
   4.1174999999999997       0.12897175933114574       1.36796675626218861E-002
   4.1200000000000001       0.12902940187222306       1.37928727240104899E-002
   4.1224999999999996       0.12908720608302679       1.39050773359097723E-002
   4.1250000000000000       0.12914516662388628       1.40163140044215796E-002
   4.1275000000000004       0.12920327842306994       1.41266136899261523E-002
   4.1299999999999999       0.12926153665843515       1.42360058201965387E-002
   4.1325000000000003       0.12931993674066122       1.43445183937352429E-002
   4.1349999999999998       0.12937847429790095       1.44521780743449273E-002
   4.1375000000000002       0.12943714516170765       1.45590102778250571E-002
   4.1399999999999997       0.12949594535410994       1.46650392515792760E-002
   4.1425000000000001       0.12955487107572247       1.47702881478296195E-002
   4.1449999999999996       0.12961391868291808       1.48747790896893092E-002
   4.1475000000000000       0.12967308472540792       1.49785332388320310E-002
   4.1500000000000004       0.12973236586508582       1.50815708447370554E-002
   4.1524999999999999       0.12979175891546657       1.51839113033310231E-002
   4.1550000000000002       0.12985126082161336       1.52855732048414322E-002
   4.1574999999999998       0.12991086865271448       1.53865743794516768E-002
   4.1600000000000001       0.12997057959518862       1.54869319396938425E-002
   4.1624999999999996       0.13003039094627575       1.55866623198588593E-002
   4.1650000000000000       0.13009030010806849       1.56857813126764709E-002
   4.1675000000000004       0.13015030458195076       1.57843041034919709E-002
   4.1699999999999999       0.13021040196340963       1.58822453021455687E-002
   4.1725000000000003       0.13027058993718924       1.59796189727396849E-002
   4.1749999999999998       0.13033086627276033       1.60764386614623625E-002
   4.1775000000000002       0.13039122882008100       1.61727174226202162E-002
   4.1799999999999997       0.13045167550562506       1.62684678430182333E-002
   4.1825000000000001       0.13051220432865909       1.63637020648142902E-002
   4.1849999999999996       0.13057281335774784       1.64584318069616979E-002
   4.1875000000000000       0.13063350072747235       1.65526683853460983E-002
   4.1900000000000004       0.13069426463534481       1.66464227317113418E-002
   4.1924999999999999       0.13075510333890547       1.67397054114627845E-002
   4.1950000000000003       0.13081601515298982       1.68325266404278986E-002
   4.1974999999999998       0.13087699842000733       1.69248962971371084E-002
   4.2000000000000002       0.13093805161606237       1.70168239517338657E-002
   4.2024999999999997       0.13099917318588106       1.71083188590264133E-002
   4.2050000000000001       0.13106036164913659       1.71993899857329213E-002
   4.2074999999999996       0.13112161557128738       1.72900460195297700E-002
   4.2100000000000000       0.13118293356164132       1.73802953809076184E-002
   4.2125000000000004       0.13124431427152358       1.74701462343901520E-002
   4.2149999999999999       0.13130575639254163       1.75596064991570891E-002
   4.2175000000000002       0.13136725865494064       1.76486838591099551E-002
   4.2199999999999998       0.13142881982604432       1.77373857724150118E-002
   4.2225000000000001       0.13149043870877505       1.78257194805570389E-002
   4.2249999999999996       0.13155211414024945       1.79136920169334531E-002
   4.2275000000000000       0.13161384499044346       1.80013102150173958E-002
   4.2300000000000004       0.13167563016092360       1.80885807161154481E-002
   4.2324999999999999       0.13173746858364094       1.81755099767447262E-002
   4.2350000000000003       0.13179935921978267       1.82621042756515757E-002
   4.2374999999999998       0.13186130105867869       1.83483697204926549E-002
   4.2400000000000002       0.13192329311676051       1.84343122541987571E-002
   4.2424999999999997       0.13198533443656887       1.85199376610386615E-002
   4.2450000000000001       0.13204742408580683       1.86052515724007168E-002
   4.2474999999999996       0.13210956115643707       1.86902594723076208E-002
   4.2500000000000000       0.13217174476381971       1.87749667026795644E-002
   4.3262499999999999       0.13408691286967742       2.12369480902653424E-002
   4.4024999999999999       0.13602796959378888       2.35241176543032476E-002
   4.4787499999999998       0.13798527891736292       2.56944170186508974E-002
   4.5549999999999997       0.13995306427987098       2.77825172165884378E-002
   4.6312499999999996       0.14192756235315607       2.98109693777159901E-002
   4.7074999999999996       0.14390616985291263       3.17953335910885135E-002
   4.7837500000000004       0.14588700069934041       3.37468310708301522E-002
   4.8600000000000003       0.14786863629164126       3.56738370790534026E-002
   4.9362500000000002       0.14984997528518307       3.75827773462670683E-002
   5.0125000000000002       0.15183013864068995       3.94786944723043570E-002
   5.0887500000000001       0.15380840715157054       4.13656208962527930E-002
   5.1650000000000000       0.15578417896661498       4.32468330363960859E-002
   5.2412500000000000       0.15775693992489800       4.51250295235037305E-002
   5.3174999999999999       0.15972624234044699       4.70024593078767622E-002
   5.3937499999999998       0.16169168955049970       4.88810157222106106E-002
   5.4699999999999998       0.16365292445154350       5.07623068364501107E-002
   5.5462499999999997       0.16560962091902781       5.26477089633340112E-002
   5.6224999999999996       0.16756147724125450       5.45384079265335622E-002
   5.6987500000000004       0.16950821135678537       5.64354314107799529E-002
   5.7750000000000004       0.17144955611454904       5.83396741997070992E-002
   5.8512500000000003       0.17338525734411087       6.02519189362860363E-002
   5.9275000000000002       0.17531507113310829       6.21728524853100706E-002
   6.0037500000000001       0.17723876152751378       6.41030791952169471E-002
   6.0800000000000001       0.17915609948466332       6.60431320601839317E-002
   6.1562500000000000       0.18106686161141955       6.79934818032351812E-002
   6.2324999999999999       0.18297082925812388       6.99545444790981436E-002
   6.3087499999999999       0.18486778780807867       7.19266878544939786E-002
   6.3849999999999998       0.18675752612499250       7.39102367969335788E-002
   6.4612499999999997       0.18863983612776769       7.59054778536228381E-002
   6.5375000000000005       0.19051451246837606       7.79126631646400586E-002
   6.6137499999999996       0.19238135229347059       7.99320138256696677E-002
   6.6900000000000013       0.19424015507418921       8.19637227931194340E-002
   6.7662500000000003       0.19609072249159079       8.40079574068476609E-002
   6.8425000000000002       0.19793285836751023       8.60648615918315069E-002
   6.9187500000000002       0.19976636863248406       8.81345577890588899E-002
   6.9949999999999992       0.20159106147371653       9.02171487241450049E-002
   7.0712500000000000       0.20340674676175641       9.23127186481390999E-002
   7.1475000000000000       0.20521323698211669       9.44213350727025474E-002
   7.2237500000000008       0.20701034654679146       9.65430496332995158E-002
   7.2999999999999998       0.20879789238767429       9.86778994016475480E-002
   7.3762499999999998       0.21057569410079946       0.10082590789231773     
   7.4524999999999997       0.21234357316502542       0.10298708552770802     
   7.5287499999999987       0.21410135387029841       0.10516143082843857     
   7.6050000000000004       0.21584886317219590       0.10734893102981927     
   7.6812499999999995       0.21758593078313448       0.10954956274701025     
   7.7575000000000003       0.21931238928840149       0.11176329259918781     
   7.8337500000000002       0.22102807423902657       0.11399007777597679     
   7.9100000000000010       0.22273282425585539       0.11622986656911159     
   7.9862500000000001       0.22442648112996330       0.11848259886720049     
   8.0625000000000000       0.22610888992108832       0.12074820661890039     
   8.1387499999999999       0.22777989905349560       0.12302661426808024     
   8.2149999999999999       0.22943936040877172       0.12531773916404917     
   8.2912499999999998       0.23108712941513013       0.12762149194949601     
   8.3674999999999997       0.23272306513290036       0.12993777692842187     
   8.4437499999999996       0.23434703033595808       0.13226649241605476     
   8.5199999999999996       0.23595889158893116       0.13460753107249965     
   8.5962499999999995       0.23755851932005570       0.13696078022169589     
   8.6724999999999994       0.23914578788958082       0.13932612215709930     
   8.7487499999999994       0.24072057565359303       0.14170343443536340     
   8.8249999999999993       0.24228276502311044       0.14409259015914824     
   8.9012499999999992       0.24383224251825575       0.14649345825001189     
   8.9774999999999991       0.24536889857155852       0.14890590356302053     
   9.0537500000000009       0.24689262842526369       0.15132978765764329     
   9.1300000000000008       0.24840333130655073       0.15376496852894969     
   9.2062500000000007       0.24990091028864647       0.15621130073163056     
   9.2825000000000006       0.25138527316429943       0.15866863613245299     
   9.3587500000000006       0.25285633195276463       0.16113682381868702     
   9.4350000000000005       0.25431400301574930       0.16361571037563513     
   9.5112500000000004       0.25575820707133362       0.16610514009797009     
   9.5875000000000004       0.25718886920366468       0.16860495519528201     
   9.6637500000000003       0.25860591886841772       0.17111499599237628     
   9.7400000000000002       0.26000928989384497       0.17363510112475228     
   9.8162500000000001       0.26139892047713725       0.17616510772951577     
   9.8925000000000001       0.26277475317581184       0.17870485163174032     
   9.9687500000000000       0.26413673489394013       0.18125416752606838     
   10.045000000000000       0.26548481686324638       0.18381288915319943     
   10.121200000000000       0.26681808435282084       0.18637916257197024     
   10.197500000000000       0.26813910797381035       0.18895788081917389     
   10.273800000000000       0.26944609285593590       0.19154551365853845     
   10.350000000000000       0.27073732174715015       0.19413848371363626     
   10.426200000000000       0.27201448961513736       0.19674000856492913     
   10.502500000000000       0.27327922067462718       0.19935334994412993     
   10.578799999999999       0.27452981135990651       0.20197493139029615     
   10.654999999999999       0.27576463457427736       0.20460113230632232     
   10.731199999999999       0.27698532735710807       0.20723521576991974     
   10.807499999999999       0.27819345649944355       0.20988048678805288     
   10.883699999999999       0.27938585177361280       0.21252984505718636     
   10.960000000000001       0.28056564321648209       0.21519007833876580     
   11.036300000000001       0.28173126088168510       0.21785754950328698     
   11.112500000000001       0.28288121280522749       0.22052858451106855     
   11.188800000000001       0.28401852874273914       0.22321003108151563     
   11.265000000000001       0.28514024257493814       0.22589469916300112     
   11.341200000000001       0.28624787266698104       0.22858593875571220     
   11.417500000000000       0.28734286685573623       0.23128713578473983     
   11.493800000000000       0.28842378769492255       0.23399460516050824     
   11.570000000000000       0.28948927477915998       0.23670463051402341     
   11.646200000000000       0.29054078576512959       0.23942060255074368     
   11.722500000000000       0.29157970806651018       0.24214594496702874     
   11.798800000000000       0.29260469070207434       0.24487694670234722     
   11.875000000000000       0.29361445873304787       0.24760986896157197     
   11.951200000000000       0.29461040849838094       0.25034814121182475     
   12.027500000000000       0.29559386659773390       0.25309522308227328     
   12.103800000000000       0.29656356654236476       0.25584738199512819     
   12.180000000000000       0.29751831659117822       0.25860086094883850     
   12.256200000000000       0.29845945124568724       0.26135912611804174     
   12.332500000000000       0.29938823599192410       0.26412567108965745     
   12.408799999999999       0.30030348651796041       0.26689674571525784     
   12.484999999999999       0.30120409176432783       0.26966857846804965     
   12.561199999999999       0.30209132415535539       0.27244467001478334     
   12.637499999999999       0.30296638808174220       0.27522854584152429     
   12.713699999999999       0.30382705815121569       0.27801278531378459     
   12.789999999999999       0.30467566387049627       0.28080457504189776     
   12.866299999999999       0.30551113960468124       0.28360014509819509     
   12.942500000000003       0.30633249037999588       0.28639570834102102     
   13.018800000000001       0.30714194804817530       0.28919848889047400     
   13.095000000000001       0.30793746844894537       0.29200102953604956     
   13.171199999999999       0.30872020006495249       0.29480689365307244     
   13.247500000000000       0.30949122573084920       0.29761966474174822     
   13.323800000000002       0.31024959222250625       0.30043555996529298     
   13.400000000000000       0.31099441401406464       0.30325078279387757     
   13.476200000000000       0.31172677798170262       0.30606892476198666     
   13.552499999999998       0.31244770680649725       0.30889359542402706     
   13.628800000000000       0.31315631874488664       0.31172100647404366     
   13.705000000000000       0.31385179729743845       0.31454735755700203     
   13.781200000000000       0.31453516852660351       0.31737626647599371     
   13.857500000000000       0.31520739571958301       0.32021136704262398     
   13.933799999999998       0.31586766548342260       0.32304886736220911     
   14.010000000000002       0.31651522788539677       0.32588496568696640     
   14.086200000000000       0.31715104860469956       0.32872330401892252     
   14.162500000000000       0.31777603231545770       0.33156753883788848     
   14.238799999999999       0.31838943102504025       0.33441387655169319     
   14.315000000000000       0.31899055797038067       0.33725851522423089     
   14.391200000000000       0.31958031935579051       0.34010511935750626     
   14.467499999999999       0.32015956210633462       0.34295736641197394     
   14.543799999999999       0.32072760065084882       0.34581146238057497     
   14.619999999999997       0.32128380843881549       0.34866360616861802     
   14.696200000000001       0.32182903328152623       0.35151748303843933     
   14.772500000000001       0.32236406552112074       0.35437678993415067     
   14.848799999999999       0.32288827919543289       0.35723773351806981     
   14.924999999999999       0.32340110513364090       0.36009651443125784     
   15.001200000000003       0.32390333393908610       0.36295683727587991     
   15.077500000000001       0.32439570054738798       0.36582241727372666     
   15.153800000000000       0.32487763570640377       0.36868946264229358     
   15.230000000000000       0.32534862470136683       0.37155417638669153     
   15.306200000000000       0.32580940206129494       0.37442028112048298     
   15.382500000000002       0.32626064846904135       0.37729150916658433     
   15.458800000000000       0.32670184852350809       0.38016407075813780     
   15.535000000000000       0.32713253917528662       0.38303417148060509     
   15.611199999999998       0.32755340020445256       0.38590555068451354     
   15.687500000000000       0.32796505938882436       0.38878195670030152     
   15.763800000000002       0.32836705288944423       0.39165960238838915     
   15.840000000000000       0.32875896613623812       0.39453469522407619     
   15.916200000000000       0.32914142591976620       0.39741099065944102     
   15.992499999999998       0.32951500856709365       0.40029225229296572     
   16.068800000000000       0.32987929859457116       0.40317469496978203     
   16.145000000000000       0.33023392863388745       0.40605452949244925     
   16.221200000000000       0.33057947324582521       0.40893552589122628     
   16.297499999999999       0.33091645862912161       0.41182146238097933     
   16.373799999999999       0.33124451543928274       0.41470855602432599     
   16.449999999999999       0.33156332041646003       0.41759301983320946     
   16.526199999999999       0.33187339762649654       0.42047863805916225     
   16.602499999999999       0.33217522455347132       0.42336920296885150     
   16.678799999999999       0.33246847566526755       0.42626093344579047     
   16.754999999999999       0.33275286985501457       0.42915004451455313     
   16.831199999999999       0.33302888164173772       0.43204033338557302     
   16.907499999999999       0.33329694161644541       0.43493560649094609     
   16.983799999999999       0.33355676584099775       0.43783208401517865     
   17.059999999999999       0.33380811269508753       0.44072598167258803     
   17.136199999999999       0.33405140977900816       0.44362111083596434     
   17.212499999999999       0.33428704150051680       0.44652129108392907     
   17.288799999999998       0.33451476345590697       0.44942274335639820     
   17.364999999999998       0.33473437173824827       0.45232168360380198     
   17.441199999999998       0.33494624787865901       0.45522193643173292     
   17.517499999999998       0.33515073182272870       0.45812733495866875     
   17.593800000000002       0.33534761669667423       0.46103410000651995     
   17.670000000000002       0.33553673444628263       0.46393844680254803     
   17.746200000000002       0.33571842199219049       0.46684421316327529     
   17.822500000000002       0.33589297620945141       0.46975524587963075     
   17.898800000000001       0.33606022593942969       0.47266776474780153     
   17.975000000000001       0.33622003725234573       0.47557798324615608     
   18.051200000000001       0.33637270385903295       0.47848975257397786     
   18.127500000000001       0.33651848087810199       0.48140693349581060     
   18.203800000000001       0.33665723113986701       0.48432574376341925     
   18.280000000000001       0.33678885320936786       0.48724239395952740     
   18.356200000000001       0.33691359892653910       0.49016074895675288     
   18.432500000000001       0.33703168291961200       0.49308468390345084     
   18.508800000000001       0.33714300042731904       0.49601041336288854     
   18.585000000000001       0.33724748094911894       0.49893414364331895     
   18.661200000000001       0.33734533594428356       0.50185975399193594     
   18.737500000000001       0.33743674069135460       0.50479113437912115     
   18.813800000000001       0.33752162138787251       0.50772449497583361     
   18.890000000000001       0.33759993728662319       0.51065603677575944     
   18.966200000000001       0.33767186034116115       0.51358965347879404     
   19.042500000000000       0.33773752778913096       0.51652925084045920     
   19.118800000000000       0.33779689542897040       0.51947103334320210     
   19.195000000000000       0.33784995092358933       0.52241119513605605     
   19.271200000000000       0.33789682805167637       0.52535364532996698     
   19.347500000000000       0.33793762699496421       0.52830230613479656     
   19.423700000000000       0.33797229042152549       0.53124950563696960     
   19.500000000000000       0.33800095785430001       0.53420303762981713     
   19.576300000000000       0.33802362725819285       0.53715909545104190     
   19.652500000000000       0.33804032687482227       0.54011386022205443     
   19.728800000000000       0.33805114559985616       0.54307514865991413     
   19.805000000000000       0.33805609889855381       0.54603526085378828     
   19.881200000000000       0.33805524741825432       0.54899813938958020     
   19.957500000000000       0.33804862015685089       0.55196774234150303     


==> anc/M0_3_0_v2.dat <==
  2.12500000000000015E-002  1.71407318121709618E-007 -8.07068679878590047E-010
  4.49999999999999983E-002  7.71835020872520217E-007  5.93325986497434413E-009
  6.87500000000000056E-002  1.80436367133382635E-006  1.39265422359298051E-008
  9.24999999999999989E-002  3.27147350835791120E-006  2.53525317653654069E-008
  0.11625000000000002       5.17522472465788914E-006  4.02693194308007127E-008
  0.14000000000000001       7.51769673851635452E-006  5.87361612815760978E-008
  0.16375000000000001       1.03009885083382012E-005  8.08135074190714663E-008
  0.18750000000000000       1.35272188547756305E-005  1.06563031854841234E-007
  0.21124999999999999       1.71985267906640083E-005  1.36047663278334997E-007
  0.23499999999999999       2.13170718590163156E-005  1.69331616767206743E-007
  0.25874999999999998       2.58850344793337053E-005  2.06480426474617591E-007
  0.28249999999999997       3.09046163024996492E-005  2.47560979329398757E-007
  0.30625000000000002       3.63780405745357794E-005  2.92641549786477198E-007
  0.33000000000000002       4.23075525095085696E-005  3.41791835666590926E-007
  0.35375000000000001       4.86954196718876012E-005  3.95082995126008300E-007
  0.37750000000000000       5.55439323686680574E-005  4.52587684798737532E-007
  0.40125000000000000       6.28554040515830111E-005  5.14380099155592242E-007
  0.42499999999999999       7.06321717297444087E-005  5.80536011126434879E-007
  0.44874999999999998       7.88765963930652042E-005  6.51132814033981610E-007
  0.47249999999999992       8.75910634468301012E-005  7.26249564889733825E-007
  0.49625000000000008       9.67779831577975634E-005  8.05967029104819089E-007
  0.52000000000000002       1.06439791112231404E-004  8.90367726671052755E-007
  0.54374999999999996       1.16578948686278265E-004  9.79535979869889993E-007
  0.56750000000000000       1.27197943529123628E-004  1.07355796256971283E-006
  0.59125000000000005       1.38299290059378004E-004  1.17252175117465292E-006
  0.61499999999999999       1.49885529975165687E-004  1.27651737729109686E-006
  0.63875000000000004       1.61959232778407402E-004  1.38563688218106396E-006
  0.66249999999999998       1.74522996313809483E-004  1.49997437307509237E-006
  0.68625000000000003       1.87579447323098431E-004  1.61962608142045464E-006
  0.70999999999999996       2.01131242015057743E-004  1.74469042314440523E-006
  0.73375000000000001       2.15181066651954923E-004  1.87526806101584708E-006
  0.75749999999999995       2.29731638152968619E-004  2.01146196919289792E-006
  0.78125000000000000       2.44785704715257471E-004  2.15337750004816241E-006
  0.80500000000000016       2.60346046453337275E-004  2.30112245336787859E-006
  0.82875000000000010       2.76415476057468635E-004  2.45480714802611898E-006
  0.85250000000000004       2.92996839471787560E-004  2.61454449624003279E-006
  0.87624999999999997       3.10093016592944196E-004  2.78045008051757998E-006
  0.90000000000000002       3.27706921990055845E-004  2.95264223341486372E-006
  0.92374999999999996       3.45841505646814510E-004  3.13124212022603041E-006
  0.94750000000000001       3.64499753726633361E-004  3.31637382473515815E-006
  0.97124999999999995       3.83684689361754334E-004  3.50816443816624217E-006
  0.99500000000000000       4.03399373467291792E-004  3.70674415147422429E-006
   1.0187500000000000       4.23646905581226288E-004  3.91224635112808123E-006
   1.0425000000000000       4.44430424731423912E-004  4.12480771854440176E-006
   1.0662499999999999       4.65753110330797569E-004  4.34456833333866165E-006
   1.0900000000000001       4.87618183101795491E-004  4.57167178057038131E-006
   1.1137500000000000       5.10028906031454767E-004  4.80626526216780446E-006
   1.1375000000000000       5.32988585358325911E-004  5.04849971272797806E-006
   1.1612499999999999       5.56500571592637942E-004  5.29852991989883491E-006
   1.1850000000000001       5.80568260571151626E-004  5.55651464956133314E-006
   1.2087500000000000       6.05195094548215931E-004  5.82261677604222187E-006
   1.2324999999999999       6.30384563324637372E-004  6.09700341760033654E-006
   1.2562500000000001       6.56140205416040666E-004  6.37984607744400330E-006
   1.2800000000000000       6.82465609262506811E-004  6.67132079055124672E-006
   1.3037500000000000       7.09364414481363273E-004  6.97160827658056595E-006
   1.3274999999999999       7.36840314238528427E-004  7.28089410978352300E-006
   1.3512500000000001       7.64897052361359232E-004  7.59936884326879001E-006
   1.3750000000000000       7.93538430992018757E-004  7.92722824375299636E-006
   1.3987499999999999       8.22768307919530565E-004  8.26467343157852659E-006
   1.4225000000000001       8.52590599094761180E-004  8.61191107899093138E-006
   1.4462500000000000       8.83009280187861331E-004  8.96915360665932714E-006
   1.4700000000000000       9.14028388205324221E-004  9.33661938884142657E-006
   1.4937499999999999       9.45652023169589137E-004  9.71453296765226255E-006
   1.5175000000000001       9.77884349864294698E-004  1.01031252769247860E-005
   1.5412500000000000       1.01072959964847121E-003  1.05026338761811860E-005
   1.5649999999999999       1.04419207234316812E-003  1.09133031952669484E-005
   1.5887500000000001       1.07827613819421646E-003  1.13353847902352219E-005
   1.6125000000000000       1.11298623991506855E-003  1.17691376111071597E-005
   1.6362500000000000       1.14832689481389580E-003  1.22148282821756334E-005
   1.6599999999999999       1.18430269700939630E-003  1.26727313955628495E-005
   1.6837500000000001       1.22091831974004378E-003  1.31431298187914040E-005
   1.7075000000000000       1.25817851777182388E-003  1.36263150171784851E-005
   1.7312500000000000       1.29608812990982436E-003  1.41225873919187959E-005
   1.7549999999999999       1.33465208161941389E-003  1.46322566347821457E-005
   1.7787500000000001       1.37387538776311165E-003  1.51556421004149115E-005
   1.8025000000000000       1.41376315545967981E-003  1.56930731973052527E-005
   1.8262499999999999       1.45432058707240615E-003  1.62448897985477759E-005
   1.8499999999999999       1.49555298333403164E-003  1.68114426736240098E-005
   1.8737499999999998       1.53746574661629723E-003  1.73930939425043978E-005
   1.8974999999999997       1.58006438435265013E-003  1.79902175534734615E-005
   1.9212499999999997       1.62335451262326244E-003  1.86031997861840305E-005
   1.9450000000000001       1.66734185991217762E-003  1.92324397815595153E-005
   1.9687500000000000       1.71203227104711297E-003  1.98783501002863691E-005
   1.9924999999999999       1.75743171133325234E-003  2.05413573117739274E-005
   2.0162499999999999       1.80354627089317167E-003  2.12219026156028646E-005
   2.0400000000000000       1.85038216922601430E-003  2.19204424976449611E-005
   2.0637500000000002       1.89794575999999810E-003  2.26374494232096666E-005
   2.0874999999999999       1.94624353609347154E-003  2.33734125697622601E-005
   2.1112500000000001       1.99528213490090698E-003  2.41288386019684084E-005
   2.1349999999999998       2.04506834392155761E-003  2.49042524920448002E-005
   2.1587499999999999       2.09560910664990854E-003  2.57001983886473861E-005
   2.1825000000000001       2.14691152878867435E-003  2.65172405378007036E-005
   2.2062499999999998       2.19898288480675644E-003  2.73559642596738557E-005
   2.2300000000000000       2.25183062486653939E-003  2.82169769853390978E-005
   2.2537500000000001       2.30546238214690297E-003  2.91009093580132296E-005
   2.2774999999999999       2.35988598059071490E-003  3.00084164036836268E-005
   2.3012500000000000       2.41510944310801504E-003  3.09401787764662585E-005
   2.3250000000000002       2.47114099956557975E-003  3.18969040754518929E-005
   2.3487499999999999       2.52798909878604230E-003  3.28793282933809459E-005
   2.3725000000000001       2.58566241421533593E-003  3.38882172704775203E-005
   2.3962500000000002       2.64416985594272342E-003  3.49243683232252177E-005
   2.4199999999999999       2.70352058542655668E-003  3.59886120112980126E-005
   2.4437500000000001       2.76372402081162278E-003  3.70818138901865486E-005
   2.4674999999999998       2.82478985665628353E-003  3.82048765735406776E-005
   2.4912500000000000       2.88672807013476114E-003  3.93587417448481311E-005
   2.5150000000000001       2.94954893092619005E-003  4.05443923554807433E-005
   2.5387499999999998       3.01326303724969852E-003  4.17628553348293625E-005
   2.5625000000000000       3.07788131376708152E-003  4.30152039482695417E-005
   2.5862500000000002       3.14341503436096166E-003  4.43025606748775349E-005
   2.6099999999999999       3.20987584091009335E-003  4.56261002305825481E-005
   2.6337500000000000       3.27727576345171207E-003  4.69870528286844160E-005
   2.6575000000000002       3.34562724186067808E-003  4.83867077006966092E-005
   2.6812499999999999       3.41494314918999991E-003  4.98264169031308670E-005
   2.7050000000000001       3.48523681683391698E-003  5.13075994388653209E-005
   2.7287499999999998       3.55652206169380144E-003  5.28317457251733131E-005
   2.7524999999999999       3.62881321554872236E-003  5.44004224444164241E-005
   2.7762500000000001       3.70212515685725040E-003  5.60152778178902935E-005
   2.7999999999999998       3.77647334524531739E-003  5.76780473484582221E-005
   2.8237500000000000       3.85187385896746184E-003  5.93905600835177713E-005
   2.8475000000000001       3.92834343566601015E-003  6.11547454566579003E-005
   2.8712499999999999       4.00589951679595265E-003  6.29726407742371301E-005
   2.8950000000000000       4.08456029613297588E-003  6.48463994222305017E-005
   2.9187500000000002       4.16434477284002152E-003  6.67782998792966096E-005
   2.9424999999999999       4.24527280963499926E-003  6.87707556343658771E-005
   2.9662500000000001       4.32736519668094205E-003  7.08263261215068502E-005
   2.9900000000000002       4.41064372191187458E-003  7.29477288017726797E-005
   3.0137499999999999       4.49513124861606380E-003  7.51378525416993552E-005
   3.0375000000000001       4.58085180122600345E-003  7.73997724617088374E-005
   3.0612499999999998       4.66783066041585523E-003  7.97367664556550168E-005
   3.0850000000000000       4.75609446878710613E-003  8.21523336160734016E-005
   3.1087500000000001       4.84567134863812983E-003  8.46502148395489128E-005
   3.1324999999999998       4.93659103357122712E-003  8.72344159344832110E-005
   3.1562500000000000       5.02888501600157016E-003  8.99092336113166478E-005
   3.1800000000000002       5.12258671300863926E-003  9.26792848052967083E-005
   3.2037499999999999       5.21773165342901378E-003  9.55495398672602064E-005
   3.2275000000000000       5.31435768964978999E-003  9.85253602625053301E-005
   3.2512500000000006       5.41250523825186156E-003  1.01612541546731804E-004
   3.2749999999999999       5.51221755450658716E-003  1.04817362547854324E-004
   3.2987500000000005       5.61354104679386446E-003  1.08146641881889510E-004
   3.3224999999999998       5.71652563834500454E-003  1.11607803181589655E-004
   3.3462500000000004       5.82122518540177918E-003  1.15208950733412284E-004
   3.3700000000000001       5.92769796303167437E-003  1.18958957622434185E-004
   3.3937500000000003       6.03600723259907317E-003  1.22867569004199933E-004
   3.4175000000000000       6.14622189215222655E-003  1.26945523459017775E-004
   3.4412500000000001       6.25841734494338338E-003  1.31204698935696781E-004
   3.4649999999999999       6.37267627940245416E-003  1.35658281705272127E-004
   3.4887500000000000       6.48908994913262576E-003  1.40320976618002816E-004
   3.5124999999999997       6.60775945969581131E-003  1.45209256504814877E-004
   3.5362499999999999       6.72879742097756521E-003  1.50341668688661262E-004
   3.5599999999999996       6.85233003668626016E-003  1.55739214386131847E-004
   3.5837500000000002       6.97849953896420832E-003  1.61425817957850141E-004
   3.6074999999999995       7.10746748920713413E-003  1.67428923857801713E-004
   3.6312500000000001       7.23941876557800904E-003  1.73780253904061438E-004
   3.6549999999999994       7.37456682048144574E-003  1.80516790234426890E-004
   3.6787500000000000       7.51316053920277407E-003  1.87682067477672209E-004
   3.7025000000000001       7.65549350926201556E-003  1.95327906131891792E-004
   3.7262499999999998       7.80191644167772726E-003  2.03516776976272134E-004
   3.7500000000000000       7.95285477249942259E-003  2.12325117540134416E-004
   3.7525000000000004       7.96902603458657550E-003  2.13292026237271650E-004
   3.7549999999999999       7.98525370615760580E-003  2.14266955218451116E-004
   3.7574999999999998       8.00153850785255590E-003  2.15250033261320999E-004
   3.7599999999999998       8.01788115454126100E-003  2.16241391840098690E-004
   3.7624999999999997       8.03428238711530879E-003  2.17241166081209213E-004
   3.7650000000000001       8.05074297494318310E-003  2.18249494941434547E-004
   3.7675000000000005       8.06726367735038918E-003  2.19266520278414966E-004
   3.7700000000000000       8.08384530596112892E-003  2.20292388658594807E-004
   3.7725000000000000       8.10048868071087599E-003  2.21327250292081823E-004
   3.7749999999999999       8.11719464459460631E-003  2.22371259563638909E-004
   3.7774999999999999       8.13396406341487105E-003  2.23424575164224225E-004
   3.7799999999999994       8.15079782667140623E-003  2.24487360260485446E-004
   3.7825000000000006       8.16769684849620939E-003  2.25559782672935644E-004
   3.7850000000000001       8.18466206863672358E-003  2.26642015063349700E-004
   3.7875000000000001       8.20169445441387875E-003  2.27734235157625386E-004
   3.7900000000000000       8.21879499811936295E-003  2.28836625851011263E-004
   3.7925000000000000       8.23596472369788647E-003  2.29949375580394222E-004
   3.7949999999999995       8.25320468426856205E-003  2.31072678452791288E-004
   3.7974999999999999       8.27051596432205535E-003  2.32206734514236752E-004
   3.8000000000000003       8.28789968106685877E-003  2.33351750006683490E-004
   3.8025000000000002       8.30535698585117138E-003  2.34507937639382379E-004
   3.8050000000000002       8.32288906566560314E-003  2.35675516875739416E-004
   3.8075000000000001       8.34049714473236378E-003  2.36854714236749841E-004
   3.8099999999999996       8.35818248618715176E-003  2.38045763622192594E-004
   3.8125000000000000       8.37594639386050020E-003  2.39248906650875806E-004
   3.8150000000000004       8.39379021416573196E-003  2.40464393021331022E-004
   3.8174999999999999       8.41171533810161284E-003  2.41692480894479324E-004
   3.8199999999999998       8.42972320408572062E-003  2.42933437320321286E-004
   3.8224999999999998       8.44781529739420563E-003  2.44187538588505485E-004
   3.8249999999999997       8.46599315368500374E-003  2.45455070719088463E-004
   3.8275000000000001       8.48425839414070244E-003  2.46736330898506299E-004
   3.8300000000000005       8.50261261831078766E-003  2.48031624809040617E-004
   3.8325000000000000       8.52105753417695122E-003  2.49341270869889598E-004
   3.8350000000000000       8.53959495536395913E-003  2.50665600678853621E-004
   3.8374999999999999       8.55822669930248262E-003  2.52004956569210460E-004
   3.8399999999999999       8.57695467512260314E-003  2.53359694749924404E-004
   3.8424999999999994       8.59578085925785662E-003  2.54730185205542521E-004
   3.8450000000000006       8.61470730860395238E-003  2.56116812740616966E-004
   3.8475000000000001       8.63373616174254940E-003  2.57519977721068656E-004
   3.8500000000000001       8.65286966725229909E-003  2.58940097676383675E-004
   3.8525000000000000       8.67211009424084106E-003  2.60377605436394816E-004
   3.8550000000000000       8.69145987938049758E-003  2.61832954398259895E-004
   3.8574999999999995       8.71092153838078607E-003  2.63306616826174599E-004
   3.8599999999999999       8.73049769584371103E-003  2.64799085759061335E-004
   3.8625000000000003       8.75019109205351850E-003  2.66310876312308271E-004
   3.8650000000000002       8.77000459032259774E-003  2.67842527086370984E-004
   3.8675000000000002       8.78994118495012196E-003  2.69394601693147783E-004
   3.8700000000000001       8.81000400985732304E-003  2.70967690412410886E-004
   3.8724999999999996       8.83019634797102375E-003  2.72562411992093392E-004
   3.8750000000000000       8.85052164143655153E-003  2.74179415608025796E-004
   3.8775000000000004       8.87098350249833703E-003  2.75819382992858249E-004
   3.8799999999999999       8.89158572666814105E-003  2.77483030801242985E-004
   3.8824999999999998       8.91233230451247971E-003  2.79171113116390265E-004
   3.8849999999999998       8.93322743723623178E-003  2.80884424280315921E-004
   3.8874999999999997       8.95427555243749618E-003  2.82623801960113898E-004
   3.8900000000000001       8.97548132237123604E-003  2.84390130551496134E-004
   3.8925000000000005       8.99684968067430632E-003  2.86184344824025111E-004
   3.8950000000000000       9.01838584797917502E-003  2.88007434175407712E-004
   3.8975000000000000       9.04009535282727407E-003  2.89860447108224758E-004
   3.8999999999999999       9.06198400943757261E-003  2.91744494735077101E-004
   3.9024999999999999       9.08405814427899749E-003  2.93660762765343133E-004
   3.9049999999999994       9.10632433324088872E-003  2.95610508307512859E-004
   3.9075000000000006       9.12878968341013924E-003  2.97595074810255429E-004
   3.9100000000000001       9.15146163234749864E-003  2.99615892123047186E-004
   3.9125000000000001       9.17434828311817878E-003  3.01674494795738709E-004
   3.9150000000000000       9.19745826427244111E-003  3.03772525889483170E-004
   3.9175000000000000       9.22080083712081312E-003  3.05911749936560570E-004
   3.9199999999999995       9.24438596310297664E-003  3.08094065906700204E-004
   3.9224999999999999       9.26822438068868049E-003  3.10321522010352220E-004
   3.9250000000000003       9.29232769351410332E-003  3.12596332667474405E-004
   3.9275000000000002       9.31670847182972973E-003  3.14920898042240398E-004
   3.9300000000000002       9.34138036980485496E-003  3.17297826634642052E-004
   3.9325000000000001       9.36635826183017384E-003  3.19729961535031380E-004
   3.9349999999999996       9.39165840172340172E-003  3.22220411094998552E-004
   3.9375000000000000       9.41729860972898881E-003  3.24772584958346600E-004
   3.9400000000000004       9.44329846703150476E-003  3.27390235726735706E-004
   3.9424999999999999       9.46967968429625329E-003  3.30077513273481461E-004
   3.9449999999999998       9.49646627844048796E-003  3.32839020658024962E-004
   3.9474999999999998       9.52368495240471687E-003  3.35679887303340417E-004
   3.9499999999999997       9.55136574426503765E-003  3.38605864689600264E-004
   3.9525000000000001       9.57954238819620774E-003  3.41623428570911065E-004
   3.9550000000000005       9.60825313473898102E-003  3.44739918821509105E-004
   3.9575000000000000       9.63754151821959518E-003  3.47963705535229702E-004
   3.9600000000000000       9.66745763402312476E-003  3.51304410670216078E-004
   3.9624999999999999       9.69805947050249653E-003  3.54773182022091152E-004
   3.9649999999999999       9.72941481554216378E-003  3.58383056949024422E-004
   3.9674999999999994       9.76160375255200226E-003  3.62149444162708056E-004
   3.9700000000000006       9.79472203961309802E-003  3.66090776084753442E-004
   3.9725000000000001       9.82888575909351622E-003  3.70229410919336720E-004
   3.9750000000000001       9.86423807423308756E-003  3.74592919783953192E-004
   3.9775000000000000       9.90095880382143266E-003  3.79215959323287713E-004
   3.9800000000000000       9.93927920350875550E-003  3.84143123318287424E-004
   3.9824999999999995       9.97950541932156494E-003  3.89433465343519858E-004
   3.9849999999999999       1.00220578084729388E-002  3.95168073444009766E-004
   3.9875000000000003       1.00675409415676240E-002  4.01463642586436333E-004
   3.9900000000000002       1.01168819531920005E-002  4.08499210399379390E-004
   3.9925000000000002       1.01716406375256113E-002  4.16576066111208892E-004
   3.9950000000000001       1.02348562758616309E-002  4.26281468788408679E-004
   3.9974999999999996       1.03143691781759951E-002  4.39130943259359488E-004
   4.0000000000000000       1.04926287882269632E-002  4.71069847349896316E-004
   4.0025000000000004       1.04700249939338966E-002  6.38956681703415166E-004
   4.0049999999999999       1.04664994063291480E-002  7.08293356751028272E-004
   4.0075000000000003       1.04661124849448530E-002  7.61461216300201985E-004
   4.0099999999999998       1.04673509599766748E-002  8.06276573573787726E-004
   4.0125000000000002       1.04696290937810570E-002  8.45764804019124433E-004
   4.0149999999999997       1.04726466108165973E-002  8.81476379492268734E-004
   4.0175000000000001       1.04762252113017647E-002  9.14331713723222014E-004
   4.0199999999999996       1.04802487799616224E-002  9.44930085230491577E-004
   4.0225000000000000       1.04846367011435359E-002  9.73687467370532673E-004
   4.0250000000000004       1.04893303083045744E-002  1.00090651800888489E-003
   4.0274999999999999       1.04942853358347410E-002  1.02681556236769748E-003
   4.0300000000000002       1.04994674115643800E-002  1.05159186477973995E-003
   4.0324999999999998       1.05048492161488299E-002  1.07537629776337067E-003
   4.0350000000000001       1.05104086114952578E-002  1.09828300223820574E-003
   4.0374999999999996       1.05161273631211739E-002  1.12040598263156931E-003
   4.0400000000000000       1.05219902409904881E-002  1.14182374760003497E-003
   4.0425000000000004       1.05279843694881196E-002  1.16260266061014471E-003
   4.0449999999999999       1.05340987508747881E-002  1.18279941373931126E-003
   4.0475000000000003       1.05403239002747860E-002  1.20246288879672075E-003
   4.0499999999999998       1.05466515722193906E-002  1.22163558268249795E-003
   4.0525000000000002       1.05530745452455544E-002  1.24035471475556045E-003
   4.0549999999999997       1.05595864530464573E-002  1.25865309913110153E-003
   4.0579999999999998       1.05675102293704380E-002  1.28009652485499355E-003
   4.0599999999999996       1.05728550967542183E-002  1.29410089184825222E-003
   4.0625000000000000       1.05796022854167688E-002  1.31129951628846395E-003
   4.0650000000000004       1.05864191523849672E-002  1.32817665594302465E-003
   4.0674999999999999       1.05933020255390281E-002  1.34475124511126824E-003
   4.0700000000000003       1.06002475725325562E-002  1.36104046858906446E-003
   4.0724999999999998       1.06072527585771448E-002  1.37705997922461126E-003
   4.0750000000000002       1.06143148107342086E-002  1.39282408192020497E-003
   4.0774999999999997       1.06214311875288264E-002  1.40834589019295004E-003
   4.0800000000000001       1.06285995527089661E-002  1.42363746010182508E-003
   4.0824999999999996       1.06358177538313330E-002  1.43870990559441568E-003
   4.0850000000000000       1.06430838015001226E-002  1.45357349790256672E-003
   4.0875000000000004       1.06503958535277971E-002  1.46823775213619431E-003
   4.0899999999999999       1.06577522000563928E-002  1.48271150265205003E-003
   4.0925000000000002       1.06651512507370573E-002  1.49700296906903432E-003
   4.0949999999999998       1.06725915237439063E-002  1.51111981432697478E-003
   4.0975000000000001       1.06800716347041254E-002  1.52506919570147476E-003
   4.0999999999999996       1.06875902895933912E-002  1.53885781033368516E-003
   4.1025000000000000       1.06951462757944420E-002  1.55249193528470735E-003
   4.1050000000000004       1.07027384554206021E-002  1.56597746338890372E-003
   4.1074999999999999       1.07103657590998571E-002  1.57931993524205723E-003
   4.1100000000000003       1.07180271804071560E-002  1.59252456785147125E-003
   4.1124999999999998       1.07257217708640624E-002  1.60559628036369205E-003
   4.1150000000000002       1.07334486354368468E-002  1.61853971722594335E-003
   4.1174999999999997       1.07412069281960891E-002  1.63135926904480377E-003
   4.1200000000000001       1.07489958497510689E-002  1.64405909165843325E-003
   4.1224999999999996       1.07568146418360790E-002  1.65664312295560725E-003
   4.1250000000000000       1.07646625885867969E-002  1.66911509910079169E-003
   4.1275000000000004       1.07725390049274259E-002  1.68147856733337486E-003
   4.1299999999999999       1.07804432448226246E-002  1.69373690054688787E-003
   4.1325000000000003       1.07883746925135984E-002  1.70589330809325359E-003
   4.1349999999999998       1.07963327619272267E-002  1.71795084681614671E-003
   4.1375000000000002       1.08043168947499352E-002  1.72991243095272241E-003
   4.1399999999999997       1.08123265586588611E-002  1.74178084122592319E-003
   4.1425000000000001       1.08203612441764938E-002  1.75355873296070982E-003
   4.1449999999999996       1.08284204692435659E-002  1.76524864476906070E-003
   4.1475000000000000       1.08365037687322748E-002  1.77685300418419781E-003
   4.1500000000000004       1.08446106992363296E-002  1.78837413520294857E-003
   4.1524999999999999       1.08527408363730590E-002  1.79981426411288115E-003
   4.1550000000000002       1.08608937736888646E-002  1.81117552511585612E-003
   4.1574999999999998       1.08690691231918338E-002  1.82245996580290837E-003
   4.1600000000000001       1.08772665082200494E-002  1.83366955096076248E-003
   4.1624999999999996       1.08854855718455157E-002  1.84480616862589238E-003
   4.1650000000000000       1.08937259698734298E-002  1.85587163324212848E-003
   4.1675000000000004       1.09019873716276524E-002  1.86686768982296148E-003
   4.1699999999999999       1.09102694592415183E-002  1.87779601759370616E-003
   4.1725000000000003       1.09185719269955777E-002  1.88865823339246322E-003
   4.1749999999999998       1.09268944806984823E-002  1.89945589484904532E-003
   4.1775000000000002       1.09352368371077226E-002  1.91019050335941901E-003
   4.1799999999999997       1.09435987233870539E-002  1.92086350687136202E-003
   4.1825000000000001       1.09519798765978522E-002  1.93147630249584598E-003
   4.1849999999999996       1.09603800432217860E-002  1.94203023895719645E-003
   4.1875000000000000       1.09687989787126024E-002  1.95252661889410003E-003
   4.1900000000000004       1.09772364470748056E-002  1.96296670102228624E-003
   4.1924999999999999       1.09856922204672088E-002  1.97335170216897003E-003
   4.1950000000000003       1.09941660788298468E-002  1.98368279918821220E-003
   4.1974999999999998       1.10026578095322163E-002  1.99396113076552150E-003
   4.2000000000000002       1.10111672070417749E-002  2.00418779911952115E-003
   4.2024999999999997       1.10196940726109676E-002  2.01436387160764318E-003
   4.2050000000000001       1.10282382139817395E-002  2.02449038224247931E-003
   4.2074999999999996       1.10367994451062434E-002  2.03456833312467070E-003
   4.2100000000000000       1.10453775858827229E-002  2.04459869579797990E-003
   4.2125000000000004       1.10539724619055802E-002  2.05458241253155156E-003
   4.2149999999999999       1.10625839042286962E-002  2.06452039753413259E-003
   4.2175000000000002       1.10712117491411285E-002  2.07441353810458497E-003
   4.2199999999999998       1.10798558379544658E-002  2.08426269572270896E-003
   4.2225000000000001       1.10885160168010533E-002  2.09406870708415613E-003
   4.2249999999999996       1.10971921364424551E-002  2.10383238508281235E-003
   4.2275000000000000       1.11058840520875321E-002  2.11355451974396848E-003
   4.2300000000000004       1.11145916232194813E-002  2.12323587911113438E-003
   4.2324999999999999       1.11233147134314168E-002  2.13287721008939210E-003
   4.2350000000000003       1.11320531902698999E-002  2.14247923924777402E-003
   4.2374999999999998       1.11408069250859554E-002  2.15204267358307935E-003
   4.2400000000000002       1.11495757925823436E-002  2.16156820118716068E-003
   4.2424999999999997       1.11583596722760817E-002  2.17105649224999010E-003
   4.2450000000000001       1.11671584450869273E-002  2.18050819908419038E-003
   4.2474999999999996       1.11759719965844346E-002  2.18992395740902129E-003
   4.2500000000000000       1.11848002151416839E-002  2.19930438661693466E-003
   4.3262499999999999       1.14606356658563027E-002  2.47109266631063973E-003
   4.4024999999999999       1.17479896733265303E-002  2.72225568041762353E-003
   4.4787499999999998       1.20457668968210630E-002  2.95965212582397462E-003
   4.5549999999999997       1.23533795838837793E-002  3.18747648155208148E-003
   4.6312499999999996       1.26704986425918691E-002  3.40853579970879124E-003
   4.7074999999999996       1.29969393531151681E-002  3.62483728557922401E-003
   4.7837500000000004       1.33326024546344592E-002  3.83789223699612528E-003
   4.8600000000000003       1.36774411636537939E-002  4.04888714698668252E-003
   4.9362500000000002       1.40314415135305934E-002  4.25878642186751193E-003
   5.0125000000000002       1.43946100518670059E-002  4.46839724706850263E-003
   5.0887500000000001       1.47669658425207528E-002  4.67841225938259164E-003
   5.1650000000000000       1.51485350943696140E-002  4.88943857797777704E-003
   5.2412500000000000       1.55393474715836751E-002  5.10201812208477615E-003
   5.3174999999999999       1.59394335007699978E-002  5.31664217184867234E-003
   5.3937499999999998       1.63488227216116999E-002  5.53376201913602806E-003
   5.4699999999999998       1.67675423511055958E-002  5.75379689604757320E-003
   5.5462499999999997       1.71956163103645088E-002  5.97713996715779766E-003
   5.6224999999999996       1.76330645121090743E-002  6.20416291829897944E-003
   5.6987500000000004       1.80799023386999450E-002  6.43521951089313579E-003
   5.7750000000000004       1.85361402615164955E-002  6.67064836231904580E-003
   5.8512500000000003       1.90017835666222192E-002  6.91077513938480759E-003
   5.9275000000000002       1.94768321613530138E-002  7.15591430134960953E-003
   6.0037500000000001       1.99612804424121500E-002  7.40637049311991622E-003
   6.0800000000000001       2.04551172166916179E-002  7.66243966610584155E-003
   6.1562500000000000       2.09583256430256742E-002  7.92440997607408125E-003
   6.2324999999999999       2.14708832569040706E-002  8.19256252818755838E-003
   6.3087499999999999       2.19927619291325448E-002  8.46717194947582512E-003
   6.3849999999999998       2.25239279282476723E-002  8.74850688090476718E-003
   6.4612499999999997       2.30643419605688869E-002  9.03683036403195306E-003
   6.5375000000000005       2.36139592297924736E-002  9.33240015566609571E-003
   6.6137499999999996       2.41727295083312838E-002  9.63546898181188820E-003
   6.6900000000000013       2.47405972181171038E-002  9.94628474148280539E-003
   6.7662500000000003       2.53175015194498677E-002  1.02650906691383065E-002
   6.8425000000000002       2.59033764067478807E-002  1.05921254629047015E-002
   6.9187500000000002       2.64981508051218874E-002  1.09276233823487681E-002
   6.9949999999999992       2.71017486977024671E-002  1.12718143333189347E-002
   7.0712500000000000       2.77140892066678433E-002  1.16249239124879642E-002
   7.1475000000000000       2.83350867288557351E-002  1.19871734566324890E-002
   7.2237500000000008       2.89646510497613349E-002  1.23587800684423852E-002
   7.2999999999999998       2.96026874656828004E-002  1.27399566336125359E-002
   7.3762499999999998       3.02490969086583981E-002  1.31309118292056905E-002
   7.4524999999999997       3.09037760738846701E-002  1.35318501250176297E-002
   7.5287499999999987       3.15666175493370185E-002  1.39429717794222162E-002
   7.6050000000000004       3.22375099473391144E-002  1.43644728309618198E-002
   7.6812499999999995       3.29163380378492271E-002  1.47965450867705139E-002
   7.7575000000000003       3.36029828832457508E-002  1.52393761087666370E-002
   7.8337500000000002       3.42973219744090035E-002  1.56931491984244748E-002
   7.9100000000000010       3.49992293679031313E-002  1.61580433808244869E-002
   7.9862500000000001       3.57085758240709081E-002  1.66342333885879899E-002
   8.0625000000000000       3.64252289458580972E-002  1.71218896462188921E-002
   8.1387499999999999       3.71490533181900659E-002  1.76211782553030057E-002
   8.2149999999999999       3.78799106477285402E-002  1.81322609809516991E-002
   8.2912499999999998       3.86176599028423065E-002  1.86552952398206760E-002
   8.3674999999999997       3.93621574536323973E-002  1.91904340899872600E-002
   8.4437499999999996       4.01132572118586966E-002  1.97378262229288316E-002
   8.5199999999999996       4.08708107706203458E-002  2.02976159578110923E-002
   8.5962499999999995       4.16346675436452263E-002  2.08699432382663808E-002
   8.6724999999999994       4.24046748978865184E-002  2.14549436287001308E-002
   8.7487499999999994       4.31806783160531213E-002  2.20527483288305362E-002
   8.8249999999999993       4.39625214974291856E-002  2.26634841604212850E-002
   8.9012499999999992       4.47500465182558982E-002  2.32872735874281311E-002
   8.9774999999999991       4.55430939608896940E-002  2.39242347240425750E-002
   9.0537500000000009       4.63415030476807682E-002  2.45744813487764405E-002
   9.1300000000000008       4.71451117734557126E-002  2.52381229215957736E-002
   9.2062500000000007       4.79537570364850507E-002  2.59152646040960687E-002
   9.2825000000000006       4.87672747678295423E-002  2.66060072827021925E-002
   9.3587500000000006       4.95855000589692091E-002  2.73104475948731731E-002
   9.4350000000000005       5.04082672876236329E-002  2.80286779582914133E-002
   9.5112500000000004       5.12354102416702137E-002  2.87607866030163591E-002
   9.5875000000000004       5.20667622410614442E-002  2.95068576065792322E-002
   9.6637500000000003       5.29021562576336285E-002  3.02669709319865164E-002
   9.7400000000000002       5.37414250326925108E-002  3.10412024685840608E-002
   9.8162500000000001       5.45844011922617112E-002  3.18296240757141025E-002
   9.8925000000000001       5.54309173598848612E-002  3.26323036290744328E-002
   9.9687500000000000       5.62808062820150320E-002  3.34493050786612914E-002
   10.045000000000000       5.71339008755418765E-002  3.42806884645502977E-002
   10.121200000000000       5.79894720640132255E-002  3.51259506442350364E-002
   10.197500000000000       5.88490405988632351E-002  3.59868222024961951E-002
   10.273800000000000       5.97113195541226702E-002  3.68622522104656916E-002
   10.350000000000000       6.05750083774592718E-002  3.77511097639709192E-002
   10.426200000000000       6.14410713164873640E-002  3.86545740866410525E-002
   10.502500000000000       6.23104858906358486E-002  3.95738975731574974E-002
   10.578799999999999       6.31819539745596820E-002  4.05079387463683493E-002
   10.654999999999999       6.40541676786997444E-002  4.14554756166806565E-002
   10.731199999999999       6.49281074485191234E-002  4.24177504360086152E-002
   10.807499999999999       6.58047639411442620E-002  4.33960795950116343E-002
   10.883699999999999       6.66816810172565916E-002  4.43879199948369399E-002
   10.960000000000001       6.75610030924532062E-002  4.53958931470810276E-002
   11.036300000000001       6.84414242361369163E-002  4.64187223789230691E-002
   11.112500000000001       6.93216341858335222E-002  4.74550502050980691E-002
   11.188800000000001       7.02037902876356257E-002  4.85076060228717895E-002
   11.265000000000001       7.10854291098110269E-002  4.95736373993867288E-002
   11.341200000000001       7.19675570145151128E-002  5.06545179264450002E-002
   11.417500000000000       7.28511846016394737E-002  5.17516965228657436E-002
   11.493800000000000       7.37350079983505047E-002  5.28637630955923477E-002
   11.570000000000000       7.46177240765318744E-002  5.39892270423918408E-002
   11.646200000000000       7.55003487392450351E-002  5.51295298626980346E-002
   11.722500000000000       7.63838993803409722E-002  5.62861887290432433E-002
   11.798800000000000       7.72670782548661866E-002  5.74577059229862061E-002
   11.875000000000000       7.81485918242074695E-002  5.86425039276583585E-002
   11.951200000000000       7.90294631882766524E-002  5.98420933859595827E-002
   12.027500000000000       7.99107140859218051E-002  6.10580606102330142E-002
   12.103800000000000       8.07910569112768734E-002  6.22888220198608428E-002
   12.180000000000000       8.16692108843125320E-002  6.35327146626115946E-002
   12.256200000000000       8.25462039323253682E-002  6.47913193659722525E-002
   12.332500000000000       8.34230601059414295E-002  6.60662926117567412E-002
   12.408799999999999       8.42985047690977957E-002  6.73559662573059992E-002
   12.484999999999999       8.51712731544926049E-002  6.86585938477006774E-002
   12.561199999999999       8.60423956496491338E-002  6.99758272434531231E-002
   12.637499999999999       8.69128961872133732E-002  7.13093936369983000E-002
   12.713699999999999       8.77803792945095335E-002  7.26557659679608059E-002
   12.789999999999999       8.86470101458301518E-002  7.40184452783626545E-002
   12.866299999999999       8.95115394610549731E-002  7.53956403040252354E-002
   12.942500000000003       9.03727311847774134E-002  7.67854826438129356E-002
   13.018800000000001       9.12327406199053142E-002  7.81915842370125153E-002
   13.095000000000001       9.20892108354256361E-002  7.96102225692983806E-002
   13.171199999999999       9.29431701965088702E-002  8.10431934636002826E-002
   13.247500000000000       9.37956360486734697E-002  8.24923671867583697E-002
   13.323800000000002       9.46453897703637415E-002  8.39558333981286348E-002
   13.400000000000000       9.54912291100852018E-002  8.54316061785514447E-002
   13.476200000000000       9.63341780240094953E-002  8.69215539313648450E-002
   13.552499999999998       9.71752474505431507E-002  8.84276189673133955E-002
   13.628800000000000       9.80132417364456415E-002  8.99478139147075750E-002
   13.705000000000000       9.88469834366099420E-002  9.14800769156252913E-002
   13.781200000000000       9.96774899616212212E-002  9.30263491915811341E-002
   13.857500000000000       0.10050576386116103       9.45886452735242855E-002
   13.933799999999998       0.10133063409430164       9.61649025817017389E-002
   14.010000000000002       0.10215094954813862       9.77529852336051774E-002
   14.086200000000000       0.10296771902803051       9.93549073768556779E-002
   14.162500000000000       0.10378193477186672       0.10097275580885931     
   14.238799999999999       0.10459245182578268       0.10260439460272559     
   14.315000000000000       0.10539814662746830       0.10424761564579503     
   14.391200000000000       0.10620001742262075       0.10590450601569179     
   14.467499999999999       0.10699904433929880       0.10757722475828817     
   14.543799999999999       0.10779410970284950       0.10926356435311117     
   14.619999999999997       0.10858411851040950       0.11096124618440163     
   14.696200000000001       0.10937005658609628       0.11267243016310638     
   14.772500000000001       0.11015289029558079       0.11439934754322505     
   14.848799999999999       0.11093153019115808       0.11613972085806130     
   14.924999999999999       0.11170491062384333       0.11789120261110850     
   15.001200000000003       0.11247400330723283       0.11965602544468355     
   15.077500000000001       0.11323975918393658       0.12143649260886567     
   15.153800000000000       0.11400111783690703       0.12323025828975369     
   15.230000000000000       0.11475704357731235       0.12503490760998079     
   15.306200000000000       0.11550849238367317       0.12685274573099323     
   15.382500000000002       0.11625639829405708       0.12868614771290426     
   15.458800000000000       0.11699973060174010       0.13053270094146979     
   15.535000000000000       0.11773748395377717       0.13238992446075964     
   15.611199999999998       0.11847059713042890       0.13426019575595502     
   15.687500000000000       0.11919998601580097       0.13614596163538578     
   15.763800000000002       0.11992464981425222       0.13804474376014009     
   15.840000000000000       0.12064361392577033       0.13995399647637710     
   15.916200000000000       0.12135779868893837       0.14187616950840576     
   15.992499999999998       0.12206810023384083       0.14381378082121810     
   16.068800000000000       0.12277354822543067       0.14576428784014830     
   16.145000000000000       0.12347319904491241       0.14772508139160037     
   16.221200000000000       0.12416795258847058       0.14969868231009706     
   16.297499999999999       0.12485868523810874       0.15168768088908530     
   16.373799999999999       0.12554445691794941       0.15368947094180485     
   16.449999999999999       0.12622435449748190       0.15570138006017145     
   16.526199999999999       0.12689925751095513       0.15772600142494902     
   16.602499999999999       0.12757002024248032       0.15976599594804416     
   16.678799999999999       0.12823573335776708       0.16181869524891412     
   16.754999999999999       0.12889551449834580       0.16388136487105501     
   16.831199999999999       0.12955022082934864       0.16595666895998898     
   16.907499999999999       0.13020068497521692       0.16804734066028221     
   16.983799999999999       0.13084602746587765       0.17015064910472791     
   17.059999999999999       0.13148539702636980       0.17226379899509689     
   17.136199999999999       0.13211962818289025       0.17438952614244504     
   17.212499999999999       0.13274952953958030       0.17653063394082000     
   17.288799999999998       0.13337425202800593       0.17868433044935503     
   17.364999999999998       0.13399297510412544       0.18084775982423365     
   17.441199999999998       0.13460650958417963       0.18302372914000697     
   17.517499999999998       0.13521563978680853       0.18521511265375554     
   17.593800000000002       0.13581954721420900       0.18741905829780148     
   17.670000000000002       0.13641744148029233       0.18963264959736292     
   17.746200000000002       0.13701010878028963       0.19185876464489302     
   17.822500000000002       0.13759830888170610       0.19410034921266012     
   17.898800000000001       0.13818125316223914       0.19635449081014786     
   17.975000000000001       0.13875818119798325       0.19861821264229243     
   18.051200000000001       0.13932985426962843       0.20089446439906394     
   18.127500000000001       0.13989700671093047       0.20318626316033334     
   18.203800000000001       0.14045887941483745       0.20549063604467738     
   18.280000000000001       0.14101474178326587       0.20780454623498265     
   18.356200000000001       0.14156532942710376       0.21013101493483885     
   18.432500000000001       0.14211135059424065       0.21247313061246617     
   18.508800000000001       0.14265207603732583       0.21482786096923834     
   18.585000000000001       0.14318680422020935       0.21719210844072706     
   18.661200000000001       0.14371624462380528       0.21956896609112717     
   18.737500000000001       0.14424107922922505       0.22196159459502493     
   18.813800000000001       0.14476060764062859       0.22436690111535734     
   18.890000000000001       0.14527415754131884       0.22678172785499592     
   18.966200000000001       0.14578241171762790       0.22920923995529874     
   19.042500000000000       0.14628602536334290       0.23165267064982517     
   19.118800000000000       0.14678432682912537       0.23410886665499184     
   19.195000000000000       0.14727667252860116       0.23657460936161973     
   19.271200000000000       0.14776371818605780       0.23905313653473309     
   19.347500000000000       0.14824609169240793       0.24154775436159676     
   19.423700000000000       0.14872252813976089       0.24405195406982594     
   19.500000000000000       0.14919427752036554       0.24657233998971601     
   19.576300000000000       0.14966071068136277       0.24910566741173484     
   19.652500000000000       0.15012122637017036       0.25164862531849574     
   19.728800000000000       0.15057703294086924       0.25420792437065709     
   19.805000000000000       0.15102693527457317       0.25677689375196433     
   19.881200000000000       0.15147153388109882       0.25935891839616532     
   19.957500000000000       0.15191140138634537       0.26195745333933662     


==> anc/M0_3_1_v2.dat <==
  2.12500000000000015E-002  1.71387116324289868E-007 -9.86425898622297613E-010
  4.49999999999999983E-002  7.66665871835380817E-007  6.40445502713627220E-009
  6.87500000000000056E-002  1.79243108580341349E-006  1.50328002044360560E-008
  9.24999999999999989E-002  3.25011428501024535E-006  2.73669087359017282E-008
  0.11625000000000002       5.14187317459948603E-006  4.34696928123390064E-008
  0.14000000000000001       7.46988583058135333E-006  6.34053294725098585E-008
  0.16375000000000001       1.02363510312774675E-005  8.72392921080945248E-008
  0.18750000000000000       1.34434885966933251E-005  1.15038382923693396E-007
  0.21124999999999999       1.70935397360672790E-005  1.46870766386329521E-007
  0.23499999999999999       2.11887674038542835E-005  1.82806003700363965E-007
  0.25874999999999998       2.57314566644128561E-005  2.22915088345264271E-007
  0.28249999999999997       3.07239150656740017E-005  2.67270482715249694E-007
  0.30625000000000002       3.61684730220820716E-005  3.15946155901521513E-007
  0.33000000000000002       4.20674842071086353E-005  3.69017622659544171E-007
  0.35375000000000001       4.84233259556530467E-005  4.26561983605672732E-007
  0.37750000000000000       5.52383996766551568E-005  4.88657966689368527E-007
  0.40125000000000000       6.25151312762596995E-005  5.55385969989289207E-007
  0.42499999999999999       7.02559715918848787E-005  6.26828105883636910E-007
  0.44874999999999998       7.84633968375628892E-005  7.03068246647430796E-007
  0.47249999999999992       8.71399090609346628E-005  7.84192071531717923E-007
  0.49625000000000008       9.62880366122974464E-005  8.70287115382206263E-007
  0.52000000000000002       1.05910334626120061E-004  9.61442818857401600E-007
  0.54374999999999996       1.16009385515459515E-004  1.05775058030913562E-006
  0.56750000000000000       1.26587799479728756E-004  1.15930380939117041E-006
  0.59125000000000005       1.37648215026286660E-004  1.26619798246466823E-006
  0.61499999999999999       1.49193299506341216E-004  1.37853069987254017E-006
  0.63875000000000004       1.61225749665677844E-004  1.49640174515794968E-006
  0.66249999999999998       1.73748292210746340E-004  1.61991314630598068E-006
  0.68625000000000003       1.86763684390666725E-004  1.74916923909102473E-006
  0.70999999999999996       2.00274714701221044E-004  1.88427673360907671E-006
  0.73375000000000001       2.14284203089736431E-004  2.02534477824138525E-006
  0.75749999999999995       2.28795002188508524E-004  2.17248503548746490E-006
  0.78125000000000000       2.43809997576726814E-004  2.32581175098988409E-006
  0.80500000000000016       2.59332108546384585E-004  2.48544182968688778E-006
  0.82875000000000010       2.75364288792993590E-004  2.65149491376789552E-006
  0.85250000000000004       2.91909527126898202E-004  2.82409346343746276E-006
  0.87624999999999997       3.08970848205983035E-004  3.00336284060883267E-006
  0.90000000000000002       3.26551313290613190E-004  3.18943139565455273E-006
  0.92374999999999996       3.44654021021680013E-004  3.38243055734793212E-006
  0.94750000000000001       3.63282108222673101E-004  3.58249492613633379E-006
  0.97124999999999995       3.82438750726735795E-004  3.78976237089405661E-006
  0.99500000000000000       4.02127164229719512E-004  4.00437412931090747E-006
   1.0187500000000000       4.22350605170289254E-004  4.22647491208015954E-006
   1.0425000000000000       4.43112371638198523E-004  4.45621301105876934E-006
   1.0662499999999999       4.64415804311895492E-004  4.69374041158162767E-006
   1.0900000000000001       4.86264287426689903E-004  4.93921290912153419E-006
   1.1137500000000000       5.08661249774767480E-004  5.19279023049694152E-006
   1.1375000000000000       5.31610165738411128E-004  5.45463615984059108E-006
   1.1612499999999999       5.55114556357848136E-004  5.72491866955389590E-006
   1.1850000000000001       5.79177990435229655E-004  6.00381005648438264E-006
   1.2087500000000000       6.03804085676317381E-004  6.29148708357666646E-006
   1.2324999999999999       6.28996509871544555E-004  6.58813112726214952E-006
   1.2562500000000001       6.54758982118201836E-004  6.89392833086674704E-006
   1.2800000000000000       6.81095274085595742E-004  7.20906976433275874E-006
   1.3037500000000000       7.08009211325131985E-004  7.53375159056823261E-006
   1.3274999999999999       7.35504674627378372E-004  7.86817523875452728E-006
   1.3512500000000001       7.63585601428278058E-004  8.21254758496314884E-006
   1.3750000000000000       7.92255987266809168E-004  8.56708114045382531E-006
   1.3987499999999999       8.21519887296515063E-004  8.93199424804701423E-006
   1.4225000000000001       8.51381417853467118E-004  9.30751128698924205E-006
   1.4462500000000000       8.81844758083371260E-004  9.69386288675395747E-006
   1.4700000000000000       9.12914151630692615E-004  1.00912861502485603E-005
   1.4937499999999999       9.44593908392832391E-004  1.05000248869273606E-005
   1.5175000000000001       9.76888406342583688E-004  1.09203298563411639E-005
   1.5412500000000000       1.00980209342227704E-003  1.13524590226881854E-005
   1.5649999999999999       1.04333948951324060E-003  1.17966778209669132E-005
   1.5887500000000001       1.07750518848442260E-003  1.22532594353701453E-005
   1.6125000000000000       1.11230386032425349E-003  1.27224850906011389E-005
   1.6362500000000000       1.14774025336009848E-003  1.32046443568372888E-005
   1.6599999999999999       1.18381919656990599E-003  1.37000354691154725E-005
   1.6837500000000001       1.22054560199096854E-003  1.42089656619641392E-005
   1.7075000000000000       1.25792446723102785E-003  1.47317515201641487E-005
   1.7312500000000000       1.29596087808728656E-003  1.52687193465795667E-005
   1.7549999999999999       1.33466001127927471E-003  1.58202055480653350E-005
   1.7787500000000001       1.37402713730190628E-003  1.63865570405287772E-005
   1.8025000000000000       1.41406762340548411E-003  1.69681316742976598E-005
   1.8262499999999999       1.45478693670989369E-003  1.75652986810298079E-005
   1.8499999999999999       1.49619064746070126E-003  1.81784391434884031E-005
   1.8737499999999998       1.53828443243543100E-003  1.88079464896023865E-005
   1.8974999999999997       1.58107407850887087E-003  1.94542270123378325E-005
   1.9212499999999997       1.62456548638689703E-003  2.01177004170171107E-005
   1.9450000000000001       1.66876467451898590E-003  2.07988003978480768E-005
   1.9687500000000000       1.71367778320033384E-003  2.14979752455579462E-005
   1.9924999999999999       1.75931107887531833E-003  2.22156884881733838E-005
   2.0162499999999999       1.80567095865489776E-003  2.29524195671463590E-005
   2.0400000000000000       1.85276395506152997E-003  2.37086645511985932E-005
   2.0637500000000002       1.90059674101620874E-003  2.44849368904483207E-005
   2.0874999999999999       1.94917613508338128E-003  2.52817682135857526E-005
   2.1112500000000001       1.99850910699072388E-003  2.60997091710945717E-005
   2.1349999999999998       2.04860278344213805E-003  2.69393303277601174E-005
   2.1587499999999999       2.09946445424380110E-003  2.78012231079785238E-005
   2.1825000000000001       2.15110157876473350E-003  2.86860007976780580E-005
   2.2062499999999998       2.20352179275513579E-003  2.95942996069909144E-005
   2.2300000000000000       2.25673291554771057E-003  3.05267797981735624E-005
   2.2537500000000001       2.31074295766932119E-003  3.14841268836709001E-005
   2.2774999999999999       2.36556012889273725E-003  3.24670528996535697E-005
   2.3012500000000000       2.42119284676082028E-003  3.34762977608450021E-005
   2.3250000000000002       2.47764974561835889E-003  3.45126307029827847E-005
   2.3487499999999999       2.53493968619001274E-003  3.55768518198529889E-005
   2.3725000000000001       2.59307176574628991E-003  3.66697937024894514E-005
   2.3962500000000002       2.65205532890341010E-003  3.77923231888559807E-005
   2.4199999999999999       2.71189997910727251E-003  3.89453432331381943E-005
   2.4437500000000001       2.77261559085652774E-003  4.01297949046702869E-005
   2.4674999999999998       2.83421232272512962E-003  4.13466595275250887E-005
   2.4912500000000000       2.89670063125075164E-003  4.25969609729166218E-005
   2.5150000000000001       2.96009128727601047E-003  4.38817681402591385E-005
   2.5387499999999998       3.02439538577091828E-003  4.52021975076842580E-005
   2.5625000000000000       3.08962437177688577E-003  4.65594161017841043E-005
   2.5862500000000002       3.15579005260771626E-003  4.79546444623849016E-005
   2.6099999999999999       3.22290461880901961E-003  4.93891599526512600E-005
   2.6337500000000000       3.29098066680961901E-003  5.08643003323740075E-005
   2.6575000000000002       3.36003121453390353E-003  5.23814674815107828E-005
   2.6812499999999999       3.43006973414781112E-003  5.39421316714886804E-005
   2.7050000000000001       3.50111017795705403E-003  5.55478360469188715E-005
   2.7287499999999998       3.57316699855375229E-003  5.72002013589594757E-005
   2.7524999999999999       3.64625520462039370E-003  5.89009316470264475E-005
   2.7762500000000001       3.72039031697609431E-003  6.06518187356591026E-005
   2.7999999999999998       3.79558851649865713E-003  6.24547502834066196E-005
   2.8237500000000000       3.87186660870508445E-003  6.43117154027826290E-005
   2.8475000000000001       3.94924208441121364E-003  6.62248123953266101E-005
   2.8712499999999999       4.02773316575879246E-003  6.81962568928166257E-005
   2.8950000000000000       4.10735885646752470E-003  7.02283907814870502E-005
   2.9187500000000002       4.18813899680360504E-003  7.23236920026600814E-005
   2.9424999999999999       4.27009432382585794E-003  7.44847853366212553E-005
   2.9662500000000001       4.35324653755179806E-003  7.67144542922692060E-005
   2.9900000000000002       4.43761837378111798E-003  7.90156542434856013E-005
   3.0137499999999999       4.52323368442603818E-003  8.13915269748613382E-005
   3.0375000000000001       4.61011752632995570E-003  8.38454168250350127E-005
   3.0612499999999998       4.69829625971225628E-003  8.63808886462986194E-005
   3.0850000000000000       4.78779765756320516E-003  8.90017478353268373E-005
   3.1087500000000001       4.87865102753488270E-003  9.17120627331702808E-005
   3.1324999999999998       4.97088734814070572E-003  9.45161897446543565E-005
   3.1562500000000000       5.06453942139712017E-003  9.74188015900687170E-005
   3.1800000000000002       5.15964204442987025E-003  1.00424919178108748E-004
   3.2037499999999999       5.25623220304059953E-003  1.03539947681749223E-004
   3.2275000000000000       5.35434929080860246E-003  1.06769717512342598E-004
   3.2512500000000006       5.45403535801533470E-003  1.10120531027224115E-004
   3.2749999999999999       5.55533539556178971E-003  1.13599215979667779E-004
   3.2987500000000005       5.65829766014855958E-003  1.17213186936568334E-004
   3.3224999999999998       5.76297404836779471E-003  1.20970516161205319E-004
   3.3462500000000004       5.86942052909986221E-003  1.24880015802561906E-004
   3.3700000000000001       5.97769764582693503E-003  1.28951333671359212E-004
   3.3937500000000003       6.08787110332606983E-003  1.33195065446872139E-004
   3.4175000000000000       6.20001241514759986E-003  1.37622885963103233E-004
   3.4412500000000001       6.31419988440945056E-003  1.42247709631871381E-004
   3.4649999999999999       6.43051936793569406E-003  1.47083873039243249E-004
   3.4887500000000000       6.54906539168798128E-003  1.52147358635052149E-004
   3.5124999999999997       6.66994293637459233E-003  1.57456076008889631E-004
   3.5362499999999999       6.79326877466756001E-003  1.63030186413201975E-004
   3.5599999999999996       6.91917359982569067E-003  1.68892513913230434E-004
   3.5837500000000002       7.04780485968985789E-003  1.75069062569129213E-004
   3.6074999999999995       7.17932994721236836E-003  1.81589659581006497E-004
   3.6312500000000001       7.31394031221774005E-003  1.88488777278296091E-004
   3.6549999999999994       7.45185695793489609E-003  1.95806602034651544E-004
   3.6787500000000000       7.59333752494416401E-003  2.03590437229148714E-004
   3.7025000000000001       7.73868580217925307E-003  2.11896583454395358E-004
   3.7262499999999998       7.88826460676211177E-003  2.20792906479456774E-004
   3.7500000000000000       8.04251397652861952E-003  2.30362437709746636E-004
   3.7525000000000004       8.05904348944409647E-003  2.31412914879599067E-004
   3.7549999999999999       8.07563135653529586E-003  2.32472107629372868E-004
   3.7574999999999998       8.09227830665136712E-003  2.33540155365198968E-004
   3.7599999999999998       8.10898508686803444E-003  2.34617201101478332E-004
   3.7624999999999997       8.12575246314588620E-003  2.35703391592501836E-004
   3.7650000000000001       8.14258122101955799E-003  2.36798877470303075E-004
   3.7675000000000005       8.15947210699775882E-003  2.37903811659476313E-004
   3.7700000000000000       8.17642612663043583E-003  2.39018358197289505E-004
   3.7725000000000000       8.19344394923603517E-003  2.40142675013011462E-004
   3.7749999999999999       8.21052650629314033E-003  2.41276931517695430E-004
   3.7774999999999999       8.22767469276715693E-003  2.42421300045347118E-004
   3.7799999999999994       8.24488942809643161E-003  2.43575957788236632E-004
   3.7825000000000006       8.26217165715763778E-003  2.44741086990248806E-004
   3.7850000000000001       8.27952235128086647E-003  2.45916875150237863E-004
   3.7875000000000001       8.29694250931774929E-003  2.47103515236042940E-004
   3.7900000000000000       8.31443315876588367E-003  2.48301205909835928E-004
   3.7925000000000000       8.33199535695342171E-003  2.49510151765563049E-004
   3.7949999999999995       8.34963019228758888E-003  2.50730563579266757E-004
   3.7974999999999999       8.36733878557168777E-003  2.51962658573167948E-004
   3.8000000000000003       8.38512229139492908E-003  2.53206660694433477E-004
   3.8025000000000002       8.40298189960039972E-003  2.54462800909644653E-004
   3.8050000000000002       8.42091883683635661E-003  2.55731317516063119E-004
   3.8075000000000001       8.43893436819688307E-003  2.57012456470879092E-004
   3.8099999999999996       8.45702979895819260E-003  2.58306471739728149E-004
   3.8125000000000000       8.47520647641759883E-003  2.59613625665876052E-004
   3.8150000000000004       8.49346579184252423E-003  2.60934189361585595E-004
   3.8174999999999999       8.51180918253792787E-003  2.62268443123326407E-004
   3.8199999999999998       8.53023813404094923E-003  2.63616676872621041E-004
   3.8224999999999998       8.54875418245244767E-003  2.64979190624487100E-004
   3.8249999999999997       8.56735891691622932E-003  2.66356294985631769E-004
   3.8275000000000001       8.58605398225734812E-003  2.67748311684721705E-004
   3.8300000000000005       8.60484108179234569E-003  2.69155574137314602E-004
   3.8325000000000000       8.62372191646161579E-003  2.70578426044450042E-004
   3.8350000000000000       8.64269850636381100E-003  2.72017232023658039E-004
   3.8374999999999999       8.66177255949788540E-003  2.73472358382575542E-004
   3.8399999999999999       8.68094610804718420E-003  2.74944193702693861E-004
   3.8424999999999994       8.70022119700877665E-003  2.76433139733543503E-004
   3.8450000000000006       8.71959995122491456E-003  2.77939614207094632E-004
   3.8475000000000001       8.73908457987357390E-003  2.79464051741633811E-004
   3.8500000000000001       8.75867735277629893E-003  2.81006903897681407E-004
   3.8525000000000000       8.77838071945519043E-003  2.82568643872112551E-004
   3.8550000000000000       8.79819714417149311E-003  2.84149762159265746E-004
   3.8574999999999995       8.81812922545403659E-003  2.85750771394929900E-004
   3.8599999999999999       8.83817967425062391E-003  2.87372206757078620E-004
   3.8625000000000003       8.85835132093650696E-003  2.89014627378064574E-004
   3.8650000000000002       8.87864712289678643E-003  2.90678617872723957E-004
   3.8675000000000002       8.89907017274124690E-003  2.92364789994233965E-004
   3.8700000000000001       8.91962370721756902E-003  2.94073784431040795E-004
   3.8724999999999996       8.94031111689677291E-003  2.95806272759824621E-004
   3.8750000000000000       8.96113595671465570E-003  2.97562959571417572E-004
   3.8775000000000004       8.98210195746344114E-003  2.99344584788760655E-004
   3.8799999999999999       9.00321303834078837E-003  3.01151926198559353E-004
   3.8824999999999998       9.02447334428065420E-003  3.02985803013683516E-004
   3.8849999999999998       9.04588716665906227E-003  3.04847075745079822E-004
   3.8874999999999997       9.06745910121515945E-003  3.06736654274789673E-004
   3.8900000000000001       9.08919397203303801E-003  3.08655498371806516E-004
   3.8925000000000005       9.11109685153573164E-003  3.10604621721904885E-004
   3.8950000000000000       9.13317317677809874E-003  3.12585099606064814E-004
   3.8975000000000000       9.15542863299136783E-003  3.14598069057357894E-004
   3.8999999999999999       9.17786927463871451E-003  3.16644737550314320E-004
   3.9024999999999999       9.20050153229773002E-003  3.18726388327775993E-004
   3.9049999999999994       9.22333224647146899E-003  3.20844387233320584E-004
   3.9075000000000006       9.24636872842048846E-003  3.23000191160914888E-004
   3.9100000000000001       9.26961871072670522E-003  3.25195353430111152E-004
   3.9125000000000001       9.29309053275510256E-003  3.27431538246306618E-004
   3.9150000000000000       9.31679310293550243E-003  3.29710528419609162E-004
   3.9175000000000000       9.34073598279937592E-003  3.32034238526510920E-004
   3.9199999999999995       9.36492943146556740E-003  3.34404728078986971E-004
   3.9224999999999999       9.38938458508804981E-003  3.36824221149648506E-004
   3.9250000000000003       9.41411339781491122E-003  3.39295119431798364E-004
   3.9275000000000002       9.43912884640203155E-003  3.41820026981849050E-004
   3.9300000000000002       9.46444502631412464E-003  3.44401773833997841E-004
   3.9325000000000001       9.49007729238990176E-003  3.47043444474481259E-004
   3.9349999999999996       9.51604242314215212E-003  3.49748411105206504E-004
   3.9375000000000000       9.54235881374005876E-003  3.52520372720181751E-004
   3.9400000000000004       9.56904670404672315E-003  3.55363401287137829E-004
   3.9424999999999999       9.59612844983068376E-003  3.58281996680840243E-004
   3.9449999999999998       9.62362879854770925E-003  3.61281150644377803E-004
   3.9474999999999998       9.65157554452182945E-003  3.64366436095572171E-004
   3.9499999999999997       9.67999941765144457E-003  3.67544081676506680E-004
   3.9525000000000001       9.70893537078577895E-003  3.70821116842358291E-004
   3.9550000000000005       9.73842283440131892E-003  3.74205501316008467E-004
   3.9575000000000000       9.76850679663021117E-003  3.77706316056253602E-004
   3.9600000000000000       9.79923893298753797E-003  3.81333996528461180E-004
   3.9624999999999999       9.83067909206095970E-003  3.85100633979138863E-004
   3.9649999999999999       9.86289723513238473E-003  3.89020368816698548E-004
   3.9674999999999994       9.89597601181451368E-003  3.93109913058309834E-004
   3.9700000000000006       9.93001424699535562E-003  3.97389257727621687E-004
   3.9725000000000001       9.96513176741999941E-003  4.01882652162269445E-004
   3.9750000000000001       1.00014762835974221E-002  4.06619996183258542E-004
   3.9775000000000000       1.00392333174728482E-002  4.11638872382304069E-004
   3.9800000000000000       1.00786415645290235E-002  4.16987642715828269E-004
   3.9824999999999995       1.01200170349616796E-002  4.22730350208347524E-004
   3.9849999999999999       1.01637933520144618E-002  4.28954920780573099E-004
   3.9875000000000003       1.02105944096420685E-002  4.35787897121248525E-004
   3.9900000000000002       1.02613769894988952E-002  4.43423422039801408E-004
   3.9925000000000002       1.03177506011997919E-002  4.52188190286658570E-004
   3.9950000000000001       1.03828512500230476E-002  4.62718959334921110E-004
   3.9974999999999996       1.04647689088973751E-002  4.76658960083120023E-004
   4.0000000000000000       1.06485744695239241E-002  5.11296381710434370E-004
   4.0025000000000004       1.06234266765337301E-002  6.84502516314356422E-004
   4.0049999999999999       1.06189602099475543E-002  7.56026385756128241E-004
   4.0075000000000003       1.06178959053110089E-002  8.10868529942901264E-004
   4.0099999999999998       1.06185931849556280E-002  8.57093551430835850E-004
   4.0125000000000002       1.06204170419024729E-002  8.97822877783880247E-004
   4.0149999999999997       1.06230419611855736E-002  9.34656181506209548E-004
   4.0175000000000001       1.06262746531494076E-002  9.68543068059850494E-004
   4.0199999999999996       1.06299892486208299E-002  1.00010181354504512E-003
   4.0225000000000000       1.06340983607129003E-002  1.02976157134078059E-003
   4.0250000000000004       1.06385383994384713E-002  1.05783458451975628E-003
   4.0274999999999999       1.06432613725105461E-002  1.08455640458751819E-003
   4.0300000000000002       1.06482300462739550E-002  1.11010990660130766E-003
   4.0324999999999998       1.06534147994827369E-002  1.13464041699039026E-003
   4.0350000000000001       1.06587916383262572E-002  1.15826568462410471E-003
   4.0374999999999996       1.06643407999129497E-002  1.18108268394587017E-003
   4.0400000000000000       1.06700457795141888E-002  1.20317240306834321E-003
   4.0425000000000004       1.06758926237462137E-002  1.22460330033486754E-003
   4.0449999999999999       1.06818694129304885E-002  1.24543385642855936E-003
   4.0475000000000003       1.06879658694631445E-002  1.26571449488951894E-003
   4.0499999999999998       1.06941730583285915E-002  1.28548905231408786E-003
   4.0525000000000002       1.07004831654684551E-002  1.30479592223046873E-003
   4.0549999999999997       1.07068892702690526E-002  1.32366894961733210E-003
   4.0579999999999998       1.07146947609330270E-002  1.34578594662673832E-003
   4.0599999999999996       1.07199656959248695E-002  1.36023031383076241E-003
   4.0625000000000000       1.07266256467095193E-002  1.37796941203905624E-003
   4.0650000000000004       1.07333607571836725E-002  1.39537705730867490E-003
   4.0674999999999999       1.07401670455611487E-002  1.41247277872431714E-003
   4.0700000000000003       1.07470409018769544E-002  1.42927430111911675E-003
   4.0724999999999998       1.07539790162693542E-002  1.44579776604655602E-003
   4.0750000000000002       1.07609783960397592E-002  1.46205792901640537E-003
   4.0774999999999997       1.07680362881953772E-002  1.47806831513157960E-003
   4.0800000000000001       1.07751501623944146E-002  1.49384135874364382E-003
   4.0824999999999996       1.07823176867042451E-002  1.50938852231234958E-003
   4.0850000000000000       1.07895367066469360E-002  1.52472039913703725E-003
   4.0875000000000004       1.07968052270033775E-002  1.53984680255475474E-003
   4.0899999999999999       1.08041213959450717E-002  1.55477684372106015E-003
   4.0925000000000002       1.08114834911396743E-002  1.56951899970914381E-003
   4.0949999999999998       1.08188899075385390E-002  1.58408117335962287E-003
   4.0975000000000001       1.08263391466041099E-002  1.59847074606966053E-003
   4.0999999999999996       1.08338298062667666E-002  1.61269462443702099E-003
   4.1025000000000000       1.08413605745023029E-002  1.62675928204524217E-003
   4.1050000000000004       1.08489302187065283E-002  1.64067079594927123E-003
   4.1074999999999999       1.08565375696562296E-002  1.65443487824523000E-003
   4.1100000000000003       1.08641815604263812E-002  1.66805691246300273E-003
   4.1124999999999998       1.08718611527882005E-002  1.68154196975348210E-003
   4.1150000000000002       1.08795753777705135E-002  1.69489483966486537E-003
   4.1174999999999997       1.08873233199009885E-002  1.70812004998443308E-003
   4.1200000000000001       1.08951041132237508E-002  1.72122188623789535E-003
   4.1224999999999996       1.09029169390811968E-002  1.73420440958552222E-003
   4.1250000000000000       1.09107610172688926E-002  1.74707147199281397E-003
   4.1275000000000004       1.09186356113966879E-002  1.75982673216537534E-003
   4.1299999999999999       1.09265400206041870E-002  1.77247366799311796E-003
   4.1325000000000003       1.09344735770835668E-002  1.78501558871741774E-003
   4.1349999999999998       1.09424356493224052E-002  1.79745564697118788E-003
   4.1375000000000002       1.09504256317407480E-002  1.80979684764517195E-003
   4.1399999999999997       1.09584429482899523E-002  1.82204205816222575E-003
   4.1425000000000001       1.09664870493115553E-002  1.83419401687883355E-003
   4.1449999999999996       1.09745574099134272E-002  1.84625534102965459E-003
   4.1475000000000000       1.09826535284718325E-002  1.85822853405601834E-003
   4.1500000000000004       1.09907749252474967E-002  1.87011599237556247E-003
   4.1524999999999999       1.09989211527680673E-002  1.88192001363977294E-003
   4.1550000000000002       1.10070917480084070E-002  1.89364279456597493E-003
   4.1574999999999998       1.10152863012167399E-002  1.90528644824783811E-003
   4.1600000000000001       1.10235044082924536E-002  1.91685300120978492E-003
   4.1624999999999996       1.10317456814827443E-002  1.92834440003208539E-003
   4.1650000000000000       1.10400097484986397E-002  1.93976251567271833E-003
   4.1675000000000004       1.10482962516914706E-002  1.95110914749438381E-003
   4.1699999999999999       1.10566048472845596E-002  1.96238602702085820E-003
   4.1725000000000003       1.10649352046557434E-002  1.97359482144458072E-003
   4.1749999999999998       1.10732870056667321E-002  1.98473713690521664E-003
   4.1775000000000002       1.10816599440355552E-002  1.99581452155730586E-003
   4.1799999999999997       1.10900537247488103E-002  2.00682846844318918E-003
   4.1825000000000001       1.10984680635106622E-002  2.01778041818618170E-003
   4.1849999999999996       1.11069026862257794E-002  2.02867176151748417E-003
   4.1875000000000000       1.11153573166161476E-002  2.03950383946615394E-003
   4.1900000000000004       1.11238317233383153E-002  2.05027795430869422E-003
   4.1924999999999999       1.11323256482190377E-002  2.06099535860792930E-003
   4.1950000000000003       1.11408388533907245E-002  2.07165726588137570E-003
   4.1974999999999998       1.11493711090298302E-002  2.08226485029230912E-003
   4.2000000000000002       1.11579221929977226E-002  2.09281924840464244E-003
   4.2024999999999997       1.11664918919886346E-002  2.10332156111891740E-003
   4.2050000000000001       1.11750799952634507E-002  2.11377285411720565E-003
   4.2074999999999996       1.11836863032641568E-002  2.12417416101685127E-003
   4.2100000000000000       1.11923106213846317E-002  2.13452648365198682E-003
   4.2125000000000004       1.12009527611853857E-002  2.14483079367445810E-003
   4.2149999999999999       1.12096125401371493E-002  2.15508803380596095E-003
   4.2175000000000002       1.12182897813780189E-002  2.16529911902450627E-003
   4.2199999999999998       1.12269843134830839E-002  2.17546493768928061E-003
   4.2225000000000001       1.12356959687942015E-002  2.18558635232547109E-003
   4.2249999999999996       1.12444245890174800E-002  2.19566420176542723E-003
   4.2275000000000000       1.12531700163219020E-002  2.20569930042100338E-003
   4.2300000000000004       1.12619320989528829E-002  2.21569244032317376E-003
   4.2324999999999999       1.12707106896044636E-002  2.22564439171077117E-003
   4.2350000000000003       1.12795056452499164E-002  2.23555590385790537E-003
   4.2374999999999998       1.12883168269803675E-002  2.24542770586156617E-003
   4.2400000000000002       1.12971440998511936E-002  2.25526050739187790E-003
   4.2424999999999997       1.13059873327355544E-002  2.26505499940696502E-003
   4.2450000000000001       1.13148463981848305E-002  2.27481185483459011E-003
   4.2474999999999996       1.13237211722954072E-002  2.28453172922230214E-003
   4.2500000000000000       1.13326115345815780E-002  2.29421526135798522E-003
   4.3262499999999999       1.16107477837952347E-002  2.57484497434495342E-003
   4.4024999999999999       1.19010938214546003E-002  2.83429363016430517E-003
   4.4787499999999998       1.22024725635589484E-002  3.07964187068223393E-003
   4.5549999999999997       1.25142555782338724E-002  3.31522563429540156E-003
   4.6312499999999996       1.28360938906741939E-002  3.54395216116803894E-003
   4.7074999999999996       1.31677943497273253E-002  3.76790547631690887E-003
   4.7837500000000004       1.35092559626737493E-002  3.98865953876668955E-003
   4.8600000000000003       1.38604342543773729E-002  4.20745449356027534E-003
   4.9362500000000002       1.42213200362653718E-002  4.42530246509208625E-003
   5.0125000000000002       1.45919260589632959E-002  4.64305433348404743E-003
   5.0887500000000001       1.49722784740840883E-002  4.86144369967152212E-003
   5.1650000000000000       1.53624109155667057E-002  5.08111673324341748E-003
   5.2412500000000000       1.57623605552193596E-002  5.30265309675472321E-003
   5.3174999999999999       1.61721652760632197E-002  5.52658092144018079E-003
   5.3937499999999998       1.65918616571215580E-002  5.75338775972676804E-003
   5.4699999999999998       1.70214835109919471E-002  5.98352873427243116E-003
   5.5462499999999997       1.74610608114106960E-002  6.21743269282526521E-003
   5.6224999999999996       1.79106189010867396E-002  6.45550691742948282E-003
   5.6987500000000004       1.83701779043188192E-002  6.69814076781753004E-003
   5.7750000000000004       1.88397522915134952E-002  6.94570852709778218E-003
   5.8512500000000003       1.93193506432612558E-002  7.19857167405055318E-003
   5.9275000000000002       1.98089750269168086E-002  7.45708051398322452E-003
   6.0037500000000001       2.03086215351422142E-002  7.72157585606392510E-003
   6.0800000000000001       2.08182795374428353E-002  7.99238990934428642E-003
   6.1562500000000000       2.13379318889905696E-002  8.26984729546118881E-003
   6.2324999999999999       2.18675548412182244E-002  8.55426575923563283E-003
   6.3087499999999999       2.24071180287221984E-002  8.84595675399959917E-003
   6.3849999999999998       2.29565844781205695E-002  9.14522591061747367E-003
   6.4612499999999997       2.35159107075777127E-002  9.45237344095573029E-003
   6.5375000000000005       2.40850464819188648E-002  9.76769431956972349E-003
   6.6137499999999996       2.46639352931314892E-002  1.00914786869975293E-002
   6.6900000000000013       2.52525141512524552E-002  1.04240119204496787E-002
   6.7662500000000003       2.58507137206611393E-002  1.07655747948547549E-002
   6.8425000000000002       2.64584584111263697E-002  1.11164435865765722E-002
   6.9187500000000002       2.70756664683867269E-002  1.14768901439410709E-002
   6.9949999999999992       2.77022500731346349E-002  1.18471819335718119E-002
   7.0712500000000000       2.83381154461561299E-002  1.22275820661237565E-002
   7.1475000000000000       2.89831629590883190E-002  1.26183493049757695E-002
   7.2237500000000008       2.96372872503374470E-002  1.30197380608868801E-002
   7.2999999999999998       3.03003773457620057E-002  1.34319983751652675E-002
   7.3762499999999998       3.09723167837753291E-002  1.38553758935234996E-002
   7.4524999999999997       3.16529837445585979E-002  1.42901118324808875E-002
   7.5287499999999987       3.23422511831055678E-002  1.47364429399142877E-002
   7.6050000000000004       3.30399869658425313E-002  1.51946014511404170E-002
   7.6812499999999995       3.37460540105843712E-002  1.56648150417298022E-002
   7.7575000000000003       3.44603104295997040E-002  1.61473067780974477E-002
   7.8337500000000002       3.51826096755677095E-002  1.66422950667838160E-002
   7.9100000000000010       3.59128006902131106E-002  1.71499936032259645E-002
   7.9862500000000001       3.66507280554099618E-002  1.76706113207210185E-002
   8.0625000000000000       3.73962321465457700E-002  1.82043523401973877E-002
   8.1387499999999999       3.81491492879387079E-002  1.87514159213332220E-002
   8.2149999999999999       3.89093119101028562E-002  1.93119964154940919E-002
   8.2912499999999998       3.96765487323724256E-002  1.98862832327882690E-002
   8.3674999999999997       4.04506848315919834E-002  2.04744607540190415E-002
   8.4437499999999996       4.12315419340750569E-002  2.10767083563036875E-002
   8.5199999999999996       4.20189385000648286E-002  2.16932003381227166E-002
   8.5962499999999995       4.28126899006735021E-002  2.23241058932247792E-002
   8.6724999999999994       4.36126085844358719E-002  2.29695890827730648E-002
   8.7487499999999994       4.44185042419512482E-002  2.36298088101483152E-002
   8.8249999999999993       4.52301839707793044E-002  2.43049187997583446E-002
   8.9012499999999992       4.60474524403804431E-002  2.49950675799853854E-002
   8.9774999999999991       4.68701120568892418E-002  2.57003984703718033E-002
   9.0537500000000009       4.76979631275157093E-002  2.64210495731162162E-002
   9.1300000000000008       4.85308038248531137E-002  2.71571536572760772E-002
   9.2062500000000007       4.93684311427581152E-002  2.79088386014730919E-002
   9.2825000000000006       5.02106398771389739E-002  2.86762267409026161E-002
   9.3587500000000006       5.10572235694033358E-002  2.94594353108201222E-002
   9.4350000000000005       5.19079744719358610E-002  3.02585763523528367E-002
   9.5112500000000004       5.27626837064752510E-002  3.10737567303580632E-002
   9.5875000000000004       5.36211414209024628E-002  3.19050781556841148E-002
   9.6637500000000003       5.44831369442584923E-002  3.27526372118124368E-002
   9.7400000000000002       5.53484589398055352E-002  3.36165253858404511E-002
   9.8162500000000001       5.62168955559445363E-002  3.44968291037396832E-002
   9.8925000000000001       5.70882345704994063E-002  3.53936297671240685E-002
   9.9687500000000000       5.79622635539567971E-002  3.63070038073508017E-002
   10.045000000000000       5.88387699874257930E-002  3.72370227172248783E-002
   10.121200000000000       5.97169644809668401E-002  3.81831268165035917E-002
   10.197500000000000       6.05983656039967220E-002  3.91472567850273817E-002
   10.273800000000000       6.14816099813539491E-002  4.01282391350915799E-002
   10.350000000000000       6.23653250467285786E-002  4.11248073579537216E-002
   10.426200000000000       6.32504568046393795E-002  4.21382836911675315E-002
   10.502500000000000       6.41379594229366939E-002  4.31700745859094071E-002
   10.578799999999999       6.50264625031910931E-002  4.42188998272999012E-002
   10.654999999999999       6.59145913886900053E-002  4.52833855200314092E-002
   10.731199999999999       6.68033031303287977E-002  4.63649248969668290E-002
   10.807499999999999       6.76935590395884440E-002  4.74649964790508222E-002
   10.883699999999999       6.85828209941055644E-002  4.85807381067600158E-002
   10.960000000000001       6.94732195082763543E-002  4.97150955573858813E-002
   11.036300000000001       7.03633854205226866E-002  5.08666291677869128E-002
   11.112500000000001       7.12519523902957336E-002  5.20338053427658667E-002
   11.188800000000001       7.21410539175368903E-002  5.32196930938113807E-002
   11.265000000000001       7.30281628946215650E-002  5.44211857517988284E-002
   11.341200000000001       7.39142505643382158E-002  5.56398244939217620E-002
   11.417500000000000       7.48002856366341562E-002  5.68772376568587104E-002
   11.493800000000000       7.56849115548779983E-002  5.81318271112036405E-002
   11.570000000000000       7.65667838418851721E-002  5.94019033256929438E-002
   11.646200000000000       7.74468766262431663E-002  6.06890839878671678E-002
   11.722500000000000       7.83261569265598923E-002  6.19950734534037706E-002
   11.798800000000000       7.92032861482653699E-002  6.33181721461704150E-002
   11.875000000000000       8.00769393083162750E-002  6.46565878733284111E-002
   11.951200000000000       8.09480904971210807E-002  6.60120162352483275E-002
   12.027500000000000       8.18177031346602190E-002  6.73862394375063511E-002
   12.103800000000000       8.26844596496998929E-002  6.87774571239057331E-002
   12.180000000000000       8.35470599949287157E-002  7.01837773554331162E-002
   12.256200000000000       8.44064752390067119E-002  7.16069748196110772E-002
   12.332500000000000       8.52636622227193469E-002  7.30489103967046360E-002
   12.408799999999999       8.61173290744238068E-002  7.45076854587291143E-002
   12.484999999999999       8.69662044900965520E-002  7.59813105287086149E-002
   12.561199999999999       8.78112538484110139E-002  7.74716406215538722E-002
   12.637499999999999       8.86534246780529139E-002  7.89806161329252993E-002
   12.713699999999999       8.94903586872924789E-002  8.05042318104089855E-002
   12.789999999999999       9.03241042202078404E-002  8.20464349068046467E-002
   12.866299999999999       9.11534145801835005E-002  8.36051835093496037E-002
   12.942500000000003       9.19770690878676522E-002  8.51783474746169028E-002
   13.018800000000001       9.27970897049439220E-002  8.67699996617650737E-002
   13.095000000000001       9.36111901616095143E-002  8.83759106005294198E-002
   13.171199999999999       9.44203144612700551E-002  8.99980970732012497E-002
   13.247500000000000       9.52253832920843951E-002  9.16386602164358799E-002
   13.323800000000002       9.60252027495308719E-002  9.32954209580968280E-002
   13.400000000000000       9.68186093061811914E-002  9.49661144779987837E-002
   13.476200000000000       9.76065320129799185E-002  9.66528391541201654E-002
   13.552499999999998       9.83898739305916342E-002  9.83577768226969323E-002
   13.628800000000000       9.91674798414818176E-002  0.10007866041683916     
   13.705000000000000       9.99382273415787975E-002  0.10181313873374778     
   13.781200000000000       0.10070302772617615       0.10356339193558169     
   13.857500000000000       0.10146276377831916       0.10533168262011684     
   13.933799999999998       0.10221632124176305       0.10711565841036286     
   14.010000000000002       0.10296262090847381       0.10891288449007906     
   14.086200000000000       0.10370255354207132       0.11072562277039022     
   14.162500000000000       0.10443697908942010       0.11255621653475160     
   14.238799999999999       0.10516482619114272       0.11440223074182679     
   14.315000000000000       0.10588506041474503       0.11626114948539262     
   14.391200000000000       0.10659854955772072       0.11813531649330740     
   14.467499999999999       0.10730612818023932       0.12002715542936951     
   14.543799999999999       0.10800676991264996       0.12193415169067659     
   14.619999999999997       0.10869948571461362       0.12385370995195309     
   14.696200000000001       0.10938511796338345       0.12578825556428597     
   14.772500000000001       0.11006447370768721       0.12774029250939758     
   14.848799999999999       0.11073657138041269       0.12970722735453907     
   14.924999999999999       0.11140047127767806       0.13168639099835278     
   15.001200000000003       0.11205698670209067       0.13368028859776782     
   15.077500000000001       0.11270689488054644       0.13569150397567706     
   15.153800000000000       0.11334926161478813       0.13771736893496575     
   15.230000000000000       0.11398319432584395       0.13975513930509950     
   15.306200000000000       0.11460947650826639       0.14180740133335867     
   15.382500000000002       0.11522885349374118       0.14387681826440640     
   15.458800000000000       0.11584043872911688       0.14596064865678421     
   15.535000000000000       0.11644338846502658       0.14805607658803832     
   15.611199999999998       0.11703845366748296       0.15016576817127575     
   15.687500000000000       0.11762634587906756       0.15229246568769389     
   15.763800000000002       0.11820622677792267       0.15443335641308917     
   15.840000000000000       0.11877730176080585       0.15658555439629224     
   15.916200000000000       0.11934028749982104       0.15875180534195213     
   15.992499999999998       0.11989585983113893       0.16093492997691922     
   16.068800000000000       0.12044322906775910       0.16313204606513546     
   16.145000000000000       0.12098165005940946       0.16534019933931979     
   16.221200000000000       0.12151180326129032       0.16756221442731145     
   16.297499999999999       0.12203432779730834       0.16980099097841472     
   16.373799999999999       0.12254848161999812       0.17205357709031435     
   16.449999999999999       0.12305356978153924       0.17431695248838372     
   16.526199999999999       0.12355023483597244       0.17659402019997703     
   16.602499999999999       0.12403907637416046       0.17888775661636530     
   16.678799999999999       0.12451940261746182       0.18119514502620304     
   16.754999999999999       0.12499056758643379       0.18351309868074625     
   16.831199999999999       0.12545317437108638       0.18584459851517296     
   16.907499999999999       0.12590778220331855       0.18819269814775935     
   16.983799999999999       0.12635374833808594       0.19055431551170315     
   17.059999999999999       0.12679047630937967       0.19292629928318034     
   17.136199999999999       0.12721852832452654       0.19531170789047966     
   17.212499999999999       0.12763842186475760       0.19771367176893576     
   17.288799999999998       0.12804956318273494       0.20012904451837660     
   17.364999999999998       0.12845140519004675       0.20255461107854958     
   17.441199999999998       0.12884446783851408       0.20499350691511842     
   17.517499999999998       0.12922922570709797       0.20744893916192089     
   17.593800000000002       0.12960513387977660       0.20991769781314118     
   17.670000000000002       0.12997169446156970       0.21239650471892568     
   17.746200000000002       0.13032938394019142       0.21488857211720547     
   17.822500000000002       0.13067863277921371       0.21739718359420521     
   17.898800000000001       0.13101894474693440       0.21991906617855969     
   17.975000000000001       0.13134987092385997       0.22245087907904174     
   18.051200000000001       0.13167184318591849       0.22499591108917399     
   18.127500000000001       0.13198524678863729       0.22755752216215769     
   18.203800000000001       0.13228963552819556       0.23013237944626300     
   18.280000000000001       0.13258460617366666       0.23271707446224235     
   18.356200000000001       0.13287054644650073       0.23531497507158414     
   18.432500000000001       0.13314779536843471       0.23792951761732550     
   18.508800000000001       0.13341595348668731       0.24055730424936234     
   18.585000000000001       0.13367466915975226       0.24319486948078328     
   18.661200000000001       0.13392428185729779       0.24584565490867458     
   18.737500000000001       0.13416508347064648       0.24851317356075980     
   18.813800000000001       0.13439672258835519       0.25119396524082277     
   18.890000000000001       0.13461889588325521       0.25388450204929136     
   18.966200000000001       0.13483189521984243       0.25658830221933432     
   19.042500000000000       0.13503596424443867       0.25930895541575338     
   19.118800000000000       0.13523079947904368       0.26204293912314430     
   19.195000000000000       0.13541614572522842       0.26478666274873891     
   19.271200000000000       0.13559224627714933       0.26754372132644022     
   19.347500000000000       0.13575929574516318       0.27031778178745486     
   19.423700000000000       0.13591683765070664       0.27310159665020239     
   19.500000000000000       0.13606526674303848       0.27590249858015631     
   19.576300000000000       0.13620435108529344       0.27871687086956981     
   19.652500000000000       0.13633390740825937       0.28154102799956138     
   19.728800000000000       0.13645425374943332       0.28438240900706901     
   19.805000000000000       0.13656505918121026       0.28723360851636909     
   19.881200000000000       0.13666646488312720       0.29009837172775943     
   19.957500000000000       0.13675856452742377       0.29298052155365539     


==> anc/M0_3_2_v2.dat <==
  2.12500000000000015E-002  1.71423901866492019E-007 -6.64786647423061288E-010
  4.49999999999999983E-002  7.75911451223922146E-007  5.53622108433842540E-009
  6.87500000000000056E-002  1.81378572271472617E-006  1.29944862605327744E-008
  9.24999999999999989E-002  3.28836085334022721E-006  2.36555404959256931E-008
  0.11625000000000002       5.20162890110992710E-006  3.75734889086270309E-008
  0.14000000000000001       7.55560035108925888E-006  5.48035200427906534E-008
  0.16375000000000001       1.03523044175490402E-005  7.54019327906731954E-008
  0.18750000000000000       1.35937893534084918E-005  9.94261641297470964E-008
  0.21124999999999999       1.72821227672020523E-005  1.26934817704262939E-007
  0.23499999999999999       2.14193919478090604E-005  1.57987693281884514E-007
  0.25874999999999998       2.60077041971946735E-005  1.92645817117326704E-007
  0.28249999999999997       3.10491871714202496E-005  2.30971473256274615E-007
  0.30625000000000002       3.65459892301914037E-005  2.73028235814305877E-007
  0.33000000000000002       4.25002797952227942E-005  3.18881002267018338E-007
  0.35375000000000001       4.89142497177099024E-005  3.68596027789148508E-007
  0.37750000000000000       5.57901116552094443E-005  4.22240960682110698E-007
  0.40125000000000000       6.31301004582425550E-005  4.79884878931122507E-007
  0.42499999999999999       7.09364735669479579E-005  5.41598327934897685E-007
  0.44874999999999998       7.92115114181250637E-005  6.07453359452810167E-007
  0.47249999999999992       8.79575178630218453E-005  6.77523571816426925E-007
  0.49625000000000008       9.71768205962366245E-005  7.51884151454441914E-007
  0.52000000000000002       1.06871771596118379E-004  8.30611915782243142E-007
  0.54374999999999996       1.17044747577067212E-004  9.13785357509727882E-007
  0.56750000000000000       1.27698150454152835E-004  1.00148469042336127E-006
  0.59125000000000005       1.38834407820486697E-004  1.09379189670119383E-006
  0.61499999999999999       1.50455973437804046E-004  1.19079077582211259E-006
  0.63875000000000004       1.62565327740729995E-004  1.29256699513368927E-006
  0.66249999999999998       1.75164978355224802E-004  1.39920814214580209E-006
  0.68625000000000003       1.88257460631727772E-004  1.51080377862058414E-006
  0.70999999999999996       2.01845338193538525E-004  1.62744549653249949E-006
  0.73375000000000001       2.15931203501002362E-004  1.74922697597601472E-006
  0.75749999999999995       2.30517678432088762E-004  1.87624404510195262E-006
  0.78125000000000000       2.45607414879982482E-004  2.00859474216772725E-006
  0.80500000000000016       2.61203095368331721E-004  2.14637937979077572E-006
  0.82875000000000010       2.77307433684829171E-004  2.28970061149885292E-006
  0.85250000000000004       2.93923175509932784E-004  2.43866350047737484E-006
  0.87624999999999997       3.11053099182766917E-004  2.59337559178857295E-006
  0.90000000000000002       3.28700016256883339E-004  2.75394698528772617E-006
  0.92374999999999996       3.46866772304110403E-004  2.92049041313634317E-006
  0.94750000000000001       3.65556247629198350E-004  3.09312131923586058E-006
  0.97124999999999995       3.84771358029491531E-004  3.27195794181008280E-006
  0.99500000000000000       4.04515055578654728E-004  3.45712139908802972E-006
   1.0187500000000000       4.24790329435436426E-004  3.64873577822716013E-006
   1.0425000000000000       4.45600206678504541E-004  3.84692822762413408E-006
   1.0662499999999999       4.66947753168436635E-004  4.05182905276807067E-006
   1.0900000000000001       4.88836074438004568E-004  4.26357181579979399E-006
   1.1137500000000000       5.11268316611952853E-004  4.48229343894935492E-006
   1.1375000000000000       5.34247667357530629E-004  4.70813431203330346E-006
   1.1612499999999999       5.57777356867100401E-004  4.94123840420367605E-006
   1.1850000000000001       5.81860658874220173E-004  5.18175338015068966E-006
   1.2087500000000000       6.06500891704665778E-004  5.42983072097315418E-006
   1.2324999999999999       6.31701419363944099E-004  5.68562584994190349E-006
   1.2562500000000001       6.57465652662921735E-004  5.94929826339514097E-006
   1.2800000000000000       6.83797050383291925E-004  6.22101166701775243E-006
   1.3037500000000000       7.10699120484693586E-004  6.50093411777150289E-006
   1.3274999999999999       7.38175421355392728E-004  6.78923817175847970E-006
   1.3512500000000001       7.66229563108548938E-004  7.08610103831680850E-006
   1.3750000000000000       7.94865208926199868E-004  7.39170474066554739E-006
   1.3987499999999999       8.24086076453222575E-004  7.70623628343445381E-006
   1.4225000000000001       8.53895939243653253E-004  8.02988782743468034E-006
   1.4462500000000000       8.84298628261890153E-004  8.36285687204823964E-006
   1.4700000000000000       9.15298033441456138E-004  8.70534644563716288E-006
   1.4937499999999999       9.46898105304141220E-004  9.05756530439842379E-006
   1.5175000000000001       9.79102856642535477E-004  9.41972814011719866E-006
   1.5412500000000000       1.01191636426911907E-003  9.79205579729945101E-006
   1.5649999999999999       1.04534277083529630E-003  1.01747755001963414E-005
   1.5887500000000001       1.07938628672394244E-003  1.05681210902647526E-005
   1.6125000000000000       1.11405119201927528E-003  1.09723332746448870E-005
   1.6362500000000000       1.14934183868257533E-003  1.13876598875065690E-005
   1.6599999999999999       1.18526265219696600E-003  1.18143561575889598E-005
   1.6837500000000001       1.22181813452418861E-003  1.22526850008139049E-005
   1.7075000000000000       1.25901286594599622E-003  1.27029173146999210E-005
   1.7312500000000000       1.29685150760554951E-003  1.31653322932422795E-005
   1.7549999999999999       1.33533880403580402E-003  1.36402177560334382E-005
   1.7787500000000001       1.37447958579962827E-003  1.41278704937122085E-005
   1.8025000000000000       1.41427877224797340E-003  1.46285966307247848E-005
   1.8262499999999999       1.45474137538428665E-003  1.51427120166665144E-005
   1.8499999999999999       1.49587249899474839E-003  1.56705425865315659E-005
   1.8737499999999998       1.53767734756939610E-003  1.62124248418617703E-005
   1.8974999999999997       1.58016122579992526E-003  1.67687062546585250E-005
   1.9212499999999997       1.62332954298052856E-003  1.73397457438456715E-005
   1.9450000000000001       1.66718781663351807E-003  1.79259141668952305E-005
   1.9687500000000000       1.71174167631139569E-003  1.85275948379691582E-005
   1.9924999999999999       1.75699686758632118E-003  1.91451840743185425E-005
   2.0162499999999999       1.80295925623871625E-003  1.97790917728137288E-005
   2.0400000000000000       1.84963483265767909E-003  2.04297420186297410E-005
   2.0637500000000002       1.89702971646681464E-003  2.10975737282706599E-005
   2.0874999999999999       1.94515016139019839E-003  2.17830413292933656E-005
   2.1112500000000001       1.99400256037429420E-003  2.24866154792838220E-005
   2.1349999999999998       2.04359345098297212E-003  2.32087838268495656E-005
   2.1587499999999999       2.09392952089404883E-003  2.39500518154502250E-005
   2.1825000000000001       2.14501761464448758E-003  2.47109435461897331E-005
   2.2062499999999998       2.19686473886060787E-003  2.54920026713209138E-005
   2.2300000000000000       2.24947806966846117E-003  2.62937933641359333E-005
   2.2537500000000001       2.30286495958703956E-003  2.71169013384231547E-005
   2.2774999999999999       2.35703294732309216E-003  2.79619349617324505E-005
   2.3012500000000000       2.41198975651745308E-003  2.88295263018583174E-005
   2.3250000000000002       2.46774331778282707E-003  2.97203325178905213E-005
   2.3487499999999999       2.52430176858971450E-003  3.06350370642871395E-005
   2.3725000000000001       2.58167346495340828E-003  3.15743511147346850E-005
   2.3962500000000002       2.63986699147677594E-003  3.25390150538759125E-005
   2.4199999999999999       2.69889121128300729E-003  3.35298005586546769E-005
   2.4437500000000001       2.75875512166583311E-003  3.45475103719624315E-005
   2.4674999999999998       2.81946809788354924E-003  3.55929829932960694E-005
   2.4912500000000000       2.88103975287727285E-003  3.66670927412362060E-005
   2.5150000000000001       2.94347998906442773E-003  3.77707523178767501E-005
   2.5387499999999998       3.00679901308888988E-003  3.89049150592625943E-005
   2.5625000000000000       3.07100735160521776E-003  4.00705773541230073E-005
   2.5862500000000002       3.13611586818875274E-003  4.12687812463799784E-005
   2.6099999999999999       3.20213578147334268E-003  4.25006172386178929E-005
   2.6337500000000000       3.26907868462950665E-003  4.37672273156176463E-005
   2.6575000000000002       3.33695656630848434E-003  4.50698082092397184E-005
   2.6812499999999999       3.40578183319187626E-003  4.64096149284036030E-005
   2.7050000000000001       3.47556733430266687E-003  4.77879645807087315E-005
   2.7287499999999998       3.54632638725184369E-003  4.92062405154349299E-005
   2.7524999999999999       3.61807280661569954E-003  5.06658968212925863E-005
   2.7762500000000001       3.69082093466278254E-003  5.21684632164532379E-005
   2.7999999999999998       3.76458567467678968E-003  5.37155503731600136E-005
   2.8237500000000000       3.83938252715307566E-003  5.53088557246953673E-005
   2.8475000000000001       3.91522762918245643E-003  5.69501698087946859E-005
   2.8712499999999999       3.99213779737774520E-003  5.86413832088971941E-005
   2.8950000000000000       4.07013057474644394E-003  6.03844941630683583E-005
   2.9187500000000002       4.14922428196904097E-003  6.21816169202580492E-005
   2.9424999999999999       4.22943807360733406E-003  6.40349909350064451E-005
   2.9662500000000001       4.31079199984319046E-003  6.59469910051011909E-005
   2.9900000000000002       4.39330707443709705E-003  6.79201384723988986E-005
   3.0137499999999999       4.47700534970056976E-003  6.99571136255256089E-005
   3.0375000000000001       4.56190999939988517E-003  7.20607694650288958E-005
   3.0612499999999998       4.64804541065490760E-003  7.42341470174835087E-005
   3.0850000000000000       4.73543728607068917E-003  7.64804924159378721E-005
   3.1087500000000001       4.82411275754731327E-003  7.88032760010162829E-005
   3.1324999999999998       4.91410051346257912E-003  8.12062137413523978E-005
   3.1562500000000000       5.00543094122253042E-003  8.36932913255650034E-005
   3.1800000000000002       5.09813628753832265E-003  8.62687913428892016E-005
   3.2037499999999999       5.19225083923074895E-003  8.89373240486879811E-005
   3.2275000000000000       5.28781112790527828E-003  9.17038623080038368E-005
   3.2512500000000006       5.38485616250710709E-003  9.45737814297582260E-005
   3.2749999999999999       5.48342769459123774E-003  9.75529047522998168E-005
   3.2987500000000005       5.58357052217115825E-003  1.00647556025770742E-004
   3.3224999999999998       5.68533283929996327E-003  1.03864619868842894E-004
   3.3462500000000004       5.78876664016872954E-003  1.07211611871028373E-004
   3.3700000000000001       5.89392806632714830E-003  1.10696757989981544E-004
   3.3937500000000003       6.00087847554598569E-003  1.14329100013716163E-004
   3.4175000000000000       6.10968431775950598E-003  1.18118594033418588E-004
   3.4412500000000001       6.22041820887586378E-003  1.22076249775483813E-004
   3.4649999999999999       6.33316015041335278E-003  1.26214296344827944E-004
   3.4887500000000000       6.44799823828528379E-003  1.30546366834353658E-004
   3.5124999999999997       6.56503013660683209E-003  1.35087733937072564E-004
   3.5362499999999999       6.68436460337234507E-003  1.39855592580280535E-004
   3.5599999999999996       6.80612352454890851E-003  1.44869411759737633E-004
   3.5837500000000002       6.93044432481739435E-003  1.50151370662712742E-004
   3.6074999999999995       7.05748305510213794E-003  1.55726909610462194E-004
   3.6312500000000001       7.18741831271585592E-003  1.61625433196661768E-004
   3.6549999999999994       7.32045630494144398E-003  1.67881220733144505E-004
   3.6787500000000000       7.45683749458913789E-003  1.74534623984330358E-004
   3.7025000000000001       7.59684546866319556E-003  1.81633671149058638E-004
   3.7262499999999998       7.74081911045636228E-003  1.89236261627991829E-004
   3.7500000000000000       7.88916940972267042E-003  1.97413234111459672E-004
   3.7525000000000004       7.90505948833696188E-003  1.98310790632903619E-004
   3.7549999999999999       7.92100423100088741E-003  1.99215783322792192E-004
   3.7574999999999998       7.93700430797473350E-003  2.00128330857144977E-004
   3.7599999999999998       7.95306042261502942E-003  2.01048555394486535E-004
   3.7624999999999997       7.96917332992958666E-003  2.01976583148052666E-004
   3.7650000000000001       7.98534372411132884E-003  2.02912541640476609E-004
   3.7675000000000005       8.00157235369083029E-003  2.03856562717578352E-004
   3.7700000000000000       8.01786000234698190E-003  2.04808782181016986E-004
   3.7725000000000000       8.03420746330890494E-003  2.05769339254480453E-004
   3.7749999999999999       8.05061555102195084E-003  2.06738377001940908E-004
   3.7774999999999999       8.06708510196594251E-003  2.07716042477121770E-004
   3.7799999999999994       8.08361697551456156E-003  2.08702486880521314E-004
   3.7825000000000006       8.10021205483864477E-003  2.09697865724481802E-004
   3.7850000000000001       8.11687124785593489E-003  2.10702339006799225E-004
   3.7875000000000001       8.13359548823052413E-003  2.11716071393434381E-004
   3.7900000000000000       8.15038573642493797E-003  2.12739232410901245E-004
   3.7925000000000000       8.16724298080851417E-003  2.13771996648981521E-004
   3.7949999999999995       8.18416823882564884E-003  2.14814543974437591E-004
   3.7974999999999999       8.20116255822804507E-003  2.15867059756472840E-004
   3.8000000000000003       8.21822701411980931E-003  2.16929734992405245E-004
   3.8025000000000002       8.23536272734703631E-003  2.18002767007915640E-004
   3.8050000000000002       8.25257084043376672E-003  2.19086359050239853E-004
   3.8075000000000001       8.26985253612179047E-003  2.20180721017178060E-004
   3.8099999999999996       8.28720903474559553E-003  2.21286069642791569E-004
   3.8125000000000000       8.30464169689958814E-003  2.22402631516010075E-004
   3.8150000000000004       8.32215162175933658E-003  2.23530632616789949E-004
   3.8174999999999999       8.33974025384585059E-003  2.24670314844351953E-004
   3.8199999999999998       8.35740898214109434E-003  2.25821925626487261E-004
   3.8224999999999998       8.37515924293391091E-003  2.26985721007468569E-004
   3.8249999999999997       8.39299252213989572E-003  2.28161966073416793E-004
   3.8275000000000001       8.41091036819999020E-003  2.29350935689464486E-004
   3.8300000000000005       8.42891435295164797E-003  2.30552913844305510E-004
   3.8325000000000000       8.44700613712610557E-003  2.31768195871454805E-004
   3.8350000000000000       8.46518743150813033E-003  2.32997087860152834E-004
   3.8374999999999999       8.48345989147441040E-003  2.34239904237200190E-004
   3.8399999999999999       8.50182560003520313E-003  2.35496981627002661E-004
   3.8424999999999994       8.52028644347188613E-003  2.36768662230664884E-004
   3.8450000000000006       8.53884421354104105E-003  2.38055297167313933E-004
   3.8475000000000001       8.55750107553767368E-003  2.39357260142748454E-004
   3.8500000000000001       8.57625917891906807E-003  2.40674937358762272E-004
   3.8525000000000000       8.59512076141375446E-003  2.42008731153783396E-004
   3.8550000000000000       8.61408815424211625E-003  2.43359060962271864E-004
   3.8574999999999995       8.63316378774216762E-003  2.44726364348764607E-004
   3.8599999999999999       8.65235019743977943E-003  2.46111098123810159E-004
   3.8625000000000003       8.67165003060694876E-003  2.47513739549850924E-004
   3.8650000000000002       8.69106606913695560E-003  2.48934788098068059E-004
   3.8675000000000002       8.71060115833297011E-003  2.50374764602486670E-004
   3.8700000000000001       8.73025837304608997E-003  2.51834217314145941E-004
   3.8724999999999996       8.75004086894155646E-003  2.53313719049075184E-004
   3.8750000000000000       8.76995197126189015E-003  2.54813871263558371E-004
   3.8775000000000004       8.78999516980092169E-003  2.56335305581570198E-004
   3.8799999999999999       8.81017413064699717E-003  2.57878685956688491E-004
   3.8824999999999998       8.83049260471949725E-003  2.59444707972832219E-004
   3.8849999999999998       8.85095485877445722E-003  2.61034113674961854E-004
   3.8874999999999997       8.87156506124176826E-003  2.62647675951776832E-004
   3.8900000000000001       8.89232784468176746E-003  2.64286217701572939E-004
   3.8925000000000005       8.91324775121816147E-003  2.65950598313000205E-004
   3.8950000000000000       8.93432993338167530E-003  2.67641737655473916E-004
   3.8975000000000000       8.95557973172297211E-003  2.69360607113080033E-004
   3.8999999999999999       8.97700281039045048E-003  2.71108237541164249E-004
   3.9024999999999999       8.99860518548635697E-003  2.72885724494663319E-004
   3.9049999999999994       9.02039325670780066E-003  2.74694234063095209E-004
   3.9075000000000006       9.04237384275084766E-003  2.76535009400581016E-004
   3.9100000000000001       9.06455422103999257E-003  2.78409378054866787E-004
   3.9125000000000001       9.08694206300569504E-003  2.80318756842134532E-004
   3.9150000000000000       9.10954592204635781E-003  2.82264674645777455E-004
   3.9175000000000000       9.13237463501209712E-003  2.84248762793196412E-004
   3.9199999999999995       9.15543782412067512E-003  2.86272780498405014E-004
   3.9224999999999999       9.17874586209417240E-003  2.88338625222397146E-004
   3.9250000000000003       9.20230995728220369E-003  2.90448348391392133E-004
   3.9275000000000002       9.22614225164121622E-003  2.92604173491865208E-004
   3.9300000000000002       9.25025593402775681E-003  2.94808516997124067E-004
   3.9325000000000001       9.27466537183971491E-003  2.97064012686801249E-004
   3.9349999999999996       9.29938625430434644E-003  2.99373539719978530E-004
   3.9375000000000000       9.32443581473506831E-003  3.01740257349545531E-004
   3.9400000000000004       9.34983298238746541E-003  3.04167642390088216E-004
   3.9424999999999999       9.37559867514924268E-003  3.06659537382867188E-004
   3.9449999999999998       9.40175621527737995E-003  3.09220210481578968E-004
   3.9474999999999998       9.42833122029569648E-003  3.11854407658485391E-004
   3.9499999999999997       9.45535275885457140E-003  3.14567458529701593E-004
   3.9525000000000001       9.48285342984725964E-003  3.17365362379991040E-004
   3.9550000000000005       9.51087015459678095E-003  3.20254917579819486E-004
   3.9575000000000000       9.53944503257019537E-003  3.23243879361983263E-004
   3.9600000000000000       9.56862642167324862E-003  3.26341159866603528E-004
   3.9624999999999999       9.59847032867394180E-003  3.29557085480496558E-004
   3.9649999999999999       9.62904210241322632E-003  3.32903728634182186E-004
   3.9674999999999994       9.66041933692108647E-003  3.36395371069168414E-004
   3.9700000000000006       9.69269438425811487E-003  3.40049082228029164E-004
   3.9725000000000001       9.72597937382600752E-003  3.43885573041714711E-004
   3.9750000000000001       9.76041252171835558E-003  3.47930380566493776E-004
   3.9775000000000000       9.79616755234472697E-003  3.52215608805715816E-004
   3.9800000000000000       9.83346790688465443E-003  3.56782567765419735E-004
   3.9824999999999995       9.87260905968611116E-003  3.61685950402536500E-004
   3.9849999999999999       9.91399697619917662E-003  3.67000865960669684E-004
   3.9875000000000003       9.95821539960304800E-003  3.72835400128041069E-004
   3.9900000000000002       1.00061601636340092E-002  3.79355405267034940E-004
   3.9925000000000002       1.00593372480416252E-002  3.86839937692769339E-004
   3.9950000000000001       1.01206816961432553E-002  3.95832941646858565E-004
   3.9974999999999996       1.01977650138680345E-002  4.07738158444260741E-004
   4.0000000000000000       1.03702041766042599E-002  4.37324503878655437E-004
   4.0025000000000004       1.03499668536101482E-002  5.99479839688936205E-004
   4.0049999999999999       1.03473975405155450E-002  6.66468678171822115E-004
   4.0075000000000003       1.03477354509969935E-002  7.17844603665876869E-004
   4.0099999999999998       1.03495789626936834E-002  7.61155493327034401E-004
   4.0125000000000002       1.03523855650960398E-002  7.99322785583796028E-004
   4.0149999999999997       1.03558771405134961E-002  8.33843668095650978E-004
   4.0175000000000001       1.03598885494371584E-002  8.65606913061830237E-004
   4.0199999999999996       1.03643122494242127E-002  8.95191190620709147E-004
   4.0225000000000000       1.03690735751039032E-002  9.22998164421904221E-004
   4.0250000000000004       1.03741181921206925E-002  9.49320077358572806E-004
   4.0274999999999999       1.03794050970286763E-002  9.74377394256130576E-004
   4.0300000000000002       1.03849024675065002E-002  9.98341276307419248E-004
   4.0324999999999998       1.03905849936412453E-002  1.02134774251347251E-003
   4.0350000000000001       1.03964321725335054E-002  1.04350700047145420E-003
   4.0374999999999996       1.04024271205434733E-002  1.06490981440989234E-003
   4.0400000000000000       1.04085557305292082E-002  1.08563198536023686E-003
   4.0425000000000004       1.04148060797916633E-002  1.10573758753656159E-003
   4.0449999999999999       1.04211679816354937E-002  1.12528135631426596E-003
   4.0475000000000003       1.04276326529041119E-002  1.14431048596048035E-003
   4.0499999999999998       1.04341924576860316E-002  1.16286600562466873E-003
   4.0525000000000002       1.04408407084628299E-002  1.18098384868310798E-003
   4.0549999999999997       1.04475715094683279E-002  1.19869569499087415E-003
   4.0579999999999998       1.04557501155203934E-002  1.21945333718151113E-003
   4.0599999999999996       1.04612604127578834E-002  1.23301074751106486E-003
   4.0625000000000000       1.04682096738961724E-002  1.24966146690020643E-003
   4.0650000000000004       1.04752236537178581E-002  1.26600201810496697E-003
   4.0674999999999999       1.04822989538848749E-002  1.28205067983186210E-003
   4.0700000000000003       1.04894324848570850E-002  1.29782404090802170E-003
   4.0724999999999998       1.04966214365904940E-002  1.31333721152848150E-003
   4.0750000000000002       1.05038632459151984E-002  1.32860400100464401E-003
   4.0774999999999997       1.05111555567847445E-002  1.34363706747685110E-003
   4.0800000000000001       1.05184962067650829E-002  1.35844804857431032E-003
   4.0824999999999996       1.05258832025295034E-002  1.37304767219197836E-003
   4.0850000000000000       1.05333147024115198E-002  1.38744585270170260E-003
   4.0875000000000004       1.05407889981774059E-002  1.40165177408312601E-003
   4.0899999999999999       1.05483045121757234E-002  1.41567396414535372E-003
   4.0925000000000002       1.05558597694046536E-002  1.42952035614064615E-003
   4.0949999999999998       1.05634533981310563E-002  1.44319834624384233E-003
   4.0975000000000001       1.05710841165980989E-002  1.45671484241710787E-003
   4.0999999999999996       1.05787507269935691E-002  1.47007630842660572E-003
   4.1025000000000000       1.05864521068036524E-002  1.48328880247693422E-003
   4.1050000000000004       1.05941872027209300E-002  1.49635801183686454E-003
   4.1074999999999999       1.06019550248876958E-002  1.50928928372365853E-003
   4.1100000000000003       1.06097546417395095E-002  1.52208765296434718E-003
   4.1124999999999998       1.06175851753743597E-002  1.53475786683537614E-003
   4.1150000000000002       1.06254457966048332E-002  1.54730440731107679E-003
   4.1174999999999997       1.06333357243171712E-002  1.55973151169657418E-003
   4.1200000000000001       1.06412542173728690E-002  1.57204319019781146E-003
   4.1224999999999996       1.06492005747048195E-002  1.58424324292590567E-003
   4.1250000000000000       1.06571741315550344E-002  1.59633527478463899E-003
   4.1275000000000004       1.06651742571825785E-002  1.60832270918547415E-003
   4.1299999999999999       1.06732003523642895E-002  1.62020880049363052E-003
   4.1325000000000003       1.06812518473122561E-002  1.63199664542824593E-003
   4.1349999999999998       1.06893282000891706E-002  1.64368919354534169E-003
   4.1375000000000002       1.06974288933812597E-002  1.65528925657569743E-003
   4.1399999999999997       1.07055534350243391E-002  1.66679951753452289E-003
   4.1425000000000001       1.07137013546924256E-002  1.67822253851709446E-003
   4.1449999999999996       1.07218722039001488E-002  1.68956076835054714E-003
   4.1475000000000000       1.07300655542259139E-002  1.70081654937779929E-003
   4.1500000000000004       1.07382809955005737E-002  1.71199212369454643E-003
   4.1524999999999999       1.07465181342782361E-002  1.72308963893871890E-003
   4.1550000000000002       1.07547765950253872E-002  1.73411115407057768E-003
   4.1574999999999998       1.07630560174338547E-002  1.74505864413026764E-003
   4.1600000000000001       1.07713560559842495E-002  1.75593400498219522E-003
   4.1624999999999996       1.07796763791345052E-002  1.76673905766138437E-003
   4.1650000000000000       1.07880166685641564E-002  1.77747555241878252E-003
   4.1675000000000004       1.07963766184704154E-002  1.78814517249058160E-003
   4.1699999999999999       1.08047559349113906E-002  1.79874953761422927E-003
   4.1725000000000003       1.08131543351927904E-002  1.80929020731157488E-003
   4.1749999999999998       1.08215715472945746E-002  1.81976868395763948E-003
   4.1775000000000002       1.08300073093345710E-002  1.83018641565199885E-003
   4.1799999999999997       1.08384613690659659E-002  1.84054479890787600E-003
   4.1825000000000001       1.08469334834062799E-002  1.85084518117301241E-003
   4.1849999999999996       1.08554234179953999E-002  1.86108886319488352E-003
   4.1875000000000000       1.08639309467804587E-002  1.87127710124190458E-003
   4.1900000000000004       1.08724558516256498E-002  1.88141110919111594E-003
   4.1924999999999999       1.08809979219451920E-002  1.89149206049206604E-003
   4.1950000000000003       1.08895569543577143E-002  1.90152109001570343E-003
   4.1974999999999998       1.08981327523606335E-002  1.91149929579638531E-003
   4.2000000000000002       1.09067251260230869E-002  1.92142774067447560E-003
   4.2024999999999997       1.09153338916961520E-002  1.93130745384631963E-003
   4.2050000000000001       1.09239588717391905E-002  1.94113943232793922E-003
   4.2074999999999996       1.09325998942612461E-002  1.95092464233818691E-003
   4.2100000000000000       1.09412567928764432E-002  1.96066402060676107E-003
   4.2125000000000004       1.09499294064725194E-002  1.97035847561191808E-003
   4.2149999999999999       1.09586175789917837E-002  1.98000888875254086E-003
   4.2175000000000002       1.09673211592232218E-002  1.98961611545864442E-003
   4.2199999999999998       1.09760400006056850E-002  1.99918098624431856E-003
   4.2225000000000001       1.09847739610410677E-002  2.00870430770666965E-003
   4.2249999999999996       1.09935229023051372E-002  2.01818686339846247E-003
   4.2275000000000000       1.10022866915250248E-002  2.02762941503071116E-003
   4.2300000000000004       1.10110651985517848E-002  2.03703270287661090E-003
   4.2324999999999999       1.10198582974519073E-002  2.04639744688641604E-003
   4.2350000000000003       1.10286658659517599E-002  2.05572434738684638E-003
   4.2374999999999998       1.10374877852996486E-002  2.06501408581829561E-003
   4.2400000000000002       1.10463239401344237E-002  2.07426732543710031E-003
   4.2424999999999997       1.10551742183602822E-002  2.08348471198467307E-003
   4.2450000000000001       1.10640385110273957E-002  2.09266687432553035E-003
   4.2474999999999996       1.10729167122180106E-002  2.10181442505586466E-003
   4.2500000000000000       1.10818087194008777E-002  2.11092796117259623E-003
   4.3262499999999999       1.13592125912020982E-002  2.37511033521238925E-003
   4.4024999999999999       1.16475012464536329E-002  2.61943942581855781E-003
   4.4787499999999998       1.19456697226532679E-002  2.85051418904674761E-003
   4.5549999999999997       1.22531823857043830E-002  3.07236448580767508E-003
   4.6312499999999996       1.25697424908321129E-002  3.28768281390646533E-003
   4.7074999999999996       1.28951863905717428E-002  3.49839099090361967E-003
   4.7837500000000004       1.32294290340562622E-002  3.70593319725890172E-003
   4.8600000000000003       1.35724334642371592E-002  3.91144088668522825E-003
   4.9362500000000002       1.39241926497559385E-002  4.11583174965908169E-003
   5.0125000000000002       1.42847181280553771E-002  4.31987218235977462E-003
   5.0887500000000001       1.46540326338734980E-002  4.52421836397585205E-003
   5.1650000000000000       1.50321651605624228E-002  4.72944419017069708E-003
   5.2412500000000000       1.54191475717836701E-002  4.93606081147563748E-003
   5.3174999999999999       1.58150122393301007E-002  5.14453063210449767E-003
   5.3937499999999998       1.62197903573352460E-002  5.35527754197458877E-003
   5.4699999999999998       1.66335107376249965E-002  5.56869453190805309E-003
   5.5462499999999997       1.70561989384442440E-002  5.78514944674288906E-003
   5.6224999999999996       1.74878766339481642E-002  6.00498939003095943E-003
   5.6987500000000004       1.79285611593397419E-002  6.22854413554360317E-003
   5.7750000000000004       1.83782651860655670E-002  6.45612879628561752E-003
   5.8512500000000003       1.88369964966634378E-002  6.68804593173437292E-003
   5.9275000000000002       1.93047578232787877E-002  6.92458722009824893E-003
   6.0037500000000001       1.97815467754768708E-002  7.16603480787694671E-003
   6.0800000000000001       2.02673557281350808E-002  7.41266236760584462E-003
   6.1562500000000000       2.07621718844881072E-002  7.66473599973495085E-003
   6.2324999999999999       2.12659772563126188E-002  7.92251493079655991E-003
   6.3087499999999999       2.17787486366664736E-002  8.18625206827476581E-003
   6.3849999999999998       2.23004577305953404E-002  8.45619450136266167E-003
   6.4612499999999997       2.28310711737903585E-002  8.73258386893864882E-003
   6.5375000000000005       2.33705506147761539E-002  9.01565667650707989E-003
   6.6137499999999996       2.39188527977062075E-002  9.30564455237995608E-003
   6.6900000000000013       2.44759296528214466E-002  9.60277445657663382E-003
   6.7662500000000003       2.50417283812106664E-002  9.90726884600055292E-003
   6.8425000000000002       2.56161916078747921E-002  1.02193458323522179E-002
   6.9187500000000002       2.61992574044066645E-002  1.05392192602379742E-002
   6.9949999999999992       2.67908594651025539E-002  1.08670988223439728E-002
   7.0712500000000000       2.73909271960753285E-002  1.12031901208940968E-002
   7.1475000000000000       2.79993858342324035E-002  1.15476947248549875E-002
   7.2237500000000008       2.86161565653323402E-002  1.19008102135618743E-002
   7.2999999999999998       2.92411566438581204E-002  1.22627302102245768E-002
   7.3762499999999998       2.98742995143933196E-002  1.26336444071967705E-002
   7.4524999999999997       3.05154949342283134E-002  1.30137385846020633E-002
   7.5287499999999987       3.11646490969531044E-002  1.34031946236687974E-002
   7.6050000000000004       3.18216647568216049E-002  1.38021905159248573E-002
   7.6812499999999995       3.24864413536913033E-002  1.42109003692344731E-002
   7.7575000000000003       3.31588751383599806E-002  1.46294944115172958E-002
   7.8337500000000002       3.38388592981357025E-002  1.50581389928707097E-002
   7.9100000000000010       3.45262840824841349E-002  1.54969965867127694E-002
   7.9862500000000001       3.52210369286072647E-002  1.59462257904759326E-002
   8.0625000000000000       3.59230025868141831E-002  1.64059813263052606E-002
   8.1387499999999999       3.66320632455493927E-002  1.68764140421470872E-002
   8.2149999999999999       3.73480986559521430E-002  1.73576709135564999E-002
   8.2912499999999998       3.80709862558264028E-002  1.78498950465007626E-002
   8.3674999999999997       3.88006012929082919E-002  1.83532256813925508E-002
   8.4437499999999996       3.95368169473264072E-002  1.88677981985514755E-002
   8.5199999999999996       4.02795044531540428E-002  1.93937441252611809E-002
   8.5962499999999995       4.10285332189592178E-002  1.99311911445661169E-002
   8.6724999999999994       4.17837709689341877E-002  2.04802631165536021E-002
   8.7487499999999994       4.25450837750725175E-002  2.10410800488771560E-002
   8.8249999999999993       4.33123363023228541E-002  2.16137581739562629E-002
   8.9012499999999992       4.40853918393265196E-002  2.21984099244292576E-002
   8.9774999999999991       4.48641124335699762E-002  2.27951439622734210E-002
   9.0537500000000009       4.56483590039031273E-002  2.34040651998437370E-002
   9.1300000000000008       4.64379914514013725E-002  2.40252748230582909E-002
   9.2062500000000007       4.72328687684979778E-002  2.46588703167128116E-002
   9.2825000000000006       4.80328491463343429E-002  2.53049454919053694E-002
   9.3587500000000006       4.88377900802751258E-002  2.59635905155462567E-002
   9.4350000000000005       4.96475484735444464E-002  2.66348919419328832E-002
   9.5112500000000004       5.04619807389371025E-002  2.73189327463716318E-002
   9.5875000000000004       5.12809428877219128E-002  2.80157923549115770E-002
   9.6637500000000003       5.21042906703701528E-002  2.87255467054534259E-002
   9.7400000000000002       5.29318796079893267E-002  2.94482682524845572E-002
   9.8162500000000001       5.37635650918342478E-002  3.01840260112356436E-002
   9.8925000000000001       5.45992026260094798E-002  3.09328856862366372E-002
   9.9687500000000000       5.54386476311443804E-002  3.16949095566175371E-002
   10.045000000000000       5.62817557775291966E-002  3.24701566610258938E-002
   10.121200000000000       5.71278266780053320E-002  3.32581613585720276E-002
   10.197500000000000       5.79783854217924138E-002  3.40605405326472807E-002
   10.273800000000000       5.88321803111569938E-002  3.48763183363876919E-002
   10.350000000000000       5.96879431734574709E-002  3.57044456177701697E-002
   10.426200000000000       6.05466488806638906E-002  3.65460260177638691E-002
   10.502500000000000       6.14092883906248513E-002  3.74022308403242423E-002
   10.578799999999999       6.22745954343119981E-002  3.82720020054002283E-002
   10.654999999999999       6.31412905329867685E-002  3.91542074711159344E-002
   10.731199999999999       6.40103669508537698E-002  4.00500099828561829E-002
   10.807499999999999       6.48828313652420330E-002  4.09606409423575041E-002
   10.883699999999999       6.57562594418013985E-002  4.18837396770771336E-002
   10.960000000000001       6.66328070203111994E-002  4.28217527403310372E-002
   11.036300000000001       6.75111935258506934E-002  4.37734988702161709E-002
   11.112500000000001       6.83901298707838834E-002  4.47377223319887288E-002
   11.188800000000001       6.92717897290200529E-002  4.57169701028486072E-002
   11.265000000000001       7.01537302757603426E-002  4.67086891510052268E-002
   11.341200000000001       7.10369756512734818E-002  4.77141653601359378E-002
   11.417500000000000       7.19225581623460369E-002  4.87347546026632994E-002
   11.493800000000000       7.28091913058081103E-002  4.97691534786180514E-002
   11.570000000000000       7.36955844672612936E-002  5.08159840943887692E-002
   11.646200000000000       7.45827741321678922E-002  5.18765959921254766E-002
   11.722500000000000       7.54718024977788643E-002  5.29524091296473959E-002
   11.798800000000000       7.63613832391100006E-002  5.40420395645564017E-002
   11.875000000000000       7.72502288465786446E-002  5.51440292045571184E-002
   11.951200000000000       7.81393860400094870E-002  5.62597924080550787E-002
   12.027500000000000       7.90299047776371333E-002  5.73908141355255960E-002
   12.103800000000000       7.99205022209512478E-002  5.85356310396705562E-002
   12.180000000000000       8.08098967979190286E-002  5.96927059036963317E-002
   12.256200000000000       8.16991433356192287E-002  6.08635188847504172E-002
   12.332500000000000       8.25892975553700337E-002  6.20496207968534649E-002
   12.408799999999999       8.34790828886363689E-002  6.32494699805740551E-002
   12.484999999999999       8.43672264023564294E-002  6.44614513729368649E-002
   12.561199999999999       8.52547888959643563E-002  6.56871117287646938E-002
   12.637499999999999       8.61428299050091273E-002  6.69280684405839377E-002
   12.713699999999999       8.70289193818870183E-002  6.81810494538989814E-002
   12.789999999999999       8.79152823224047392E-002  6.94493230784739707E-002
   12.866299999999999       8.88006562875444522E-002  7.07312325061761615E-002
   12.942500000000003       8.96837857776946190E-002  7.20250484697548266E-002
   13.018800000000001       9.05668932955421974E-002  7.33341434599047992E-002
   13.095000000000001       9.14475705165155306E-002  7.46550618413131944E-002
   13.171199999999999       9.23268840162482646E-002  7.59894854527926322E-002
   13.247500000000000       9.32058949724892255E-002  7.73391662770704647E-002
   13.323800000000002       9.40833600487932520E-002  7.87023353847058349E-002
   13.400000000000000       9.49580457669222944E-002  8.00771524930671968E-002
   13.476200000000000       9.58310185637957085E-002  8.14653676163544227E-002
   13.552499999999998       9.67033376301327935E-002  8.28688005623318957E-002
   13.628800000000000       9.75737746894904667E-002  8.42856093475114754E-002
   13.705000000000000       9.84411131990268612E-002  8.57138815495461226E-002
   13.781200000000000       9.93064174900442492E-002  8.71554355858054491E-002
   13.857500000000000       0.10017074297265577       8.86121592955346621E-002
   13.933799999999998       0.10103287815938403       9.00821391147163947E-002
   14.010000000000002       0.10189162473224236       9.15633917404114206E-002
   14.086200000000000       0.10274804316225400       9.30578042336514949E-002
   14.162500000000000       0.10360318336135894       9.45673325813708582E-002
   14.238799999999999       0.10445585201185487       9.60899929693927873E-002
   14.315000000000000       0.10530487051541317       9.76237327919265985E-002
   14.391200000000000       0.10615129342040341       9.91705075446758649E-002
   14.467499999999999       0.10699616364033912       0.10073234152107764     
   14.543799999999999       0.10783830726391028       0.10230718199003863     
   14.619999999999997       0.10867656623888040       0.10389290812729063     
   14.696200000000001       0.10951198804738647       0.10549154434043553     
   14.772500000000001       0.11034560680741451       0.10710518297458289     
   14.848799999999999       0.11117626912024899       0.10873170371454299     
   14.924999999999999       0.11200283842319529       0.11036891880219224     
   15.001200000000003       0.11282635335414944       0.11201892130218682     
   15.077500000000001       0.11364783791671837       0.11368387166243496     
   15.153800000000000       0.11446616001320968       0.11536158309875831     
   15.230000000000000       0.11528020553146305       0.11704980229752233     
   15.306200000000000       0.11609100269934716       0.11875069077074811     
   15.382500000000002       0.11689956405779166       0.12046647696702049     
   15.458800000000000       0.11770477960480946       0.12219490882308108     
   15.535000000000000       0.11850555819913172       0.12393366847087965     
   15.611199999999998       0.11930291634532113       0.12568498577800405     
   15.687500000000000       0.12009785386817580       0.12745115707505986     
   15.763800000000002       0.12088928346511313       0.12922986607831355     
   15.840000000000000       0.12167613745990462       0.13101873137791525     
   15.916200000000000       0.12245941930024536       0.13282005096517541     
   15.992499999999998       0.12324011505589461       0.13463618905578281     
   16.068800000000000       0.12401716055031754       0.13646476605185681     
   16.145000000000000       0.12478951193287843       0.13830333788776264     
   16.221200000000000       0.12555815856607958       0.14015427065577996     
   16.297499999999999       0.12632407145327207       0.14201999605979720     
   16.373799999999999       0.12708621003618703       0.14389807217959188     
   16.449999999999999       0.12784355458645119       0.14578599311289436     
   16.526199999999999       0.12859707924585140       0.14768619281600229     
   16.602499999999999       0.12934773910169783       0.14960117050464869     
   16.678799999999999       0.13009451743501296       0.15152842264846053     
   16.754999999999999       0.13083641882530397       0.15346538220614217     
   16.831199999999999       0.13157440126676218       0.15541455091635065     
   16.907499999999999       0.13230940294229809       0.15737849530806836     
   16.983799999999999       0.13304043120880696       0.15935465096473250     
   17.059999999999999       0.13376651506671530       0.16134039029754205     
   17.136199999999999       0.13448859537422952       0.16333828258885433     
   17.212499999999999       0.13520759279522845       0.16535096185021508     
   17.288799999999998       0.13592253878827282       0.16737580322764603     
   17.364999999999998       0.13663248682138274       0.16941011905809683     
   17.441199999999998       0.13733835987692211       0.17145654615558631     
   17.517499999999998       0.13804106027334273       0.17351778588576391     
   17.593800000000002       0.13873964367675767       0.17559115347341328     
   17.670000000000002       0.13943318801942747       0.17767390156034515     
   17.746200000000002       0.14012259768025379       0.17976873445680491     
   17.822500000000002       0.14080875597442932       0.18187842092824894     
   17.898800000000001       0.14149074277326074       0.18400021663196789     
   17.975000000000001       0.14216766041530352       0.18613131477827227     
   18.051200000000001       0.14284039402304008       0.18827448719238887     
   18.127500000000001       0.14350980731391347       0.19043257013452575     
   18.203800000000001       0.14417500430390320       0.19260275991665202     
   18.280000000000001       0.14483511167509733       0.19478219050749321     
   18.356200000000001       0.14549099469866245       0.19697370130646324     
   18.432500000000001       0.14614349698701296       0.19918019625904990     
   18.508800000000001       0.14679174656394847       0.20139881239235358     
   18.585000000000001       0.14743489438376459       0.20362662455145417     
   18.661200000000001       0.14807378533173710       0.20586653984040845     
   18.737500000000001       0.14870924239470981       0.20812153006725223     
   18.813800000000001       0.14934041764786191       0.21038867322666524     
   18.890000000000001       0.14996648598062051       0.21266498472443718     
   18.966200000000001       0.15058827149441098       0.21495343968954700     
   19.042500000000000       0.15120657614039004       0.21725707813043230     
   19.118800000000000       0.15182057581951475       0.21957291881797694     
   19.195000000000000       0.15242946929833698       0.22189791769680214     
   19.271200000000000       0.15303405943269821       0.22423511815966815     
   19.347500000000000       0.15363512677639252       0.22658762883980943     
   19.423700000000000       0.15423109158344589       0.22894930168038768     
   19.500000000000000       0.15482351415954590       0.23132635499874354     
   19.576300000000000       0.15541160585205677       0.23371571836814251     
   19.652500000000000       0.15599460091068867       0.23611425799919991     
   19.728800000000000       0.15657402619287419       0.23852829239619802     
   19.805000000000000       0.15714835975653405       0.24095151805836737     
   19.881200000000000       0.15771836087252461       0.24338711614555783     
   19.957500000000000       0.15828476620473653       0.24583833395468160     


==> anc/M0_3_3_v2.dat <==
  2.12500000000000015E-002  1.71408141066140916E-007 -8.01347252729344140E-010
  4.49999999999999983E-002  7.72010782589839777E-007  5.94034085516544932E-009
  6.87500000000000056E-002  1.80477468164744681E-006  1.39431264817566988E-008
  9.24999999999999989E-002  3.27221892777923890E-006  2.53826562360607230E-008
  0.11625000000000002       5.17640427088048030E-006  4.03170626633179360E-008
  0.14000000000000001       7.51941069111027806E-006  5.88056439077096224E-008
  0.16375000000000001       1.03033377135012792E-005  8.09088927000788640E-008
  0.18750000000000000       1.35303047311757748E-005  1.06688526231806194E-007
  0.21124999999999999       1.72024513316539236E-005  1.36207516901198073E-007
  0.23499999999999999       2.13219376398800501E-005  1.69530124070668683E-007
  0.25874999999999998       2.58909446615868234E-005  2.06721926738279038E-007
  0.28249999999999997       3.09116746389375178E-005  2.47849857251243839E-007
  0.30625000000000002       3.63863514143438391E-005  2.92982236064389412E-007
  0.33000000000000002       4.23172208034354059E-005  3.42188807587991355E-007
  0.35375000000000001       4.87065509774817356E-005  3.95540777165683211E-007
  0.37750000000000000       5.55566328555793506E-005  4.53110849224951061E-007
  0.40125000000000000       6.28697805069296467E-005  5.14973266644548928E-007
  0.42499999999999999       7.06483315635461688E-005  5.81203851385177681E-007
  0.44874999999999998       7.88946476437442373E-005  6.51880046431780861E-007
  0.47249999999999992       8.76111147867798519E-005  7.27080959098037560E-007
  0.49625000000000008       9.68001438990208948E-005  8.06887405745854760E-007
  0.52000000000000002       1.06464171212048881E-004  8.91381957975084778E-007
  0.54374999999999996       1.16605658753107591E-004  9.80648990341242283E-007
  0.56750000000000000       1.27227094828330891E-004  1.07477472966157189E-006
  0.59125000000000005       1.38330994519202084E-004  1.17384730597270051E-006
  0.61499999999999999       1.49919900192716388E-004  1.27795680520599544E-006
  0.63875000000000004       1.61996382025738597E-004  1.38719532364987746E-006
  0.66249999999999998       1.74563038544068086E-004  1.50165702427156969E-006
  0.68625000000000003       1.87622497176749911E-004  1.62143819497428345E-006
  0.70999999999999996       2.01177414826189487E-004  1.74663730886937022E-006
  0.73375000000000001       2.15230478454658228E-004  1.87735508664693066E-006
  0.75749999999999995       2.29784405687800405E-004  2.01369456113227473E-006
  0.78125000000000000       2.44841945435782108E-004  2.15576114412005193E-006
  0.80500000000000016       2.60405878532750357E-004  2.30366269558226819E-006
  0.82875000000000010       2.76479018395302798E-004  2.45750959535122470E-006
  0.85250000000000004       2.93064211700701292E-004  2.61741481738347255E-006
  0.87624999999999997       3.10164339085595249E-004  2.78349400671616400E-006
  0.90000000000000002       3.27782315866059477E-004  2.95586555923287651E-006
  0.92374999999999996       3.45921092779787336E-004  3.13465070436188227E-006
  0.94750000000000001       3.64583656751323927E-004  3.31997359083629648E-006
  0.97124999999999995       3.83773031681261144E-004  3.51196137565204318E-006
  0.99500000000000000       4.03492279260369473E-004  3.71074431636684121E-006
   1.0187500000000000       4.23744499809680772E-004  3.91645586689086044E-006
   1.0425000000000000       4.44532833147596735E-004  4.12923277692766931E-006
   1.0662499999999999       4.65860459485140869E-004  4.34921519523266382E-006
   1.0900000000000001       4.87730600350537587E-004  4.57654677686496759E-006
   1.1137500000000000       5.10146519544356922E-004  4.81137479461849588E-006
   1.1375000000000000       5.33111524126530546E-004  5.05385025482815362E-006
   1.1612499999999999       5.56628965436610306E-004  5.30412801775742369E-006
   1.1850000000000001       5.80702240148711678E-004  5.56236692278570053E-006
   1.2087500000000000       6.05334791362665409E-004  5.82872991862548819E-006
   1.2324999999999999       6.30530109732977719E-004  6.10338419881279200E-006
   1.2562500000000001       6.56291734637284635E-004  6.38650134272783992E-006
   1.2800000000000000       6.82623255386083524E-004  6.67825746241784150E-006
   1.3037500000000000       7.09528312475614137E-004  6.97883335550969612E-006
   1.3274999999999999       7.37010598885876403E-004  7.28841466451678434E-006
   1.3512500000000001       7.65073861425869450E-004  7.60719204286221212E-006
   1.3750000000000000       7.93721902128263421E-004  7.93536132796013755E-006
   1.3987499999999999       8.22958579695844215E-004  8.27312372171688084E-006
   1.4225000000000001       8.52787811002191976E-004  8.62068597883580813E-006
   1.4462500000000000       8.83213572649209182E-004  8.97826060333303430E-006
   1.4700000000000000       9.14239904063579817E-004  9.34606606881892704E-006
   1.4937499999999999       9.45870903335906208E-004  9.72432697314304155E-006
   1.5175000000000001       9.78110737614574805E-004  1.01132743503966161E-005
   1.5412500000000000       1.01096363922743198E-003  1.05131458469294271E-005
   1.5649999999999999       1.04443390897379575E-003  1.09241859802561274E-005
   1.5887500000000001       1.07852591808729444E-003  1.13466463949250729E-005
   1.6125000000000000       1.11324411027877656E-003  1.17807861302608644E-005
   1.6362500000000000       1.14859300386347838E-003  1.22268719006475007E-005
   1.6599999999999999       1.18457719397689230E-003  1.26851783890627223E-005
   1.6837500000000001       1.22120135488407817E-003  1.31559885546227366E-005
   1.7075000000000000       1.25847024238744977E-003  1.36395939549463778E-005
   1.7312500000000000       1.29638869633841563E-003  1.41362950842050396E-005
   1.7549999999999999       1.33496164325859566E-003  1.46464017277826568E-005
   1.7787500000000001       1.37419409907672775E-003  1.51702333345355027E-005
   1.8025000000000000       1.41409117198778266E-003  1.57081194077113114E-005
   1.8262499999999999       1.45465806544126564E-003  1.62603999156623603E-005
   1.8499999999999999       1.49590008126614907E-003  1.68274257235692174E-005
   1.8737499999999998       1.53782262294041572E-003  1.74095590474797014E-005
   1.8974999999999997       1.58043119901374839E-003  1.80071739320645812E-005
   1.9212499999999997       1.62373142669251943E-003  1.86206567535956069E-005
   1.9450000000000001       1.66772903559689149E-003  1.92504067497631032E-005
   1.9687500000000000       1.71242987170056125E-003  1.98968365780763551E-005
   1.9924999999999999       1.75783990146447119E-003  2.05603729047210924E-005
   2.0162499999999999       1.80396521617664065E-003  2.12414570258966285E-005
   2.0400000000000000       1.85081203651121903E-003  2.19405455238131138E-005
   2.0637500000000002       1.89838671732084981E-003  2.26581109597030437E-005
   2.0874999999999999       1.94669575267756027E-003  2.33946426063930108E-005
   2.1112500000000001       1.99574578117855603E-003  2.41506472231861079E-005
   2.1349999999999998       2.04554359153464411E-003  2.49266498760363348E-005
   2.1587499999999999       2.09609612846042934E-003  2.57231948062429388E-005
   2.1825000000000001       2.14741049888700266E-003  2.65408463511680532E-005
   2.2062499999999998       2.19949397851955950E-003  2.73801899207806254E-005
   2.2300000000000000       2.25235401876430329E-003  2.82418330341613620E-005
   2.2537500000000001       2.30599825405102118E-003  2.91264064204658058E-005
   2.2774999999999999       2.36043450958007932E-003  3.00345651892466520E-005
   2.3012500000000000       2.41567080952504853E-003  3.09669900754782550E-005
   2.3250000000000002       2.47171538502148494E-003  3.19243887560303051E-005
   2.3487499999999999       2.52857668616599278E-003  3.29074972979740695E-005
   2.3725000000000001       2.58626338768193093E-003  3.39170816119331478E-005
   2.3962500000000002       2.64478440093894986E-003  3.49539390803968344E-005
   2.4199999999999999       2.70414888867862718E-003  3.60189003241664360E-005
   2.4437500000000001       2.76436627032923500E-003  3.71128309543317507E-005
   2.4674999999999998       2.82544624173334136E-003  3.82366336340611047E-005
   2.4912500000000000       2.88739878134709055E-003  3.93912500895034033E-005
   2.5150000000000001       2.95023416012674209E-003  4.05776633070209101E-005
   2.5387499999999998       3.01396297756692261E-003  4.17969002427169044E-005
   2.5625000000000000       3.07859615959717213E-003  4.30500341792698434E-005
   2.5862500000000002       3.14414498135928352E-003  4.43381876026905180E-005
   2.6099999999999999       3.21062108598034078E-003  4.56625352243522693E-005
   2.6337500000000000       3.27803650473253204E-003  4.70243072402721395E-005
   2.6575000000000002       3.34640367870948745E-003  4.84247928505870864E-005
   2.6812499999999999       3.41573548216367881E-003  4.98653440648308231E-005
   2.7050000000000001       3.48604524766602192E-003  5.13473798216324874E-005
   2.7287499999999998       3.55734679326790305E-003  5.28723904548972467E-005
   2.7524999999999999       3.62965445186743492E-003  5.44419425424517438E-005
   2.7762500000000001       3.70298310300644189E-003  5.60576841776160869E-005
   2.7999999999999998       3.77734820735295407E-003  5.77213507093120537E-005
   2.8237500000000000       3.85276584415645195E-003  5.94347710022187346E-005
   2.8475000000000001       3.92925275200034334E-003  6.11998742752989882E-005
   2.8712499999999999       4.00682637321932503E-003  6.30186975848822593E-005
   2.8950000000000000       4.08550490239900730E-003  6.48933940276078680E-005
   2.9187500000000002       4.16530733943301819E-003  6.68262417491198005E-005
   2.9424999999999999       4.24625354768011151E-003  6.88196538567539844E-005
   2.9662500000000001       4.32836431784236562E-003  7.08761893488981233E-005
   2.9900000000000002       4.41166143827757731E-003  7.29985651906417599E-005
   3.0137499999999999       4.49616777256730757E-003  7.51896696852856207E-005
   3.0375000000000001       4.58190734528964028E-003  7.74525773148468914E-005
   3.0612499999999998       4.66890543709710167E-003  7.97905652506598569E-005
   3.0850000000000000       4.75718869038014268E-003  8.22071317684711013E-005
   3.1087500000000001       4.84678522701142457E-003  8.47060168422466577E-005
   3.1324999999999998       4.93772477992403692E-003  8.72912252387527809E-005
   3.1562500000000000       5.03003884058742402E-003  8.99670524926841913E-005
   3.1800000000000002       5.12376082482093355E-003  9.27381142121121990E-005
   3.2037499999999999       5.21892625984301216E-003  9.56093792493297611E-005
   3.2275000000000000       5.31557299601424869E-003  9.85862073766902635E-005
   3.2512500000000006       5.41374144742232458E-003  1.01674392235855872E-004
   3.2749999999999999       5.51347486631083294E-003  1.04880210488553493E-004
   3.2987500000000005       5.61481965741816771E-003  1.08210478296186127E-004
   3.3224999999999998       5.71782573962758937E-003  1.11672616505914974E-004
   3.3462500000000004       5.82254696401701341E-003  1.15274726237484180E-004
   3.3700000000000001       5.92904158404750775E-003  1.19025676657648376E-004
   3.3937500000000003       6.03737288446600656E-003  1.22935209413099777E-004
   3.4175000000000000       6.14760974706541827E-003  1.27014058222443062E-004
   3.4412500000000001       6.25982754309400719E-003  1.31274095168185334E-004
   3.4649999999999999       6.37410898840467914E-003  1.35728501108529453E-004
   3.4887500000000000       6.49054528149624593E-003  1.40391972821154976E-004
   3.5124999999999997       6.60923752831640409E-003  1.45280975125640138E-004
   3.5362499999999999       6.73029832164859752E-003  1.50414045644866684E-004
   3.5599999999999996       6.85385383780694624E-003  1.55812174071069182E-004
   3.5837500000000002       6.98004628376336887E-003  1.61499271345459346E-004
   3.6074999999999995       7.10903718817027484E-003  1.67502765947241975E-004
   3.6312500000000001       7.24101138975956436E-003  1.73854360606848424E-004
   3.6549999999999994       7.37618229312782779E-003  1.80591014466821695E-004
   3.6787500000000000       7.51479872511655062E-003  1.87756234191632066E-004
   3.7025000000000001       7.65715416926196057E-003  1.95401805091275759E-004
   3.7262499999999998       7.80359934212590013E-003  2.03590157596657614E-004
   3.7500000000000000       7.95455946755698959E-003  2.12397672684974556E-004
   3.7525000000000004       7.97073299435004969E-003  2.13364474013052888E-004
   3.7549999999999999       7.98696292447420055E-003  2.14339291393821936E-004
   3.7574999999999998       8.00324997818569611E-003  2.15322253504686965E-004
   3.7599999999999998       8.01959487014532353E-003  2.16313491721573141E-004
   3.7624999999999997       8.03599834103115203E-003  2.17313141069783064E-004
   3.7650000000000001       8.05246115889463217E-003  2.18321340372244982E-004
   3.7675000000000005       8.06898408612805734E-003  2.19338231468553871E-004
   3.7700000000000000       8.08556793082720188E-003  2.20363960725325362E-004
   3.7725000000000000       8.10221351378599512E-003  2.21398678268542280E-004
   3.7749999999999999       8.11892167775148284E-003  2.22442538365522920E-004
   3.7774999999999999       8.13569328827054399E-003  2.23495699586110058E-004
   3.7799999999999994       8.15252923457920366E-003  2.24558324972011893E-004
   3.7825000000000006       8.16943043053734545E-003  2.25630582214816661E-004
   3.7850000000000001       8.18639781561155896E-003  2.26712643843221447E-004
   3.7875000000000001       8.20343235683301114E-003  2.27804687445723139E-004
   3.7900000000000000       8.22053504619353267E-003  2.28906895775624894E-004
   3.7925000000000000       8.23770690732864193E-003  2.30019457123175421E-004
   3.7949999999999995       8.25494899303771436E-003  2.31142565443818467E-004
   3.7974999999999999       8.27226238748086061E-003  2.32276420626866437E-004
   3.8000000000000003       8.28964820752471632E-003  2.33421228752169212E-004
   3.8025000000000002       8.30710760416380860E-003  2.34577202361245410E-004
   3.8050000000000002       8.32464176402271036E-003  2.35744560743877463E-004
   3.8075000000000001       8.34225191094466190E-003  2.36923530241269669E-004
   3.8099999999999996       8.35993930767283192E-003  2.38114344566947746E-004
   3.8125000000000000       8.37770525763103027E-003  2.39317245146692672E-004
   3.8150000000000004       8.39555110681096221E-003  2.40532481478903060E-004
   3.8174999999999999       8.41347824577417559E-003  2.41760311516912027E-004
   3.8199999999999998       8.43148811248474808E-003  2.43001002095305984E-004
   3.8224999999999998       8.44958219174769647E-003  2.44254829280073549E-004
   3.8249999999999997       8.46776202182255439E-003  2.45522078948576326E-004
   3.8275000000000001       8.48602921721685124E-003  2.46803047867358597E-004
   3.8300000000000005       8.50438538002391484E-003  2.48098041556419529E-004
   3.8325000000000000       8.52283221767626692E-003  2.49407378173864124E-004
   3.8350000000000000       8.54137153988096358E-003  2.50731388947589870E-004
   3.8374999999999999       8.56000517353541247E-003  2.52070416223212055E-004
   3.8399999999999999       8.57873501708497632E-003  2.53424815619383154E-004
   3.8424999999999994       8.59756304967190799E-003  2.54794956911713361E-004
   3.8450000000000006       8.61649132751839651E-003  2.56181224584077917E-004
   3.8475000000000001       8.63552198850327246E-003  2.57584018667667502E-004
   3.8500000000000001       8.65465728047620612E-003  2.59003756342524201E-004
   3.8525000000000000       8.67389947176831592E-003  2.60440870072717995E-004
   3.8550000000000000       8.69325099825511531E-003  2.61895812873405196E-004
   3.8574999999999995       8.71271437480736384E-003  2.63369056608787270E-004
   3.8599999999999999       8.73229222514886050E-003  2.64861093898841255E-004
   3.8625000000000003       8.75198728864367594E-003  2.66372439419831268E-004
   3.8650000000000002       8.77180242763929592E-003  2.67903631311578046E-004
   3.8675000000000002       8.79174063542228698E-003  2.69455232702389789E-004
   3.8700000000000001       8.81180504485032552E-003  2.71027833363924329E-004
   3.8724999999999996       8.83199893773219807E-003  2.72622051509765183E-004
   3.8750000000000000       8.85232575503686753E-003  2.74238535753300284E-004
   3.8775000000000004       8.87278910776985105E-003  2.75877967234602092E-004
   3.8799999999999999       8.89339279013702695E-003  2.77541061983397654E-004
   3.8824999999999998       8.91414079132674987E-003  2.79228573423173003E-004
   3.8849999999999998       8.93503731108815161E-003  2.80941295198754864E-004
   3.8874999999999997       8.95608677547986287E-003  2.82680064239637153E-004
   3.8900000000000001       8.97729385512713307E-003  2.84445764160279465E-004
   3.8925000000000005       8.99866348193892676E-003  2.86239328901744851E-004
   3.8950000000000000       9.02020087471431913E-003  2.88061746982053299E-004
   3.8975000000000000       9.04191156004624692E-003  2.89914065968497323E-004
   3.8999999999999999       9.06380135007025904E-003  2.91797395977614140E-004
   3.9024999999999999       9.08587656906530497E-003  2.93712921657649677E-004
   3.9049999999999994       9.10814379055232583E-003  2.95661898983060479E-004
   3.9075000000000006       9.13061011910653968E-003  2.97645670190185439E-004
   3.9100000000000001       9.15328298956965235E-003  2.99665663828836693E-004
   3.9125000000000001       9.17617050212033401E-003  3.01723413054829812E-004
   3.9150000000000000       9.19928128219632199E-003  3.03820559430047102E-004
   3.9175000000000000       9.22262458775642731E-003  3.05958865871429136E-004
   3.9199999999999995       9.24621037662351486E-003  3.08140229604648487E-004
   3.9224999999999999       9.27004938335573153E-003  3.10366696952924155E-004
   3.9250000000000003       9.29415320734886322E-003  3.12640480289204338E-004
   3.9275000000000002       9.31853441424498191E-003  3.14963977551743356E-004
   3.9300000000000002       9.34320665319156134E-003  3.17339794813537555E-004
   3.9325000000000001       9.36818479309123493E-003  3.19770772511075978E-004
   3.9349999999999996       9.39348508174566409E-003  3.22260016085043014E-004
   3.9375000000000000       9.41912533278257795E-003  3.24810931975793335E-004
   3.9400000000000004       9.44512512007812839E-003  3.27427269246880956E-004
   3.9424999999999999       9.47150614621558931E-003  3.30113173849224122E-004
   3.9449999999999998       9.49829241910709991E-003  3.32873244474980430E-004
   3.9474999999999998       9.52551062801311119E-003  3.35712605535428007E-004
   3.9499999999999997       9.55319081052843043E-003  3.38637003401876251E-004
   3.9525000000000001       9.58136667724646465E-003  3.41652907242828892E-004
   3.9550000000000005       9.61007646781009139E-003  3.44767650005559795E-004
   3.9575000000000000       9.63936369994468356E-003  3.47989593710587954E-004
   3.9600000000000000       9.66927844992535208E-003  3.51328351008291478E-004
   3.9624999999999999       9.69987868389924485E-003  3.54795058874101212E-004
   3.9649999999999999       9.73123216371415273E-003  3.58402741970572562E-004
   3.9674999999999994       9.76341894192834722E-003  3.62166793955484990E-004
   3.9700000000000006       9.79653473962248042E-003  3.66105629183462037E-004
   3.9725000000000001       9.83069559416160747E-003  3.70241583870824730E-004
   3.9750000000000001       9.86604460940997130E-003  3.74602201792335529E-004
   3.9775000000000000       9.90276154533882569E-003  3.79222105715760224E-004
   3.9800000000000000       9.94107755586626576E-003  3.84145844704766328E-004
   3.9824999999999995       9.98129867071029589E-003  3.89432413634736645E-004
   3.9849999999999999       1.00238450818381890E-002  3.95162819492668558E-004
   3.9875000000000003       1.00693211213949332E-002  4.01453640199050097E-004
   3.9900000000000002       1.01186535571551797E-002  4.08483733202453082E-004
   3.9925000000000002       1.01734015644853234E-002  4.16554083505270485E-004
   3.9950000000000001       1.02366032154107521E-002  4.26251355161215103E-004
   3.9974999999999996       1.03160956906542950E-002  4.39089531944810720E-004
   4.0000000000000000       1.04942953688821859E-002  4.70997670529663928E-004
   4.0025000000000004       1.04717326963746100E-002  6.38819711939767228E-004
   4.0049999999999999       1.04682286002792183E-002  7.08131321286666190E-004
   4.0075000000000003       1.04678599053704448E-002  7.61280705220670519E-004
   4.0099999999999998       1.04691149029681220E-002  8.06081018959594903E-004
   4.0125000000000002       1.04714084619491419E-002  8.45556411962237564E-004
   4.0149999999999997       1.04744406187636651E-002  8.81256726014119232E-004
   4.0175000000000001       1.04780332595124856E-002  9.14101999782336409E-004
   4.0199999999999996       1.04820703903774817E-002  9.44691266922343276E-004
   4.0225000000000000       1.04864714803510877E-002  9.73440330373607924E-004
   4.0250000000000004       1.04911779245401952E-002  1.00065172366516097E-003
   4.0274999999999999       1.04961455042203479E-002  1.02655367799280571E-003
   4.0300000000000002       1.05013398836111323E-002  1.05132338448701390E-003
   4.0324999999999998       1.05067337724180747E-002  1.07510165734428769E-003
   4.0350000000000001       1.05123050561658771E-002  1.09800259010770559E-003
   4.0374999999999996       1.05180355198885543E-002  1.12012014808629914E-003
   4.0400000000000000       1.05239099496294789E-002  1.14153280715382122E-003
   4.0425000000000004       1.05299154844667332E-002  1.16230690310997514E-003
   4.0449999999999999       1.05360411377254989E-002  1.18249910417219501E-003
   4.0475000000000003       1.05422774350878885E-002  1.20215827163237528E-003
   4.0499999999999998       1.05486161400544596E-002  1.22132688448309203E-003
   4.0525000000000002       1.05550500390429146E-002  1.24004214636088479E-003
   4.0549999999999997       1.05615727724401396E-002  1.25833685745249235E-003
   4.0579999999999998       1.05695094166550155E-002  1.27977611797388180E-003
   4.0599999999999996       1.05748627920553007E-002  1.29377784642545454E-003
   4.0625000000000000       1.05816205410119071E-002  1.31097331937295408E-003
   4.0650000000000004       1.05884478894272323E-002  1.32784746220338521E-003
   4.0674999999999999       1.05953411692667095E-002  1.34441920110090450E-003
   4.0700000000000003       1.06022970519030011E-002  1.36070571347854407E-003
   4.0724999999999998       1.06093125059454913E-002  1.37672264544392285E-003
   4.0750000000000002       1.06163847615700999E-002  1.39248429572475115E-003
   4.0774999999999997       1.06235112801655197E-002  1.40800377216455832E-003
   4.0800000000000001       1.06306897281201653E-002  1.42329312559412902E-003
   4.0824999999999996       1.06379179554320896E-002  1.43836346513026678E-003
   4.0850000000000000       1.06451939749681486E-002  1.45322505753004024E-003
   4.0875000000000004       1.06525159466429823E-002  1.46788741374850374E-003
   4.0899999999999999       1.06598821625559573E-002  1.48235936427602096E-003
   4.0925000000000002       1.06672910341845152E-002  1.49664912512598300E-003
   4.0949999999999998       1.06747410811276530E-002  1.51076435582933491E-003
   4.0975000000000001       1.06822309211762750E-002  1.52471221058757137E-003
   4.0999999999999996       1.06897592618076989E-002  1.53849938358552752E-003
   4.1025000000000000       1.06973248912486073E-002  1.55213214902498063E-003
   4.1050000000000004       1.07049266732226530E-002  1.56561639716678940E-003
   4.1074999999999999       1.07125635396092354E-002  1.57895766614367969E-003
   4.1100000000000003       1.07202344851647351E-002  1.59216117063866870E-003
   4.1124999999999998       1.07279385625276315E-002  1.60523182760193158E-003
   4.1150000000000002       1.07356748777214708E-002  1.61817427940248032E-003
   4.1174999999999997       1.07434425858188576E-002  1.63099291467799258E-003
   4.1200000000000001       1.07512408883800523E-002  1.64369188739903801E-003
   4.1224999999999996       1.07590690280425314E-002  1.65627513368090599E-003
   4.1250000000000000       1.07669262916017319E-002  1.66874638828095581E-003
   4.1275000000000004       1.07748119912011529E-002  1.68110919627836495E-003
   4.1299999999999999       1.07827254833828094E-002  1.69336692931474730E-003
   4.1325000000000003       1.07906661531313470E-002  1.70552279528438729E-003
   4.1349999999999998       1.07986334150834452E-002  1.71757984963968294E-003
   4.1375000000000002       1.08066267116038294E-002  1.72954100528864368E-003
   4.1399999999999997       1.08146455110183521E-002  1.74140904168333752E-003
   4.1425000000000001       1.08226893059889147E-002  1.75318661317861563E-003
   4.1449999999999996       1.08307576104954579E-002  1.76487625648347624E-003
   4.1475000000000000       1.08388499627131533E-002  1.77648039845400610E-003
   4.1500000000000004       1.08469659219080448E-002  1.78800136236564357E-003
   4.1524999999999999       1.08551050624020422E-002  1.79944137318132150E-003
   4.1550000000000002       1.08632669782462079E-002  1.81080256411547571E-003
   4.1574999999999998       1.08714512837678433E-002  1.82208698211727910E-003
   4.1600000000000001       1.08796575991062482E-002  1.83329659044805123E-003
   4.1624999999999996       1.08878855696141145E-002  1.84443327657075776E-003
   4.1650000000000000       1.08961348515293349E-002  1.85549885408300020E-003
   4.1675000000000004       1.09044051145927544E-002  1.86649506718282020E-003
   4.1699999999999999       1.09126960413397939E-002  1.87742359430926480E-003
   4.1725000000000003       1.09210073264389244E-002  1.88828605154189779E-003
   4.1749999999999998       1.09293386760732514E-002  1.89908399577833932E-003
   4.1775000000000002       1.09376898073619035E-002  1.90981892770742279E-003
   4.1799999999999997       1.09460604478180783E-002  1.92049229459364396E-003
   4.1825000000000001       1.09544503348409476E-002  1.93110549288740430E-003
   4.1849999999999996       1.09628592152389102E-002  1.94165987067411645E-003
   4.1875000000000000       1.09712868447818541E-002  1.95215672997418985E-003
   4.1900000000000004       1.09797329877803131E-002  1.96259732890479354E-003
   4.1924999999999999       1.09881974166894849E-002  1.97298288371338922E-003
   4.1950000000000003       1.09966799117365600E-002  1.98331457069228024E-003
   4.1974999999999998       1.10051802605693593E-002  1.99359352798239488E-003
   4.2000000000000002       1.10136982579252130E-002  2.00382085727423848E-003
   4.2024999999999997       1.10222337053183638E-002  2.01399762541286560E-003
   4.2050000000000001       1.10307864107447601E-002  2.02412486591356695E-003
   4.2074999999999996       1.10393561884031578E-002  2.03420358039413558E-003
   4.2100000000000000       1.10479428584312565E-002  2.04423473992934633E-003
   4.2125000000000004       1.10565462466560745E-002  2.05421928633264502E-003
   4.2149999999999999       1.10651661843575305E-002  2.06415813336983641E-003
   4.2175000000000002       1.10738025080443937E-002  2.07405216790909142E-003
   4.2199999999999998       1.10824550592419080E-002  2.08390225101129107E-003
   4.2225000000000001       1.10911236842902369E-002  2.09370921896447461E-003
   4.2249999999999996       1.10998082341531353E-002  2.10347388426579884E-003
   4.2275000000000000       1.11085085642362545E-002  2.11319703655428112E-003
   4.2300000000000004       1.11172245342143830E-002  2.12287944349725220E-003
   4.2324999999999999       1.11259560078671924E-002  2.13252185163328263E-003
   4.2350000000000003       1.11347028529229838E-002  2.14212498717425426E-003
   4.2374999999999998       1.11434649409098609E-002  2.15168955676881815E-003
   4.2400000000000002       1.11522421467030921E-002  2.16121624816936276E-003
   4.2424999999999997       1.11610343496329652E-002  2.17070573116564082E-003
   4.2450000000000001       1.11698414314929557E-002  2.18015865788510768E-003
   4.2474999999999996       1.11786632780142385E-002  2.18957566373281180E-003
   4.2500000000000000       1.11874997770140695E-002  2.19895736765429685E-003
   4.3262499999999999       1.14635816224717083E-002  2.47079628430188925E-003
   4.4024999999999999       1.17511719194149326E-002  2.72202905077913041E-003
   4.4787499999999998       1.20491770987709509E-002  2.95951071048698808E-003
   4.5549999999999997       1.23570104787003188E-002  3.18743340404148900E-003
   4.6312499999999996       1.26743436653718976E-002  3.40860255468558018E-003
   4.7074999999999996       1.30009924039855927E-002  3.62502415737887265E-003
   4.7837500000000004       1.33368577568461471E-002  3.83820856775415409E-003
   4.8600000000000003       1.36818931674602302E-002  4.04934151620678102E-003
   4.9362500000000002       1.40360848298943085E-002  4.25938677195192815E-003
   5.0125000000000002       1.43994394056372928E-002  4.46915097400058230E-003
   5.0887500000000001       1.47719760388353855E-002  4.67932628003313311E-003
   5.1650000000000000       1.51537209943305943E-002  4.89051938121638514E-003
   5.2412500000000000       1.55447039746173261E-002  5.10327180836781663E-003
   5.3174999999999999       1.59449555319128647E-002  5.31807448442199199E-003
   5.3937499999999998       1.63545052224970434E-002  5.53537836901978227E-003
   5.4699999999999998       1.67733802737754165E-002  5.75560238233609536E-003
   5.5462499999999997       1.72016046132687055E-002  5.97913939374134645E-003
   5.6224999999999996       1.76391981578172957E-002  6.20636080782147569E-003
   5.6987500000000004       1.80861762929676699E-002  6.43762011655418971E-003
   5.7750000000000004       1.85425494934301320E-002  6.67325567798145430E-003
   5.8512500000000003       1.90083230496093797E-002  6.91359290834171660E-003
   5.9275000000000002       1.94834968748893306E-002  7.15894602402623783E-003
   6.0037500000000001       1.99680653742901684E-002  7.40961943392550934E-003
   6.0800000000000001       2.04620173657450236E-002  7.66590885960731667E-003
   6.1562500000000000       2.09653360216576906E-002  7.92810223241390000E-003
   6.2324999999999999       2.14779988966698129E-002  8.19648043911387625E-003
   6.3087499999999999       2.19999778785277614E-002  8.47131789097252744E-003
   6.3849999999999998       2.25312392690489721E-002  8.75288302258564639E-003
   6.4612499999999997       2.30717437955624653E-002  9.04143866726691420E-003
   6.5375000000000005       2.36214466973316967E-002  9.33724238182830936E-003
   6.6137499999999996       2.41802977838279677E-002  9.64054669533818964E-003
   6.6900000000000013       2.47482415182198982E-002  9.95159931385623982E-003
   6.7662500000000003       2.53252171062504292E-002  1.02706432828041927E-002
   6.8425000000000002       2.59111585919953105E-002  1.05979171151425050E-002
   6.9187500000000002       2.65059949544268446E-002  1.09336548891167326E-002
   6.9949999999999992       2.71096502347235452E-002  1.12780863330921612E-002
   7.0712500000000000       2.77220436172519839E-002  1.16314368700906473E-002
   7.1475000000000000       2.83430895651360058E-002  1.19939276670854404E-002
   7.2237500000000008       2.89726979341942692E-002  1.23657756608281134E-002
   7.2999999999999998       2.96107740950176390E-002  1.27471935749651662E-002
   7.3762499999999998       3.02572190578300343E-002  1.31383899284304734E-002
   7.4524999999999997       3.09119295998229807E-002  1.35395690368435469E-002
   7.5287499999999987       3.15747983946861391E-002  1.39509310083901737E-002
   7.6050000000000004       3.22457141440808670E-002  1.43726717354500638E-002
   7.6812499999999995       3.29245617108253480E-002  1.48049828830579579E-002
   7.7575000000000003       3.36112222535746435E-002  1.52480518751343525E-002
   7.8337500000000002       3.43055733627925796E-002  1.57020618792947722E-002
   7.9100000000000010       3.50074891978204850E-002  1.61671917909367510E-002
   7.9862500000000001       3.57168406248553477E-002  1.66436162172098334E-002
   8.0625000000000000       3.64334953556549532E-002  1.71315054613909133E-002
   8.1387499999999999       3.71573180867927969E-002  1.76310255081150828E-002
   8.2149999999999999       3.78881706392911466E-002  1.81423380098484806E-002
   8.2912499999999998       3.86259120984661641E-002  1.86656002749337017E-002
   8.3674999999999997       3.93703989538262272E-002  1.92009652574909213E-002
   8.4437499999999996       4.01214852332165903E-002  1.97485815466342703E-002
   8.5199999999999996       4.08790226648210880E-002  2.03085933718017003E-002
   8.5962499999999995       4.16428607828913458E-002  2.08811405831705738E-002
   8.6724999999999994       4.24128470884976155E-002  2.14663586619058232E-002
   8.7487499999999994       4.31888271819807629E-002  2.20643787196852653E-002
   8.8249999999999993       4.39706449000679747E-002  2.26753275037786944E-002
   8.9012499999999992       4.47581424520115539E-002  2.32993274050815151E-002
   8.9774999999999991       4.55511605546044043E-002  2.39364964691570203E-002
   9.0537500000000009       4.63495385659300693E-002  2.45869484103153381E-002
   9.1300000000000008       4.71531146177178659E-002  2.52507926287384304E-002
   9.2062500000000007       4.79617257461836949E-002  2.59281342306428748E-002
   9.2825000000000006       4.87752080212508557E-002  2.66190740514639125E-002
   9.3587500000000006       4.95933966740548723E-002  2.73237086820408842E-002
   9.4350000000000005       5.04161262226413415E-002  2.80421304977838265E-002
   9.5112500000000004       5.12432305957632173E-002  2.87744276908010917E-002
   9.5875000000000004       5.20745432546793410E-002  2.95206843049650343E-002
   9.6637500000000003       5.29098973128461075E-002  3.02809802738833352E-002
   9.7400000000000002       5.37491256533885534E-002  3.10553914617283273E-002
   9.8162500000000001       5.45920610457138328E-002  3.18439897077183870E-002
   9.8925000000000001       5.54385362523306113E-002  3.26468428690200041E-002
   9.9687500000000000       5.62883841628817952E-002  3.34640148837308180E-002
   10.045000000000000       5.71414378357625735E-002  3.42955657832434910E-002
   10.121200000000000       5.79969683622634444E-002  3.51409923135519442E-002
   10.197500000000000       5.88564965548157640E-002  3.60020253792465092E-002
   10.273800000000000       5.97187356814528822E-002  3.68776138369839301E-002
   10.350000000000000       6.05823853805082108E-002  3.77666265879789825E-002
   10.426200000000000       6.14484099855610033E-002  3.86702430763518901E-002
   10.502500000000000       6.23177871053324506E-002  3.95897159050889111E-002
   10.578799999999999       6.31892188026755702E-002  4.05239034136358062E-002
   10.654999999999999       6.40613973696438355E-002  4.14715834483666765E-002
   10.731199999999999       6.49353033380234840E-002  4.24339984802961021E-002
   10.807499999999999       6.58119274571256629E-002  4.34124651071642748E-002
   10.883699999999999       6.66888138050021895E-002  4.44044399020413552E-002
   10.960000000000001       6.75681068480405156E-002  4.54125447649285294E-002
   11.036300000000001       6.84485008272617129E-002  4.64355028837240350E-002
   11.112500000000001       6.93286856405821994E-002  4.74719566518831820E-002
   11.188800000000001       7.02108186952398461E-002  4.85246358425119456E-002
   11.265000000000001       7.10924367452462069E-002  4.95907877476240710E-002
   11.341200000000001       7.19745462447057283E-002  5.06717861736811284E-002
   11.417500000000000       7.28581578962068238E-002  5.17690802432621139E-002
   11.493800000000000       7.37419679732942146E-002  5.28812597640058862E-002
   11.570000000000000       7.46246734787422150E-002  5.40068340503635710E-002
   11.646200000000000       7.55072904129900774E-002  5.51472448137795765E-002
   11.722500000000000       7.63908362803458058E-002  5.63040094288466894E-002
   11.798800000000000       7.72740134611286378E-002  5.74756301015911589E-002
   11.875000000000000       7.81555285239427661E-002  5.86605292540421305E-002
   11.951200000000000       7.90364046733330744E-002  5.98602177385010037E-002
   12.027500000000000       7.99176637680497765E-002  6.10762820678860119E-002
   12.103800000000000       8.07980183033850802E-002  6.23071386074000103E-002
   12.180000000000000       8.16761875799802278E-002  6.35511243631448897E-002
   12.256200000000000       8.25531996388197548E-002  6.48098203696536590E-002
   12.332500000000000       8.34300786615651546E-002  6.60848833083150927E-002
   12.408799999999999       8.43055500864234170E-002  6.73746450007906839E-002
   12.484999999999999       8.51783491977244206E-002  6.86773589670362783E-002
   12.561199999999999       8.60495065075543852E-002  6.99946772726782462E-002
   12.637499999999999       8.69200460924083734E-002  7.13283273092846781E-002
   12.713699999999999       8.77875724650591382E-002  7.26747818893484360E-002
   12.789999999999999       8.86542509991087441E-002  7.40375423646278397E-002
   12.866299999999999       8.95188324441143907E-002  7.54148174576633468E-002
   12.942500000000003       9.03800807488277791E-002  7.68047387612402072E-002
   13.018800000000001       9.12401514437654326E-002  7.82109185201147472E-002
   13.095000000000001       9.20966875140788593E-002  7.96296341144334396E-002
   13.171199999999999       9.29507174766283500E-002  8.10626815706468329E-002
   13.247500000000000       9.38032588513153381E-002  8.25119313566165802E-002
   13.323800000000002       9.46530929973370960E-002  8.39754731340021099E-002
   13.400000000000000       9.54990176160447624E-002  8.54513209895965548E-002
   13.476200000000000       9.63420568313708980E-002  8.69413435309260574E-002
   13.552499999999998       9.71832217736611909E-002  8.84474832723462223E-002
   13.628800000000000       9.80213167359470783E-002  8.99677528509347652E-002
   13.705000000000000       9.88551641901813244E-002  9.15000904187349001E-002
   13.781200000000000       9.96857817324226653E-002  9.30464374033409952E-002
   13.857500000000000       0.10051417212332896       9.46088085432487680E-002
   13.933799999999998       0.10133916423263060       9.61851412708455283E-002
   14.010000000000002       0.10215960682775443       9.77732997144935417E-002
   14.086200000000000       0.10297650891873415       9.93752982312317013E-002
   14.162500000000000       0.10379086297477635       0.10099322383146449     
   14.238799999999999       0.10460152391611055       0.10262494060075228     
   14.315000000000000       0.10540736802326052       0.10426824043508134     
   14.391200000000000       0.10620939376713530       0.10592521062635084     
   14.467499999999999       0.10700858152864280       0.10759801044044806     
   14.543799999999999       0.10780381346998015       0.10928443236654410     
   14.619999999999997       0.10859399439315030       0.11098219779216931     
   14.696200000000001       0.10938011037619041       0.11269346685610816     
   14.772500000000001       0.11016312804668588       0.11442047102711357     
   14.848799999999999       0.11094195776290394       0.11616093284922352     
   14.924999999999999       0.11171553364253044       0.11791250482087955     
   15.001200000000003       0.11248482766922079       0.11967741981347908     
   15.077500000000001       0.11325079108481738       0.12145798131642491     
   15.153800000000000       0.11401236323358037       0.12325184351092820     
   15.230000000000000       0.11476850815502700       0.12505659150332624     
   15.306200000000000       0.11552018212170968       0.12687453069436222     
   15.382500000000002       0.11626831948752675       0.12870803638720157     
   15.458800000000000       0.11701188928475166       0.13055469596841157     
   15.535000000000000       0.11774988584273476       0.13241202844305924     
   15.611199999999998       0.11848324826062841       0.13428241154776491     
   15.687500000000000       0.11921289277155836       0.13616829235710598     
   15.763800000000002       0.11993781826529436       0.13806719250121835     
   15.840000000000000       0.12065704979392648       0.13997656627890956     
   15.916200000000000       0.12137150804059643       0.14189886368015112     
   15.992499999999998       0.12208208951030274       0.14383660295263756     
   16.068800000000000       0.12278782351578618       0.14578724147366895     
   16.145000000000000       0.12348776605273346       0.14774817000277590     
   16.221200000000000       0.12418281738806294       0.14972190965635532     
   16.297499999999999       0.12487385430518119       0.15171105102933588     
   16.373799999999999       0.12555993633865553       0.15371298786714899     
   16.449999999999999       0.12624014993521243       0.15572504767261092     
   16.526199999999999       0.12691537502663011       0.15774982392691525     
   16.602499999999999       0.12758646632513515       0.15978997786408652     
   16.678799999999999       0.12825251407006669       0.16184284101351656     
   16.754999999999999       0.12891263544357739       0.16390567880492807     
   16.831199999999999       0.12956768803539992       0.16598115570482255     
   16.907499999999999       0.13021850492526804       0.16807200520295468     
   16.983799999999999       0.13086420618038916       0.17017549631720902     
   17.059999999999999       0.13150394007831953       0.17228883367122816     
   17.136199999999999       0.13213854150209772       0.17441475329574596     
   17.212499999999999       0.13276881931861889       0.17655605866150223     
   17.288799999999998       0.13339392476214379       0.17870995875089518     
   17.364999999999998       0.13401303595707525       0.18087359648477988     
   17.441199999999998       0.13462696446617703       0.18304977966174940     
   17.517499999999998       0.13523649511771182       0.18524138293633197     
   17.593800000000002       0.13584080888062311       0.18744555406954674     
   17.670000000000002       0.13643911475269443       0.18965937631377436     
   17.746200000000002       0.13703219953808818       0.19188572829884579     
   17.822500000000002       0.13762082349042121       0.19412755615401972     
   17.898800000000001       0.13820419741995482       0.19638194718588142     
   17.975000000000001       0.13878156030419606       0.19864592436388764     
   18.051200000000001       0.13935367395833487       0.20092243780384239     
   18.127500000000001       0.13992127328002457       0.20321450504438374     
   18.203800000000001       0.14048359856137121       0.20551915296743486     
   18.280000000000001       0.14103991862436482       0.20783334456030852     
   18.356200000000001       0.14159096953950015       0.21016010133421495     
   18.432500000000001       0.14213746019613022       0.21250251232437281     
   18.508800000000001       0.14267866066033755       0.21485754487954359     
   18.585000000000001       0.14321386883868176       0.21722210128496250     
   18.661200000000001       0.14374379474827773       0.21959927501782095     
   18.737500000000001       0.14426912098743871       0.22199222728163620     
   18.813800000000001       0.14478914649537716       0.22439786492914690     
   18.890000000000001       0.14530319826126553       0.22681302981411539     
   18.966200000000001       0.14581195968698790       0.22924088760594180     
   19.042500000000000       0.14631608660962966       0.23168467210556687     
   19.118800000000000       0.14681490668415517       0.23414122967945594     
   19.195000000000000       0.14730777560006689       0.23660734132753425     
   19.271200000000000       0.14779534972348360       0.23908624538142156     
   19.347500000000000       0.14827825761422359       0.24158124863639094     
   19.423700000000000       0.14875523292834245       0.24408584140722961     
   19.500000000000000       0.14922752703661543       0.24660662915329171     
   19.576300000000000       0.14969451004309123       0.24914036674683329     
   19.652500000000000       0.15015557993391984       0.25168374272336197     
   19.728800000000000       0.15061194647772427       0.25424346893268446     
   19.805000000000000       0.15106241305042525       0.25681287353535587     
   19.881200000000000       0.15150758085474217       0.25939534211557969     
   19.957500000000000       0.15194802323514522       0.26199433040550790     


==> anc/M0_3_4_v2.dat <==
  2.12500000000000015E-002  1.71406574892640388E-007 -8.12486447054391081E-010
  4.49999999999999983E-002  7.71668575373300648E-007  5.92511850946933519E-009
  6.87500000000000056E-002  1.80397444547933103E-006  1.39074812059972145E-008
  9.24999999999999989E-002  3.27076759586909939E-006  2.53179205686782734E-008
  0.11625000000000002       5.17410769080418651E-006  4.02144848930677064E-008
  0.14000000000000001       7.51607361565213366E-006  5.86563870981874374E-008
  0.16375000000000001       1.02987637913848503E-005  8.07040337030223840E-008
  0.18750000000000000       1.35242964966484235E-005  1.06419054680998891E-007
  0.21124999999999999       1.71948101976429655E-005  1.35864334224124811E-007
  0.23499999999999999       2.13124638860602293E-005  1.69104042449802338E-007
  0.25874999999999998       2.58794374253365030E-005  2.06203668084720948E-007
  0.28249999999999997       3.08979319054882758E-005  2.47230052161716749E-007
  0.30625000000000002       3.63701700068087396E-005  2.92251422767005549E-007
  0.33000000000000002       4.22983963727142399E-005  3.41337430876821831E-007
  0.35375000000000001       4.86848779920414870E-005  3.94559187324201513E-007
  0.37750000000000000       5.55319045911081090E-005  4.51989300938396688E-007
  0.40125000000000000       6.28417890358620962E-005  5.13701917901295697E-007
  0.42499999999999999       7.06168677444590949E-005  5.79772762367216122E-007
  0.44874999999999998       7.88595011106198082E-005  6.50279178394421957E-007
  0.47249999999999992       8.75720739381353395E-005  7.25300173238960444E-007
  0.49625000000000008       9.67569958869026137E-005  8.04916462063682069E-007
  0.52000000000000002       1.06416701930888636E-004  8.89210514117640718E-007
  0.54374999999999996       1.16553652828439670E-004  9.78266600443682408E-007
  0.56750000000000000       1.27170335605367949E-004  1.07217084317465765E-006
  0.59125000000000005       1.38269264051267641E-004  1.17101126648142313E-006
  0.61499999999999999       1.49852979229532572E-004  1.27487784923885574E-006
  0.63875000000000004       1.61924050001566557E-004  1.38386257947911962E-006
  0.66249999999999998       1.74485073565699804E-004  1.49805951070474240E-006
  0.68625000000000003       1.87538676011349145E-004  1.61756482013748472E-006
  0.70999999999999996       2.01087512888980141E-004  1.74247686898262131E-006
  0.73375000000000001       2.15134269796458060E-004  1.87289626479209555E-006
  0.75749999999999995       2.29681662982398146E-004  2.00892592601410116E-006
  0.78125000000000000       2.44732439967156512E-004  2.15067114882083121E-006
  0.80500000000000016       2.60289380182128808E-004  2.29823967631074146E-006
  0.82875000000000010       2.76355295628057888E-004  2.45174177018637718E-006
  0.85250000000000004       2.92933031553083763E-004  2.61129028501397912E-006
  0.87624999999999997       3.10025467151301001E-004  2.77700074517620604E-006
  0.90000000000000002       3.27635516282628956E-004  2.94899142463519495E-006
  0.92374999999999996       3.45766128214836219E-004  3.12738342962901878E-006
  0.94750000000000001       3.64420288388602452E-004  3.31230078443094741E-006
  0.97124999999999995       3.83601019206541429E-004  3.50387052030771376E-006
  0.99500000000000000       4.03311380847158228E-004  3.70222276781978220E-006
   1.0187500000000000       4.23554472104756524E-004  3.90749085261476097E-006
   1.0425000000000000       4.44333431256370393E-004  4.11981139487230541E-006
   1.0662499999999999       4.65651436956837389E-004  4.33932441256803061E-006
   1.0900000000000001       4.87511709163198097E-004  4.56617342873245837E-006
   1.1137500000000000       5.09917510089659886E-004  4.80050558289091450E-006
   1.1375000000000000       5.32872145194431338E-004  5.04247174688019535E-006
   1.1612499999999999       5.56378964199797212E-004  5.29222664524889799E-006
   1.1850000000000001       5.80441362146879116E-004  5.54992898045939646E-006
   1.2087500000000000       6.05062780486602067E-004  5.81574156312209404E-006
   1.2324999999999999       6.30246708208469946E-004  6.08983144750532795E-006
   1.2562500000000001       6.55996683008835632E-004  6.37237007257826773E-006
   1.2800000000000000       6.82316292500445500E-004  6.66353340885878117E-006
   1.3037500000000000       7.09209175465137787E-004  6.96350211135419450E-006
   1.3274999999999999       7.36679024224859490E-004  7.27246168949406043E-006
   1.3512500000000001       7.64729581755347796E-004  7.59060263147778389E-006
   1.3750000000000000       7.93364649338036210E-004  7.91812063899182069E-006
   1.3987499999999999       8.22588083892918185E-004  8.25521676731539411E-006
   1.4225000000000001       8.52403800493215934E-004  8.60209762363073857E-006
   1.4462500000000000       8.82815773922732117E-004  8.95897556359110838E-006
   1.4700000000000000       9.13828040292819421E-004  9.32606889653720290E-006
   1.4937499999999999       9.45444698721895158E-004  9.70360209982139478E-006
   1.5175000000000001       9.77669913080608972E-004  1.00918060427279759E-005
   1.5412500000000000       1.01050791380595030E-003  1.04909182205088756E-005
   1.5649999999999999       1.04396299978779319E-003  1.09011829990868156E-005
   1.5887500000000001       1.07803954033157791E-003  1.13228518710141616E-005
   1.6125000000000000       1.11274197720107331E-003  1.17561837233134934E-005
   1.6362500000000000       1.14807482674539850E-003  1.22014451178674666E-005
   1.6599999999999999       1.18404268211476068E-003  1.26589105850691134E-005
   1.6837500000000001       1.22065021556963548E-003  1.31288629314927725E-005
   1.7075000000000000       1.25790218088843962E-003  1.36115935623952294E-005
   1.7312500000000000       1.29580341587906306E-003  1.41074028199144339E-005
   1.7549999999999999       1.33435884499999457E-003  1.46166003378906092E-005
   1.7787500000000001       1.37357348209714313E-003  1.51395054143012244E-005
   1.8025000000000000       1.41345243326289143E-003  1.56764474023699299E-005
   1.8262499999999999       1.45400089982434481E-003  1.62277661214850442E-005
   1.8499999999999999       1.49522418146823331E-003  1.67938122891460345E-005
   1.8737499999999998       1.53712767951044412E-003  1.73749479752440932E-005
   1.8974999999999997       1.57971690031872072E-003  1.79715470800791530E-005
   1.9212499999999997       1.62299745889768823E-003  1.85839958376208560E-005
   1.9450000000000001       1.66697508264601786E-003  1.92126933456330112E-005
   1.9687500000000000       1.71165561529625998E-003  1.98580521244056848E-005
   1.9924999999999999       1.75704502104868433E-003  2.05204987059727175E-005
   2.0162499999999999       1.80314938891126928E-003  2.12004742558378215E-005
   2.0400000000000000       1.84997493725895588E-003  2.18984352293938246E-005
   2.0637500000000002       1.89752801862626014E-003  2.26148540653911706E-005
   2.0874999999999999       1.94581512474845055E-003  2.33502199190045380E-005
   2.1112500000000001       1.99484289186769095E-003  2.41050394372516588E-005
   2.1349999999999998       2.04461810632186819E-003  2.48798375797493119E-005
   2.1587499999999999       2.09514771043525696E-003  2.56751584880379611E-005
   2.1825000000000001       2.14643880873174354E-003  2.64915664069833249E-005
   2.2062499999999998       2.19849867449306438E-003  2.73296466620616997E-005
   2.2300000000000000       2.25133475668641038E-003  2.81900066966702564E-005
   2.2537500000000001       2.30495468728779667E-003  2.90732771739639405E-005
   2.2774999999999999       2.35936628902996002E-003  2.99801131481273262E-005
   2.3012500000000000       2.41457758360599795E-003  3.09111953104309711E-005
   2.3250000000000002       2.47059679965960398E-003  3.18672313068428319E-005
   2.3487499999999999       2.52743238478415509E-003  3.28489571874910672E-005
   2.3725000000000001       2.58509301119171130E-003  3.38571388614376323E-005
   2.3962500000000002       2.64358758773342072E-003  3.48925737264016030E-005
   2.4199999999999999       2.70292527462528053E-003  3.59560924366965749E-005
   2.4437500000000001       2.76311548876782050E-003  3.70485606570765730E-005
   2.4674999999999998       2.82416792874466086E-003  3.81708811974903247E-005
   2.4912500000000000       2.88609255466758469E-003  3.93239956699245358E-005
   2.5150000000000001       2.94889965078767684E-003  4.05088874005296584E-005
   2.5387499999999998       3.01259980880738774E-003  4.17265834285637614E-005
   2.5625000000000000       3.07720395214875972E-003  4.29781572226134488E-005
   2.5862500000000002       3.14272335346018868E-003  4.42647314889133749E-005
   2.6099999999999999       3.20916965339367293E-003  4.55874811966009057E-005
   2.6337500000000000       3.27655488076932389E-003  4.69476368405376642E-005
   2.6575000000000002       3.34489147425692454E-003  4.83464879646772040E-005
   2.6812499999999999       3.41419230571913092E-003  4.97853869716236548E-005
   2.7050000000000001       3.48447070537755230E-003  5.12657532470465216E-005
   2.7287499999999998       3.55574048898198289E-003  5.27890776310643633E-005
   2.7524999999999999       3.62801598718468692E-003  5.43569272726330803E-005
   2.7762500000000001       3.70131207734635242E-003  5.59709509074697982E-005
   2.7999999999999998       3.77564421802859202E-003  5.76328846051933090E-005
   2.8237500000000000       3.85102848646036184E-003  5.93445580372769301E-005
   2.8475000000000001       3.92748161930295617E-003  6.11079013242323953E-005
   2.8712499999999999       4.00502105708137011E-003  6.29249525283234653E-005
   2.8950000000000000       4.08366499269962376E-003  6.47978658672349500E-005
   2.9187500000000002       4.16343242451550511E-003  6.67289207347386440E-005
   2.9424999999999999       4.24434321451748128E-003  6.87205316267623531E-005
   2.9662500000000001       4.32641815222521795E-003  7.07752590857375365E-005
   2.9900000000000002       4.40967902502713369E-003  7.28958217930693710E-005
   3.0137499999999999       4.49414869577686223E-003  7.50851099595612625E-005
   3.0375000000000001       4.57985118859817898E-003  7.73462001872374342E-005
   3.0612499999999998       4.66681178399940087E-003  7.96823720040249969E-005
   3.0850000000000000       4.75505712457830864E-003  8.20971263061151811E-005
   3.1087500000000001       4.84461533281365948E-003  8.45942059827267217E-005
   3.1324999999999998       4.93551614269729499E-003  8.71776190459195964E-005
   3.1562500000000000       5.02779104727176483E-003  8.98516646459445682E-005
   3.1800000000000002       5.12147346451470586E-003  9.26209624227398011E-005
   3.2037499999999999       5.21659892446954369E-003  9.54904857296641951E-005
   3.2275000000000000       5.31320528108268283E-003  9.84655993702874784E-005
   3.2512500000000006       5.41133295289753045E-003  1.01552102618126947E-004
   3.2749999999999999       5.51102519761013931E-003  1.04756278449235035E-004
   3.2987500000000005       5.61232842655612785E-003  1.08084950117192595E-004
   3.3224999999999998       5.71529256653425296E-003  1.11545546450842804E-004
   3.3462500000000004       5.81997147806043690E-003  1.15146177572419644E-004
   3.3700000000000001       5.92642344129535453E-003  1.18895723138256475E-004
   3.3937500000000003       6.03471172364916392E-003  1.22803935724299934E-004
   3.4175000000000000       6.14490523033158018E-003  1.26881562316217455E-004
   3.4412500000000001       6.25707937304671464E-003  1.31140490415159432E-004
   3.4649999999999999       6.37131685023284433E-003  1.35593917189972098E-004
   3.4887500000000000       6.48770892730776358E-003  1.40256559972199910E-004
   3.5124999999999997       6.60635672381723084E-003  1.45144905952271608E-004
   3.5362499999999999       6.72737286847908088E-003  1.50277519104876825E-004
   3.5599999999999996       6.85088358027541051E-003  1.55675419845738256E-004
   3.5837500000000002       6.97703111707784988E-003  1.61362555151080750E-004
   3.6074999999999995       7.10597706848934297E-003  1.67366396042990540E-004
   3.6312500000000001       7.23790634668359818E-003  1.73718695854511361E-004
   3.6549999999999994       7.37303244534356483E-003  1.80456474424497959E-004
   3.6787500000000000       7.51160431979142583E-003  1.87623312407321870E-004
   3.7025000000000001       7.65391555861639952E-003  1.95271084380001800E-004
   3.7262499999999998       7.80031701742116453E-003  2.03462331573863429E-004
   3.7500000000000000       7.95123420042345708E-003  2.12273577088954387E-004
   3.7525000000000004       7.96740326085517044E-003  2.13240826572742745E-004
   3.7549999999999999       7.98362873598354623E-003  2.14216103538194847E-004
   3.7574999999999998       7.99991134661986666E-003  2.15199536913886436E-004
   3.7599999999999998       8.01625180781506512E-003  2.16191258329439997E-004
   3.7624999999999997       8.03265086064556752E-003  2.17191403071128301E-004
   3.7650000000000001       8.04910927466825910E-003  2.18200110260187988E-004
   3.7675000000000005       8.06562780940880616E-003  2.19217521923745906E-004
   3.7700000000000000       8.08220727669103217E-003  2.20243784802575532E-004
   3.7725000000000000       8.09884849665882395E-003  2.21279049286433286E-004
   3.7749999999999999       8.11555231252178606E-003  2.22323469945176001E-004
   3.7774999999999999       8.13231959030378745E-003  2.23377205660529513E-004
   3.7799999999999994       8.14915121973285375E-003  2.24440419795815933E-004
   3.7825000000000006       8.16604811517653191E-003  2.25513280374376108E-004
   3.7850000000000001       8.18301121662537954E-003  2.26595960267224035E-004
   3.7875000000000001       8.20004149165113293E-003  2.27688637416176271E-004
   3.7900000000000000       8.21713993280507975E-003  2.28791494939386783E-004
   3.7925000000000000       8.23430756429954606E-003  2.29904721503908281E-004
   3.7949999999999995       8.25154543953040588E-003  2.31028511454524197E-004
   3.7974999999999999       8.26885464327444496E-003  2.32163065082967898E-004
   3.8000000000000003       8.28623629303604399E-003  2.33308588885183316E-004
   3.8025000000000002       8.30369154046952697E-003  2.34465295833080660E-004
   3.8050000000000002       8.32122157288231121E-003  2.35633405661794343E-004
   3.8075000000000001       8.33882761482460794E-003  2.36813145173542130E-004
   3.8099999999999996       8.35651092977183693E-003  2.38004748559265185E-004
   3.8125000000000000       8.37427282190653446E-003  2.39208457739354508E-004
   3.8150000000000004       8.39211463800690165E-003  2.40424522724846088E-004
   3.8174999999999999       8.41003776945009086E-003  2.41653202000627798E-004
   3.8199999999999998       8.42804365504609687E-003  2.42894762952695496E-004
   3.8224999999999998       8.44613378047880982E-003  2.44149482219341264E-004
   3.8249999999999997       8.46430968491954615E-003  2.45417646272141812E-004
   3.8275000000000001       8.48257298381401882E-003  2.46699552494665270E-004
   3.8300000000000005       8.50092528025925276E-003  2.47995507049075402E-004
   3.8325000000000000       8.51936830587212042E-003  2.49305829438410925E-004
   3.8350000000000000       8.53790380215738165E-003  2.50630849557746801E-004
   3.8374999999999999       8.55653366592189733E-003  2.51970912488618589E-004
   3.8399999999999999       8.57525977429361014E-003  2.53326373944817663E-004
   3.8424999999999994       8.59408410739127826E-003  2.54697604479750290E-004
   3.8450000000000006       8.61300872269326299E-003  2.56084989395379383E-004
   3.8475000000000001       8.63203578295534263E-003  2.57488930279516179E-004
   3.8500000000000001       8.65116746668781120E-003  2.58909843094380209E-004
   3.8525000000000000       8.67040611436929384E-003  2.60348163344746781E-004
   3.8550000000000000       8.68975413979467329E-003  2.61804344316243624E-004
   3.8574999999999995       8.70921405939889363E-003  2.63278858891828409E-004
   3.8599999999999999       8.72878849854342651E-003  2.64772200758152810E-004
   3.8625000000000003       8.74848019830826162E-003  2.66284885709171140E-004
   3.8650000000000002       8.76829202284014689E-003  2.67817453056762300E-004
   3.8675000000000002       8.78822696731383635E-003  2.69370467159304517E-004
   3.8700000000000001       8.80828816657013014E-003  2.70944519080488621E-004
   3.8724999999999996       8.82847890450247710E-003  2.72540228392203468E-004
   3.8750000000000000       8.84880262427317592E-003  2.74158245137101359E-004
   3.8775000000000004       8.86926293919767898E-003  2.75799251960606858E-004
   3.8799999999999999       8.88986364591654553E-003  2.77463966479478191E-004
   3.8824999999999998       8.91060873618751241E-003  2.79153143792064710E-004
   3.8849999999999998       8.93150241247366895E-003  2.80867579312613308E-004
   3.8874999999999997       8.95254910370357412E-003  2.82608111842008692E-004
   3.8900000000000001       8.97375348354054886E-003  2.84375626976226864E-004
   3.8925000000000005       8.99512048711458533E-003  2.86171060757011559E-004
   3.8950000000000000       9.01665533664228191E-003  2.87995403932165476E-004
   3.8975000000000000       9.03836356234857460E-003  2.89849706438956008E-004
   3.8999999999999999       9.06025098025324896E-003  2.91735080916717714E-004
   3.9024999999999999       9.08232391871531368E-003  2.93652714701660470E-004
   3.9049999999999994       9.10458895567080664E-003  2.95603866638758826E-004
   3.9075000000000006       9.12705320037517261E-003  2.97589882032906362E-004
   3.9100000000000001       9.14972409273923440E-003  2.99612192721342889E-004
   3.9125000000000001       9.17260973832013417E-003  3.01672335386129033E-004
   3.9150000000000000       9.19571876835587228E-003  3.03771955380018575E-004
   3.9175000000000000       9.21906044705099979E-003  3.05912819703054925E-004
   3.9199999999999995       9.24264473896787599E-003  3.08096829988029042E-004
   3.9224999999999999       9.26648238595313006E-003  3.10326037325627543E-004
   3.9250000000000003       9.29058499530335813E-003  3.12602659258321477E-004
   3.9275000000000002       9.31496514124676225E-003  3.14929099344016770E-004
   3.9300000000000002       9.33963648228681304E-003  3.17307969781159310E-004
   3.9325000000000001       9.36461389755032132E-003  3.19742117702264035E-004
   3.9349999999999996       9.38991364604628738E-003  3.22234655890393123E-004
   3.9375000000000000       9.41555355372820750E-003  3.24788998863767856E-004
   3.9400000000000004       9.44155323453787013E-003  3.27408905522093134E-004
   3.9424999999999999       9.46793432675713774E-003  3.30098528949795175E-004
   3.9449999999999998       9.49472093442533041E-003  3.32862481593600406E-004
   3.9474999999999998       9.52193973912090867E-003  3.35705899249718416E-004
   3.9499999999999997       9.54962082629255346E-003  3.38634543064190551E-004
   3.9525000000000001       9.57779787676119043E-003  3.41654895929705525E-004
   3.9550000000000005       9.60650915687966123E-003  3.44774308516938616E-004
   3.9575000000000000       9.63579826923666172E-003  3.48001165085936692E-004
   3.9600000000000000       9.66571529876386094E-003  3.51345100735260605E-004
   3.9624999999999999       9.69631825295380785E-003  3.54817279644565101E-004
   3.9649999999999999       9.72767494212992134E-003  3.58430758386564941E-004
   3.9674999999999994       9.75986547628761303E-003  3.62200968445799162E-004
   3.9700000000000006       9.79298564538839782E-003  3.66146369561661574E-004
   3.9725000000000001       9.82715157057190494E-003  3.70289353168463378E-004
   3.9750000000000001       9.86250645922267209E-003  3.74657531329024209E-004
   3.9775000000000000       9.89923020179484490E-003  3.79285612913206609E-004
   3.9800000000000000       9.93755412054996012E-003  3.84218258111356588E-004
   3.9824999999999995       9.97778446866882766E-003  3.89514609400089240E-004
   3.9849999999999999       1.00203417456375555E-002  3.95255877038630911E-004
   3.9875000000000003       1.00658307273460718E-002  4.01558932383963487E-004
   3.9900000000000002       1.01151788641211209E-002  4.08603084469739747E-004
   3.9925000000000002       1.01699464827205172E-002  4.16690080564172246E-004
   3.9950000000000001       1.02331739050332739E-002  4.26408075148799212E-004
   3.9974999999999996       1.03127041333905996E-002  4.39274910949826337E-004
   4.0000000000000000       1.04910150421867188E-002  4.71260444868402625E-004
   4.0025000000000004       1.04683542596946573E-002  6.39201713708702321E-004
   4.0049999999999999       1.04648011475272674E-002  7.08558660538855249E-004
   4.0075000000000003       1.04643915953883341E-002  7.61741129041346751E-004
   4.0099999999999998       1.04656099902982070E-002  8.06568147758035645E-004
   4.0125000000000002       1.04678696846681601E-002  8.46066146163219576E-004
   4.0149999999999997       1.04708699350965339E-002  8.81786137724914119E-004
   4.0175000000000001       1.04744321631763462E-002  9.14648858529585424E-004
   4.0199999999999996       1.04784400716532011E-002  9.45253797516340684E-004
   4.0225000000000000       1.04828129181650347E-002  9.74017074467270114E-004
   4.0250000000000004       1.04874919436924695E-002  1.00124145405032614E-003
   4.0274999999999999       1.04924328126484740E-002  1.02715534225797486E-003
   4.0300000000000002       1.04976010983709664E-002  1.05193606628364487E-003
   4.0324999999999998       1.05029694380798042E-002  1.07572454872245909E-003
   4.0350000000000001       1.05085156583838209E-002  1.09863497116623535E-003
   4.0374999999999996       1.05142214956431626E-002  1.12076137161951799E-003
   4.0400000000000000       1.05200716953987913E-002  1.14218228684804363E-003
   4.0425000000000004       1.05260533613303394E-002  1.16296410413535903E-003
   4.0449999999999999       1.05321554779586931E-002  1.18316353595282258E-003
   4.0475000000000003       1.05383685450680838E-002  1.20282948173510026E-003
   4.0499999999999998       1.05446843038147411E-002  1.22200445374116731E-003
   4.0525000000000002       1.05510955209878760E-002  1.24072568481247304E-003
   4.0549999999999997       1.05575958198936837E-002  1.25902600097821176E-003
   4.0579999999999998       1.05655058465903163E-002  1.28047153896682672E-003
   4.0599999999999996       1.05708416507065209E-002  1.29447719689114817E-003
   4.0625000000000000       1.05775776196810473E-002  1.31167731070639336E-003
   4.0650000000000004       1.05843833822879627E-002  1.32855580876105220E-003
   4.0674999999999999       1.05912552603293075E-002  1.34513163230666065E-003
   4.0700000000000003       1.05981899159268856E-002  1.36142197246283511E-003
   4.0724999999999998       1.06051843092398231E-002  1.37744248785041283E-003
   4.0750000000000002       1.06122356626995613E-002  1.39320748865872073E-003
   4.0774999999999997       1.06193414305753246E-002  1.40873009326205863E-003
   4.0800000000000001       1.06264992726919343E-002  1.42402236219454762E-003
   4.0824999999999996       1.06337070329797466E-002  1.43909541353803351E-003
   4.0850000000000000       1.06409627186827751E-002  1.45395952235329094E-003
   4.0875000000000004       1.06482644844924264E-002  1.46862420730479982E-003
   4.0899999999999999       1.06556106176453804E-002  1.48309830605652363E-003
   4.0925000000000002       1.06629995250825740E-002  1.49739004131088367E-003
   4.0949999999999998       1.06704297224448786E-002  1.51150707888838068E-003
   4.0975000000000001       1.06778998229874623E-002  1.52545657876078725E-003
   4.0999999999999996       1.06854085304606931E-002  1.53924524059727242E-003
   4.1025000000000000       1.06929546301563518E-002  1.55287934383325534E-003
   4.1050000000000004       1.07005369822198455E-002  1.56636478353661514E-003
   4.1074999999999999       1.07081545154242737E-002  1.57970710240740923E-003
   4.1100000000000003       1.07158062215936909E-002  1.59291151943831487E-003
   4.1124999999999998       1.07234911505946599E-002  1.60598295565165974E-003
   4.1150000000000002       1.07312084058270758E-002  1.61892605726922855E-003
   4.1174999999999997       1.07389571398771866E-002  1.63174521657851465E-003
   4.1200000000000001       1.07467365519458014E-002  1.64444459101183811E-003
   4.1224999999999996       1.07545458824296145E-002  1.65702811997152691E-003
   4.1250000000000000       1.07623844141917311E-002  1.66949954106080474E-003
   4.1275000000000004       1.07702514609461907E-002  1.68186240288785232E-003
   4.1299999999999999       1.07781463755035178E-002  1.69412007965012083E-003
   4.1325000000000003       1.07860685410044316E-002  1.70627578194266528E-003
   4.1349999999999998       1.07940173703251971E-002  1.71833256779547788E-003
   4.1375000000000002       1.08019923041483643E-002  1.73029335257884366E-003
   4.1399999999999997       1.08099928091909981E-002  1.74216091809898136E-003
   4.1425000000000001       1.08180183750570102E-002  1.75393792071726058E-003
   4.1449999999999996       1.08260685188062492E-002  1.76562690003825981E-003
   4.1475000000000000       1.08341427744674153E-002  1.77723028454625904E-003
   4.1500000000000004       1.08422406978246882E-002  1.78875039915024126E-003
   4.1524999999999999       1.08503618637182161E-002  1.80018947101319047E-003
   4.1550000000000002       1.08585058649477671E-002  1.81154963517772116E-003
   4.1574999999999998       1.08666723128033067E-002  1.82283294004293426E-003
   4.1600000000000001       1.08748608299331067E-002  1.83404135117249930E-003
   4.1624999999999996       1.08830710587441946E-002  1.84517675735070236E-003
   4.1650000000000000       1.08913026544016096E-002  1.85624097374137648E-003
   4.1675000000000004       1.08995552856122804E-002  1.86723574605171961E-003
   4.1699999999999999       1.09078286339146426E-002  1.87816275417578287E-003
   4.1725000000000003       1.09161223930152960E-002  1.88902361559671714E-003
   4.1749999999999998       1.09244362681688422E-002  1.89981988856685840E-003
   4.1775000000000002       1.09327699755976636E-002  1.91055307508328697E-003
   4.1799999999999997       1.09411232419484254E-002  1.92122462367450833E-003
   4.1825000000000001       1.09494958037825926E-002  1.93183593201281785E-003
   4.1849999999999996       1.09578874070983042E-002  1.94238834936537124E-003
   4.1875000000000000       1.09662978068814070E-002  1.95288317889603198E-003
   4.1900000000000004       1.09747267666834031E-002  1.96332167982889117E-003
   4.1924999999999999       1.09831740582243681E-002  1.97370506948344035E-003
   4.1950000000000003       1.09916394610192064E-002  1.98403452519066437E-003
   4.1974999999999998       1.10001227620253206E-002  1.99431118609831202E-003
   4.2000000000000002       1.10086237553105402E-002  2.00453615487320878E-003
   4.2024999999999997       1.10171422417396133E-002  2.01471049930753397E-003
   4.2050000000000001       1.10256780286782218E-002  2.02483525383576014E-003
   4.2074999999999996       1.10342309297132325E-002  2.03491142096807022E-003
   4.2100000000000000       1.10428007643881033E-002  2.04493997264594725E-003
   4.2125000000000004       1.10513873579525610E-002  2.05492185152491083E-003
   4.2149999999999999       1.10599905411254747E-002  2.06485797218918486E-003
   4.2175000000000002       1.10686101498702148E-002  2.07474922230267266E-003
   4.2199999999999998       1.10772460251816075E-002  2.08459646370016266E-003
   4.2225000000000001       1.10858980128838557E-002  2.09440053342264476E-003
   4.2249999999999996       1.10945659634386438E-002  2.10416224470007024E-003
   4.2275000000000000       1.11032497317629115E-002  2.11388238788486277E-003
   4.2300000000000004       1.11119491770555936E-002  2.12356173133908125E-003
   4.2324999999999999       1.11206641626329372E-002  2.13320102227807992E-003
   4.2350000000000003       1.11293945557717350E-002  2.14280098757320056E-003
   4.2374999999999998       1.11381402275601074E-002  2.15236233451587735E-003
   4.2400000000000002       1.11469010524446015E-002  2.16188575148518712E-003
   4.2424999999999997       1.11556769096920836E-002  2.17137190895122989E-003
   4.2450000000000001       1.11644676799788033E-002  2.18082145949981699E-003
   4.2474999999999996       1.11732732486364197E-002  2.19023503911678751E-003
   4.2500000000000000       1.11820935038059368E-002  2.19961326745475626E-003
   4.3262499999999999       1.14576944099753358E-002  2.47132490318523234E-003
   4.4024999999999999       1.17448272917372084E-002  2.72239591969235467E-003
   4.4787499999999998       1.20423941225071413E-002  2.95968807721455141E-003
   4.5549999999999997       1.23498054841027129E-002  3.18739780267781768E-003
   4.6312499999999996       1.26667311809824309E-002  3.40833350002007172E-003
   4.7074999999999996       1.29929857152855342E-002  3.62450337094867786E-003
   4.7837500000000004       1.33284692632425483E-002  3.83741948579927224E-003
   4.8600000000000003       1.36731346217320616E-002  4.04826896001677511E-003
   4.9362500000000002       1.40269675046705532E-002  4.25801671781666190E-003
   5.0125000000000002       1.43899742152792717E-002  4.46747038826096014E-003
   5.0887500000000001       1.47621736171340591E-002  4.67732299346633029E-003
   5.1650000000000000       1.51435917671580017E-002  4.88818199858963038E-003
   5.2412500000000000       1.55342582046188917E-002  5.10058963559559004E-003
   5.3174999999999999       1.59342033540216740E-002  5.31503747196863680E-003
   5.3937499999999998       1.63434566703811214E-002  5.53197706668691336E-003
   5.4699999999999998       1.67620452993487157E-002  5.75182790261614778E-003
   5.5462499999999997       1.71899931008191904E-002  5.97498338170333963E-003
   5.6224999999999996       1.76273199339059446E-002  6.20181541603419696E-003
   5.6987500000000004       1.80740411329699570E-002  6.43267798393056239E-003
   5.7750000000000004       1.85301671253885469E-002  6.66790991169844988E-003
   5.8512500000000003       1.89957031559165219E-002  6.90783706818699772E-003
   5.9275000000000002       1.94706490922108878E-002  7.15277410866819226E-003
   6.0037500000000001       1.99549992920540313E-002  7.40302586871226329E-003
   6.0800000000000001       2.04487425234561003E-002  7.65888848558136763E-003
   6.1562500000000000       2.09518619058201988E-002  7.92065029651026556E-003
   6.2324999999999999       2.14643349341536310E-002  8.18859258407430950E-003
   6.3087499999999999       2.19861334373392461E-002  8.46299014893138815E-003
   6.3849999999999998       2.25172236402063630E-002  8.74411180208971642E-003
   6.4612499999999997       2.30575662033089823E-002  9.03222075171950488E-003
   6.5375000000000005       2.36071162822959861E-002  9.32757491792922909E-003
   6.6137499999999996       2.41658235990683534E-002  9.63042718679462187E-003
   6.6900000000000013       2.47336325224361241E-002  9.94102561422963507E-003
   6.7662500000000003       2.53104821568536399E-002  1.02596135884602275E-002
   6.8425000000000002       2.58963064380830083E-002  1.05864299582643200E-002
   6.9187500000000002       2.64910342297065837E-002  1.09217091307512622E-002
   6.9949999999999992       2.70945894504065338E-002  1.12656811561915923E-002
   7.0712500000000000       2.77068911549767927E-002  1.16185717725502749E-002
   7.1475000000000000       2.83278536699213476E-002  1.19806024547380770E-002
   7.2237500000000008       2.89573867074595509E-002  1.23519904403926011E-002
   7.2999999999999998       2.95953954876902910E-002  1.27329487469360937E-002
   7.3762499999999998       3.02417808635587065E-002  1.31236861799011173E-002
   7.4524999999999997       3.08964394483140156E-002  1.35244073342561371E-002
   7.5287499999999987       3.15592637451784855E-002  1.39353125902096954E-002
   7.6050000000000004       3.22301422789731742E-002  1.43565981047591492E-002
   7.6812499999999995       3.29089597294674602E-002  1.47884558000721100E-002
   7.7575000000000003       3.35955970662341896E-002  1.52310733496378112E-002
   7.8337500000000002       3.42899316848065822E-002  1.56846341629984058E-002
   7.9100000000000010       3.49918375439401755E-002  1.61493173697602049E-002
   7.9862500000000001       3.57011853037921406E-002  1.66252978034910452E-002
   8.0625000000000000       3.64178424648339133E-002  1.71127459860265889E-002
   8.1387499999999999       3.71416735073196863E-002  1.76118281126365454E-002
   8.2149999999999999       3.78725400311378940E-002  1.81227060384375263E-002
   8.2912499999999998       3.86103008958792529E-002  1.86455372663837209E-002
   8.3674999999999997       3.93548123609616454E-002  1.91804749371188438E-002
   8.4437499999999996       4.01059282256582758E-002  1.97276678209321633E-002
   8.5199999999999996       4.08634999688809522E-002  2.02872603120273012E-002
   8.5962499999999995       4.16273768885741455E-002  2.08593924252842879E-002
   8.6724999999999994       4.23974062344176714E-002  2.14441997925543873E-002
   8.7487499999999994       4.31734333704588691E-002  2.20418136771835076E-002
   8.8249999999999993       4.39553018760449193E-002  2.26523609607473878E-002
   8.9012499999999992       4.47428537063069565E-002  2.32759641631883028E-002
   8.9774999999999991       4.55359293214260899E-002  2.39127414508598021E-002
   9.0537500000000009       4.63343678206183940E-002  2.45628066506138922E-002
   9.1300000000000008       4.71380070747238894E-002  2.52262692669408192E-002
   9.2062500000000007       4.79466838572797580E-002  2.59032345021532676E-002
   9.2825000000000006       4.87602339739717505E-002  2.65938032795985969E-002
   9.3587500000000006       4.95784923903674624E-002  2.72980722698789938E-002
   9.4350000000000005       5.04012933578395633E-002  2.80161339200592149E-002
   9.5112500000000004       5.12284705375859253E-002  2.87480764858418052E-002
   9.5875000000000004       5.20598571226470255E-002  2.94939840666861575E-002
   9.6637500000000003       5.28952859578135023E-002  3.02539366438391751E-002
   9.7400000000000002       5.37345896573086582E-002  3.10280101212289279E-002
   9.8162500000000001       5.45776007201324229E-002  3.18162763691538647E-002
   9.8925000000000001       5.54241516429571368E-002  3.26188032706764414E-002
   9.9687500000000000       5.62740750456072400E-002  3.34356547795992207E-002
   10.045000000000000       5.71272037186839957E-002  3.42668909362997404E-002
   10.121200000000000       5.79828084380629785E-002  3.51120086889706862E-002
   10.197500000000000       5.88424098952261901E-002  3.59727383341426551E-002
   10.273800000000000       5.97047209948135260E-002  3.68480291242441194E-002
   10.350000000000000       6.05684410198590595E-002  3.77367503189512746E-002
   10.426200000000000       6.14345341375500259E-002  3.86400809410939391E-002
   10.502500000000000       6.23039777823488419E-002  3.95592731952817619E-002
   10.578799999999999       6.31754736667675537E-002  4.04931857585064739E-002
   10.654999999999999       6.40477137467350549E-002  4.14405967784518270E-002
   10.731199999999999       6.49216783856640806E-002  4.24027483076179421E-002
   10.807499999999999       6.57983581518289395E-002  4.33809565476823977E-002
   10.883699999999999       6.66752967277127739E-002  4.43726786816183508E-002
   10.960000000000001       6.75546384691823876E-002  4.53805358725267310E-002
   11.036300000000001       6.84350773012684238E-002  4.64032515634566142E-002
   11.112500000000001       6.93153028288447520E-002  4.74394683695602559E-002
   11.188800000000001       7.01974723267986822E-002  4.84919153503112765E-002
   11.265000000000001       7.10791222178493443E-002  4.95578403091813322E-002
   11.341200000000001       7.19612587743719140E-002  5.06386166423405670E-002
   11.417500000000000       7.28448924953447319E-002  5.17356930821440616E-002
   11.493800000000000       7.37287193889004100E-002  5.28476596170878235E-002
   11.570000000000000       7.46114362233487316E-002  5.39730257130128233E-002
   11.646200000000000       7.54940588057447237E-002  5.51132326757780774E-002
   11.722500000000000       7.63776044207429561E-002  5.62697974925390407E-002
   11.798800000000000       7.72607752249752366E-002  5.74412225062294890E-002
   11.875000000000000       7.81422775991192781E-002  5.86259302493749648E-002
   11.951200000000000       7.90231345392194001E-002  5.98254311731851243E-002
   12.027500000000000       7.99043676651411822E-002  6.10413114053933031E-002
   12.103800000000000       8.07846892958364454E-002  6.22719874088292144E-002
   12.180000000000000       8.16628185959224762E-002  6.35157962645439972E-002
   12.256200000000000       8.25397833793666685E-002  6.47743186098638651E-002
   12.332500000000000       8.34166075665295215E-002  6.60492107422040731E-002
   12.408799999999999       8.42920164718031079E-002  6.73388045470645763E-002
   12.484999999999999       8.51647453000373283E-002  6.86413535893626303E-002
   12.561199999999999       8.60358243143500012E-002  6.99585095404800933E-002
   12.637499999999999       8.69062773043518949E-002  7.12919994080515596E-002
   12.713699999999999       8.77737088458330622E-002  7.26382962456641745E-002
   12.789999999999999       8.86402839034283324E-002  7.40009008090665721E-002
   12.866299999999999       8.95047531895912934E-002  7.53780218442302863E-002
   12.942500000000003       9.03658806656793545E-002  7.67677909549736442E-002
   13.018800000000001       9.12258213976465948E-002  7.81738197965532455E-002
   13.095000000000001       9.20822185683618233E-002  7.95923859525585337E-002
   13.171199999999999       9.29361003916945733E-002  8.10252850564727040E-002
   13.247500000000000       9.37884840402751219E-002  8.24743871867237577E-002
   13.323800000000002       9.46381509309525554E-002  8.39377820010531600E-002
   13.400000000000000       9.54838988768788727E-002  8.54134835767835221E-002
   13.476200000000000       9.63267516672786095E-002  8.69033601261817723E-002
   13.552499999999998       9.71677200507418681E-002  8.84093537681535369E-002
   13.628800000000000       9.80056084445644071E-002  8.99294771251399755E-002
   13.705000000000000       9.88392395015273290E-002  9.14616683337086400E-002
   13.781200000000000       9.96696304481856227E-002  9.30078684214835083E-002
   13.857500000000000       0.10049778362618454       9.45700917228482901E-002
   13.933799999999998       0.10132252809238726       9.61462756452184791E-002
   14.010000000000002       0.10214271287733627       9.77342843123141514E-002
   14.086200000000000       0.10295934657826185       9.93361316682719875E-002
   14.162500000000000       0.10377342120567100       0.10095390430775816     
   14.238799999999999       0.10458379194317335       0.10258546629792477     
   14.315000000000000       0.10538933539500663       0.10422860952511630     
   14.391200000000000       0.10619104958493217       0.10588542086320089     
   14.467499999999999       0.10698991439325577       0.10755805914765425     
   14.543799999999999       0.10778481231720527       0.10924431685623365     
   14.619999999999997       0.10857464855546449       0.11094191537871073     
   14.696200000000001       0.10936040869643249       0.11265301442215858     
   14.772500000000001       0.11014305882302462       0.11437984500693289     
   14.848799999999999       0.11092150970087478       0.11612012967840067     
   14.924999999999999       0.11169469591768749       0.11787152095482102     
   15.001200000000003       0.11246358892281147       0.11963625125863823     
   15.077500000000001       0.11322913936751569       0.12141662360925912     
   15.153800000000000       0.11399028707620858       0.12321029220748968     
   15.230000000000000       0.11474599663194825       0.12501484220259851     
   15.306200000000000       0.11549722372653437       0.12683257852546523     
   15.382500000000002       0.11624490208379344       0.12866587599275114     
   15.458800000000000       0.11698800127336803       0.13051232201709589     
   15.535000000000000       0.11772551624930164       0.13236943568371803     
   15.611199999999998       0.11845838548191102       0.13423959423474224     
   15.687500000000000       0.11918752451750628       0.13612524422043956     
   15.763800000000002       0.11991193287157491       0.13802390734355810     
   15.840000000000000       0.12063063628588061       0.13993303800840901     
   15.916200000000000       0.12134455476516179       0.14185508568182059     
   15.992499999999998       0.12205458407765461       0.14379256805425136     
   16.068800000000000       0.12275975423390713       0.14574294260984641     
   16.145000000000000       0.12345912199131771       0.14770360025254403     
   16.221200000000000       0.12415358688792422       0.14967706154311861     
   16.297499999999999       0.12484402491933429       0.15166591648185559     
   16.373799999999999       0.12552949638943808       0.15366755896040435     
   16.449999999999999       0.12620908857795868       0.15567931667005455     
   16.526199999999999       0.12688368063617822       0.15770378249938447     
   16.602499999999999       0.12755412643712061       0.15974361704679457     
   16.678799999999999       0.12821951705991300       0.16179615203200376     
   16.754999999999999       0.12887897058974826       0.16385865312194420     
   16.831199999999999       0.12953334378377918       0.16593378414967325     
   16.907499999999999       0.13018346883028531       0.16802427792365418     
   16.983799999999999       0.13082846670580839       0.17012740370114804     
   17.059999999999999       0.13146748661179167       0.17224036633350967     
   17.136199999999999       0.13210136264118222       0.17436590129687674     
   17.212499999999999       0.13273090293700257       0.17650681162483056     
   17.288799999999998       0.13335525890995720       0.17866030552721102     
   17.364999999999998       0.13397361052449883       0.18082352733807697     
   17.441199999999998       0.13458676813831466       0.18299928377260916     
   17.517499999999998       0.13519551558391668       0.18519044870095433     
   17.593800000000002       0.13579903487443482       0.18739417023440832     
   17.670000000000002       0.13639653611251065       0.18960753203535524     
   17.746200000000002       0.13698880519188344       0.19183341206415369     
   17.822500000000002       0.13757660115807435       0.19407475538412711     
   17.898800000000001       0.13815913604890420       0.19632864987938070     
   17.975000000000001       0.13873564993462736       0.19859211888741332     
   18.051200000000001       0.13930690362485365       0.20086811173725008     
   18.127500000000001       0.13987363084724497       0.20315964496065053     
   18.203800000000001       0.14043507320689391       0.20546374611995055     
   18.280000000000001       0.14099050063651108       0.20777737857273421     
   18.356200000000001       0.14154064821296339       0.21010356307744418     
   18.432500000000001       0.14208622362378198       0.21244538762356993     
   18.508800000000001       0.14262649822357576       0.21479982018822613     
   18.585000000000001       0.14316077112277686       0.21716376354431657     
   18.661200000000001       0.14368975120907559       0.21954031022605314     
   18.737500000000001       0.14421411989612642       0.22193262042034073     
   18.813800000000001       0.14473317741883207       0.22433760160190652     
   18.890000000000001       0.14524625211777586       0.22675209632250531     
   18.966200000000001       0.14575402619333760       0.22917926920633033     
   19.042500000000000       0.14625715423943769       0.23162235295006214     
   19.118800000000000       0.14675496525690482       0.23407819460634718     
   19.195000000000000       0.14724681634668513       0.23654357595901371     
   19.271200000000000       0.14773336262599862       0.23902173422350007     
   19.347500000000000       0.14821523135408765       0.24151597499804769     
   19.423700000000000       0.14869115897957899       0.24401979040886029     
   19.500000000000000       0.14916239419306732       0.24653978368786572     
   19.576300000000000       0.14962830853265272       0.24907271052187988     
   19.652500000000000       0.15008830148525773       0.25161526037117249     
   19.728800000000000       0.15054358005994506       0.25417414272301764     
   19.805000000000000       0.15099295055703810       0.25674268776445502     
   19.881200000000000       0.15143701283285008       0.25932427979966594     
   19.957500000000000       0.15187633883966409       0.26192237319728562     


==> anc/M0_3_5_v2.dat <==
  2.12500000000000015E-002  1.71406408674839266E-007 -8.13403969133114726E-010
  4.49999999999999983E-002  7.71691907239837411E-007  6.04571015255826806E-009
  6.87500000000000056E-002  1.80402930711004939E-006  1.41906010871164003E-008
  9.24999999999999989E-002  3.27086764318231192E-006  2.58334470501696629E-008
  0.11625000000000002       5.17426687735805160E-006  4.10335262921478010E-008
  0.14000000000000001       7.51630619700323129E-006  5.98513058585032878E-008
  0.16375000000000001       1.02990843295089122E-005  8.23484711500892406E-008
  0.18750000000000000       1.35247198644239344E-005  1.08587956378735117E-007
  0.21124999999999999       1.71953515833983308E-005  1.38633975950312030E-007
  0.23499999999999999       2.13131387981852466E-005  1.72552056808921454E-007
  0.25874999999999998       2.58802616969587805E-005  2.10409071777290062E-007
  0.28249999999999997       3.08989216992153242E-005  2.52273273929920133E-007
  0.30625000000000002       3.63713418195363611E-005  2.98214332037139654E-007
  0.33000000000000002       4.22997670405019180E-005  3.48303367119824351E-007
  0.35375000000000001       4.86864646950553790E-005  4.02612990156290202E-007
  0.37750000000000000       5.55337248586322492E-005  4.61217340984676525E-007
  0.40125000000000000       6.28438607513784521E-005  5.24192128446043025E-007
  0.42499999999999999       7.06192091507970056E-005  5.91614671815384347E-007
  0.44874999999999998       7.88621308151753745E-005  6.63563943569907223E-007
  0.47249999999999992       8.75750109181612870E-005  7.40120613546073392E-007
  0.49625000000000008       9.67602594948690895E-005  8.21367094539265163E-007
  0.52000000000000002       1.06420311899915442E-004  9.07387589402394824E-007
  0.54374999999999996       1.16557629277800267E-004  9.98268139702285794E-007
  0.56750000000000000       1.27174699046065688E-004  1.09409667599540659E-006
  0.59125000000000005       1.38274035391684535E-004  1.19496306978740836E-006
  0.61499999999999999       1.49858179781150769E-004  1.30095918724382689E-006
  0.63875000000000004       1.61929701484762856E-004  1.41217894472259731E-006
  0.66249999999999998       1.74491198115613467E-004  1.52871836620221238E-006
  0.68625000000000003       1.87545296183822728E-004  1.65067564268304533E-006
  0.70999999999999996       2.01094651666573754E-004  1.77815119364288642E-006
  0.73375000000000001       2.15141950594536889E-004  1.91124773063176433E-006
  0.75749999999999995       2.29689909655292948E-004  2.05007032309521296E-006
  0.78125000000000000       2.44741276814397014E-004  2.19472646651953020E-006
  0.80500000000000016       2.60298831954749782E-004  2.34532615299709607E-006
  0.82875000000000010       2.76365387534976861E-004  2.50198194431477827E-006
  0.85250000000000004       2.92943789267550937E-004  2.66480904767354597E-006
  0.87624999999999997       3.10036916817419371E-004  2.83392539415283364E-006
  0.90000000000000002       3.27647684521945016E-004  3.00945172003900622E-006
  0.92374999999999996       3.45779042132999290E-004  3.19151165114326872E-006
  0.94750000000000001       3.64433975582092323E-004  3.38023179024089380E-006
  0.97124999999999995       3.83615507769462509E-004  3.57574180777048664E-006
  0.99500000000000000       4.03326699378098803E-004  3.77817453593907128E-006
   1.0187500000000000       4.23570649713711988E-004  3.98766606638674963E-006
   1.0425000000000000       4.44350497571727513E-004  4.20435585157238503E-006
   1.0662499999999999       4.65669422132418420E-004  4.42838681005098888E-006
   1.0900000000000001       4.87530643885362145E-004  4.65990543582199420E-006
   1.1137500000000000       5.09937425584458320E-004  4.89906191193787197E-006
   1.1375000000000000       5.32893073234815451E-004  5.14601022857254746E-006
   1.1612499999999999       5.56400937112873492E-004  5.40090830576031645E-006
   1.1850000000000001       5.80464412821209662E-004  5.66391812102732113E-006
   1.2087500000000000       6.05086942379545723E-004  5.93520584215060178E-006
   1.2324999999999999       6.30272015353559758E-004  6.21494196529238568E-006
   1.2562500000000001       6.56023170023187956E-004  6.50330145877188339E-006
   1.2800000000000000       6.82343994592195680E-004  6.80046391275169505E-006
   1.3037500000000000       7.09238128440896321E-004  7.10661369513181197E-006
   1.3274999999999999       7.36709264497226310E-004  7.42194012477396313E-006
   1.3512500000000001       7.64761146350261965E-004  7.74663759819220352E-006
   1.3750000000000000       7.93397575902380302E-004  8.08090582886910955E-006
   1.3987499999999999       8.22622410701947019E-004  8.42494999000290519E-006
   1.4225000000000001       8.52439566458010355E-004  8.77898091664123438E-006
   1.4462500000000000       8.82853018597625676E-004  9.14321530602231446E-006
   1.4700000000000000       9.13866803882787426E-004  9.51787592672640030E-006
   1.4937499999999999       9.45485022089896676E-004  9.90319183710545924E-006
   1.5175000000000001       9.77711837754867029E-004  1.02993986134884195E-005
   1.5412500000000000       1.01055148198715759E-003  1.07067385886906030E-005
   1.5649999999999999       1.04400825435622935E-003  1.11254611013901847E-005
   1.5887500000000001       1.07808652485412112E-003  1.15558227569698014E-005
   1.6125000000000000       1.11279073593809064E-003  1.19980877004612673E-005
   1.6362500000000000       1.14812540465749594E-003  1.24525279022735378E-005
   1.6599999999999999       1.18409512486937030E-003  1.29194234574273258E-005
   1.6837500000000001       1.22070456954742048E-003  1.33990628990709716E-005
   1.7075000000000000       1.25795849318949314E-003  1.38917435271020153E-005
   1.7312500000000000       1.29586173432887303E-003  1.43977717527769440E-005
   1.7549999999999999       1.33441921815514899E-003  1.49174634602520735E-005
   1.7787500000000001       1.37363595925074199E-003  1.54511443860638231E-005
   1.8025000000000000       1.41351706444963637E-003  1.59991505176282215E-005
   1.8262499999999999       1.45406773582526755E-003  1.65618285119165737E-005
   1.8499999999999999       1.49529327381502466E-003  1.71395361355468566E-005
   1.8737499999999998       1.53719908048934278E-003  1.77326427276211817E-005
   1.8974999999999997       1.57979066297391402E-003  1.83415296867374336E-005
   1.9212499999999997       1.62307363703417720E-003  1.89665909837090875E-005
   1.9450000000000001       1.66705373083189017E-003  1.96082337016430588E-005
   1.9687500000000000       1.71173678886431496E-003  2.02668786051508143E-005
   1.9924999999999999       1.75712877609734324E-003  2.09429607406042872E-005
   2.0162499999999999       1.80323578230470434E-003  2.16369300694971846E-005
   2.0400000000000000       1.85006402662636171E-003  2.23492521371346901E-005
   2.0637500000000002       1.89761986236018469E-003  2.30804087790512945E-005
   2.0874999999999999       1.94590978200209720E-003  2.38308988677507399E-005
   2.1112500000000001       1.99494042255109411E-003  2.46012391025723332E-005
   2.1349999999999998       2.04471857109684001E-003  2.53919648457220842E-005
   2.1587499999999999       2.09525117070898060E-003  2.62036310077588548E-005
   2.1825000000000001       2.14654532664890034E-003  2.70368129861059430E-005
   2.2062499999999998       2.19860831292634489E-003  2.78921076604650901E-005
   2.2300000000000000       2.25144757922526775E-003  2.87701344493462255E-005
   2.2537500000000001       2.30507075822527661E-003  2.96715364322976783E-005
   2.2774999999999999       2.35948567334742440E-003  3.05969815428318724E-005
   2.3012500000000000       2.41470034695555032E-003  3.15471638374919755E-005
   2.3250000000000002       2.47072300834396547E-003  3.25228048377497887E-005
   2.3487499999999999       2.52756210573393085E-003  3.35246550062517719E-005
   2.3725000000000001       2.58522631193944252E-003  3.45534952282534243E-005
   2.3962500000000002       2.64372453638442089E-003  3.56101384713486516E-005
   2.4199999999999999       2.70306593982506688E-003  3.66954315859797773E-005
   2.4437500000000001       2.76325993966526108E-003  3.78102570912662366E-005
   2.4674999999999998       2.82431622967918962E-003  3.89555352765263865E-005
   2.4912500000000000       2.88624478621123419E-003  4.01322262510239326E-005
   2.5150000000000001       2.94905587806182238E-003  4.13413321836150633E-005
   2.5387499999999998       3.01276010251473906E-003  4.25839000644067224E-005
   2.5625000000000000       3.07736838323819728E-003  4.38610241071716480E-005
   2.5862500000000002       3.14289199305697918E-003  4.51738486815557054E-005
   2.6099999999999999       3.20934257272211801E-003  4.65235713933926382E-005
   2.6337500000000000       3.27673215106707993E-003  4.79114464068431138E-005
   2.6575000000000002       3.34507316668014847E-003  4.93387880317455919E-005
   2.6812499999999999       3.41437849123750687E-003  5.08069746022776802E-005
   2.7050000000000001       3.48466145465814968E-003  5.23174526761034642E-005
   2.7287499999999998       3.55593587226078105E-003  5.38717415866853838E-005
   2.7524999999999999       3.62821607412444668E-003  5.54714383854374530E-005
   2.7762500000000001       3.70151693687937461E-003  5.71182232149663988E-005
   2.7999999999999998       3.77585391818271868E-003  5.88138651598885416E-005
   2.8237500000000000       3.85124309416637247E-003  6.05602286277323902E-005
   2.8475000000000001       3.92770120018127219E-003  6.23592803193755987E-005
   2.8712499999999999       4.00524567520573263E-003  6.42130968564848449E-005
   2.8950000000000000       4.08389471033508873E-003  6.61238731427179349E-005
   2.9187500000000002       4.16366730182775053E-003  6.80939315462422847E-005
   2.9424999999999999       4.24458330925002719E-003  7.01257320037123618E-005
   2.9662500000000001       4.32666351934067259E-003  7.22218831605710810E-005
   2.9900000000000002       4.40992971630805360E-003  7.43851546797996628E-005
   3.0137499999999999       4.49440475938116257E-003  7.66184908715886469E-005
   3.0375000000000001       4.58011266856330878E-003  7.89250258204215056E-005
   3.0612499999999998       4.66707871968861411E-003  8.13081002145693782E-005
   3.0850000000000000       4.75532955006135322E-003  8.37712801169471699E-005
   3.1087500000000001       4.84489327617299709E-003  8.63183779568717013E-005
   3.1324999999999998       4.93579962524954771E-003  8.89534760710329375E-005
   3.1562500000000000       5.02808008269238233E-003  9.16809531808382715E-005
   3.1800000000000002       5.12176805785182886E-003  9.45055142646362235E-005
   3.2037499999999999       5.21689907103060728E-003  9.74322243703071219E-005
   3.2275000000000000       5.31351096517438878E-003  1.00466547020257755E-004
   3.2512500000000006       5.41164414639625294E-003  1.03614387992192073E-004
   3.2749999999999999       5.51134185833553492E-003  1.06882145421830201E-004
   3.2987500000000005       5.61265049641542467E-003  1.10276767376884692E-004
   3.3224999999999998       5.71561996939816928E-003  1.13805818306765826E-004
   3.3462500000000004       5.82030411732363442E-003  1.17477556095331825E-004
   3.3700000000000001       5.92676119706422866E-003  1.21301021855591701E-004
   3.3937500000000003       6.03505444948709488E-003  1.25286145134378995E-004
   3.4175000000000000       6.14525274947481329E-003  1.29443867537517736E-004
   3.4412500000000001       6.25743147398986378E-003  1.33786291406560309E-004
   3.4649999999999999       6.37167328153763653E-003  1.38326851931482394E-004
   3.4887500000000000       6.48806939148533629E-003  1.43080531346121201E-004
   3.5124999999999997       6.60672087005838727E-003  1.48064112996560131E-004
   3.5362499999999999       6.72774028171521134E-003  1.53296493590376068E-004
   3.5599999999999996       6.85125377740046938E-003  1.58799069702786615E-004
   3.5837500000000002       6.97740352760922809E-003  1.64596215812123117E-004
   3.6074999999999995       7.10635102119355419E-003  1.70715892432135808E-004
   3.6312500000000001       7.23828105030822639E-003  1.77190417567837976E-004
   3.6549999999999994       7.37340696450069794E-003  1.84057468090756941E-004
   3.6787500000000000       7.51197752484799794E-003  1.91361396130428399E-004
   3.7025000000000001       7.65428616718770785E-003  1.99154994955784643E-004
   3.7262499999999998       7.80068341493984994E-003  2.07501907734076969E-004
   3.7500000000000000       7.95159446863126854E-003  2.16480006234219427E-004
   3.7525000000000004       7.96776275524634960E-003  2.17465534759293019E-004
   3.7549999999999999       7.98398743004846007E-003  2.18459235080631261E-004
   3.7574999999999998       8.00026921326301745E-003  2.19461238392259226E-004
   3.7599999999999998       8.01660881933710656E-003  2.20471678634863037E-004
   3.7624999999999997       8.03300698872606682E-003  2.21490693470030228E-004
   3.7650000000000001       8.04946449034787785E-003  2.22518424461785381E-004
   3.7675000000000005       8.06598208306899371E-003  2.23555016128807339E-004
   3.7700000000000000       8.08256057803572771E-003  2.24600617787631745E-004
   3.7725000000000000       8.09920079469337445E-003  2.25655382466563202E-004
   3.7749999999999999       8.11590357553166122E-003  2.26719467446935173E-004
   3.7774999999999999       8.13266978583237349E-003  2.27793034397100191E-004
   3.7799999999999994       8.14950031455833473E-003  2.28876249545108680E-004
   3.7825000000000006       8.16639607528780141E-003  2.29969283860234695E-004
   3.7850000000000001       8.18335800719694959E-003  2.31072313243893849E-004
   3.7875000000000001       8.20038707701700904E-003  2.32185518756714248E-004
   3.7900000000000000       8.21748427643134716E-003  2.33309086725665263E-004
   3.7925000000000000       8.23465062875601214E-003  2.34443209123458301E-004
   3.7949999999999995       8.25188718646083057E-003  2.35588083699379901E-004
   3.7974999999999999       8.26919503336547186E-003  2.36743914253251047E-004
   3.8000000000000003       8.28657528598475933E-003  2.37910910897162525E-004
   3.8025000000000002       8.30402909494950235E-003  2.39089290331954605E-004
   3.8050000000000002       8.32155764650810773E-003  2.40279276139469859E-004
   3.8075000000000001       8.33916216411460971E-003  2.41481099091695394E-004
   3.8099999999999996       8.35684391010932393E-003  2.42694997477996228E-004
   3.8125000000000000       8.37460418749888698E-003  2.43921217451762405E-004
   3.8150000000000004       8.39244434184283246E-003  2.45160013397887201E-004
   3.8174999999999999       8.41036576325476792E-003  2.46411648322632541E-004
   3.8199999999999998       8.42836988923405771E-003  2.47676394288360701E-004
   3.8224999999999998       8.44645820410438661E-003  2.48954532770640554E-004
   3.8249999999999997       8.46463224253500394E-003  2.50246355158264861E-004
   3.8275000000000001       8.48289362467647030E-003  2.51552164216907210E-004
   3.8300000000000005       8.50124394901854985E-003  2.52872271366096600E-004
   3.8325000000000000       8.51968492243293171E-003  2.54207001002684969E-004
   3.8350000000000000       8.53821835738270696E-003  2.55556690950730866E-004
   3.8374999999999999       8.55684607009969851E-003  2.56921689970257322E-004
   3.8399999999999999       8.57556996846171697E-003  2.58302360958275173E-004
   3.8424999999999994       8.59439202759834479E-003  2.59699080846229676E-004
   3.8450000000000006       8.61331430304514839E-003  2.61112241664264368E-004
   3.8475000000000001       8.63233893196470314E-003  2.62542251296482045E-004
   3.8500000000000001       8.65146816145029307E-003  2.63989535113783643E-004
   3.8525000000000000       8.67070425906946510E-003  2.65454534073667164E-004
   3.8550000000000000       8.69004965987269472E-003  2.66937710089229681E-004
   3.8574999999999995       8.70950687787682906E-003  2.68439544294971056E-004
   3.8599999999999999       8.72907853591178493E-003  2.69960538990882495E-004
   3.8625000000000003       8.74876737240519800E-003  2.71501218968706124E-004
   3.8650000000000002       8.76857624872275955E-003  2.73062132947068199E-004
   3.8675000000000002       8.78850815712084107E-003  2.74643855126608012E-004
   3.8700000000000001       8.80856622937520664E-003  2.76246986877618428E-004
   3.8724999999999996       8.82875374615742746E-003  2.77872158574248376E-004
   3.8750000000000000       8.84907414724000335E-003  2.79520031591169141E-004
   3.8775000000000004       8.86953104236856173E-003  2.81191300472604343E-004
   3.8799999999999999       8.89012822442059730E-003  2.82886695342108587E-004
   3.8824999999999998       8.91086968118300939E-003  2.84606984456331361E-004
   3.8849999999999998       8.93175961092437798E-003  2.86352977088629812E-004
   3.8874999999999997       8.95280243813759841E-003  2.88125526653136219E-004
   3.8900000000000001       8.97400283178990260E-003  2.89925534172467882E-004
   3.8925000000000005       8.99536572203339831E-003  2.91753951991631424E-004
   3.8950000000000000       9.01689632580158183E-003  2.93611788112606363E-004
   3.8975000000000000       9.03860016770485948E-003  2.95500110755434582E-004
   3.8999999999999999       9.06048305778678689E-003  2.97420051928524206E-004
   3.9024999999999999       9.08255131804113457E-003  2.99372819645244152E-004
   3.9049999999999994       9.10481151960591123E-003  3.01359694660297559E-004
   3.9075000000000006       9.12727076447145992E-003  3.03382045697273375E-004
   3.9100000000000001       9.14993648476499812E-003  3.05441329505830436E-004
   3.9125000000000001       9.17281677769721249E-003  3.07539109511943904E-004
   3.9150000000000000       9.19592026553406848E-003  3.09677059697103716E-004
   3.9175000000000000       9.21925620281782536E-003  3.11856977803566201E-004
   3.9199999999999995       9.24283454368330162E-003  3.14080798545348771E-004
   3.9224999999999999       9.26666601869862057E-003  3.16350608690855117E-004
   3.9250000000000003       9.29076222293249813E-003  3.18668664351909347E-004
   3.9275000000000002       9.31513571732251432E-003  3.21037410887170787E-004
   3.9300000000000002       9.33980014588743981E-003  3.23459505920179022E-004
   3.9325000000000001       9.36477037192253760E-003  3.25937846089516367E-004
   3.9349999999999996       9.39006263707969739E-003  3.28475598298736510E-004
   3.9375000000000000       9.41569474821955105E-003  3.31076236427638995E-004
   3.9400000000000004       9.44168627175468421E-003  3.33743583784192760E-004
   3.9424999999999999       9.46805890196415756E-003  3.36481868445930260E-004
   3.9449999999999998       9.49483663753865163E-003  3.39295780227932267E-004
   3.9474999999999998       9.52204616105034075E-003  3.42190545242400737E-004
   3.9499999999999997       9.54971748766554086E-003  3.45172023403263846E-004
   3.9525000000000001       9.57788432569127435E-003  3.48246812570238064E-004
   3.9550000000000005       9.60658489626131130E-003  3.51422391039197331E-004
   3.9575000000000000       9.63586270007087825E-003  3.54707286778026894E-004
   3.9600000000000000       9.66576779372720594E-003  3.58111303262402048E-004
   3.9624999999999999       9.69635812052397489E-003  3.61645798624697634E-004
   3.9649999999999999       9.72770141549242177E-003  3.65324056253942030E-004
   3.9674999999999994       9.75987769939001999E-003  3.69161775693538981E-004
   3.9700000000000006       9.79298265512746832E-003  3.73177737329583763E-004
   3.9725000000000001       9.82713227362057989E-003  3.77394721517159901E-004
   3.9750000000000001       9.86246960499413336E-003  3.81840820049193092E-004
   3.9775000000000000       9.89917432542753405E-003  3.86551344177373240E-004
   3.9800000000000000       9.93747750651717554E-003  3.91571730148502757E-004
   3.9824999999999995       9.97768504981622235E-003  3.96962147399409842E-004
   3.9849999999999999       1.00202169758198227E-002  4.02805216509870582E-004
   3.9875000000000003       1.00656773690779994E-002  4.09219838395797502E-004
   3.9900000000000002       1.01149926161566116E-002  4.16388435855698442E-004
   3.9925000000000002       1.01697212485167363E-002  4.24617996032174508E-004
   3.9950000000000001       1.02329000783849527E-002  4.34506886658591685E-004
   3.9974999999999996       1.03123630226282792E-002  4.47599307464975160E-004
   4.0000000000000000       1.04904919245788226E-002  4.80142429174932272E-004
   4.0025000000000004       1.04672794019525870E-002  6.47878941430252825E-004
   4.0049999999999999       1.04635062136209517E-002  7.17146624031584972E-004
   4.0075000000000003       1.04629310559622938E-002  7.70259007468489720E-004
   4.0099999999999998       1.04640120030329506E-002  8.15025933318239680E-004
   4.0125000000000002       1.04661522190615461E-002  8.54470263682077010E-004
   4.0149999999999997       1.04690457377148733E-002  8.90141177755750983E-004
   4.0175000000000001       1.04725108791298982E-002  9.22958319228423191E-004
   4.0199999999999996       1.04764293261161139E-002  9.53520463542758341E-004
   4.0225000000000000       1.04807189338225974E-002  9.82243233667895845E-004
   4.0250000000000004       1.04853199225079796E-002  1.00942903166764838E-003
   4.0274999999999999       1.04901871863391557E-002  1.03530598913861307E-003
   4.0300000000000002       1.04952857004975385E-002  1.06005121958382465E-003
   4.0324999999999998       1.05005876267195743E-002  1.08380547525611698E-003
   4.0350000000000001       1.05060704062563733E-002  1.10668279930625215E-003
   4.0374999999999996       1.05117154580128946E-002  1.12877711537348276E-003
   4.0400000000000000       1.05175072623378534E-002  1.15016686442014310E-003
   4.0425000000000004       1.05234326986882488E-002  1.17091835250133125E-003
   4.0449999999999999       1.05294805599931932E-002  1.19108822249030253E-003
   4.0475000000000003       1.05356411808008449E-002  1.21072531363004181E-003
   4.0499999999999998       1.05419061585813184E-002  1.22987208569410342E-003
   4.0525000000000002       1.05482681342531654E-002  1.24856572541959666E-003
   4.0549999999999997       1.05547206201254060E-002  1.26683901806792006E-003
   4.0579999999999998       1.05625750188819284E-002  1.28825282658270499E-003
   4.0599999999999996       1.05678747270351280E-002  1.30223772919693692E-003
   4.0625000000000000       1.05745666185743156E-002  1.31941232015398194E-003
   4.0650000000000004       1.05813293962788713E-002  1.33626573899513451E-003
   4.0674999999999999       1.05881593178376726E-002  1.35281690310147789E-003
   4.0700000000000003       1.05950529871722422E-002  1.36908298186509138E-003
   4.0724999999999998       1.06020073114198692E-002  1.38507961405916658E-003
   4.0750000000000002       1.06090194645473875E-002  1.40082109168252096E-003
   4.0774999999999997       1.06160868563879782E-002  1.41632051638629569E-003
   4.0800000000000001       1.06232071059066888E-002  1.43158993328603725E-003
   4.0824999999999996       1.06303780193609150E-002  1.44664044621023078E-003
   4.0850000000000000       1.06375975691725775E-002  1.46148231700929214E-003
   4.0875000000000004       1.06448638777694535E-002  1.47612505207564307E-003
   4.0899999999999999       1.06521752024283795E-002  1.49057747764731762E-003
   4.0925000000000002       1.06595299222111400E-002  1.50484780576626742E-003
   4.0949999999999998       1.06669265267640024E-002  1.51894369228720134E-003
   4.0975000000000001       1.06743636050594618E-002  1.53287228784729180E-003
   4.0999999999999996       1.06818398381235032E-002  1.54664028335792540E-003
   4.1025000000000000       1.06893539899462209E-002  1.56025395002337090E-003
   4.1050000000000004       1.06969049006728611E-002  1.57371917516313932E-003
   4.1074999999999999       1.07044914802697008E-002  1.58704149417230635E-003
   4.1100000000000003       1.07121127028504300E-002  1.60022611914662676E-003
   4.1124999999999998       1.07197676015806809E-002  1.61327796458778962E-003
   4.1150000000000002       1.07274552640904911E-002  1.62620167054460256E-003
   4.1174999999999997       1.07351748280567292E-002  1.63900162345316210E-003
   4.1200000000000001       1.07429254785669243E-002  1.65168197519330187E-003
   4.1224999999999996       1.07507064426433669E-002  1.66424665989108934E-003
   4.1250000000000000       1.07585169904594012E-002  1.67669941013326722E-003
   4.1275000000000004       1.07663564236791798E-002  1.68904376974774871E-003
   4.1299999999999999       1.07742240836556369E-002  1.70128310837903995E-003
   4.1325000000000003       1.07821193426265415E-002  1.71342063227751485E-003
   4.1349999999999998       1.07900416030827558E-002  1.72545939532426675E-003
   4.1375000000000002       1.07979902958054187E-002  1.73740230892408757E-003
   4.1399999999999997       1.08059648780634183E-002  1.74925215108969845E-003
   4.1425000000000001       1.08139648304379308E-002  1.76101157454950892E-003
   4.1449999999999996       1.08219896613631628E-002  1.77268311542995807E-003
   4.1475000000000000       1.08300388966186042E-002  1.78426919887711812E-003
   4.1500000000000004       1.08381120840911407E-002  1.79577214659740539E-003
   4.1524999999999999       1.08462087910555331E-002  1.80719418267823433E-003
   4.1550000000000002       1.08543286030590175E-002  1.81853743920653730E-003
   4.1574999999999998       1.08624711244336043E-002  1.82980396174003599E-003
   4.1600000000000001       1.08706359711501534E-002  1.84099571310520900E-003
   4.1624999999999996       1.08788227791999943E-002  1.85211457945359662E-003
   4.1650000000000000       1.08870311975823447E-002  1.86316237341145759E-003
   4.1675000000000004       1.08952608890743579E-002  1.87414083823958348E-003
   4.1699999999999999       1.09035115295083949E-002  1.88505165147219650E-003
   4.1725000000000003       1.09117828070971340E-002  1.89589642831483043E-003
   4.1749999999999998       1.09200744218026259E-002  1.90667672482037294E-003
   4.1775000000000002       1.09283860847459949E-002  1.91739404086083620E-003
   4.1799999999999997       1.09367175176544786E-002  1.92804982291046030E-003
   4.1825000000000001       1.09450684523430906E-002  1.93864546665474037E-003
   4.1849999999999996       1.09534386302281746E-002  1.94918231943835927E-003
   4.1875000000000000       1.09618278018706189E-002  1.95966168256408351E-003
   4.1900000000000004       1.09702357265464949E-002  1.97008481345348511E-003
   4.1924999999999999       1.09786621718430365E-002  1.98045292767952538E-003
   4.1950000000000003       1.09871069132784042E-002  1.99076720088015892E-003
   4.1974999999999998       1.09955697339432345E-002  2.00102877056127859E-003
   4.2000000000000002       1.10040504241627739E-002  2.01123873779683127E-003
   4.2024999999999997       1.10125487811779353E-002  2.02139816883303109E-003
   4.2050000000000001       1.10210646088441545E-002  2.03150809660331564E-003
   4.2074999999999996       1.10295977173467622E-002  2.04156952215991646E-003
   4.2100000000000000       1.10381479229318177E-002  2.05158341602767807E-003
   4.2125000000000004       1.10467150476513901E-002  2.06155071948514431E-003
   4.2149999999999999       1.10552989191223493E-002  2.07147234577764218E-003
   4.2175000000000002       1.10638993702977719E-002  2.08134918126673526E-003
   4.2199999999999998       1.10725162392502248E-002  2.09118208652003942E-003
   4.2225000000000001       1.10811493689661478E-002  2.10097189734516094E-003
   4.2249999999999996       1.10897986071506176E-002  2.11071942577118442E-003
   4.2275000000000000       1.10984638060419652E-002  2.12042546098095350E-003
   4.2300000000000004       1.11071448222354978E-002  2.13009077019708348E-003
   4.2324999999999999       1.11158415165159147E-002  2.13971609952449482E-003
   4.2350000000000003       1.11245537536978668E-002  2.14930217475207356E-003
   4.2374999999999998       1.11332814024741097E-002  2.15884970211574403E-003
   4.2400000000000002       1.11420243349602491E-002  2.16835936896490368E-003
   4.2424999999999997       1.11507824281536095E-002  2.17783184476579884E-003
   4.2450000000000001       1.11595555605214693E-002  2.18726778112344773E-003
   4.2474999999999996       1.11683436152434680E-002  2.19666781306706877E-003
   4.2500000000000000       1.11771464783642482E-002  2.20603255931503105E-003
   4.3262499999999999       1.14522665058167192E-002  2.47736042934844488E-003
   4.4024999999999999       1.17389906686166789E-002  2.72808967133342153E-003
   4.4787499999999998       1.20361981224737114E-002  2.96507089166596393E-003
   4.5549999999999997       1.23432857854028181E-002  3.19249340446754737E-003
   4.6312499999999996       1.26599145728457669E-002  3.41316070330746667E-003
   4.7074999999999996       1.29858928704309016E-002  3.62907740870640908E-003
   4.7837500000000004       1.33211164564512423E-002  3.84175286715522516E-003
   4.8600000000000003       1.36655348611176754E-002  4.05237205478492773E-003
   4.9362500000000002       1.40191313082924738E-002  4.26189817156626388E-003
   5.0125000000000002       1.43819101602792217E-002  4.47113742607258696E-003
   5.0887500000000001       1.47538887526932044E-002  4.68078165253127659E-003
   5.1650000000000000       1.51350919088079211E-002  4.89143730298664901E-003
   5.2412500000000000       1.55255481692121201E-002  5.10364573687938344E-003
   5.3174999999999999       1.59252871407502723E-002  5.31789776107399661E-003
   5.3937499999999998       1.63343376042340629E-002  5.53464426492088213E-003
   5.4699999999999998       1.67527261464261862E-002  5.75430413665013567E-003
   5.5462499999999997       1.71804761622078965E-002  5.97727024613538358E-003
   5.6224999999999996       1.76176071229788046E-002  6.20391402616413731E-003
   5.6987500000000004       1.80641340396980217E-002  6.43458902073621494E-003
   5.7750000000000004       1.85200670703522113E-002  6.66963366053006500E-003
   5.8512500000000003       1.89854112360560850E-002  6.90937345235304035E-003
   5.9275000000000002       1.94601662198843756E-002  7.15412271882988164E-003
   6.0037500000000001       1.99443262286214534E-002  7.40418598881198431E-003
   6.0800000000000001       2.04378799083449816E-002  7.65985911588378584E-003
   6.1562500000000000       2.09408102818402393E-002  7.92143017422100408E-003
   6.2324999999999999       2.14530947696393894E-002  8.18918020191626746E-003
   6.3087499999999999       2.19747051456579863E-002  8.46338377198352712E-003
   6.3849999999999998       2.25056075969832896E-002  8.74430948314572701E-003
   6.4612499999999997       2.30457627617165761E-002  9.03222034537516302E-003
   6.5375000000000005       2.35951257866701541E-002  9.32737409357281902E-003
   6.6137499999999996       2.41536463970739509E-002  9.63002344064714522E-003
   6.6900000000000013       2.47212689759661354E-002  9.94041628055741117E-003
   6.7662500000000003       2.52979326518168700E-002  1.02587958500634565E-002
   6.8425000000000002       2.58835713932107706E-002  1.05854008563293668E-002
   6.9187500000000002       2.64781141044912773E-002  1.09204655741414452E-002
   6.9949999999999992       2.70814847522536650E-002  1.12642199302388588E-002
   7.0712500000000000       2.76936024456756712E-002  1.16168895474043320E-002
   7.1475000000000000       2.83143815714786869E-002  1.19786957933174162E-002
   7.2237500000000008       2.89437319073679623E-002  1.23498558059784366E-002
   7.2999999999999998       2.95815587436807116E-002  1.27305825104434365E-002
   7.3762499999999998       3.02277630078819394E-002  1.31210846268567261E-002
   7.4524999999999997       3.08822413915904731E-002  1.35215666715089219E-002
   7.5287499999999987       3.15448864798508061E-002  1.39322289523957400E-002
   7.6050000000000004       3.22155868823921221E-002  1.43532675605405561E-002
   7.6812499999999995       3.28942273666382110E-002  1.47848743581662622E-002
   7.7575000000000003       3.35806889922469626E-002  1.52272369646514211E-002
   7.8337500000000002       3.42748492469731603E-002  1.56805387410789004E-002
   7.9100000000000010       3.49765821836556662E-002  1.61449587740753082E-002
   7.9862500000000001       3.56857585581392966E-002  1.66206718595459241E-002
   8.0625000000000000       3.64022459679458968E-002  1.71078484868268862E-002
   8.1387499999999999       3.71259089915154591E-002  1.76066548237042431E-002
   8.2149999999999999       3.78566093278433838E-002  1.81172527026858855E-002
   8.2912499999999998       3.85942059363464443E-002  1.86397996088565783E-002
   8.3674999999999997       3.93385551767963942E-002  1.91744486695987690E-002
   8.4437499999999996       4.00895109491673993E-002  1.97213486464214438E-002
   8.5199999999999996       4.08469248332483381E-002  2.02806439291052486E-002
   8.5962499999999995       4.16106462278745745E-002  2.08524745323437205E-002
   8.6724999999999994       4.23805224834797323E-002  2.14369760919210887E-002
   8.7487499999999994       4.31563990645724982E-002  2.20342798791158985E-002
   8.8249999999999993       4.39381196505454624E-002  2.26445127873286939E-002
   8.9012499999999992       4.47255262960186001E-002  2.32677973521030583E-002
   8.9774999999999991       4.55184595599832931E-002  2.39042517590613082E-002
   9.0537500000000009       4.63167586396691991E-002  2.45539898578830997E-002
   9.1300000000000008       4.71202615030210312E-002  2.52171211793376961E-002
   9.2062500000000007       4.79288050196654269E-002  2.58937509553616614E-002
   9.2825000000000006       4.87422250902615276E-002  2.65839801421652346E-002
   9.3587500000000006       4.95603567741390860E-002  2.72879054463473873E-002
   9.4350000000000005       5.03830344151320608E-002  2.80056193539991484E-002
   9.5112500000000004       5.12100917655144358E-002  2.87372101627751293E-002
   9.5875000000000004       5.20413621079387420E-002  2.94827620169099865E-002
   9.6637500000000003       5.28766783752694647E-002  3.02423549451474039E-002
   9.7400000000000002       5.37158732681963999E-002  3.10160649015334550E-002
   9.8162500000000001       5.45587793705133717E-002  3.18039638090064566E-002
   9.8925000000000001       5.54052292619531053E-002  3.26061196056925129E-002
   9.9687500000000000       5.62550556436044458E-002  3.34225963027807230E-002
   10.045000000000000       5.71080913855037745E-002  3.42534540002751575E-002
   10.121200000000000       5.79636073978758160E-002  3.50981899598002550E-002
   10.197500000000000       5.88231242773257432E-002  3.59585337866333288E-002
   10.273800000000000       5.96853551214017661E-002  3.68334352977581908E-002
   10.350000000000000       6.05489993813886629E-002  3.77217643373977951E-002
   10.426200000000000       6.14150211858409262E-002  3.86246994896307372E-002
   10.502500000000000       6.22843979518796984E-002  3.95434925045677482E-002
   10.578799999999999       6.31558315540178272E-002  4.04770026487280138E-002
   10.654999999999999       6.40280140839592643E-002  4.14240086774594965E-002
   10.731199999999999       6.49019258814094308E-002  4.23857521931903652E-002
   10.807499999999999       6.57785575134910705E-002  4.33635489329614737E-002
   10.883699999999999       6.66554528455238493E-002  4.43548572362697305E-002
   10.960000000000001       6.75347561744431973E-002  4.53622972592091570E-002
   11.036300000000001       6.84151615376322603E-002  4.63845930663547776E-002
   11.112500000000001       6.92953586241973341E-002  4.74203879095920905E-002
   11.188800000000001       7.01775046823047144E-002  4.84724098229711506E-002
   11.265000000000001       7.10591362417405253E-002  4.95379078069218270E-002
   11.341200000000001       7.19412595842115338E-002  5.06182547855642817E-002
   11.417500000000000       7.28248852426868071E-002  5.17148990073616824E-002
   11.493800000000000       7.37087092851210074E-002  5.28264311076812390E-002
   11.570000000000000       7.45914285101428737E-002  5.39513612113559707E-002
   11.646200000000000       7.54740587522426815E-002  5.50911301418624613E-002
   11.722500000000000       7.63576173489848575E-002  5.62472543935973179E-002
   11.798800000000000       7.72408064808795120E-002  5.74182369696511555E-002
   11.875000000000000       7.81223325222485665E-002  5.86025010726665616E-002
   11.951200000000000       7.90032185156903932E-002  5.98015566618403660E-002
   12.027500000000000       7.98844861538034329E-002  6.10169893641102426E-002
   12.103800000000000       8.07648477429018102E-002  6.22472163127966507E-002
   12.180000000000000       8.16430224043580705E-002  6.34905752674237850E-002
   12.256200000000000       8.25200380186985188E-002  6.47486463644939142E-002
   12.332500000000000       8.33969185995210721E-002  6.60230853933621992E-002
   12.408799999999999       8.42723894119731254E-002  6.73122249176767162E-002
   12.484999999999999       8.51451855807327518E-002  6.86143191863304025E-002
   12.561199999999999       8.60163374563307631E-002  6.99310193619560316E-002
   12.637499999999999       8.68868689428882873E-002  7.12640519378368864E-002
   12.713699999999999       8.77543844165916687E-002  7.26098912514841904E-002
   12.789999999999999       8.86210490667085349E-002  7.39720369427762647E-002
   12.866299999999999       8.94856135017286364E-002  7.53486984421892492E-002
   12.942500000000003       9.03468415481632203E-002  7.67380080410198645E-002
   13.018800000000001       9.12068885349716502E-002  7.81435762719220467E-002
   13.095000000000001       9.20633973638443348E-002  7.95616820085891935E-002
   13.171199999999999       9.29173963799461433E-002  8.09941203631472789E-002
   13.247500000000000       9.37699029146350505E-002  8.24427608902860987E-002
   13.323800000000002       9.46196982270036263E-002  8.39056939331762480E-002
   13.400000000000000       9.54655799418817341E-002  8.53809342547276751E-002
   13.476200000000000       9.63085720025428083E-002  8.68703495412507104E-002
   13.552499999999998       9.71496853390350495E-002  8.83758813848549013E-002
   13.628800000000000       9.79877241758780188E-002  8.98955430911475006E-002
   13.705000000000000       9.88215109429172039E-002  9.14272734782602958E-002
   13.781200000000000       9.96520630439760580E-002  9.29730130444712810E-002
   13.857500000000000       0.10048038302523088       9.45347755955030650E-002
   13.933799999999998       0.10130529972245132       9.61104992231806288E-002
   14.010000000000002       0.10212566189805194       9.76980487159196664E-002
   14.086200000000000       0.10294247835575983       9.92994374918060446E-002
   14.162500000000000       0.10375674133384381       0.10091675161622508     
   14.238799999999999       0.10456730575575933       0.10254785582902762     
   14.315000000000000       0.10537304793651837       0.10419054268438528     
   14.391200000000000       0.10617496612430311       0.10584689852387637     
   14.467499999999999       0.10697404045046578       0.10751908165423206     
   14.543799999999999       0.10776915311988930       0.10920488521791787     
   14.619999999999997       0.10855920901055496       0.11090203126306303     
   14.696200000000001       0.10934519395217146       0.11261267895775183     
   14.772500000000001       0.11012807431563844       0.11433905880927649     
   14.848799999999999       0.11090676053647625       0.11607889401123869     
   14.924999999999999       0.11168018685145618       0.11782983772933045     
   15.001200000000003       0.11244932498184564       0.11959412185573320     
   15.077500000000001       0.11321512587647325       0.12137404888575425     
   15.153800000000000       0.11397652900654950       0.12316727366436586     
   15.230000000000000       0.11473249857518548       0.12497138197603994     
   15.306200000000000       0.11548399056966722       0.12678867822427309     
   15.382500000000002       0.11623193903434458       0.12862153670570661     
   15.458800000000000       0.11697531315701314       0.13046754546482170     
   15.535000000000000       0.11771310748403549       0.13232422420862014     
   15.611199999999998       0.11844626080456200       0.13419394965586334     
   15.687500000000000       0.11917568900811375       0.13607916784191854     
   15.763800000000002       0.11990039120099676       0.13797740108798190     
   15.840000000000000       0.12061939269087489       0.13988610440564569     
   15.916200000000000       0.12133361382437084       0.14180772674350073     
   15.992499999999998       0.12204395073530452       0.14374478528343820     
   16.068800000000000       0.12274943299895343       0.14569473811357869     
   16.145000000000000       0.12344911691348176       0.14765497672973263     
   16.221200000000000       0.12414390238151699       0.14962802118096025     
   16.297499999999999       0.12483466578607173       0.15161646096587927     
   16.373799999999999       0.12552046697096400       0.15361769056490010     
   16.449999999999999       0.12620039273287109       0.15562903824519994     
   16.526199999999999       0.12687532260981177       0.15765309639070210     
   16.602499999999999       0.12754611088366294       0.15969252510649259     
   16.678799999999999       0.12821184814992106       0.16174465668490520     
   16.754999999999999       0.12887165198818282       0.16380675735198585     
   16.831199999999999       0.12952637956404855       0.16588149044456260     
   16.907499999999999       0.13017686349547422       0.16797158828649128     
   16.983799999999999       0.13082222425311021       0.17007432069120834     
   17.059999999999999       0.13146161051147290       0.17218689305169008     
   17.136199999999999       0.13209585679305133       0.17431204035691555     
   17.212499999999999       0.13272577169085603       0.17645256516600263     
   17.288799999999998       0.13335050608861207       0.17860567622771942     
   17.364999999999998       0.13396923940374872       0.18076851839985358     
   17.441199999999998       0.13458278244399505       0.18294389792042581     
   17.517499999999998       0.13519191951151899       0.18513468819582679     
   17.593800000000002       0.13579583207258875       0.18733803785844910     
   17.670000000000002       0.13639372971509364       0.18955103114740288     
   17.746200000000002       0.13698639862034542       0.19177654530298394     
   17.822500000000002       0.13757459853339304       0.19401752522943566     
   17.898800000000001       0.13815754080842674       0.19627105914868409     
   17.975000000000001       0.13873446500836201       0.19853417099348622     
   18.051200000000001       0.13930613239391806       0.20080980958443387     
   18.127500000000001       0.13987327726995261       0.20310099111477584     
   18.203800000000001       0.14043514051870576       0.20540474342961904     
   18.280000000000001       0.14099099154202793       0.20771803045518905     
   18.356200000000001       0.14154156592432329       0.21004387250713463     
   18.432500000000001       0.14208757187773874       0.21238535714704718     
   18.508800000000001       0.14262828015721166       0.21473945281821949     
   18.585000000000001       0.14316298923994542       0.21710306271707686     
   18.661200000000001       0.14369240857341400       0.21947927899978475     
   18.737500000000001       0.14421722009571780       0.22187126141257676     
   18.813800000000001       0.14473672342663180       0.22427591787783438     
   18.890000000000001       0.14525024627629288       0.22669009137822679     
   18.966200000000001       0.14575847139026898       0.22911694612548922     
   19.042500000000000       0.14626205391176347       0.23155971440154499     
   19.118800000000000       0.14676032222049293       0.23401524370134716     
   19.195000000000000       0.14725263277051470       0.23648031621627863     
   19.271200000000000       0.14773964123771605       0.23895816875848111     
   19.347500000000000       0.14822197545463622       0.24145210653870561     
   19.423700000000000       0.14869837061150765       0.24395562248425204     
   19.500000000000000       0.14917007658805898       0.24647531904739570     
   19.576300000000000       0.14963646428082417       0.24900795232902148     
   19.652500000000000       0.15009693249813200       0.25155021214683121     
   19.728800000000000       0.15055268946741909       0.25410880724464407     
   19.805000000000000       0.15100254019846027       0.25667706856659311     
   19.881200000000000       0.15144708513674571       0.25925838004191842     
   19.957500000000000       0.15188689683368037       0.26185619567494989     


==> anc/M0_3_6_v2.dat <==
  2.12500000000000015E-002  1.71408010193177780E-007 -8.02053965956295150E-010
  4.49999999999999983E-002  7.71964919029611413E-007  5.86376559086496902E-009
  6.87500000000000056E-002  1.80466733516454806E-006  1.37633665272002363E-008
  9.24999999999999989E-002  3.27202406581171307E-006  2.50553725629531228E-008
  0.11625000000000002       5.17609564506676532E-006  3.97971510990965161E-008
  0.14000000000000001       7.51896183557517441E-006  5.80472204788093559E-008
  0.16375000000000001       1.03027219431435798E-005  7.98652786297831412E-008
  0.18750000000000000       1.35294951389251613E-005  1.05312232574569902E-007
  0.21124999999999999       1.72014207894177720E-005  1.34450228840292996E-007
  0.23499999999999999       2.13206587945226025E-005  1.67342684800368139E-007
  0.25874999999999998       2.58893899339210209E-005  2.04054320982254139E-007
  0.28249999999999997       3.09098162220371482E-005  2.44651194376724945E-007
  0.30625000000000002       3.63841612718643009E-005  2.89200732785645006E-007
  0.33000000000000002       4.23146706679446030E-005  3.37771770246858595E-007
  0.35375000000000001       4.87036123488025622E-005  3.90434583576456886E-007
  0.37750000000000000       5.55532769991454108E-005  4.47260930070462800E-007
  0.40125000000000000       6.28659784521557526E-005  5.08324086409797492E-007
  0.42499999999999999       7.06440541022157188E-005  5.73698888814373473E-007
  0.44874999999999998       7.88898653284149441E-005  6.43461774494157217E-007
  0.47249999999999992       8.76057979292102805E-005  7.17690824447196538E-007
  0.49625000000000008       9.67942625686195790E-005  7.96465807656927276E-007
  0.52000000000000002       1.06457695234348499E-004  8.79868226743301243E-007
  0.54374999999999996       1.16598557708266298E-004  9.67981365124960803E-007
  0.56750000000000000       1.27219338049663785E-004  1.06089033575213399E-006
  0.59125000000000005       1.38322551091744905E-004  1.15868213147283528E-006
  0.61499999999999999       1.49910738951824921E-004  1.26144567709774961E-006
  0.63875000000000004       1.61986471555725922E-004  1.36927188323234255E-006
  0.66249999999999998       1.74552347176883615E-004  1.48225370194792268E-006
  0.68625000000000003       1.87610992990703174E-004  1.60048618436676954E-006
  0.70999999999999996       2.01165065644722245E-004  1.72406654024016931E-006
  0.73375000000000001       2.15217251845168604E-004  1.85309419960175986E-006
  0.75749999999999995       2.29770268960522979E-004  1.98767087658286059E-006
  0.78125000000000000       2.44826865642728251E-004  2.12790063548048565E-006
  0.80500000000000016       2.60389822466713255E-004  2.27388995917332629E-006
  0.82875000000000010       2.76461952588931382E-004  2.42574781998564762E-006
  0.85250000000000004       2.93046102425649057E-004  2.58358575310406902E-006
  0.87624999999999997       3.10145152351747760E-004  2.74751793265750318E-006
  0.90000000000000002       3.27762017420847368E-004  2.91766125057595813E-006
  0.92374999999999996       3.45899648107589992E-004  3.09413539835010500E-006
  0.94750000000000001       3.64561031072970160E-004  3.27706295181951571E-006
  0.97124999999999995       3.83749189953633946E-004  3.46656945912409652E-006
  0.99500000000000000       4.03467186176120654E-004  3.66278353196061581E-006
   1.0187500000000000       4.23718119797063990E-004  3.86583694029314123E-006
   1.0425000000000000       4.44505130370426301E-004  4.07586471067461548E-006
   1.0662499999999999       4.65831397842884660E-004  4.29300522834478066E-006
   1.0900000000000001       4.87700143478552481E-004  4.51740034327891632E-006
   1.1137500000000000       5.10114630814276345E-004  4.74919548037086650E-006
   1.1375000000000000       5.33078166646814709E-004  4.98853975394438442E-006
   1.1612499999999999       5.56594102053267195E-004  5.23558608679719780E-006
   1.1850000000000001       5.80665833446203611E-004  5.49049133399345529E-006
   1.2087500000000000       6.05296803665009066E-004  5.75341641163260589E-006
   1.2324999999999999       6.30490503105052454E-004  6.02452643083558703E-006
   1.2562500000000001       6.56250470886361845E-004  6.30399083720241697E-006
   1.2800000000000000       6.82580296063590216E-004  6.59198355601084775E-006
   1.3037500000000000       7.09483618879147592E-004  6.88868314344011085E-006
   1.3274999999999999       7.36964133135083578E-004  7.19427295460218180E-006
   1.3512500000000001       7.65025583305598824E-004  7.50894126647573922E-006
   1.3750000000000000       7.93671772191854755E-004  7.83288151002137070E-006
   1.3987499999999999       8.22906558253746600E-004  8.16629240869966155E-006
   1.4225000000000001       8.52733858125485217E-004  8.50937817456609586E-006
   1.4462500000000000       8.83157648173486754E-004  8.86234870264007707E-006
   1.4700000000000000       9.14181966113901249E-004  9.22541977382674762E-006
   1.4937499999999999       9.45810912692709874E-004  9.59881326684630953E-006
   1.5175000000000001       9.78048653431494051E-004  9.98275737965348341E-006
   1.5412500000000000       1.01089942044217044E-003  1.03774868608607417E-005
   1.5649999999999999       1.04436751431418698E-003  1.07832432517118692E-005
   1.5887500000000001       1.07845730607788234E-003  1.12002751391868342E-005
   1.6125000000000000       1.11317323924795333E-003  1.16288384208578356E-005
   1.6362500000000000       1.14851983195120994E-003  1.20691965821563073E-005
   1.6599999999999999       1.18450167914307784E-003  1.25216209867548031E-005
   1.6837500000000001       1.22112345491757384E-003  1.29863911808149868E-005
   1.7075000000000000       1.25838991491580929E-003  1.34637952119030467E-005
   1.7312500000000000       1.29630589883838717E-003  1.39541299634301160E-005
   1.7549999999999999       1.33487633306742979E-003  1.44577015055326087E-005
   1.7787500000000001       1.37410623340434375E-003  1.49748254633728697E-005
   1.8025000000000000       1.41400070792985590E-003  1.55058274039087556E-005
   1.8262499999999999       1.45456495999329253E-003  1.60510432422558616E-005
   1.8499999999999999       1.49580429133855473E-003  1.66108196688465519E-005
   1.8737499999999998       1.53772410537477669E-003  1.71855145986784741E-005
   1.8974999999999997       1.58032991060020125E-003  1.77754976440396494E-005
   1.9212499999999997       1.62362732418843856E-003  1.83811506121999975E-005
   1.9450000000000001       1.66762207574692057E-003  1.90028680296733562E-005
   1.9687500000000000       1.71232001125809085E-003  1.96410576947729438E-005
   1.9924999999999999       1.75772709721466205E-003  2.02961412603187805E-005
   2.0162499999999999       1.80384942496109903E-003  2.09685548484983840E-005
   2.0400000000000000       1.85069321525443953E-003  2.16587497000403206E-005
   2.0637500000000002       1.89826482305854990E-003  2.23671928600325547E-005
   2.0874999999999999       1.94657074258703755E-003  2.30943679029054801E-005
   2.1112500000000001       1.99561761261121380E-003  2.38407756993049858E-005
   2.1349999999999998       2.04541222205084508E-003  2.46069352278059661E-005
   2.1587499999999999       2.09596151586683354E-003  2.53933844346653917E-005
   2.1825000000000001       2.14727260127658319E-003  2.62006811450825233E-005
   2.2062499999999998       2.19935275431448578E-003  2.70294040297334891E-005
   2.2300000000000000       2.25220942676190470E-003  2.78801536306747922E-005
   2.2537500000000001       2.30585025347306320E-003  2.87535534510702081E-005
   2.2774999999999999       2.36028306012559886E-003  2.96502511135941408E-005
   2.3012500000000000       2.41551587142702431E-003  3.05709195928041135E-005
   2.3250000000000002       2.47155691910767384E-003  3.15162585182894521E-005
   2.3487499999999999       2.52841465392404088E-003  3.24869956082275547E-005
   2.3725000000000001       2.58609775132953882E-003  3.34838881082041970E-005
   2.3962500000000002       2.64461512349910928E-003  3.45077244030676691E-005
   2.4199999999999999       2.70397593406021281E-003  3.55593257654871121E-005
   2.4437500000000001       2.76418960341405159E-003  3.66395480905900705E-005
   2.4674999999999998       2.82526582846924631E-003  3.77492839368556970E-005
   2.4912500000000000       2.88721458884865032E-003  3.88894645172028060E-005
   2.5150000000000001       2.95004615678384199E-003  4.00610618745016515E-005
   2.5387499999999998       3.01377113316037091E-003  4.12650915633732695E-005
   2.5625000000000000       3.07840044542451565E-003  4.25026149843527498E-005
   2.5862500000000002       3.14394537037011304E-003  4.37747422319738989E-005
   2.6099999999999999       3.21041755292227581E-003  4.50826350869584726E-005
   2.6337500000000000       3.27782902630885430E-003  4.64275102433859486E-005
   2.6575000000000002       3.34619223374947334E-003  4.78106427935744694E-005
   2.6812499999999999       3.41552005180678847E-003  4.92333699960365701E-005
   2.7050000000000001       3.48582581556125103E-003  5.06970953548646421E-005
   2.7287499999999998       3.55712334578972469E-003  5.22032930423080248E-005
   2.7524999999999999       3.62942697834992348E-003  5.37535127001872759E-005
   2.7762500000000001       3.70275159599735976E-003  5.53493846602339984E-005
   2.7999999999999998       3.77711266288977953E-003  5.69926256285397978E-005
   2.8237500000000000       3.85252626206655747E-003  5.86850448851486829E-005
   2.8475000000000001       3.92900913622780314E-003  6.04285510565773001E-005
   2.8712499999999999       4.00657873218113973E-003  6.22251595268358412E-005
   2.8950000000000000       4.08525324937384932E-003  6.40770005615578294E-005
   2.9187500000000002       4.16505169298605083E-003  6.59863282303394482E-005
   2.9424999999999999       4.24599393212782544E-003  6.79555302246247813E-005
   2.9662500000000001       4.32810076376195785E-003  6.99871386827805568E-005
   2.9900000000000002       4.41139398306597801E-003  7.20838421507889585E-005
   3.0137499999999999       4.49589646105565555E-003  7.42484988267569845E-005
   3.0375000000000001       4.58163223041985722E-003  7.64841512607946288E-005
   3.0612499999999998       4.66862658066814328E-003  7.87940427095227451E-005
   3.0850000000000000       4.75690616387264200E-003  8.11816353774704526E-005
   3.1087500000000001       4.84649911250076629E-003  8.36506308170842106E-005
   3.1324999999999998       4.93743517109342372E-003  8.62049928064721413E-005
   3.1562500000000000       5.02974584385438867E-003  8.88489730812165704E-005
   3.1800000000000002       5.12346456059291529E-003  9.15871403659346847E-005
   3.2037499999999999       5.21862686392023187E-003  9.44244132358247390E-005
   3.2275000000000000       5.31527062116130423E-003  9.73660974420024810E-005
   3.2512500000000006       5.41343626513370643E-003  1.00417928462098800E-004
   3.2749999999999999       5.51316706880018628E-003  1.03586120195844631E-004
   3.2987500000000005       5.61450945986678631E-003  1.06877420922828263E-004
   3.3224999999999998       5.71751338273452335E-003  1.10299177887642370E-004
   3.3462500000000004       5.82223271690177156E-003  1.13859412191467667E-004
   3.3700000000000001       5.92872576306448500E-003  1.17566906069230893E-004
   3.3937500000000003       6.03705581092292033E-003  1.21431305145799508E-004
   3.4175000000000000       6.14729178996313835E-003  1.25463238598585579E-004
   3.4412500000000001       6.25950913846463550E-003  1.29674463665665140E-004
   3.4649999999999999       6.37379058401452581E-003  1.34078032948776993E-004
   3.4887500000000000       6.49022742421661442E-003  1.38688502604305110E-004
   3.5124999999999997       6.60892081430027121E-003  1.43522179306199892E-004
   3.5362499999999999       6.72998342051156755E-003  1.48597423759737628E-004
   3.5599999999999996       6.85354151089498029E-003  1.53935026393458663E-004
   3.5837500000000002       6.97973739148257701E-003  1.59558672031739007E-004
   3.6074999999999995       7.10873270915574496E-003  1.65495531015126632E-004
   3.6312500000000001       7.24071244174182092E-003  1.71777009091030736E-004
   3.6549999999999994       7.37589015886956287E-003  1.78439720792309401E-004
   3.6787500000000000       7.51451488507269127E-003  1.85526769029125142E-004
   3.7025000000000001       7.65688037517479186E-003  1.93089461599124152E-004
   3.7262499999999998       7.80333754380343938E-003  2.01189652614158163E-004
   3.7500000000000000       7.95431207858193594E-003  2.09903026736796099E-004
   3.7525000000000004       7.97048727827934234E-003  2.10859537083165331E-004
   3.7549999999999999       7.98671891310559837E-003  2.11823986690354646E-004
   3.7574999999999998       8.00300770413291292E-003  2.12796503071292672E-004
   3.7599999999999998       8.01935436667057869E-003  2.13777216410284559E-004
   3.7624999999999997       8.03575964206309015E-003  2.14766260507960171E-004
   3.7650000000000001       8.05222430014606617E-003  2.15763772957609161E-004
   3.7675000000000005       8.06874910071962714E-003  2.16769894226495868E-004
   3.7700000000000000       8.08533485590192183E-003  2.17784769443445510E-004
   3.7725000000000000       8.10198238613396918E-003  2.18808547346085200E-004
   3.7749999999999999       8.11869253493102336E-003  2.19841380806044140E-004
   3.7774999999999999       8.13546616863101285E-003  2.20883426959269839E-004
   3.7799999999999994       8.15230417728475022E-003  2.21934847373878578E-004
   3.7825000000000006       8.16920747559165585E-003  2.22995808226599825E-004
   3.7850000000000001       8.18617700388361152E-003  2.24066480488356790E-004
   3.7875000000000001       8.20321373008388137E-003  2.25147040144923143E-004
   3.7900000000000000       8.22031864710443157E-003  2.26237668301300160E-004
   3.7925000000000000       8.23749277953002984E-003  2.27338551550137130E-004
   3.7949999999999995       8.25473718113974540E-003  2.28449882099147911E-004
   3.7974999999999999       8.27205293710515932E-003  2.29571858037347717E-004
   3.8000000000000003       8.28944116533755770E-003  2.30704683589462223E-004
   3.8025000000000002       8.30690301791079180E-003  2.31848569384674982E-004
   3.8050000000000002       8.32443968256500570E-003  2.33003732740704584E-004
   3.8075000000000001       8.34205238429693192E-003  2.34170397964293778E-004
   3.8099999999999996       8.35974238704292362E-003  2.35348796669290376E-004
   3.8125000000000000       8.37751099546153906E-003  2.36539168113594599E-004
   3.8150000000000004       8.39535955682279081E-003  2.37741759556353712E-004
   3.8174999999999999       8.41328946301218850E-003  2.38956826636920394E-004
   3.8199999999999998       8.43130215336569504E-003  2.40184633797370790E-004
   3.8224999999999998       8.44939911411053506E-003  2.41425454629806756E-004
   3.8249999999999997       8.46758188189026401E-003  2.42679572362305702E-004
   3.8275000000000001       8.48585207891554109E-003  2.43947281279445266E-004
   3.8300000000000005       8.50421130578760814E-003  2.45228884082803334E-004
   3.8325000000000000       8.52266127158948610E-003  2.46524696084962104E-004
   3.8350000000000000       8.54120379109791703E-003  2.47835045647186404E-004
   3.8374999999999999       8.55984068292872657E-003  2.49160271764908218E-004
   3.8399999999999999       8.57857385744861985E-003  2.50500727173543348E-004
   3.8424999999999994       8.59740529237656981E-003  2.51856778250682224E-004
   3.8450000000000006       8.61633704594708984E-003  2.53228806049960538E-004
   3.8475000000000001       8.63537125813641782E-003  2.54617207035384068E-004
   3.8500000000000001       8.65451017898132523E-003  2.56022394666884469E-004
   3.8525000000000000       8.67375607909669742E-003  2.57444797559611409E-004
   3.8550000000000000       8.69311139674182852E-003  2.58884864693192235E-004
   3.8574999999999995       8.71257864927914814E-003  2.60343063732368840E-004
   3.8599999999999999       8.73216046303835515E-003  2.61819882915091077E-004
   3.8625000000000003       8.75185958011094091E-003  2.63315832341640458E-004
   3.8650000000000002       8.77167886570120146E-003  2.64831445369582833E-004
   3.8675000000000002       8.79162131609050393E-003  2.66367280125355088E-004
   3.8700000000000001       8.81169006727858424E-003  2.67923921144644925E-004
   3.8724999999999996       8.83188840437367124E-003  2.69501981155237738E-004
   3.8750000000000000       8.85221977181257884E-003  2.71102103017762405E-004
   3.8775000000000004       8.87268778424909685E-003  2.72724961834000751E-004
   3.8799999999999999       8.89329623973094188E-003  2.74371267289110420E-004
   3.8824999999999998       8.91404913149627248E-003  2.76041766133964194E-004
   3.8849999999999998       8.93495066356776377E-003  2.77737244987935280E-004
   3.8874999999999997       8.95600526651869552E-003  2.79458533375475195E-004
   3.8900000000000001       8.97721761574916434E-003  2.81206507096649547E-004
   3.8925000000000005       8.99859264822429686E-003  2.82982091837193214E-004
   3.8950000000000000       9.02013558810394085E-003  2.84786267381388115E-004
   3.8975000000000000       9.04185196767230172E-003  2.86620072045569451E-004
   3.8999999999999999       9.06374760511569413E-003  2.88484606151643837E-004
   3.9024999999999999       9.08582883115415657E-003  2.90381043888297981E-004
   3.9049999999999994       9.10810222617765633E-003  2.92310630158460242E-004
   3.9075000000000006       9.13057490209693429E-003  2.94274695363905855E-004
   3.9100000000000001       9.15325430160182814E-003  2.96274655476900313E-004
   3.9125000000000001       9.17614853328117992E-003  2.98312030148673176E-004
   3.9150000000000000       9.19926623160307634E-003  3.00388446492658233E-004
   3.9175000000000000       9.22261666424160735E-003  3.02505651916499846E-004
   3.9199999999999995       9.24620979949375942E-003  3.04665526962793088E-004
   3.9224999999999999       9.27005638323516803E-003  3.06870099968989678E-004
   3.9250000000000003       9.29416802711935906E-003  3.09121563871844274E-004
   3.9275000000000002       9.31855731009808078E-003  3.11422295552940575E-004
   3.9300000000000002       9.34323789580964598E-003  3.13774878211503635E-004
   3.9325000000000001       9.36822466897901940E-003  3.16182127364686210E-004
   3.9349999999999996       9.39353389473738913E-003  3.18647121221425286E-004
   3.9375000000000000       9.41918340575585364E-003  3.21173236364489351E-004
   3.9400000000000004       9.44519279691191649E-003  3.23764189013913068E-004
   3.9424999999999999       9.47158379403986554E-003  3.26424088809728903E-004
   3.9449999999999998       9.49838043090037512E-003  3.29157494191633748E-004
   3.9474999999999998       9.52560942922463759E-003  3.31969484867784478E-004
   3.9499999999999997       9.55330084819681381E-003  3.34865756572783426E-004
   3.9525000000000001       9.58148844578396615E-003  3.37852722304585098E-004
   3.9550000000000005       9.61021049953385276E-003  3.40937650810886552E-004
   3.9575000000000000       9.63951057460704988E-003  3.44128831085759371E-004
   3.9600000000000000       9.66943880189007239E-003  3.47435791860509560E-004
   3.9624999999999999       9.70005321092192070E-003  3.50869572929146689E-004
   3.9649999999999999       9.73142163782138477E-003  3.54443085350176167E-004
   3.9674999999999994       9.76362422308582785E-003  3.58171588572393199E-004
   3.9700000000000006       9.79675679318242447E-003  3.62073336474547309E-004
   3.9725000000000001       9.83093551354575872E-003  3.66170470704645968E-004
   3.9750000000000001       9.86630365000137032E-003  3.70490295342126689E-004
   3.9775000000000000       9.90304115046691975E-003  3.75067131386784243E-004
   3.9800000000000000       9.94137943698168366E-003  3.79945140755172839E-004
   3.9824999999999995       9.98162487623423418E-003  3.85182805143492431E-004
   3.9849999999999999       1.00241981288870744E-002  3.90860427353504074E-004
   3.9875000000000003       1.00697042028714961E-002  3.97093572339044594E-004
   3.9900000000000002       1.01190709047231635E-002  4.04059544069795959E-004
   3.9925000000000002       1.01738591611054766E-002  4.12056714375911941E-004
   3.9950000000000001       1.02371104640926781E-002  4.21666655943233823E-004
   3.9974999999999996       1.03166708381508734E-002  4.34390219050149323E-004
   4.0000000000000000       1.04950499970347059E-002  4.66018365496871168E-004
   4.0025000000000004       1.04727579104931627E-002  6.34032830705503060E-004
   4.0049999999999999       1.04693593734788131E-002  7.03424848355486574E-004
   4.0075000000000003       1.04690691737903269E-002  7.56636110463976492E-004
   4.0099999999999998       1.04703886913464564E-002  8.01488673931550371E-004
   4.0125000000000002       1.04727378607798027E-002  8.41010141291584769E-004
   4.0149999999999997       1.04758193144261057E-002  8.76752127925333694E-004
   4.0175000000000001       1.04794564792514058E-002  9.09635727657373484E-004
   4.0199999999999996       1.04835343645925706E-002  9.40260662612389382E-004
   4.0225000000000000       1.04879731356452028E-002  9.69043214622114729E-004
   4.0250000000000004       1.04927146941656557E-002  9.96286266399054382E-004
   4.0274999999999999       1.04977152033903093E-002  1.02221831309253137E-003
   4.0300000000000002       1.05029406241844477E-002  1.04701675119656459E-003
   4.0324999999999998       1.05083639019396633E-002  1.07082255844471682E-003
   4.0350000000000001       1.05139631131214648E-002  1.09374996115709270E-003
   4.0374999999999996       1.05197202000006321E-002  1.11589303421923461E-003
   4.0400000000000000       1.05256200801966786E-002  1.13733034523486173E-003
   4.0425000000000004       1.05316500029399088E-002  1.15812830758617899E-003
   4.0449999999999999       1.05377990771694640E-002  1.17834365606522004E-003
   4.0475000000000003       1.05440579100139088E-002  1.19802530937613790E-003
   4.0499999999999998       1.05504183360108465E-002  1.21721579655009759E-003
   4.0525000000000002       1.05568732037846502E-002  1.23595236513541280E-003
   4.0549999999999997       1.05634162088350299E-002  1.25426785414283902E-003
   4.0579999999999998       1.05713763259359592E-002  1.27573139831640612E-003
   4.0599999999999996       1.05767448679497701E-002  1.28974894659892171E-003
   4.0625000000000000       1.05835210675222467E-002  1.30696380364389944E-003
   4.0650000000000004       1.05903663349675159E-002  1.32385691963741764E-003
   4.0674999999999999       1.05972770338688647E-002  1.34044724336682196E-003
   4.0700000000000003       1.06042498642908174E-002  1.35675197279948767E-003
   4.0724999999999998       1.06112818209726581E-002  1.37278677280108178E-003
   4.0750000000000002       1.06183701579661040E-002  1.38856595927486746E-003
   4.0774999999999997       1.06255123585434867E-002  1.40410265583950831E-003
   4.0800000000000001       1.06327061092087640E-002  1.41940892785651107E-003
   4.0824999999999996       1.06399492785003852E-002  1.43449589786289280E-003
   4.0850000000000000       1.06472398964167804E-002  1.44937384504205879E-003
   4.0875000000000004       1.06545761387401433E-002  1.46405229188211437E-003
   4.0899999999999999       1.06619563122994955E-002  1.47854007960133570E-003
   4.0925000000000002       1.06693788422744015E-002  1.49284543421309259E-003
   4.0949999999999998       1.06768422613181310E-002  1.50697602462814342E-003
   4.0975000000000001       1.06843451985835902E-002  1.52093901370843870E-003
   4.0999999999999996       1.06918863727046790E-002  1.53474110383034369E-003
   4.1025000000000000       1.06994645829300936E-002  1.54838857696979674E-003
   4.1050000000000004       1.07070787025143818E-002  1.56188733058251674E-003
   4.1074999999999999       1.07147276725622614E-002  1.57524290961631014E-003
   4.1100000000000003       1.07224104965148500E-002  1.58846053518282610E-003
   4.1124999999999998       1.07301262351977775E-002  1.60154513030471820E-003
   4.1150000000000002       1.07378740023629134E-002  1.61450134309461452E-003
   4.1174999999999997       1.07456529603872034E-002  1.62733356762970833E-003
   4.1200000000000001       1.07534623177431444E-002  1.64004596303791474E-003
   4.1224999999999996       1.07613013236165320E-002  1.65264247033066413E-003
   4.1250000000000000       1.07691692692139258E-002  1.66512682863819306E-003
   4.1275000000000004       1.07770654761728188E-002  1.67750258802282790E-003
   4.1299999999999999       1.07849893048423909E-002  1.68977312406401329E-003
   4.1325000000000003       1.07929401455391597E-002  1.70194164867396589E-003
   4.1349999999999998       1.08009174179770854E-002  1.71401122113867474E-003
   4.1375000000000002       1.08089205693601403E-002  1.72598475802717842E-003
   4.1399999999999997       1.08169490726305814E-002  1.73786504229080812E-003
   4.1425000000000001       1.08250024233387445E-002  1.74965473138634299E-003
   4.1449999999999996       1.08330801442330545E-002  1.76135636596470163E-003
   4.1475000000000000       1.08411817747827415E-002  1.77297237551388436E-003
   4.1500000000000004       1.08493068759828934E-002  1.78450508590416706E-003
   4.1524999999999999       1.08574550276673287E-002  1.79595672522041587E-003
   4.1550000000000002       1.08656258274247124E-002  1.80732942938996639E-003
   4.1574999999999998       1.08738188911416556E-002  1.81862524766093943E-003
   4.1600000000000001       1.08820338458774646E-002  1.82984614641467399E-003
   4.1624999999999996       1.08902703382806366E-002  1.84099401521993999E-003
   4.1650000000000000       1.08985280275933193E-002  1.85207066999597877E-003
   4.1675000000000004       1.09068065864448491E-002  1.86307785717724573E-003
   4.1699999999999999       1.09151057001494311E-002  1.87401725735837350E-003
   4.1725000000000003       1.09234250660503011E-002  1.88489048869776017E-003
   4.1749999999999998       1.09317643929066188E-002  1.89569911009894346E-003
   4.1775000000000002       1.09401234003198306E-002  1.90644462418734046E-003
   4.1799999999999997       1.09485018181963451E-002  1.91712848009804307E-003
   4.1825000000000001       1.09568993862438364E-002  1.92775207608922869E-003
   4.1849999999999996       1.09653158534985338E-002  1.93831676199420996E-003
   4.1875000000000000       1.09737509778813774E-002  1.94882384152421481E-003
   4.1900000000000004       1.09822045257807581E-002  1.95927457443275830E-003
   4.1924999999999999       1.09906762716599302E-002  1.96967017855164414E-003
   4.1950000000000003       1.09991659976875419E-002  1.98001183170782268E-003
   4.1974999999999998       1.10076734933892990E-002  1.99030067352938371E-003
   4.2000000000000002       1.10161985553196631E-002  2.00053780714855257E-003
   4.2024999999999997       1.10247409867519301E-002  2.01072430080862256E-003
   4.2050000000000001       1.10333005973855917E-002  2.02086118938149713E-003
   4.2074999999999996       1.10418772030697835E-002  2.03094947580167865E-003
   4.2100000000000000       1.10504706255416998E-002  2.04099013242241452E-003
   4.2125000000000004       1.10590806921791237E-002  2.05098410229894237E-003
   4.2149999999999999       1.10677072357660035E-002  2.06093230040365954E-003
   4.2175000000000002       1.10763500942703541E-002  2.07083561477753924E-003
   4.2199999999999998       1.10850091106336774E-002  2.08069490762180422E-003
   4.2225000000000001       1.10936841325711341E-002  2.09051101633364730E-003
   4.2249999999999996       1.11023750123818762E-002  2.10028475448937810E-003
   4.2275000000000000       1.11110816067688852E-002  2.11001691277833397E-003
   4.2300000000000004       1.11198037766676965E-002  2.11970825989038578E-003
   4.2324999999999999       1.11285413870835671E-002  2.12935954335994248E-003
   4.2350000000000003       1.11372943069365377E-002  2.13897149036897842E-003
   4.2374999999999998       1.11460624089138940E-002  2.14854480851142410E-003
   4.2400000000000002       1.11548455690186586E-002  2.15808018646114746E-003
   4.2424999999999997       1.11636436680341948E-002  2.16757829497504512E-003
   4.2450000000000001       1.11724565881123894E-002  2.17703978691914050E-003
   4.2474999999999996       1.11812842160234870E-002  2.18646529855198160E-003
   4.2500000000000000       1.11901264413101480E-002  2.19585544979225208E-003
   4.3262499999999999       1.14663606293750626E-002  2.46792750315517765E-003
   4.4024999999999999       1.17540715561908378E-002  2.71935576797335647E-003
   4.4787499999999998       1.20521766155755970E-002  2.95700500857728511E-003
   4.5549999999999997       1.23600956779426931E-002  3.18507348612434658E-003
   4.6312499999999996       1.26775045998798724E-002  3.40637080739275176E-003
   4.7074999999999996       1.30042220610602291E-002  3.62290600298635157E-003
   4.7837500000000004       1.33401512351940272E-002  3.83619173015915067E-003
   4.8600000000000003       1.36852471382477286E-002  4.04741552702612278E-003
   4.9362500000000002       1.40394971667513503E-002  4.25754262361067396E-003
   5.0125000000000002       1.44029089212200125E-002  4.46738086762137922E-003
   5.0887500000000001       1.47755022914464480E-002  4.67762343698097105E-003
   5.1650000000000000       1.51573041422132966E-002  4.88887789883007094E-003
   5.2412500000000000       1.55483446636542118E-002  5.10168654722809554E-003
   5.3174999999999999       1.59486548073230379E-002  5.31654097866687131E-003
   5.3937499999999998       1.63582644581562915E-002  5.53389275384797048E-003
   5.4699999999999998       1.67772011147286661E-002  5.75416133455665998E-003
   5.5462499999999997       1.72054889282894329E-002  5.97774008237945791E-003
   5.6224999999999996       1.76431479997378529E-002  6.20500085258111466E-003
   5.6987500000000004       1.80901938651053459E-002  6.43629755249391488E-003
   5.7750000000000004       1.85466371208573080E-002  6.67196892515607796E-003
   5.8512500000000003       1.90124831543195087E-002  6.91234074545131905E-003
   5.9275000000000002       1.94877319541315076E-002  7.15772756532714102E-003
   6.0037500000000001       1.99723779815079161E-002  7.40843410881711004E-003
   6.0800000000000001       2.04664100936780453E-002  7.66475639442952376E-003
   6.1562500000000000       2.09698114878103525E-002  7.92698263429455520E-003
   6.2324999999999999       2.14825597275740826E-002  8.19539398031325639E-003
   6.3087499999999999       2.20046267033138267E-002  8.47026509757093510E-003
   6.3849999999999998       2.25359786957925641E-002  8.75186465723171853E-003
   6.4612499999999997       2.30765764173597419E-002  9.04045572390856436E-003
   6.5375000000000005       2.36263750725068875E-002  9.33629607095009216E-003
   6.6137499999999996       2.41853244300376073E-002  9.63963843493920516E-003
   6.6900000000000013       2.47533689045900604E-002  9.95073071999766356E-003
   6.7662500000000003       2.53304476461132765E-002  1.02698161606626145E-002
   6.8425000000000002       2.59164946361656427E-002  1.05971334505021875E-002
   6.9187500000000002       2.65114387849674712E-002  1.09329168402446976E-002
   6.9949999999999992       2.71152040591620992E-002  1.12773962229476884E-002
   7.0712500000000000       2.77277095632021964E-002  1.16307971788303221E-002
   7.1475000000000000       2.83488696753026632E-002  1.19933410248279585E-002
   7.2237500000000008       2.89785941617295775E-002  1.23652448406504668E-002
   7.2999999999999998       2.96167882992065881E-002  1.27467214861052662E-002
   7.3762499999999998       3.02633530000842380E-002  1.31379796096751343E-002
   7.4524999999999997       3.09181849399651730E-002  1.35392236500839654E-002
   7.5287499999999987       3.15811766875093297E-002  1.39506538323296413E-002
   7.6050000000000004       3.22522168361681488E-002  1.43724661594509980E-002
   7.6812499999999995       3.29311901376179161E-002  1.48048524011174069E-002
   7.7575000000000003       3.36179776366764896E-002  1.52480000799787140E-002
   7.8337500000000002       3.43124568075020009E-002  1.57020924565860025E-002
   7.9100000000000010       3.50145016908787673E-002  1.61673085135836045E-002
   7.9862500000000001       3.57239830324045313E-002  1.66438229397787261E-002
   8.0625000000000000       3.64407684213966104E-002  1.71318061146119756E-002
   8.1387499999999999       3.71647224303407533E-002  1.76314240934798451E-002
   8.2149999999999999       3.78957067547113710E-002  1.81428385942962594E-002
   8.2912499999999998       3.86335803529976388E-002  1.86662069856245380E-002
   8.3674999999999997       3.93781995867766785E-002  1.92016822766632664E-002
   8.4437499999999996       4.01294183606813737E-002  1.97494131093292578E-002
   8.5199999999999996       4.08870882621155327E-002  2.03095437526462815E-002
   8.5962499999999995       4.16510587005724520E-002  2.08822140996201729E-002
   8.6724999999999994       4.24211770402525626E-002  2.14675596636365942E-002
   8.7487499999999994       4.31972887626218896E-002  2.20657115930977012E-002
   8.8249999999999993       4.39792375672312941E-002  2.26767966582304310E-002
   8.9012499999999992       4.47668655321172976E-002  2.33009372713234748E-002
   8.9774999999999991       4.55600132429636734E-002  2.39382514948493150E-002
   9.0537500000000009       4.63585199269819781E-002  2.45888530556261364E-002
   9.1300000000000008       4.71622235853929248E-002  2.52528513620263184E-002
   9.2062500000000007       4.79709611243892761E-002  2.59303515242235612E-002
   9.2825000000000006       4.87845684844745928E-002  2.66214543774622898E-002
   9.3587500000000006       4.96028807680817183E-002  2.73262565083293371E-002
   9.4350000000000005       5.04257323653797621E-002  2.80448502840076989E-002
   9.5112500000000004       5.12529570781764879E-002  2.87773238844920669E-002
   9.5875000000000004       5.20843882418172144E-002  2.95237613377430375E-002
   9.6637500000000003       5.29198588449730986E-002  3.02842425577474622E-002
   9.7400000000000002       5.37592016472043244E-002  3.10588433854368830E-002
   9.8162500000000001       5.46022492941843976E-002  3.18476356323964746E-002
   9.8925000000000001       5.54488344304767192E-002  3.26506871272737795E-002
   9.9687500000000000       5.62987898249019264E-002  3.34680617737741493E-002
   10.045000000000000       5.71519484180175175E-002  3.42998195664669381E-002
   10.121200000000000       5.80075811187733548E-002  3.51454570715485567E-002
   10.197500000000000       5.88672088235132757E-002  3.60067055699734989E-002
   10.273800000000000       5.97295445514448298E-002  3.68825135981563773E-002
   10.350000000000000       6.05932877091520106E-002  3.77717497124952159E-002
   10.426200000000000       6.14594026499453716E-002  3.86755935905583256E-002
   10.502500000000000       6.23288669878215087E-002  3.95952980872208843E-002
   10.578799999999999       6.32003825597138857E-002  4.05297211890038728E-002
   10.654999999999999       6.40726414513203002E-002  4.14776403662722309E-002
   10.731199999999999       6.49466242057998577E-002  4.24402983344019519E-002
   10.807499999999999       6.58233215673823951E-002  4.34190119530816140E-002
   10.883699999999999       6.67002773255415821E-002  4.44112370814643415E-002
   10.960000000000001       6.75796360342827973E-002  4.54195962078270607E-002
   11.036300000000001       6.84600917486353489E-002  4.64428121230258326E-002
   11.112500000000001       6.93403342033849374E-002  4.74795268029836806E-002
   11.188800000000001       7.02225208692909830E-002  4.85324706309134338E-002
   11.265000000000001       7.11041882745347964E-002  4.95988901287887224E-002
   11.341200000000001       7.19863428633121666E-002  5.06801593697268349E-002
   11.417500000000000       7.28699953082529994E-002  5.17777277582644330E-002
   11.493800000000000       7.37538417424211806E-002  5.28901846672973630E-002
   11.570000000000000       7.46365790537293211E-002  5.40160389590034831E-002
   11.646200000000000       7.55192232197465368E-002  5.51567326224592924E-002
   11.722500000000000       7.64027917002904899E-002  5.63137833238197966E-002
   11.798800000000000       7.72859867679312335E-002  5.74856928129578448E-002
   11.875000000000000       7.81675149107283335E-002  5.86708830403533527E-002
   11.951200000000000       7.90483992958566223E-002  5.98708651464805383E-002
   12.027500000000000       7.99296617216474214E-002  6.10872259448265315E-002
   12.103800000000000       8.08100146099964139E-002  6.23183813261016101E-002
   12.180000000000000       8.16881772166171277E-002  6.35626678086562702E-002
   12.256200000000000       8.25651775291935813E-002  6.48216667251284573E-002
   12.332500000000000       8.34420396518081586E-002  6.60970350658174055E-002
   12.408799999999999       8.43174889847946030E-002  6.73871041625821454E-002
   12.484999999999999       8.51902608041910786E-002  6.86901270345987858E-002
   12.561199999999999       8.60613855514505005E-002  7.00077560548017924E-002
   12.637499999999999       8.69318872070452414E-002  7.13417189311661010E-002
   12.713699999999999       8.77993703425764827E-002  7.26884875610271375E-002
   12.789999999999999       8.86660001797424102E-002  7.40515640248404911E-002
   12.866299999999999       8.95305274850770327E-002  7.54291565381395718E-002
   12.942500000000003       9.03917162550309239E-002  7.68193961790287067E-002
   13.018800000000001       9.12517218320447049E-002  7.82258959317030378E-002
   13.095000000000001       9.21081873423517522E-002  7.96449322415472005E-002
   13.171199999999999       9.29621411936343012E-002  8.10783014577303313E-002
   13.247500000000000       9.38146007695667000E-002  8.25278743763618039E-002
   13.323800000000002       9.46643475022148073E-002  8.39917401414140702E-002
   13.400000000000000       9.55101791972613051E-002  8.54679123176650124E-002
   13.476200000000000       9.63531198485257923E-002  8.69582598413708718E-002
   13.552499999999998       9.71941804285943317E-002  8.84647255593435239E-002
   13.628800000000000       9.80321653407551508E-002  8.99853215874186901E-002
   13.705000000000000       9.88658971989182789E-002  9.15179855542436194E-002
   13.781200000000000       9.96963934470656149E-002  9.30646592208766305E-002
   13.857500000000000       0.10052465666568927       9.46273576611695172E-002
   13.933799999999998       0.10134951587197331       9.62040177853366457E-002
   14.010000000000002       0.10216982001259893       9.77925031995358768E-002
   14.086200000000000       0.10298657792271881       9.93948285975783663E-002
   14.162500000000000       0.10380078186829522       0.10101308132671383     
   14.238799999999999       0.10461128695392541       0.10264512495192488     
   14.315000000000000       0.10541696967624591       0.10428875085066037     
   14.391200000000000       0.10621882830780997       0.10594604665348946     
   14.467499999999999       0.10701784300265380       0.10761917196326370     
   14.543799999999999       0.10781289614376109       0.10930591875263262     
   14.619999999999997       0.10860289278544598       0.11100400789664069     
   14.696200000000001       0.10938881877641587       0.11271559986611082     
   14.772500000000001       0.11017164050688201       0.11444292647943967     
   14.848799999999999       0.11095026858485484       0.11618370976354375     
   14.924999999999999       0.11172363741571602       0.11793560171258415     
   15.001200000000003       0.11249271873607897       0.11970083553597155     
   15.077500000000001       0.11325846351229842       0.12148171505592177     
   15.153800000000000       0.11401981138011300       0.12327589395182934     
   15.230000000000000       0.11477572670128067       0.12508095683596224     
   15.306200000000000       0.11552716547643839       0.12689920944442787     
   15.382500000000002       0.11627506176723879       0.12873302741763848     
   15.458800000000000       0.11701838491588491       0.13057999763346687     
   15.535000000000000       0.11775612961534504       0.13243763862358765     
   15.611199999999998       0.11848923466776508       0.13430832845584523     
   15.687500000000000       0.11921861598132412       0.13619451452756862     
   15.763800000000002       0.11994327280455865       0.13809371798972836     
   15.840000000000000       0.12066223057791850       0.14000339267308473     
   15.916200000000000       0.12137640966232309       0.14192598889317545     
   15.992499999999998       0.12208670621298508       0.14386402521312949     
   16.068800000000000       0.12279214993355271       0.14581495854503523     
   16.145000000000000       0.12349179723952790       0.14777617919586561     
   16.221200000000000       0.12418654805039779       0.14975020860022609     
   16.297499999999999       0.12487727877510328       0.15173963765996576     
   16.373799999999999       0.12556304937020646       0.15374185967074908     
   16.449999999999999       0.12624294673258615       0.15575420169969156     
   16.526199999999999       0.12691785042153916       0.15777925753765087     
   16.602499999999999       0.12758861475027744       0.15981968871536459     
   16.678799999999999       0.12825433041012549       0.16187282632945471     
   16.754999999999999       0.12891411506257405       0.16393593539222900     
   16.831199999999999       0.12956882589998855       0.16601168066963104     
   16.907499999999999       0.13021929557881626       0.16810279593684857     
   16.983799999999999       0.13086464464710218       0.17020654979710190     
   17.059999999999999       0.13150402184198098       0.17232014641360832     
   17.136199999999999       0.13213826171970786       0.17444632222926446     
   17.212499999999999       0.13276817291960702       0.17658788128075026     
   17.288799999999998       0.13339290638345741       0.17874203109001366     
   17.364999999999998       0.13401164157097051       0.18090591526605990     
   17.441199999999998       0.13462518933172551       0.18308234152746036     
   17.517499999999998       0.13523433402323692       0.18527418478704824     
   17.593800000000002       0.13583825714961559       0.18747859243130557     
   17.670000000000002       0.13643616831975452       0.18969264742827280     
   17.746200000000002       0.13702885376594667       0.19191922852744259     
   17.822500000000002       0.13761707329874345       0.19416128217109632     
   17.898800000000001       0.13820003828903213       0.19641589531281323     
   17.975000000000001       0.13877698829882312       0.19868009058915262     
   18.051200000000001       0.13934868465007388       0.20095681836129800     
   18.127500000000001       0.13991586172409903       0.20324909639431007     
   18.203800000000001       0.14047776039798673       0.20555395123954198     
   18.280000000000001       0.14103365005025892       0.20786834549913674     
   18.356200000000001       0.14158426633762239       0.21019530106304524     
   18.432500000000001       0.14213031756034256       0.21253790710088311     
   18.508800000000001       0.14267107444597399       0.21489313073452537     
   18.585000000000001       0.14320583542538462       0.21725787380495931     
   18.661200000000001       0.14373531003019627       0.21963523007900293     
   18.737500000000001       0.14426018029904100       0.22202836095010431     
   18.813800000000001       0.14477974580145322       0.22443417298784885     
   18.890000000000001       0.14529333417808055       0.22684950778562107     
   18.966200000000001       0.14580162827113577       0.22927753120476854     
   19.042500000000000       0.14630528333730899       0.23172147721632885     
   19.118800000000000       0.14680362768298008       0.23417819192835146     
   19.195000000000000       0.14729601766931433       0.23664445610591284     
   19.271200000000000       0.14778310908189843       0.23912350825262185     
   19.347500000000000       0.14826552988010497       0.24161865531301838     
   19.423700000000000       0.14874201503709819       0.24412338718929941     
   19.500000000000000       0.14921381467746300       0.24664430967077708     
   19.576300000000000       0.14968029958936152       0.24917817741461168     
   19.652500000000000       0.15014086845289901       0.25172167875075646     
   19.728800000000000       0.15059672976465649       0.25428152582952290     
   19.805000000000000       0.15104668826467602       0.25685104646172735     
   19.881200000000000       0.15149134453544549       0.25943362636067768     
   19.957500000000000       0.15193127128289541       0.26203272136339539     


==> anc/M0_3_7_v2.dat <==
  2.12500000000000015E-002  1.71546077286209688E-007  8.32752505798772941E-011
  4.49999999999999983E-002  7.99237798321470823E-007  5.73557181376523089E-009
  6.87500000000000056E-002  1.86824686003812486E-006  1.34645006523720800E-008
  9.24999999999999989E-002  3.38697675462028995E-006  2.45150029835339334E-008
  0.11625000000000002       5.35743132429753839E-006  3.89447242806657571E-008
  0.14000000000000001       7.78163333322447121E-006  5.68124733854338141E-008
  0.16375000000000001       1.06616247814438085E-005  7.81782514946937483E-008
  0.18750000000000000       1.39994672264537165E-005  1.03103282026018851E-007
  0.21124999999999999       1.77972421126195571E-005  1.31650041393522197E-007
  0.23499999999999999       2.20570511086794689E-005  1.63882290727004624E-007
  0.25874999999999998       2.67810164536029555E-005  1.99865108568870548E-007
  0.28249999999999997       3.19712813110717095E-005  2.39664924584703228E-007
  0.30625000000000002       3.76300101328627196E-005  2.83349554324955855E-007
  0.33000000000000002       4.37593890314246070E-005  3.30988235076813267E-007
  0.35375000000000001       5.03616261619500502E-005  3.82651662846965498E-007
  0.37750000000000000       5.74389521140194562E-005  4.38412030516022978E-007
  0.40125000000000000       6.49936203145067980E-005  4.98343067219355920E-007
  0.42499999999999999       7.30279074388501671E-005  5.62520078976054384E-007
  0.44874999999999998       8.15441138351535470E-005  6.31019990645748549E-007
  0.47249999999999992       9.05445639585488387E-005  7.03921389241507757E-007
  0.49625000000000008       1.00031606817325980E-004  7.81304568660254230E-007
  0.52000000000000002       1.10007616431055024E-004  8.63251575884611405E-007
  0.54374999999999996       1.20474992301117874E-004  9.49846258713987765E-007
  0.56750000000000000       1.31436159894085920E-004  1.04117431508537518E-006
  0.59125000000000005       1.42893571151838907E-004  1.13732334415409634E-006
  0.61499999999999999       1.54849704949986793E-004  1.23838289857318347E-006
  0.63875000000000004       1.67307067698197934E-004  1.34444453957500418E-006
  0.66249999999999998       1.80268193830851247E-004  1.45560189292633891E-006
  0.68625000000000003       1.93735646373730474E-004  1.57195070730193756E-006
  0.70999999999999996       2.07712017514758638E-004  1.69358891458102182E-006
  0.73375000000000001       2.22199929191215282E-004  1.82061669224405282E-006
  0.75749999999999995       2.37202033694050937E-004  1.95313652795749243E-006
  0.78125000000000000       2.52721014289945334E-004  2.09125328643820820E-006
  0.80500000000000016       2.68759585861780455E-004  2.23507427869409911E-006
  0.82875000000000010       2.85320495568236064E-004  2.38470933374195267E-006
  0.85250000000000004       3.02406523523244359E-004  2.54027087290874931E-006
  0.87624999999999997       3.20020483496076958E-004  2.70187398682806724E-006
  0.90000000000000002       3.38165223632873367E-004  2.86963651524858090E-006
  0.92374999999999996       3.56843627200458696E-004  3.04367912977801307E-006
  0.94750000000000001       3.76058613353342532E-004  3.22412541969193630E-006
  0.97124999999999995       3.95813137924825437E-004  3.41110198094362162E-006
  0.99500000000000000       4.16110194243198104E-004  3.60473850851837009E-006
   1.0187500000000000       4.36952815181944191E-004  3.80516790280177072E-006
   1.0425000000000000       4.58344069287389101E-004  4.01252632784899003E-006
   1.0662499999999999       4.80287068659257727E-004  4.22695337534857046E-006
   1.0900000000000001       5.02784965331928044E-004  4.44859213252059397E-006
   1.1137500000000000       5.25840953255918178E-004  4.67758930247143509E-006
   1.1375000000000000       5.49458269434296553E-004  4.91409532136994880E-006
   1.1612499999999999       5.73640194850482039E-004  5.15826447807553873E-006
   1.1850000000000001       5.98390055550362780E-004  5.41025503962293573E-006
   1.2087500000000000       6.23711223737297778E-004  5.67022938153508437E-006
   1.2324999999999999       6.49607118905180477E-004  5.93835412341505831E-006
   1.2562500000000001       6.76081209011259940E-004  6.21480027007431328E-006
   1.2800000000000000       7.03137011690517315E-004  6.49974335846981164E-006
   1.3037500000000000       7.30778095513485212E-004  6.79336361073779700E-006
   1.3274999999999999       7.59008081289509989E-004  7.09584609362891785E-006
   1.3512500000000001       7.87830643417560114E-004  7.40738088466782207E-006
   1.3750000000000000       8.17249511286809584E-004  7.72816324537869948E-006
   1.3987499999999999       8.47268470729349576E-004  8.05839380193959296E-006
   1.4225000000000001       8.77891365527515917E-004  8.39827873364947644E-006
   1.4462500000000000       9.09122098978463068E-004  8.74802996961600017E-006
   1.4700000000000000       9.40964635518776573E-004  9.10786539409683970E-006
   1.4937499999999999       9.73423002412068870E-004  9.47800906095410805E-006
   1.5175000000000001       1.00650129150269322E-003  9.85869141771067403E-006
   1.5412500000000000       1.04020366103888440E-003  1.02501495397277620E-005
   1.5649999999999999       1.07453433756885528E-003  1.06526273750561068E-005
   1.5887500000000001       1.10949761791357261E-003  1.10663760005495929E-005
   1.6125000000000000       1.14509787122018831E-003  1.14916538898671071E-005
   1.6362500000000000       1.18133954110033858E-003  1.19287271940309523E-005
   1.6599999999999999       1.21822714785779752E-003  1.23778700352533572E-005
   1.6837500000000001       1.25576529081025375E-003  1.28393648147909508E-005
   1.7075000000000000       1.29395865071029337E-003  1.33135025356383394E-005
   1.7312500000000000       1.33281199227100401E-003  1.38005831409272274E-005
   1.7549999999999999       1.37233016680196910E-003  1.43009158689575412E-005
   1.7787500000000001       1.41251811496181543E-003  1.48148196258515921E-005
   1.8025000000000000       1.45338086963388356E-003  1.53426233768920777E-005
   1.8262499999999999       1.49492355893205927E-003  1.58846665576806116E-005
   1.8499999999999999       1.53715140934425820E-003  1.64412995063347696E-005
   1.8737499999999998       1.58006974902162481E-003  1.70128839180310028E-005
   1.8974999999999997       1.62368401122203287E-003  1.75997933232965260E-005
   1.9212499999999997       1.66799973791712615E-003  1.82024135915572793E-005
   1.9450000000000001       1.71302258357278279E-003  1.88211434615635938E-005
   1.9687500000000000       1.75875831911362292E-003  1.94563951004375300E-005
   1.9924999999999999       1.80521283608297482E-003  2.01085946932203185E-005
   2.0162499999999999       1.85239215101054848E-003  2.07781830649448491E-005
   2.0400000000000000       1.90030241000102552E-003  2.14656163374175197E-005
   2.0637500000000002       1.94894989355776961E-003  2.21713666230673118E-005
   2.0874999999999999       1.99834102165698810E-003  2.28959227584112229E-005
   2.1112500000000001       2.04848235908886706E-003  2.36397910798926005E-005
   2.1349999999999998       2.09938062108353972E-003  2.44034962450760678E-005
   2.1587499999999999       2.15104267924118905E-003  2.51875821024343438E-005
   2.1825000000000001       2.20347556778717176E-003  2.59926126132348270E-005
   2.2062499999999998       2.25668649017478264E-003  2.68191728293351788E-005
   2.2300000000000000       2.31068282606021903E-003  2.76678699310293337E-005
   2.2537500000000001       2.36547213867633211E-003  2.85393343294489274E-005
   2.2774999999999999       2.42106218263416330E-003  2.94342208384289034E-005
   2.3012500000000000       2.47746091218371475E-003  3.03532099211887410E-005
   2.3250000000000002       2.53467648996826824E-003  3.12970090176733085E-005
   2.3487499999999999       2.59271729630965826E-003  3.22663539589397195E-005
   2.3725000000000001       2.65159193906534070E-003  3.32620104755811241E-005
   2.3962500000000002       2.71130926410188258E-003  3.42847758078443910E-005
   2.4199999999999999       2.77187836643378281E-003  3.53354804258467894E-005
   2.4437500000000001       2.83330860208116367E-003  3.64149898691205234E-005
   2.4674999999999998       2.89560960070514182E-003  3.75242067156416831E-005
   2.4912500000000000       2.95879127908551609E-003  3.86640726915289651E-005
   2.5150000000000001       3.02286385551189937E-003  3.98355709337533864E-005
   2.5387499999999998       3.08783786516672945E-003  4.10397284194931715E-005
   2.5625000000000000       3.15372417658676312E-003  4.22776185772204876E-005
   2.5862500000000002       3.22053400929877415E-003  4.35503640962394469E-005
   2.6099999999999999       3.28827895273557788E-003  4.48591399532348586E-005
   2.6337500000000000       3.35697098655004210E-003  4.62051766764702633E-005
   2.6575000000000002       3.42662250245790367E-003  4.75897638706205601E-005
   2.6812499999999999       3.49724632775509810E-003  4.90142540278903319E-005
   2.7050000000000001       3.56885575067206109E-003  5.04800666540930026E-005
   2.7287499999999998       3.64146454774671958E-003  5.19886927418107713E-005
   2.7524999999999999       3.71508701341959589E-003  5.35416996266812223E-005
   2.7762500000000001       3.78973799207940783E-003  5.51407362673537836E-005
   2.7999999999999998       3.86543291281601963E-003  5.67875389948066696E-005
   2.8237500000000000       3.94218782717032420E-003  5.84839377826358228E-005
   2.8475000000000001       4.02001945020822021E-003  6.02318630967489169E-005
   2.8712499999999999       4.09894520528932688E-003  6.20333533907795916E-005
   2.8950000000000000       4.17898327295123523E-003  6.38905633226687173E-005
   2.9187500000000002       4.26015264378419925E-003  6.58057727691396918E-005
   2.9424999999999999       4.34247317945138291E-003  6.77813967921352616E-005
   2.9662500000000001       4.42596567439535425E-003  6.98199965460111476E-005
   2.9900000000000002       4.51065192554214647E-003  7.19242913546294394E-005
   3.0137499999999999       4.59655481516189641E-003  7.40971721796462515E-005
   3.0375000000000001       4.68369838751145611E-003  7.63417163293027523E-005
   3.0612499999999998       4.77210797066551611E-003  7.86612044200845766E-005
   3.0850000000000000       4.86181024570523767E-003  8.10591382198873561E-005
   3.1087500000000001       4.95283339006128386E-003  8.35392616774017940E-005
   3.1324999999999998       5.04520720405049299E-003  8.61055839604136245E-005
   3.1562500000000000       5.13896325954511183E-003  8.87624054787826183E-005
   3.1800000000000002       5.23413506712961610E-003  9.15143472444059504E-005
   3.2037499999999999       5.33075826466679857E-003  9.43663841043819652E-005
   3.2275000000000000       5.42887083075968384E-003  9.73238824883431873E-005
   3.2512500000000006       5.52851332729118426E-003  1.00392643440032955E-004
   3.2749999999999999       5.62972917608440225E-003  1.03578951863243936E-004
   3.2987500000000005       5.73256497579933532E-003  1.06889633111941751E-004
   3.3224999999999998       5.83707086652763413E-003  1.10332118305234668E-004
   3.3462500000000004       5.94330095124818731E-003  1.13914520065244390E-004
   3.3700000000000001       6.05131378547188199E-003  1.17645720780562869E-004
   3.3937500000000003       6.16117295238243368E-003  1.21535476081220190E-004
   3.4175000000000000       6.27294772221762952E-003  1.25594536449385921E-004
   3.4412500000000001       6.38671386520853548E-003  1.29834792066326539E-004
   3.4649999999999999       6.50255457954746797E-003  1.34269444922951683E-004
   3.4887500000000000       6.62056165438602243E-003  1.38913216766080647E-004
   3.5124999999999997       6.74083678643861654E-003  1.43782599245587600E-004
   3.5362499999999999       6.86349330323188147E-003  1.48896162085594030E-004
   3.5599999999999996       6.98865818694015869E-003  1.54274931264753010E-004
   3.5837500000000002       7.11647463875169240E-003  1.59942861403982481E-004
   3.6074999999999995       7.24710528565098312E-003  1.65927430926973533E-004
   3.6312500000000001       7.38073627046631139E-003  1.72260402051690613E-004
   3.6549999999999994       7.51758252776173110E-003  1.78978804720456253E-004
   3.6787500000000000       7.65789473117112728E-003  1.86126231599465571E-004
   3.7025000000000001       7.80196855390961549E-003  1.93754572163404629E-004
   3.7262499999999998       7.95015728156878675E-003  2.01926383148055984E-004
   3.7500000000000000       8.10288949065916288E-003  2.10718208807132105E-004
   3.7525000000000004       8.11925136757434690E-003  2.11683416021545717E-004
   3.7549999999999999       8.13567002082957701E-003  2.12656651421142429E-004
   3.7574999999999998       8.15214616068409177E-003  2.13638043548805963E-004
   3.7599999999999998       8.16868051518220353E-003  2.14627724276495038E-004
   3.7624999999999997       8.18527383079581915E-003  2.15625828926725732E-004
   3.7650000000000001       8.20192687309715708E-003  2.16632496399805289E-004
   3.7675000000000005       8.21864043481052020E-003  2.17647869501731884E-004
   3.7700000000000000       8.23541530718403456E-003  2.18672094306797610E-004
   3.7725000000000000       8.25225232478472674E-003  2.19705321468432953E-004
   3.7749999999999999       8.26915233698499730E-003  2.20747705598009416E-004
   3.7774999999999999       8.28611620925820413E-003  2.21799405435669421E-004
   3.7799999999999994       8.30314485154211648E-003  2.22860584754820077E-004
   3.7825000000000006       8.32023917808690991E-003  2.23931411442115995E-004
   3.7850000000000001       8.33740013577246794E-003  2.25012058415141722E-004
   3.7875000000000001       8.35462869833664828E-003  2.26102703638050709E-004
   3.7900000000000000       8.37192586747287880E-003  2.27203530329583267E-004
   3.7925000000000000       8.38929267398647212E-003  2.28314727182246164E-004
   3.7949999999999995       8.40673017901342155E-003  2.29436488593389506E-004
   3.7974999999999999       8.42423947530594741E-003  2.30569014908984631E-004
   3.8000000000000003       8.44182168858927627E-003  2.31712512680962726E-004
   3.8025000000000002       8.45947797899457114E-003  2.32867194939052657E-004
   3.8050000000000002       8.47720954257330343E-003  2.34033281478125530E-004
   3.8075000000000001       8.49501761289886068E-003  2.35210999162145185E-004
   3.8099999999999996       8.51290346276147372E-003  2.36400582245908090E-004
   3.8125000000000000       8.53086840596343522E-003  2.37602272715871918E-004
   3.8150000000000004       8.54891379922174781E-003  2.38816320651463428E-004
   3.8174999999999999       8.56704104418636210E-003  2.40042984608401230E-004
   3.8199999999999998       8.58525159570002264E-003  2.41282532197621094E-004
   3.8224999999999998       8.60354693964674941E-003  2.42535239831760078E-004
   3.8249999999999997       8.62192863195203676E-003  2.43801394211590053E-004
   3.8275000000000001       8.64039827681199052E-003  2.45081292132913204E-004
   3.8300000000000005       8.65895753551361794E-003  2.46375241178405926E-004
   3.8325000000000000       8.67760812935964958E-003  2.47683560273784676E-004
   3.8350000000000000       8.69635184278973877E-003  2.49006580281414737E-004
   3.8374999999999999       8.71519052671420984E-003  2.50344644634482242E-004
   3.8399999999999999       8.73412610207864419E-003  2.51698110015180195E-004
   3.8424999999999994       8.75316056367885474E-003  2.53067347080695559E-004
   3.8450000000000006       8.77229598424842869E-003  2.54452741241191862E-004
   3.8475000000000001       8.79153451884278139E-003  2.55854693494395719E-004
   3.8500000000000001       8.81087840954677438E-003  2.57273621321938480E-004
   3.8525000000000000       8.83032999053535474E-003  2.58709959653094220E-004
   3.8550000000000000       8.84989169352034741E-003  2.60164161902253226E-004
   3.8574999999999995       8.86956605362002048E-003  2.61636701087119444E-004
   3.8599999999999999       8.88935571569234202E-003  2.63128071035471564E-004
   3.8625000000000003       8.90926344117750485E-003  2.64638787689198084E-004
   3.8650000000000002       8.92929211550084513E-003  2.66169390515385239E-004
   3.8675000000000002       8.94944475609330513E-003  2.67720444035396171E-004
   3.8700000000000001       8.96972452109373597E-003  2.69292539484236658E-004
   3.8724999999999996       8.99013471880531420E-003  2.70886296614040371E-004
   3.8750000000000000       9.01067881798768046E-003  2.72502365657290350E-004
   3.8775000000000004       9.03136045907696784E-003  2.74141429467411385E-004
   3.8799999999999999       9.05218346643819893E-003  2.75804205856745378E-004
   3.8824999999999998       9.07315185408760078E-003  2.77491449919698655E-004
   3.8849999999999998       9.09426987091702284E-003  2.79203957769724698E-004
   3.8874999999999997       9.11554197129901649E-003  2.80942568229271749E-004
   3.8900000000000001       9.13697286300542075E-003  2.82708167138811584E-004
   3.8925000000000005       9.15856751927642335E-003  2.84501690865549440E-004
   3.8950000000000000       9.18033119812136644E-003  2.86324130361238316E-004
   3.8975000000000000       9.20226947656604434E-003  2.88176536058279431E-004
   3.8999999999999999       9.22438825917071790E-003  2.90060022386521101E-004
   3.9024999999999999       9.24669382322532672E-003  2.91975773914024102E-004
   3.9049999999999994       9.26919283752856982E-003  2.93925051209802460E-004
   3.9075000000000006       9.29189243089745265E-003  2.95909198905512736E-004
   3.9100000000000001       9.31480018791852257E-003  2.97929652175750145E-004
   3.9125000000000001       9.33792422606852940E-003  2.99987946624395067E-004
   3.9150000000000000       9.36127324845439750E-003  3.02085728369900694E-004
   3.9175000000000000       9.38485657288021941E-003  3.04224764479328711E-004
   3.9199999999999995       9.40868424567496350E-003  3.06406957437495070E-004
   3.9224999999999999       9.43276708857595375E-003  3.08634358992921232E-004
   3.9250000000000003       9.45711679519915804E-003  3.10909187403685344E-004
   3.9275000000000002       9.48174603327330695E-003  3.13233847008217417E-004
   3.9300000000000002       9.50666856285346806E-003  3.15610950858697357E-004
   3.9325000000000001       9.53189937367989078E-003  3.18043347024270489E-004
   3.9349999999999996       9.55745484561721509E-003  3.20534149318888232E-004
   3.9375000000000000       9.58335293710307207E-003  3.23086773399323957E-004
   3.9400000000000004       9.60961340782981281E-003  3.25704979427418248E-004
   3.9424999999999999       9.63625808358778424E-003  3.28392922817777376E-004
   3.9449999999999998       9.66331117346542166E-003  3.31155215027278179E-004
   3.9474999999999998       9.69079965265091589E-003  3.33996996928154807E-004
   3.9499999999999997       9.71875361085294473E-003  3.36924024034594683E-004
   3.9525000000000001       9.74720706901402618E-003  3.39942784576005162E-004
   3.9550000000000005       9.77619922506939472E-003  3.43060654457469946E-004
   3.9575000000000000       9.80577309660883405E-003  3.46285989194364925E-004
   3.9600000000000000       9.83597946408123862E-003  3.49628438607696380E-004
   3.9624999999999999       9.86687680084257467E-003  3.53099172153644152E-004
   3.9649999999999999       9.89853340259279346E-003  3.56711250523567935E-004
   3.9674999999999994       9.93102997330187927E-003  3.60480110849496131E-004
   3.9700000000000006       9.96446301299164401E-003  3.64424219686044386E-004
   3.9725000000000001       9.99894953134100942E-003  3.68565977855606444E-004
   3.9750000000000001       1.00346337518511224E-002  3.72933006127415133E-004
   3.9775000000000000       1.00716968739801311E-002  3.77560025644137730E-004
   3.9800000000000000       1.01103719928205948E-002  3.82491715960385753E-004
   3.9824999999999995       1.01509676820073294E-002  3.87787244498237797E-004
   3.9849999999999999       1.01939074189620910E-002  3.93527848071499543E-004
   3.9875000000000003       1.02398004496121950E-002  3.99830443891106000E-004
   3.9900000000000002       1.02895812153450047E-002  4.06874417602974385E-004
   3.9925000000000002       1.03448215735864983E-002  4.14961637826780745E-004
   3.9950000000000001       1.04085842184615876E-002  4.24680494420815846E-004
   3.9974999999999996       1.04887701446244579E-002  4.37549456789138817E-004
   4.0000000000000000       1.06684641572294871E-002  4.69544978978454091E-004
   4.0025000000000004       1.06459345218571592E-002  6.38727931749469529E-004
   4.0049999999999999       1.06425183203328385E-002  7.08598620283929751E-004
   4.0075000000000003       1.06422470309691462E-002  7.62175584320412829E-004
   4.0099999999999998       1.06436043858512738E-002  8.07335572644733344E-004
   4.0125000000000002       1.06460034780903341E-002  8.47127349308310611E-004
   4.0149999999999997       1.06491434308920094E-002  8.83113371321841154E-004
   4.0175000000000001       1.06528455826917258E-002  9.16221166145194765E-004
   4.0199999999999996       1.06569935851221140E-002  9.47054643870967627E-004
   4.0225000000000000       1.06615066568553560E-002  9.76032992162572418E-004
   4.0250000000000004       1.06663260106127453E-002  1.00346120739771812E-003
   4.0274999999999999       1.06714072891936837E-002  1.02956937880949130E-003
   4.0300000000000002       1.06767160470181872E-002  1.05453613994386749E-003
   4.0324999999999998       1.06822249132802905E-002  1.07850345205743182E-003
   4.0350000000000001       1.06879116970082354E-002  1.10158633706131256E-003
   4.0374999999999996       1.06937581269106394E-002  1.12387952558267367E-003
   4.0400000000000000       1.06997489382425030E-002  1.14546213233478536E-003
   4.0425000000000004       1.07058712321282581E-002  1.16640103371492914E-003
   4.0449999999999999       1.07121139834313629E-002  1.18675335915848119E-003
   4.0475000000000003       1.07184676870563447E-002  1.20656836793329959E-003
   4.0499999999999998       1.07249240791768112E-002  1.22588888499972591E-003
   4.0525000000000002       1.07314759211580586E-002  1.24475241690232712E-003
   4.0549999999999997       1.07381168338817803E-002  1.26319203121258200E-003
   4.0579999999999998       1.07461955768463086E-002  1.28480106303319793E-003
   4.0599999999999996       1.07516438432474649E-002  1.29891364807320389E-003
   4.0625000000000000       1.07585203701278855E-002  1.31624524646863235E-003
   4.0650000000000004       1.07654666657601913E-002  1.33325295607993012E-003
   4.0674999999999999       1.07724790492265219E-002  1.34995585727949838E-003
   4.0700000000000003       1.07795541801029848E-002  1.36637126742633077E-003
   4.0724999999999998       1.07866890161568158E-002  1.38251496010218335E-003
   4.0750000000000002       1.07938807775639807E-002  1.39840135053449777E-003
   4.0774999999999997       1.08011269164597738E-002  1.41404365336626086E-003
   4.0800000000000001       1.08084250908824456E-002  1.42945401764960761E-003
   4.0824999999999996       1.08157731423592692E-002  1.44464364295501693E-003
   4.0850000000000000       1.08231690765319688E-002  1.45962287972621401E-003
   4.0875000000000004       1.08306110463323464E-002  1.47440131641541836E-003
   4.0899999999999999       1.08380973374115688E-002  1.48898785547974650E-003
   4.0925000000000002       1.08456263548835988E-002  1.50339077985018992E-003
   4.0949999999999998       1.08531966126498482E-002  1.51761781148277981E-003
   4.0975000000000001       1.08608067230239434E-002  1.53167616287167518E-003
   4.0999999999999996       1.08684553880188002E-002  1.54557258270400120E-003
   4.1025000000000000       1.08761413915173799E-002  1.55931339638351401E-003
   4.1050000000000004       1.08838635922991946E-002  1.57290454212078877E-003
   4.1074999999999999       1.08916209178112188E-002  1.58635160316835701E-003
   4.1100000000000003       1.08994123586290091E-002  1.59965983669795378E-003
   4.1124999999999998       1.09072369632818803E-002  1.61283419970286606E-003
   4.1150000000000002       1.09150938339875776E-002  1.62587937237416904E-003
   4.1174999999999997       1.09229821224160212E-002  1.63879977913885524E-003
   4.1200000000000001       1.09309010260474956E-002  1.65159960771579274E-003
   4.1224999999999996       1.09388497848339813E-002  1.66428282638325523E-003
   4.1250000000000000       1.09468276781661232E-002  1.67685319966356917E-003
   4.1275000000000004       1.09548340221125619E-002  1.68931430259848764E-003
   4.1299999999999999       1.09628681669021975E-002  1.70166953376688426E-003
   4.1325000000000003       1.09709294946238965E-002  1.71392212717746853E-003
   4.1349999999999998       1.09790174171209825E-002  1.72607516315294437E-003
   4.1375000000000002       1.09871313740609218E-002  1.73813157830815762E-003
   4.1399999999999997       1.09952708311625638E-002  1.75009417471258316E-003
   4.1425000000000001       1.10034352785656677E-002  1.76196562831716359E-003
   4.1449999999999996       1.10116242283200341E-002  1.77374849655374247E-003
   4.1475000000000000       1.10198372170508610E-002  1.78544522614676958E-003
   4.1500000000000004       1.10280737985779722E-002  1.79705815874759735E-003
   4.1524999999999999       1.10363335468151996E-002  1.80858953770760889E-003
   4.1550000000000002       1.10446160536482665E-002  1.82004151358103501E-003
   4.1574999999999998       1.10529209279173670E-002  1.83141614938056542E-003
   4.1600000000000001       1.10612477944723002E-002  1.84271542545754352E-003
   4.1624999999999996       1.10695962932941122E-002  1.85394124403892146E-003
   4.1650000000000000       1.10779660786773631E-002  1.86509543345001502E-003
   4.1675000000000004       1.10863568184681772E-002  1.87617975204917332E-003
   4.1699999999999999       1.10947681933534614E-002  1.88719589189804623E-003
   4.1725000000000003       1.11031998961971471E-002  1.89814548218880056E-003
   4.1749999999999998       1.11116516314196511E-002  1.90903009244754976E-003
   4.1775000000000002       1.11201231144173185E-002  1.91985123553178459E-003
   4.1799999999999997       1.11286140710185697E-002  1.93061037043748725E-003
   4.1825000000000001       1.11371242369741157E-002  1.94130890493069471E-003
   4.1849999999999996       1.11456533574785643E-002  1.95194819801654609E-003
   4.1875000000000000       1.11542011867211237E-002  1.96252956225805323E-003
   4.1900000000000004       1.11627674874633324E-002  1.97305426595546698E-003
   4.1924999999999999       1.11713520306417034E-002  1.98352353519642456E-003
   4.1950000000000003       1.11799545949937545E-002  1.99393855578608014E-003
   4.1974999999999998       1.11885749643848668E-002  2.00430047464993230E-003
   4.2000000000000002       1.11972129367551056E-002  2.01461040320904602E-003
   4.2024999999999997       1.12058683098916981E-002  2.02486941651109720E-003
   4.2050000000000001       1.12145408904055048E-002  2.03507855641405031E-003
   4.2074999999999996       1.12232304911337229E-002  2.04523883261678975E-003
   4.2100000000000000       1.12319369308751596E-002  2.05535122402466987E-003
   4.2125000000000004       1.12406600341397010E-002  2.06541668004164673E-003
   4.2149999999999999       1.12493996309110562E-002  2.07543612179388569E-003
   4.2175000000000002       1.12581555564219525E-002  2.08541044328913999E-003
   4.2199999999999998       1.12669276509409604E-002  2.09534051251600338E-003
   4.2225000000000001       1.12757157595702578E-002  2.10522717248679599E-003
   4.2249999999999996       1.12845197320536380E-002  2.11507124222754970E-003
   4.2275000000000000       1.12933394225941276E-002  2.12487351771835321E-003
   4.2300000000000004       1.13021746896806319E-002  2.13463477278703342E-003
   4.2324999999999999       1.13110253959231178E-002  2.14435575995900124E-003
   4.2350000000000003       1.13198914078957713E-002  2.15403721126583266E-003
   4.2374999999999998       1.13287725959876420E-002  2.16367983901497724E-003
   4.2400000000000002       1.13376688342604511E-002  2.17328433652292730E-003
   4.2424999999999997       1.13465800003130415E-002  2.18285137881384572E-003
   4.2450000000000001       1.13555059751521484E-002  2.19238162328569929E-003
   4.2474999999999996       1.13644466430690878E-002  2.20187571034565540E-003
   4.2500000000000000       1.13734018915221235E-002  2.21133426401650887E-003
   4.3262499999999999       1.16530657463608731E-002  2.48542689745101996E-003
   4.4024999999999999       1.19441442434535614E-002  2.73879385985223607E-003
   4.4787499999999998       1.22455224799328279E-002  2.97834146315261589E-003
   4.5549999999999997       1.25565950165816009E-002  3.20829060845475482E-003
   4.6312499999999996       1.28770162743594603E-002  3.43146349586735590E-003
   4.7074999999999996       1.32065858623423311E-002  3.64987578189655132E-003
   4.7837500000000004       1.35451894503853254E-002  3.86504290185610277E-003
   4.8600000000000003       1.38927656653849638E-002  4.07815252764488507E-003
   4.9362500000000002       1.42492863478918541E-002  4.29016810714539891E-003
   5.0125000000000002       1.46147441932447057E-002  4.50189425541012902E-003
   5.0887500000000001       1.49891447101103328E-002  4.71401977660517845E-003
   5.1650000000000000       1.53725008226117520E-002  4.92714693861237042E-003
   5.2412500000000000       1.57648291559540944E-002  5.14181196316628678E-003
   5.3174999999999999       1.61661474262040777E-002  5.35849971349315612E-003
   5.3937499999999998       1.65764725777266114E-002  5.57765444029316871E-003
   5.4699999999999998       1.69958194351940914E-002  5.79968778248398601E-003
   5.5462499999999997       1.74241997239121815E-002  6.02498481681831236E-003
   5.6224999999999996       1.78616213474887577E-002  6.25390869057156421E-003
   5.6987500000000004       1.83080878879287451E-002  6.48680422174338980E-003
   5.7750000000000004       1.87635981287369719E-002  6.72400067652325836E-003
   5.8512500000000003       1.92281458943141630E-002  6.96581402830988034E-003
   5.9275000000000002       1.97017198176853980E-002  7.21254870898142657E-003
   6.0037500000000001       2.01843031585442756E-002  7.46449900197654424E-003
   6.0800000000000001       2.06758737653107878E-002  7.72195019340228116E-003
   6.1562500000000000       2.11764040181017729E-002  7.98517948389568764E-003
   6.2324999999999999       2.16858608144362384E-002  8.25445673062150283E-003
   6.3087499999999999       2.22042055795551863E-002  8.53004504941200573E-003
   6.3849999999999998       2.27313942968526382E-002  8.81220130394905730E-003
   6.4612499999999997       2.32673775547934669E-002  9.10117650315631077E-003
   6.5375000000000005       2.38121006074745942E-002  9.39721612363061780E-003
   6.6137499999999996       2.43655034465803735E-002  9.70056037059479313E-003
   6.6900000000000013       2.49275208829384844E-002  1.00114443882506950E-002
   6.7662500000000003       2.54980826362344697E-002  1.03300984283708659E-002
   6.8425000000000002       2.60771134317154298E-002  1.06567479843552478E-002
   6.9187500000000002       2.66645331029252072E-002  1.09916138966970993E-002
   6.9949999999999992       2.72602567199408848E-002  1.13349124432005899E-002
   7.0712500000000000       2.78641946216028787E-002  1.16868553678680844E-002
   7.1475000000000000       2.84762526515241511E-002  1.20476499763875096E-002
   7.2237500000000008       2.90963321771487531E-002  1.24174991268420250E-002
   7.2999999999999998       2.97243302846387746E-002  1.27966012816704867E-002
   7.3762499999999998       3.03601399159783708E-002  1.31851505261158519E-002
   7.4524999999999997       3.10036498730205945E-002  1.35833365205125893E-002
   7.5287499999999987       3.16547450660606758E-002  1.39913445512562587E-002
   7.6050000000000004       3.23133066121484083E-002  1.44093555123355685E-002
   7.6812499999999995       3.29792119678601059E-002  1.48375458976211429E-002
   7.7575000000000003       3.36523350669985163E-002  1.52760877924391740E-002
   7.8337500000000002       3.43325464560217605E-002  1.57251488621406900E-002
   7.9100000000000010       3.50197134322321399E-002  1.61848923406883935E-002
   7.9862500000000001       3.57137001824422429E-002  1.66554770189431545E-002
   8.0625000000000000       3.64143679222782707E-002  1.71370572333274865E-002
   8.1387499999999999       3.71215750359383326E-002  1.76297828553158807E-002
   8.2149999999999999       3.78351772162303715E-002  1.81337992821380516E-002
   8.2912499999999998       3.85550276047199603E-002  1.86492474290244625E-002
   8.3674999999999997       3.92809769318259450E-002  1.91762637232754038E-002
   8.4437499999999996       4.00128736567085808E-002  1.97149801003938113E-002
   8.5199999999999996       4.07505641068010363E-002  2.02655240024881070E-002
   8.5962499999999995       4.14938926168378769E-002  2.08280183791218591E-002
   8.6724999999999994       4.22427016672360933E-002  2.14025816907614484E-002
   8.7487499999999994       4.29968320216818009E-002  2.19893279149477837E-002
   8.8249999999999993       4.37561228637754138E-002  2.25883665552942502E-002
   8.9012499999999992       4.45204119325864900E-002  2.31998026533864685E-002
   8.9774999999999991       4.52895356116113576E-002  2.38237367797731713E-002
   9.0537500000000009       4.60633292185091484E-002  2.44602651339258167E-002
   9.1300000000000008       4.68416269798291873E-002  2.51094794838285541E-002
   9.2062500000000007       4.76242621255081183E-002  2.57714671695342921E-002
   9.2825000000000006       4.84110671755131269E-002  2.64463112144546209E-002
   9.3587500000000006       4.92018739698910981E-002  2.71340903039542398E-002
   9.4350000000000005       4.99965138113300372E-002  2.78348788275830338E-002
   9.5112500000000004       5.07948175874991248E-002  2.85487469145126807E-002
   9.5875000000000004       5.15966158912894921E-002  2.92757604718257118E-002
   9.6637500000000003       5.24017391388518564E-002  3.00159812256225039E-002
   9.7400000000000002       5.32100176853180853E-002  3.07694667648944729E-002
   9.8162500000000001       5.40212819380952169E-002  3.15362705880931835E-002
   9.8925000000000001       5.48353624676276089E-002  3.23164421523026366E-002
   9.9687500000000000       5.56520901155369632E-002  3.31100269249031062E-002
   10.045000000000000       5.64712961000741753E-002  3.39170664376053851E-002
   10.121200000000000       5.72922726995785739E-002  3.47370558605957641E-002
   10.197500000000000       5.81164704487460507E-002  3.55716564716380690E-002
   10.273800000000000       5.89426460539242483E-002  3.64198311614672768E-002
   10.350000000000000       5.97695465906169301E-002  3.72804679635829819E-002
   10.426200000000000       6.05980885833646982E-002  3.81546923567885679E-002
   10.502500000000000       6.14291978937427999E-002  3.90436974529188713E-002
   10.578799999999999       6.22616247443505619E-002  3.99463607709629187E-002
   10.654999999999999       6.30941131963393964E-002  4.08614845844224792E-002
   10.731199999999999       6.39275926277879381E-002  4.17902518605781231E-002
   10.807499999999999       6.47629988978287024E-002  4.27339139216289521E-002
   10.883699999999999       6.55979838737286436E-002  4.36899995929712279E-002
   10.960000000000001       6.64345819231025314E-002  4.46610175322888492E-002
   11.036300000000001       6.72715417984600245E-002  4.56457181815975721E-002
   11.112500000000001       6.81076119082145298E-002  4.66427772918381611E-002
   11.188800000000001       6.89448341286736516E-002  4.76548020991586357E-002
   11.265000000000001       6.97808633105233000E-002  4.86791273252380682E-002
   11.341200000000001       7.06166480216327552E-002  4.97170551468233690E-002
   11.417500000000000       7.14531373280428705E-002  5.07699564966069342E-002
   11.493800000000000       7.22890885322094584E-002  5.18364576095582397E-002
   11.570000000000000       7.31232636338831898E-002  5.29151109379771487E-002
   11.646200000000000       7.39566173195936177E-002  5.40072799188668004E-002
   11.722500000000000       7.47901019267285944E-002  5.51143966105061486E-002
   11.798800000000000       7.56224853509061129E-002  5.62350064283929710E-002
   11.875000000000000       7.64525432946800421E-002  5.73675818875955049E-002
   11.951200000000000       7.72812341904496741E-002  5.85135485188275628E-002
   12.027500000000000       7.81095113920403789E-002  5.96744001436579283E-002
   12.103800000000000       7.89361569049417400E-002  6.08486032106040353E-002
   12.180000000000000       7.97599634355907333E-002  6.20345523308193370E-002
   12.256200000000000       8.05818907731825212E-002  6.32337357581312376E-002
   12.332500000000000       8.14028910326655697E-002  6.44477095307879888E-002
   12.408799999999999       8.22217635041051359E-002  6.56748631461131216E-002
   12.484999999999999       8.30373208529684298E-002  6.69135154764660817E-002
   12.561199999999999       8.38505218520930878E-002  6.81652179300222261E-002
   12.637499999999999       8.46623151538077601E-002  6.94315890440782846E-002
   12.713699999999999       8.54704613527157986E-002  7.07092582831024136E-002
   12.789999999999999       8.62769721399763434E-002  7.20015266944920712E-002
   12.866299999999999       8.70806779564073236E-002  7.33066723903701839E-002
   12.942500000000003       8.78804262099005945E-002  7.46229048935987682E-002
   13.018800000000001       8.86782133557119656E-002  7.59536231505830994E-002
   13.095000000000001       8.94718480298512392E-002  7.72952824451522691E-002
   13.171199999999999       9.02622800063740682E-002  7.86495610719489813E-002
   13.247500000000000       9.10504444986665606E-002  8.00182027666648116E-002
   13.323800000000002       9.18352083831786431E-002  8.13993793074087313E-002
   13.400000000000000       9.26154585971299682E-002  8.27911960902266014E-002
   13.476200000000000       9.33921370548459057E-002  8.41953948036188587E-002
   13.552499999999998       9.41661691339928247E-002  8.56137815924880308E-002
   13.628800000000000       9.49364484696797600E-002  8.70444602219010294E-002
   13.705000000000000       9.57018904330932535E-002  8.84854694914696260E-002
   13.781200000000000       9.64634269931822635E-002  8.99386142929947952E-002
   13.857500000000000       9.72219717225605018E-002  9.14057628821462603E-002
   13.933799999999998       9.79764465450497363E-002  9.28849531943058415E-002
   14.010000000000002       9.87257968280123022E-002  9.43741598497856715E-002
   14.086200000000000       9.94709424802607406E-002  9.58752505112270281E-002
   14.162500000000000       0.10021278340703574       9.73901551469528171E-002
   14.238799999999999       0.10095027120139721       9.89168481020092638E-002
   14.315000000000000       0.10168238229711764       0.10045324194644281     
   14.391200000000000       0.10241002266427758       0.10200126668134099     
   14.467499999999999       0.10313407677584555       0.10356291348459173     
   14.543799999999999       0.10385352700177830       0.10513609525207190     
   14.619999999999997       0.10456738176394562       0.10671866462239800     
   14.696200000000001       0.10527653129144951       0.10831261337482363     
   14.772500000000001       0.10598184297557756       0.10991999332428018     
   14.848799999999999       0.10668233084594582       0.11153865797406265     
   14.924999999999999       0.10737703602230998       0.11316640205018806     
   15.001200000000003       0.10806683130944578       0.11480527847314265     
   15.077500000000001       0.10875256548144339       0.11645739905961676     
   15.153800000000000       0.10943328491060801       0.11812055987388852     
   15.230000000000000       0.11010806393917789       0.11979249963174300     
   15.306200000000000       0.11077775639249696       0.12147533169735536     
   15.382500000000002       0.11144319101410460       0.12317122720918612     
   15.458800000000000       0.11210344702796238       0.12487792663712011     
   15.535000000000000       0.11275763236095679       0.12659311447057586     
   15.611199999999998       0.11340658043323917       0.12831896378600921     
   15.687500000000000       0.11405109865614312       0.13005770433418692     
   15.763800000000002       0.11469029956584925       0.13180702284994866     
   15.840000000000000       0.11532332466598387       0.13356455100133838     
   15.916200000000000       0.11595098576722912       0.13533252093554926     
   15.992499999999998       0.11657406777390823       0.13711322030539977     
   16.068800000000000       0.11719171651463732       0.13890428344989805     
   16.145000000000000       0.11780310759647364       0.14070329123740360     
   16.221200000000000       0.11840902982161912       0.14251253386418719     
   16.297499999999999       0.11901024451627731       0.14433435615531839     
   16.373799999999999       0.11960593100697874       0.14616634165442119     
   16.449999999999999       0.12019529876867405       0.14800602156428749     
   16.526199999999999       0.12077911264294290       0.14985574348883382     
   16.602499999999999       0.12135810942122986       0.15171790872031146     
   16.678799999999999       0.12193150191446629       0.15359005135275744     
   16.754999999999999       0.12249853345387435       0.15546965430520138     
   16.831199999999999       0.12305994375229506       0.15735912157265719     
   16.907499999999999       0.12361644433203596       0.15926091039133031     
   16.983799999999999       0.12416728136853400       0.16117250659867782     
   17.059999999999999       0.12471173165762507       0.16309134568754186     
   17.136199999999999       0.12525050936098067       0.16501988785761179     
   17.212499999999999       0.12578429972065674       0.16696064531874166     
   17.288799999999998       0.12631238212893312       0.16891105676009552     
   17.364999999999998       0.12683406670060318       0.17086851135353689     
   17.441199999999998       0.12735004109066636       0.17283552455102855     
   17.517499999999998       0.12786096372134689       0.17481466309204741     
   17.593800000000002       0.12836614695602178       0.17680331945255334     
   17.670000000000002       0.12886493393109832       0.17879883733615423     
   17.746200000000002       0.12935798513943703       0.18080378681801135     
   17.822500000000002       0.12984593159424224       0.18282078862006770     
   17.898800000000001       0.13032811834269761       0.18484718982849233     
   17.975000000000001       0.13080392120189915       0.18688028939874837     
   18.051200000000001       0.13127397292760049       0.18892271145164308     
   18.127500000000001       0.13173887660917918       0.19097713019874824     
   18.203800000000001       0.13219800965594947       0.19304084802914345     
   18.280000000000001       0.13265078020200716       0.19511111974098189     
   18.356200000000001       0.13309779277224798       0.19719062298668022     
   18.432500000000001       0.13353962208954137       0.19928208504361528     
   18.508800000000001       0.13397567758044429       0.20138276417872941     
   18.585000000000001       0.13440539928031464       0.20348987145401962     
   18.661200000000001       0.13482936312532592       0.20560613772142206     
   18.737500000000001       0.13524811504915404       0.20773434292458923     
   18.813800000000001       0.13566109612743457       0.20987170166684468     
   18.890000000000001       0.13606777797102651       0.21201538173613785     
   18.966200000000001       0.13646870741308467       0.21416816660770549     
   19.042500000000000       0.13686440132831693       0.21633288872353429     
   19.118800000000000       0.13725433206243159       0.21850671936213775     
   19.195000000000000       0.13763800236956525       0.22068678322154894     
   19.271200000000000       0.13801592972920698       0.22287591621968064     
   19.347500000000000       0.13838860162818634       0.22507700305178902     
   19.423700000000000       0.13875504417585174       0.22728426927543799     
   19.500000000000000       0.13911622226138931       0.22950350450188847     
   19.576300000000000       0.13947165442534029       0.23173181541786525     
   19.652500000000000       0.13982088940536538       0.23396626229605930     
   19.728800000000000       0.14016484717971503       0.23621270954118423     
   19.805000000000000       0.14050262954644716       0.23846526955474054     
   19.881200000000000       0.14083469447232891       0.24072688263034939     
   19.957500000000000       0.14116146991066619       0.24300053774322899     


==> anc/M0_4_0_v2.dat <==
  2.12500000000000015E-002  2.48517095564538847E-010  1.09543068410679038E-009
  4.49999999999999983E-002  3.60742323803860693E-008  1.12616867113539547E-009
  6.87500000000000056E-002  8.52184929810584945E-008  2.64346238424510718E-009
  9.24999999999999989E-002  1.56114727134660511E-007  4.81250361727928972E-009
  0.11625000000000002       2.49502474436066251E-007  7.64441155845690283E-009
  0.14000000000000001       3.66126390360222616E-007  1.11505299129691455E-008
  0.16375000000000001       5.06736312842337168E-007  1.53424325186799980E-008
  0.18750000000000000       6.72087330293941801E-007  2.02319291326966407E-008
  0.21124999999999999       8.62939851098064034E-007  2.58310713949941786E-008
  0.23499999999999999       1.08005967462836174E-006  3.21521589755408947E-008
  0.25874999999999998       1.32421806383879888E-006  3.92077459116436982E-008
  0.28249999999999997       1.59619181947222884E-006  4.70106471425207511E-008
  0.30625000000000002       1.89676335593812578E-006  5.55739452484087743E-008
  0.33000000000000002       2.22672077891165350E-006  6.49109974018300946E-008
  0.35375000000000001       2.58685796470834543E-006  7.50354425389753214E-008
  0.37750000000000000       2.97797464149075726E-006  8.59612087595047295E-008
  0.40125000000000000       3.40087647236576504E-006  9.77025209634404509E-008
  0.42499999999999999       3.85637514043350137E-006  1.10273908734202503E-007
  0.44874999999999998       4.34528843585138776E-006  1.23690214477248220E-007
  0.47249999999999992       4.86844034497932220E-006  1.37966601824197722E-007
  0.49625000000000008       5.42666114167479857E-006  1.53118564312776937E-007
  0.52000000000000002       6.02078748080953938E-006  1.69161934353373876E-007
  0.54374999999999996       6.65166249408225779E-006  1.86112892493508314E-007
  0.56750000000000000       7.32013588820529894E-006  2.03987976992022494E-007
  0.59125000000000005       8.02706404554608436E-006  2.22804093715359883E-007
  0.61499999999999999       8.77331012730795611E-006  2.42578526368872676E-007
  0.63875000000000004       9.55974417933842819E-006  2.63328947076697041E-007
  0.66249999999999998       1.03872432406567652E-005  2.85073427324394337E-007
  0.68625000000000003       1.12566914547968859E-005  3.07830449279221458E-007
  0.70999999999999996       1.21689801840656332E-005  3.31618917503596917E-007
  0.73375000000000001       1.31250081268210771E-005  3.56458171078111724E-007
  0.75749999999999995       1.41256814378800490E-005  3.82367996151187796E-007
  0.78125000000000000       1.51719138521691569E-005  4.09368638933362388E-007
  0.80500000000000016       1.62646268117385764E-005  4.37480819155036441E-007
  0.82875000000000010       1.74047495962633886E-005  4.66725744007477307E-007
  0.85250000000000004       1.85932194571633451E-005  4.97125122587848428E-007
  0.87624999999999997       1.98309817554772492E-005  5.28701180870078657E-007
  0.90000000000000002       2.11189901036354889E-005  5.61476677224515968E-007
  0.92374999999999996       2.24582065112802247E-005  5.95474918510443148E-007
  0.94750000000000001       2.38496015352904930E-005  6.30719776766819570E-007
  0.97124999999999995       2.52941544341765391E-005  6.67235706527889434E-007
  0.99500000000000000       2.67928533270160195E-005  7.05047762791708102E-007
   1.0187500000000000       2.83466953571129976E-005  7.44181619671118320E-007
   1.0425000000000000       2.99566868605697627E-005  7.84663589758261071E-007
   1.0662499999999999       3.16238435399705659E-005  8.26520644235401758E-007
   1.0900000000000001       3.33491906433868417E-005  8.69780433766558868E-007
   1.1137500000000000       3.51337631489237110E-005  9.14471310206354269E-007
   1.1375000000000000       3.69786059550392964E-005  9.60622349164480278E-007
   1.1612499999999999       3.88847740768794679E-005  1.00826337346628672E-006
   1.1850000000000001       4.08533328488842071E-005  1.05742497755224018E-006
   1.2087500000000000       4.28853581339345364E-005  1.10813855286143262E-006
   1.2324999999999999       4.49819365393237285E-005  1.16043631424686368E-006
   1.2562500000000001       4.71441656398510254E-005  1.21435132747288697E-006
   1.2800000000000000       4.93731542083530129E-005  1.26991753784823816E-006
   1.3037500000000000       5.16700224540041423E-005  1.32716980005097561E-006
   1.3274999999999999       5.40359023474555858E-005  1.38614391122446129E-006
   1.3512500000000001       5.64719375659316247E-005  1.44687663541894834E-006
   1.3750000000000000       5.89792842143819408E-005  1.50940574910521875E-006
   1.3987499999999999       6.15591107984024739E-005  1.57377006869385755E-006
   1.4225000000000001       6.42125985809304694E-005  1.64000948918791805E-006
   1.4462500000000000       6.69409418752395919E-005  1.70816502254604759E-006
   1.4700000000000000       6.97453483486110013E-005  1.77827883773865950E-006
   1.4937499999999999       7.26270393371974884E-005  1.85039430258738471E-006
   1.5175000000000001       7.55872501726268566E-005  1.92455602748355630E-006
   1.5412500000000000       7.86272305209256356E-005  2.00080991108757265E-006
   1.5649999999999999       8.17482447343778547E-005  2.07920318811756103E-006
   1.5887500000000001       8.49515722169714993E-005  2.15978447934260257E-006
   1.6125000000000000       8.82385078041267827E-005  2.24260384390355587E-006
   1.6362500000000000       9.16103621574418245E-005  2.32771283409227020E-006
   1.6599999999999999       9.50684621752401416E-005  2.41516455272899756E-006
   1.6837500000000001       9.86141514197518741E-005  2.50501371328691360E-006
   1.7075000000000000       1.02248790561817115E-004  2.59731670292294946E-006
   1.7312500000000000       1.05973757844055248E-004  2.69213164858493772E-006
   1.7549999999999999       1.09790449563508156E-004  2.78951848637683233E-006
   1.7787500000000001       1.13700280574831637E-004  2.88953903437638879E-006
   1.8025000000000000       1.17704684815182043E-004  2.99225706911369061E-006
   1.8262499999999999       1.21805115852023386E-004  3.09773840593327391E-006
   1.8499999999999999       1.26003047455164465E-004  3.20605098347916851E-006
   1.8737499999999998       1.30299974194428070E-004  3.31726495255934658E-006
   1.8974999999999997       1.34697412064451247E-004  3.43145276966482660E-006
   1.9212499999999997       1.39196899138225232E-004  3.54868929543956969E-006
   1.9450000000000001       1.43799996251098094E-004  3.66905189841922620E-006
   1.9687500000000000       1.48508287717089433E-004  3.79262056438108517E-006
   1.9924999999999999       1.53323382079505481E-004  3.91947801167431137E-006
   2.0162499999999999       1.58246912897988637E-004  4.04970981292754171E-006
   2.0400000000000000       1.63280539574300274E-004  4.18340452356308976E-006
   2.0637500000000002       1.68425948219311271E-004  4.32065381758048826E-006
   2.0874999999999999       1.73684852563868312E-004  4.46155263111001898E-006
   2.1112500000000001       1.79058994916411415E-004  4.60619931427730069E-006
   2.1349999999999998       1.84550147170453626E-004  4.75469579196515514E-006
   2.1587499999999999       1.90160111865277629E-004  4.90714773410767539E-006
   2.1825000000000001       1.95890723303488741E-004  5.06366473620566922E-006
   2.2062499999999998       2.01743848729356052E-004  5.22436051081141226E-006
   2.2300000000000000       2.07721389572215835E-004  5.38935309079600377E-006
   2.2537500000000001       2.13825282759563844E-004  5.55876504528421871E-006
   2.2774999999999999       2.20057502104878682E-004  5.73272370922064754E-006
   2.3012500000000000       2.26420059775646771E-004  5.91136142761853628E-006
   2.3250000000000002       2.32915007781267264E-004  6.09481581390408247E-006
   2.3487499999999999       2.39544439881519023E-004  6.28323003392102152E-006
   2.3725000000000001       2.46310492945993342E-004  6.47675309143180444E-006
   2.3962500000000002       2.53215348958404213E-004  6.67554014759656014E-006
   2.4199999999999999       2.60261237338755441E-004  6.87975286745494732E-006
   2.4437500000000001       2.67450436422460151E-004  7.08955976431699955E-006
   2.4674999999999998       2.74785276382186932E-004  7.30513660405363916E-006
   2.4912500000000000       2.82268140914071876E-004  7.52666680045918517E-006
   2.5150000000000001       2.89901469334658880E-004  7.75434184705562242E-006
   2.5387499999999998       2.97687761323106863E-004  7.98836184772023616E-006
   2.5625000000000000       3.05629578021543468E-004  8.22893598093940419E-006
   2.5862500000000002       3.13729545650412716E-004  8.47628306451091082E-006
   2.6099999999999999       3.21990358833838754E-004  8.73063214922063042E-006
   2.6337500000000000       3.30414784168422157E-004  8.99222315918348079E-006
   2.6575000000000002       3.39005664058208403E-004  9.26130758336307457E-006
   2.6812499999999999       3.47765920841161286E-004  9.53814922330779710E-006
   2.7050000000000001       3.56698561235392652E-004  9.82302500273410617E-006
   2.7287499999999998       3.65806681136735922E-004  1.01162258452653418E-005
   2.7524999999999999       3.75093470803038978E-004  1.04180576274038026E-005
   2.7762500000000001       3.84562220464883188E-004  1.07288422146974644E-005
   2.7999999999999998       3.94216326407391155E-004  1.10489185900726306E-005
   2.8237500000000000       4.04059297573479274E-004  1.13786440844661307E-005
   2.8475000000000001       4.14094762745441836E-004  1.17183957212292803E-005
   2.8712499999999999       4.24326478369325044E-004  1.20685716873223598E-005
   2.8950000000000000       4.34758337095266618E-004  1.24295929461104980E-005
   2.9187500000000002       4.45394377117127942E-004  1.28019050086541768E-005
   2.9424999999999999       4.56238792406544167E-004  1.31859798828146358E-005
   2.9662500000000001       4.67295943950302368E-004  1.35823182223326787E-005
   2.9900000000000002       4.78570372116102628E-004  1.39914517013694646E-005
   3.0137499999999999       4.90066810290757824E-004  1.44139456439171358E-005
   3.0375000000000001       5.01790199957284893E-004  1.48504019421208494E-005
   3.0612499999999998       5.13745707403895791E-004  1.53014623030457983E-005
   3.0850000000000000       5.25938742289474561E-004  1.57678118699669692E-005
   3.1087500000000001       5.38374978327830632E-004  1.62501832720815339E-005
   3.1324999999999998       5.51060376398268699E-004  1.67493611659405265E-005
   3.1562500000000000       5.64001210444541956E-004  1.72661873432329920E-005
   3.1800000000000002       5.77204096590275598E-004  1.78015664933014102E-005
   3.2037499999999999       5.90676025979346218E-004  1.83564727255165194E-005
   3.2275000000000000       6.04424401948056109E-004  1.89319569771624299E-005
   3.2512500000000006       6.18457082257031798E-004  1.95291554577668569E-005
   3.2749999999999999       6.32782427260699613E-004  2.01492993121566735E-005
   3.2987500000000005       6.47409355079045534E-004  2.07937257236181688E-005
   3.3224999999999998       6.62347405070765646E-004  2.14638907276494188E-005
   3.3462500000000004       6.77606811203221976E-004  2.21613840689153499E-005
   3.3700000000000001       6.93198587291846786E-004  2.28879465132026911E-005
   3.3937500000000003       7.09134626566136368E-004  2.36454901279484417E-005
   3.4175000000000000       7.25427816721381014E-004  2.44361221120050147E-005
   3.4412500000000001       7.42092187694372600E-004  2.52621734419319758E-005
   3.4649999999999999       7.59143057604495059E-004  2.61262320494409217E-005
   3.4887500000000000       7.76597248429973172E-004  2.70311840751328990E-005
   3.5124999999999997       7.94473315971239808E-004  2.79802628137363157E-005
   3.5362499999999999       8.12791840014618402E-004  2.89771088490337637E-005
   3.5599999999999996       8.31575788211078417E-004  3.00258444694255951E-005
   3.5837500000000002       8.50850948792248652E-004  3.11311656981020870E-005
   3.6074999999999995       8.70646503686674168E-004  3.22984593217728788E-005
   3.6312500000000001       8.90995732317543198E-004  3.35339513275076002E-005
   3.6549999999999994       9.11936933696774212E-004  3.48448995169542701E-005
   3.6787500000000000       9.33514631660802854E-004  3.62398466419256444E-005
   3.7025000000000001       9.55781198535011296E-004  3.77289598598039191E-005
   3.7262499999999998       9.78799042568019671E-004  3.93244936295945754E-005
   3.7500000000000000       1.00264369495837286E-003  4.10414387540449524E-005
   3.7525000000000004       1.00520536217965336E-003  4.12299539687240445E-005
   3.7549999999999999       1.00777732111972896E-003  4.14200411853372788E-005
   3.7574999999999998       1.01035969851853138E-003  4.16117256469005783E-005
   3.7599999999999998       1.01295262126135173E-003  4.18050331258444785E-005
   3.7624999999999997       1.01555622042113461E-003  4.19999901090104945E-005
   3.7650000000000001       1.01817063160438369E-003  4.21966238323768223E-005
   3.7675000000000005       1.02079599011456858E-003  4.23949621016359569E-005
   3.7700000000000000       1.02343243887083281E-003  4.25950336420383345E-005
   3.7725000000000000       1.02608012288446385E-003  4.27968678927742171E-005
   3.7749999999999999       1.02873919116324331E-003  4.30004951099606541E-005
   3.7774999999999999       1.03140979672128059E-003  4.32059463924147638E-005
   3.7799999999999994       1.03409209673531303E-003  4.34132537147807580E-005
   3.7825000000000006       1.03678625270900047E-003  4.36224499623520971E-005
   3.7850000000000001       1.03949243064567010E-003  4.38335689676943414E-005
   3.7875000000000001       1.04221080134744327E-003  4.40466455541447995E-005
   3.7900000000000000       1.04494154013752994E-003  4.42617155565803330E-005
   3.7925000000000000       1.04768482776497387E-003  4.44788158938566909E-005
   3.7949999999999995       1.05044085014869659E-003  4.46979845941180580E-005
   3.7974999999999999       1.05320979871867545E-003  4.49192608472821030E-005
   3.8000000000000003       1.05599187065250435E-003  4.51426850552320738E-005
   3.8025000000000002       1.05878726912523539E-003  4.53682988848343660E-005
   3.8050000000000002       1.06159620357343127E-003  4.55961453239775579E-005
   3.8075000000000001       1.06441888997441461E-003  4.58262687408468686E-005
   3.8099999999999996       1.06725555114181017E-003  4.60587149466647690E-005
   3.8125000000000000       1.07010641703856680E-003  4.62935312621501425E-005
   3.8150000000000004       1.07297172510871963E-003  4.65307665879674718E-005
   3.8174999999999999       1.07585172062930716E-003  4.67704714794644867E-005
   3.8199999999999998       1.07874665717448562E-003  4.70126982299673234E-005
   3.8224999999999998       1.08165679665175982E-003  4.72575009393853148E-005
   3.8249999999999997       1.08458240986696540E-003  4.75049356099881161E-005
   3.8275000000000001       1.08752378115010854E-003  4.77550604251731720E-005
   3.8300000000000005       1.09048119475261066E-003  4.80079352334950680E-005
   3.8325000000000000       1.09345495164753833E-003  4.82636223704207317E-005
   3.8350000000000000       1.09644536933550005E-003  4.85221867448767786E-005
   3.8374999999999999       1.09945276893373277E-003  4.87836953674008033E-005
   3.8399999999999999       1.10247748661854118E-003  4.90482179590786575E-005
   3.8424999999999994       1.10551987067410520E-003  4.93158269333580704E-005
   3.8450000000000006       1.10858028337452552E-003  4.95865975994829155E-005
   3.8475000000000001       1.11165910134694850E-003  4.98606083073452512E-005
   3.8500000000000001       1.11475671943808241E-003  5.01379407591004674E-005
   3.8525000000000000       1.11787353942532116E-003  5.04186796498820662E-005
   3.8550000000000000       1.12100998920787866E-003  5.07029136891968152E-005
   3.8574999999999995       1.12416651168022273E-003  5.09907352734139161E-005
   3.8599999999999999       1.12734356887153977E-003  5.12822408569539912E-005
   3.8625000000000003       1.13054164313910240E-003  5.15775312062881965E-005
   3.8650000000000002       1.13376123845939465E-003  5.18767116747731385E-005
   3.8675000000000002       1.13700288182695198E-003  5.21798925004483526E-005
   3.8700000000000001       1.14026712477213613E-003  5.24871891291896323E-005
   3.8724999999999996       1.14355454501045297E-003  5.27987225659082212E-005
   3.8750000000000000       1.14686574823765625E-003  5.31146197568323951E-005
   3.8775000000000004       1.15020137005390332E-003  5.34350140047794113E-005
   3.8799999999999999       1.15356207823175518E-003  5.37600454304339309E-005
   3.8824999999999998       1.15694857485792286E-003  5.40898614612739890E-005
   3.8849999999999998       1.16036159902598523E-003  5.44246173834956243E-005
   3.8874999999999997       1.16380192961734112E-003  5.47644769399829564E-005
   3.8900000000000001       1.16727038848173613E-003  5.51096129939750891E-005
   3.8925000000000005       1.17076784350036035E-003  5.54602082399505459E-005
   3.8950000000000000       1.17429521289799210E-003  5.58164560329612940E-005
   3.8975000000000000       1.17785346904968773E-003  5.61785612615504633E-005
   3.8999999999999999       1.18144363678004201E-003  5.65467410328654449E-005
   3.9024999999999999       1.18506682423148474E-003  5.69212270022692558E-005
   3.9049999999999994       1.18872419009816610E-003  5.73022647605886306E-005
   3.9075000000000006       1.19241698202695603E-003  5.76901167377610983E-005
   3.9100000000000001       1.19614651227693868E-003  5.80850622229993465E-005
   3.9125000000000001       1.19991420356106238E-003  5.84874009214616088E-005
   3.9150000000000000       1.20372157313056779E-003  5.88974537034135724E-005
   3.9175000000000000       1.20757024945977623E-003  5.93155651281182558E-005
   3.9199999999999995       1.21146198408943282E-003  5.97421059704356718E-005
   3.9224999999999999       1.21539866514587059E-003  6.01774761051855327E-005
   3.9250000000000003       1.21938233283550609E-003  6.06221078132429693E-005
   3.9275000000000002       1.22341519727966661E-003  6.10764695873217009E-005
   3.9300000000000002       1.22749965913724170E-003  6.15410705330225234E-005
   3.9325000000000001       1.23163833356747850E-003  6.20164654831270297E-005
   3.9349999999999996       1.23583407821950390E-003  6.25032609717908840E-005
   3.9375000000000000       1.24009002610852431E-003  6.30021222523406200E-005
   3.9400000000000004       1.24440962097824162E-003  6.35137814127044806E-005
   3.9424999999999999       1.24879667743612558E-003  6.40390479500467394E-005
   3.9449999999999998       1.25325541812025846E-003  6.45788196626798696E-005
   3.9474999999999998       1.25779054044419672E-003  6.51340968990679153E-005
   3.9499999999999997       1.26240732253468050E-003  6.57060011855702483E-005
   3.9525000000000001       1.26711169575491811E-003  6.62957951322295911E-005
   3.9550000000000005       1.27191038382274703E-003  6.69049096554136794E-005
   3.9575000000000000       1.27681104273648610E-003  6.75349763143712342E-005
   3.9600000000000000       1.28182247848573471E-003  6.81878704518720699E-005
   3.9624999999999999       1.28695488592411736E-003  6.88657645226146346E-005
   3.9649999999999999       1.29222018281610488E-003  6.95711988832696911E-005
   3.9674999999999994       1.29763244869593908E-003  7.03071755552797211E-005
   3.9700000000000006       1.30320851901133557E-003  7.10772851729645313E-005
   3.9725000000000001       1.30896880384053361E-003  7.18858825142279761E-005
   3.9750000000000001       1.31493847105841459E-003  7.27383369379167429E-005
   3.9775000000000000       1.32114913627875410E-003  7.36413967173631654E-005
   3.9800000000000000       1.32764146087335430E-003  7.46037438019283645E-005
   3.9824999999999995       1.33446927357424509E-003  7.56368736053698669E-005
   3.9849999999999999       1.34170647817529105E-003  7.67565683913374366E-005
   3.9875000000000003       1.34945937461613793E-003  7.79855371220419455E-005
   3.9900000000000002       1.35789098497107806E-003  7.93586151703653804E-005
   3.9925000000000002       1.36727557086377210E-003  8.09344148267831479E-005
   3.9950000000000001       1.37814753875321883E-003  8.28271610551880238E-005
   3.9974999999999996       1.39188551033765716E-003  8.53315778812721451E-005
   4.0000000000000000       1.42298745499582998E-003  9.15476937684020573E-005
   4.0025000000000004       1.41816352557698499E-003  1.21065745534648455E-004
   4.0049999999999999       1.41704760724813399E-003  1.33253916837774517E-004
   4.0075000000000003       1.41654158787178522E-003  1.42598506276780175E-004
   4.0099999999999998       1.41635141447029374E-003  1.50473991471981102E-004
   4.0125000000000002       1.41636329380136227E-003  1.57412383901025502E-004
   4.0149999999999997       1.41651890321610029E-003  1.63686336152613955E-004
   4.0175000000000001       1.41678361927675034E-003  1.69457705947441699E-004
   4.0199999999999996       1.41713489941924765E-003  1.74831879154350469E-004
   4.0225000000000000       1.41755709687431766E-003  1.79882007191025468E-004
   4.0250000000000004       1.41803882799867390E-003  1.84661314629925574E-004
   4.0274999999999999       1.41857150589279183E-003  1.89209954381488603E-004
   4.0300000000000002       1.41914846480508403E-003  1.93559100064067893E-004
   4.0324999999999998       1.41976440834531005E-003  1.97733525593056449E-004
   4.0350000000000001       1.42041504600066244E-003  2.01753303961692260E-004
   4.0374999999999996       1.42109684500271900E-003  2.05634967016949836E-004
   4.0400000000000000       1.42180685571614970E-003  2.09392321552019444E-004
   4.0425000000000004       1.42254258546322581E-003  2.13037038523590066E-004
   4.0449999999999999       1.42330190583124039E-003  2.16579088087429821E-004
   4.0475000000000003       1.42408298205486030E-003  2.20027066885924587E-004
   4.0499999999999998       1.42488421976609244E-003  2.23388448710526942E-004
   4.0525000000000002       1.42570422322377461E-003  2.26669779240907838E-004
   4.0549999999999997       1.42654176252444758E-003  2.29876829446408888E-004
   4.0579999999999998       1.42756843029649303E-003  2.33634406596316897E-004
   4.0599999999999996       1.42826520576406547E-003  2.36088009118065264E-004
   4.0625000000000000       1.42914926756540776E-003  2.39100794261711127E-004
   4.0650000000000004       1.43004714955304968E-003  2.42056756524973026E-004
   4.0674999999999999       1.43095814418382023E-003  2.44959225951028826E-004
   4.0700000000000003       1.43188160976039547E-003  2.47811224912417591E-004
   4.0724999999999998       1.43281696224244106E-003  2.50615506370973240E-004
   4.0750000000000002       1.43376366832060329E-003  2.53374586236943217E-004
   4.0774999999999997       1.43472123952329976E-003  2.56090770902303632E-004
   4.0800000000000001       1.43568922714196580E-003  2.58766180793507507E-004
   4.0824999999999996       1.43666721802258152E-003  2.61402770657609331E-004
   4.0850000000000000       1.43765483062415389E-003  2.64002347041316309E-004
   4.0875000000000004       1.43865171189204812E-003  2.66566583520557810E-004
   4.0899999999999999       1.43965753438757239E-003  2.69097033955047259E-004
   4.0925000000000002       1.44067199380286306E-003  2.71595144098100603E-004
   4.0949999999999998       1.44169480681493158E-003  2.74062261807411463E-004
   4.0975000000000001       1.44272570900660035E-003  2.76499646015950136E-004
   4.0999999999999996       1.44376445339030224E-003  2.78908474740435460E-004
   4.1025000000000000       1.44481080874175709E-003  2.81289852124677999E-004
   4.1050000000000004       1.44586455828984604E-003  2.83644814745201044E-004
   4.1074999999999999       1.44692549851239342E-003  2.85974337236891932E-004
   4.1100000000000003       1.44799343805761521E-003  2.88279337331606017E-004
   4.1124999999999998       1.44906819677557736E-003  2.90560680382821084E-004
   4.1150000000000002       1.45014960484628024E-003  2.92819183438969082E-004
   4.1174999999999997       1.45123750195534163E-003  2.95055618911577004E-004
   4.1200000000000001       1.45233173673225339E-003  2.97270717930285728E-004
   4.1224999999999996       1.45343216582400963E-003  2.99465173299183604E-004
   4.1250000000000000       1.45453865389055391E-003  3.01639642353509227E-004
   4.1275000000000004       1.45565107187461333E-003  3.03794749203935136E-004
   4.1299999999999999       1.45676929796985789E-003  3.05931087308681940E-004
   4.1325000000000003       1.45789321630262277E-003  3.08049221368747028E-004
   4.1349999999999998       1.45902271672936350E-003  3.10149689269441722E-004
   4.1375000000000002       1.46015769446393657E-003  3.12233003821771164E-004
   4.1399999999999997       1.46129804973534538E-003  3.14299654361462023E-004
   4.1425000000000001       1.46244368726776040E-003  3.16350108175214356E-004
   4.1449999999999996       1.46359451681119792E-003  3.18384812032563810E-004
   4.1475000000000000       1.46475045164362193E-003  3.20404193170034917E-004
   4.1500000000000004       1.46591140914391891E-003  3.22408660622057594E-004
   4.1524999999999999       1.46707731035845791E-003  3.24398606244629577E-004
   4.1550000000000002       1.46824807978944189E-003  3.26374405704300385E-004
   4.1574999999999998       1.46942364540786807E-003  3.28336419442120016E-004
   4.1600000000000001       1.47060393763458132E-003  3.30284993338600906E-004
   4.1624999999999996       1.47178889042545464E-003  3.32220459785103098E-004
   4.1650000000000000       1.47297844027757243E-003  3.34143138234667110E-004
   4.1675000000000004       1.47417252629126008E-003  3.36053335935125857E-004
   4.1699999999999999       1.47537109003303100E-003  3.37951348569616276E-004
   4.1725000000000003       1.47657407540762006E-003  3.39837460854677126E-004
   4.1749999999999998       1.47778142853836631E-003  3.41711947099295388E-004
   4.1775000000000002       1.47899309765530556E-003  3.43575071727988989E-004
   4.1799999999999997       1.48020903299036187E-003  3.45427089770689348E-004
   4.1825000000000001       1.48142918667910732E-003  3.47268247321973905E-004
   4.1849999999999996       1.48265351266857644E-003  3.49098781971945581E-004
   4.1875000000000000       1.48388196663071844E-003  3.50918923210877351E-004
   4.1900000000000004       1.48511450588103915E-003  3.52728892809536115E-004
   4.1924999999999999       1.48635108930207302E-003  3.54528905176945881E-004
   4.1950000000000003       1.48759167727135024E-003  3.56319167697213715E-004
   4.1974999999999998       1.48883623159351206E-003  3.58099881046873114E-004
   4.2000000000000002       1.49008471543632631E-003  3.59871239494127815E-004
   4.2024999999999997       1.49133709327029006E-003  3.61633431181212844E-004
   4.2050000000000001       1.49259333081161807E-003  3.63386638391047538E-004
   4.2074999999999996       1.49385339496835735E-003  3.65131037799205319E-004
   4.2100000000000000       1.49511725378943436E-003  3.66866800712203445E-004
   4.2125000000000004       1.49638487641645256E-003  3.68594093292983610E-004
   4.2149999999999999       1.49765623303803655E-003  3.70313076774426487E-004
   4.2175000000000002       1.49893129484658140E-003  3.72023907661664984E-004
   4.2199999999999998       1.50021003399725106E-003  3.73726737923899021E-004
   4.2225000000000001       1.50149242356907727E-003  3.75421715176373657E-004
   4.2249999999999996       1.50277843752803179E-003  3.77108982853127466E-004
   4.2275000000000000       1.50406805069196463E-003  3.78788680371076175E-004
   4.2300000000000004       1.50536123869726745E-003  3.80460943285953525E-004
   4.2324999999999999       1.50665797796718771E-003  3.82125903440598839E-004
   4.2350000000000003       1.50795824568168268E-003  3.83783689106047840E-004
   4.2374999999999998       1.50926201974871279E-003  3.85434425115836830E-004
   4.2400000000000002       1.51056927873480132E-003  3.87078232983136699E-004
   4.2424999999999997       1.51188000205544951E-003  3.88715231078128889E-004
   4.2450000000000001       1.51319416950557737E-003  3.90345534630255815E-004
   4.2474999999999996       1.51451176169242144E-003  3.91969255956098697E-004
   4.2500000000000000       1.51583275977869671E-003  3.93586504505160110E-004
   4.3262499999999999       1.55768226655641335E-003  4.40273289031420845E-004
   4.4024999999999999       1.60236631506290310E-003  4.83108814122894692E-004
   4.4787499999999998       1.64974395551823827E-003  5.23319287608039769E-004
   4.5549999999999997       1.69976920781221021E-003  5.61665245097747257E-004
   4.6312499999999996       1.75244360191304286E-003  5.98665768859735388E-004
   4.7074999999999996       1.80779450916616945E-003  6.34701570575349440E-004
   4.7837500000000004       1.86586404242314687E-003  6.70068243193620090E-004
   4.8600000000000003       1.92670288410046729E-003  7.05006189009389729E-004
   4.9362500000000002       1.99036663476058430E-003  7.39718549237221995E-004
   5.0125000000000002       2.05691354691925907E-003  7.74382497937822702E-004
   5.0887500000000001       2.12640306465632610E-003  8.09156649321334334E-004
   5.1650000000000000       2.19889485231004921E-003  8.44186078988343343E-004
   5.2412500000000000       2.27444813366629427E-003  8.79605823127805491E-004
   5.3174999999999999       2.35312123247391741E-003  9.15543373625705894E-004
   5.3937499999999998       2.43497124815787030E-003  9.52120492319869535E-004
   5.4699999999999998       2.52005382407345917E-003  9.89454552066510416E-004
   5.5462499999999997       2.60842298041767239E-003  1.02765954188016313E-003
   5.6224999999999996       2.70013099310873177E-003  1.06684682906688240E-003
   5.6987500000000004       2.79522830585732154E-003  1.10712574260669666E-003
   5.7750000000000004       2.89376346654248839E-003  1.14860402307122018E-003
   5.8512500000000003       2.99578308161725562E-003  1.19138817154159260E-003
   5.9275000000000002       3.10133178405289783E-003  1.23558372116140637E-003
   6.0037500000000001       3.21045221143765247E-003  1.28129544872030484E-003
   6.0800000000000001       3.32318499265655751E-003  1.32862753963691998E-003
   6.1562500000000000       3.43956873792549073E-003  1.37768371482576216E-003
   6.2324999999999999       3.55964004225690651E-003  1.42856733155209020E-003
   6.3087499999999999       3.68343347804561119E-003  1.48138145477249043E-003
   6.3849999999999998       3.81098160448454506E-003  1.53622891489185601E-003
   6.4612499999999997       3.94231497331072687E-003  1.59321234754179319E-003
   6.5375000000000005       4.07746213772398544E-003  1.65243422112709205E-003
   6.6137499999999996       4.21644966326073945E-003  1.71399685405645335E-003
   6.6900000000000013       4.35930214029624750E-003  1.77800242345847953E-003
   6.7662500000000003       4.50604219799108710E-003  1.84455296687359416E-003
   6.8425000000000002       4.65669051954103498E-003  1.91375037814156394E-003
   6.9187500000000002       4.81126585768869037E-003  1.98569639810412075E-003
   6.9949999999999992       4.96978505597841028E-003  2.06049260325108030E-003
   7.0712500000000000       5.13226306186310380E-003  2.13824038730818858E-003
   7.1475000000000000       5.29871294993470004E-003  2.21904094389644996E-003
   7.2237500000000008       5.46914594157829441E-003  2.30299524513670646E-003
   7.2999999999999998       5.64357142644743986E-003  2.39020401885344045E-003
   7.3762499999999998       5.82199698483244592E-003  2.48076772436792419E-003
   7.4524999999999997       6.00442841089704037E-003  2.57478652719044486E-003
   7.5287499999999987       6.19086973676105830E-003  2.67236027287961813E-003
   7.6050000000000004       6.38132325740814205E-003  2.77358846030199791E-003
   7.6812499999999995       6.57578955639814312E-003  2.87857021449597220E-003
   7.7575000000000003       6.77426753236363456E-003  2.98740425931930381E-003
   7.8337500000000002       6.97675442626964452E-003  3.10018889003879855E-003
   7.9100000000000010       7.18324584941435699E-003  3.21702194600253849E-003
   7.9862500000000001       7.39373581214749099E-003  3.33800078351958454E-003
   8.0625000000000000       7.60821675328137662E-003  3.46322224905830931E-003
   8.1387499999999999       7.82667957016848839E-003  3.59278265286235238E-003
   8.2149999999999999       8.04911364941793099E-003  3.72677774307251033E-003
   8.2912499999999998       8.27550689822233523E-003  3.86530268043327194E-003
   8.3674999999999997       8.50584577626570075E-003  4.00845201365451070E-003
   8.4437499999999996       8.74011532818212353E-003  4.15631965549171940E-003
   8.5199999999999996       8.97829921653423187E-003  4.30899885960202549E-003
   8.5962499999999995       9.22037975527916637E-003  4.46658219822796201E-003
   8.6724999999999994       9.46633794231351716E-003  4.62916154008363636E-003
   8.7487499999999994       9.71615349925955725E-003  4.79682803248765964E-003
   8.8249999999999993       9.96980489808537394E-003  4.96967207785159026E-003
   8.9012499999999992       1.02272694015162393E-002  5.14778331769310746E-003
   8.9774999999999991       1.04885230970724920E-002  5.33125061442251292E-003
   9.0537500000000009       1.07535409326959472E-002  5.52016203480640462E-003
   9.1300000000000008       1.10222967526006060E-002  5.71460483448413270E-003
   9.2062500000000007       1.12947633333096310E-002  5.91466544355097497E-003
   9.2825000000000006       1.15709124198421290E-002  6.12042945321966594E-003
   9.3587500000000006       1.18507147620139294E-002  6.33198160357031307E-003
   9.4350000000000005       1.21341401508166455E-002  6.54940577239758199E-003
   9.5112500000000004       1.24211574548383497E-002  6.77278496516288669E-003
   9.5875000000000004       1.27117346566876181E-002  7.00220130605755733E-003
   9.6637500000000003       1.30058388893811733E-002  7.23773603018029472E-003
   9.7400000000000002       1.33034364726536819E-002  7.47946947682834665E-003
   9.8162500000000001       1.36044929491485334E-002  7.72748108389767138E-003
   9.8925000000000001       1.39089731204489146E-002  7.98184938338240661E-003
   9.9687500000000000       1.42168410867321328E-002  8.24265200017554669E-003
   10.045000000000000       1.45280602672084782E-002  8.50996564095686872E-003
   10.121200000000000       1.48423861291330783E-002  8.78368432445519529E-003
   10.197500000000000       1.51604028488456343E-002  9.06442827778727173E-003
   10.273800000000000       1.54816616519492262E-002  9.35191675109606387E-003
   10.350000000000000       1.58056962327782526E-002  9.64583273173366153E-003
   10.426200000000000       1.61328862047355713E-002  9.94662058836759747E-003
   10.502500000000000       1.64636272877210221E-002  1.02547598698017432E-002
   10.578799999999999       1.67974517929807415E-002  1.05699308599826857E-002
   10.654999999999999       1.71338754810354370E-002  1.08917761012778339E-002
   10.731199999999999       1.74732928873536850E-002  1.12207724778717269E-002
   10.807499999999999       1.78161139365231661E-002  1.15574335460067561E-002
   10.883699999999999       1.81613983674020797E-002  1.19009435991602967E-002
   10.960000000000001       1.85100104466799156E-002  1.22522702526944478E-002
   11.036300000000001       1.88614566695792796E-002  1.26110327397529007E-002
   11.112500000000001       1.92152284668946349E-002  1.29768104831071186E-002
   11.188800000000001       1.95722117460863411E-002  1.33506270172124592E-002
   11.265000000000001       1.99314280638065409E-002  1.37315650421677808E-002
   11.341200000000001       2.02933007108519851E-002  1.41201712124041315E-002
   11.417500000000000       2.06582668264429642E-002  1.45170316567037345E-002
   11.493800000000000       2.10258101176772592E-002  1.49217018055510450E-002
   11.570000000000000       2.13954007370631555E-002  1.53336953989682157E-002
   11.646200000000000       2.17674756829448444E-002  1.57535962974070971E-002
   11.722500000000000       2.21424850308208736E-002  1.61820291749093792E-002
   11.798800000000000       2.25198988776452065E-002  1.66185055455316255E-002
   11.875000000000000       2.28991748572778368E-002  1.70624941392368210E-002
   11.951200000000000       2.32807631579064339E-002  1.75146175346921687E-002
   12.027500000000000       2.36651261999763461E-002  1.79755403653414497E-002
   12.103800000000000       2.40517218610097547E-002  1.84447293662327073E-002
   12.180000000000000       2.44399964482704783E-002  1.89216073276416777E-002
   12.256200000000000       2.48304127758119594E-002  1.94068370284097950E-002
   12.332500000000000       2.52234451032259319E-002  1.99011245417259272E-002
   12.408799999999999       2.56185401822237382E-002  2.04038908634206796E-002
   12.484999999999999       2.60151342526604122E-002  2.09145120840319373E-002
   12.561199999999999       2.64137021508570324E-002  2.14336926319276810E-002
   12.637499999999999       2.68147293135892438E-002  2.19621813773714890E-002
   12.713699999999999       2.72171233533971407E-002  2.24986431537595073E-002
   12.789999999999999       2.76218994116292707E-002  2.30445357469471063E-002
   12.866299999999999       2.80284898669415014E-002  2.35992102014635947E-002
   12.942500000000003       2.84363178782141290E-002  2.41619711185095710E-002
   13.018800000000001       2.88464137168863849E-002  2.47343440492745620E-002
   13.095000000000001       2.92576626656213985E-002  2.53148766986223857E-002
   13.171199999999999       2.96705616853589621E-002  2.59043610294500230E-002
   13.247500000000000       3.00856167203093806E-002  2.65036356641027114E-002
   13.323800000000002       3.05022481199369103E-002  2.71119800630422111E-002
   13.400000000000000       3.09198683103564138E-002  2.77286258531762968E-002
   13.476200000000000       3.13389843002491869E-002  2.83544108134199876E-002
   13.552499999999998       3.17601113128114371E-002  2.89902204603392499E-002
   13.628800000000000       3.21826628953143234E-002  2.96352857117518596E-002
   13.705000000000000       3.26060454884040396E-002  3.02887887580130834E-002
   13.781200000000000       3.30307754619931226E-002  3.09516145312362205E-002
   13.857500000000000       3.34573766521089194E-002  3.16246967586307354E-002
   13.933799999999998       3.38852566823235959E-002  3.23072171746051767E-002
   14.010000000000002       3.43138168732832552E-002  3.29983079345371952E-002
   14.086200000000000       3.47435822585712775E-002  3.36989024345613966E-002
   14.162500000000000       3.51750846062996864E-002  3.44099839023614407E-002
   14.238799999999999       3.56077264582136191E-002  3.51306842896250693E-002
   14.315000000000000       3.60409047943159935E-002  3.58600851068354085E-002
   14.391200000000000       3.64751526129191914E-002  3.65991695055286129E-002
   14.467499999999999       3.69110089413234102E-002  3.73489714972478140E-002
   14.543799999999999       3.73478720017342766E-002  3.81085726416948711E-002
   14.619999999999997       3.77851351538001090E-002  3.88770031957539203E-002
   14.696200000000001       3.82233386580105583E-002  3.96552973364472441E-002
   14.772500000000001       3.86630281461388739E-002  4.04445411490766196E-002
   14.848799999999999       3.91035982125111717E-002  4.12437651787108950E-002
   14.924999999999999       3.95444392532548067E-002  4.20519478059493065E-002
   15.001200000000003       3.99860981158297532E-002  4.28701755155234399E-002
   15.077500000000001       4.04291263483790228E-002  4.36995877111003295E-002
   15.153800000000000       4.08729155684361758E-002  4.45391633056997291E-002
   15.230000000000000       4.13168538058817925E-002  4.53878281582203308E-002
   15.306200000000000       4.17614938097376001E-002  4.62467223177995407E-002
   15.382500000000002       4.22073923878714674E-002  4.71170397730835688E-002
   15.458800000000000       4.26539387953493651E-002  4.79977071884501588E-002
   15.535000000000000       4.31005192143137997E-002  4.88875971999343031E-002
   15.611199999999998       4.35476916368475880E-002  4.97879046950989723E-002
   15.687500000000000       4.39960175304124762E-002  5.06998795728697410E-002
   15.763800000000002       4.44448842343161607E-002  5.16223954750327993E-002
   15.840000000000000       4.48936766203259646E-002  5.25542711556049452E-002
   15.916200000000000       4.53429573188242063E-002  5.34967576699813541E-002
   15.992499999999998       4.57932917007317086E-002  5.44511619701004632E-002
   16.068800000000000       4.62440657669977648E-002  5.54163040679706981E-002
   16.145000000000000       4.66946635498343143E-002  5.63909481165900395E-002
   16.221200000000000       4.71456513984261083E-002  5.73764022857790879E-002
   16.297499999999999       4.75975984048375919E-002  5.83740324049847395E-002
   16.373799999999999       4.80498895303679216E-002  5.93826039360663832E-002
   16.449999999999999       4.85019081616957087E-002  6.04008253760335428E-002
   16.526199999999999       4.89542242055255386E-002  6.14300638684883646E-002
   16.602499999999999       4.94074093819218754E-002  6.24717448636480377E-002
   16.678799999999999       4.98608481673927725E-002  6.35245786580949379E-002
   16.754999999999999       5.03139237897909028E-002  6.45872173841202935E-002
   16.831199999999999       5.07672087350507298E-002  6.56610880261896124E-002
   16.907499999999999       5.12212773015028183E-002  6.67476776968583679E-002
   16.983799999999999       5.16755135129317728E-002  6.78456402531591590E-002
   17.059999999999999       5.21293009402114607E-002  6.89535707737996967E-002
   17.136199999999999       5.25832143189111992E-002  7.00729577820394384E-002
   17.212499999999999       5.30378293661374137E-002  7.12053507027695515E-002
   17.288799999999998       5.34925302277078282E-002  7.23493463471477916E-002
   17.364999999999998       5.39467010557444226E-002  7.35034816932094853E-002
   17.441199999999998       5.44009181670154288E-002  7.46693080785409968E-002
   17.517499999999998       5.48557583307499180E-002  7.58484389261587511E-002
   17.593800000000002       5.53106062517123437E-002  7.70394132200101639E-002
   17.670000000000002       5.57648468070443687E-002  7.82407086266951740E-002
   17.746200000000002       5.62190572679236028E-002  7.94539406486821642E-002
   17.822500000000002       5.66738150804847740E-002  8.06807884398930697E-002
   17.898800000000001       5.71285055945088202E-002  8.19197318649134143E-002
   17.975000000000001       5.75825147011233135E-002  8.31691882178206554E-002
   18.051200000000001       5.80364202326029907E-002  8.44308388777982449E-002
   18.127500000000001       5.84907996684934164E-002  8.57064301352880031E-002
   18.203800000000001       5.89450392154197769E-002  8.69943815650036645E-002
   18.280000000000001       5.93985260881026156E-002  8.82930490168753190E-002
   18.356200000000001       5.98518380772146627E-002  8.96041812060367898E-002
   18.432500000000001       6.03055521222855828E-002  9.09295931007125108E-002
   18.508800000000001       6.07590557904216094E-002  9.22676432053374518E-002
   18.585000000000001       6.12117376615500530E-002  9.36166244071549025E-002
   18.661200000000001       6.16641749865493652E-002  9.49783544174863381E-002
   18.737500000000001       6.21169437758833931E-002  9.63547187640913239E-002
   18.813800000000001       6.25694328879606437E-002  9.77440131968308479E-002
   18.890000000000001       6.30210326941413185E-002  9.91444666321402018E-002
   18.966200000000001       6.34723193471268404E-002  0.10055796740789433     
   19.042500000000000       6.39238673799097795E-002  0.10198647332461243     
   19.118800000000000       6.43750672497224175E-002  0.10342821619498087     
   19.195000000000000       6.48253112674062743E-002  0.10488135947254208     
   19.271200000000000       6.52751739953572330E-002  0.10634786392229460     
   19.347500000000000       6.57252279232291153E-002  0.10782976137683599     
   19.423700000000000       6.61742763293873965E-002  0.10932324948909772     
   19.500000000000000       6.66234806930795787E-002  0.11083233133607984     
   19.576300000000000       6.70722342534385424E-002  0.11235514016409083     
   19.652500000000000       6.75199325594225130E-002  0.11388973833029871     
   19.728800000000000       6.79677334017794316E-002  0.11544023999101358     
   19.805000000000000       6.84144456806865670E-002  0.11700266819090363     
   19.881200000000000       6.88606392432887376E-002  0.11857913419562355     
   19.957500000000000       6.93068811245915462E-002  0.12017182409450412     


==> anc/M0_4_1_v2.dat <==
  2.12500000000000015E-002  2.82298495192126359E-010  1.31176158771567361E-009
  4.49999999999999983E-002  4.27115527664323840E-008  1.28100020648751249E-009
  6.87500000000000056E-002  1.00748199839495840E-007  3.00695029934713523E-009
  9.24999999999999989E-002  1.84295840035566225E-007  5.47433769367140991E-009
  0.11625000000000002       2.94121919933336514E-007  8.69584959271974250E-009
  0.14000000000000001       4.30999492546014794E-007  1.26844299302223616E-008
  0.16375000000000001       5.95707291296671330E-007  1.74532857988725323E-008
  0.18750000000000000       7.89029805585016222E-007  2.30158940745091358E-008
  0.21124999999999999       1.01175735799333862E-006  2.93860082430725801E-008
  0.23499999999999999       1.26468618318112603E-006  3.65776654377186560E-008
  0.25874999999999998       1.54861850851978208E-006  4.46051936937856884E-008
  0.28249999999999997       1.86436263652082857E-006  5.34832194296413724E-008
  0.30625000000000002       2.21273302911303768E-006  6.32266751617796400E-008
  0.33000000000000002       2.59455039382609985E-006  7.38508074629010096E-008
  0.35375000000000001       3.01064177194069111E-006  8.53711851720873826E-008
  0.37750000000000000       3.46184062866717316E-006  9.78037078665830924E-008
  0.40125000000000000       3.94898694541761285E-006  1.11164614605116730E-007
  0.42499999999999999       4.47292731423842258E-006  1.25470492953128386E-007
  0.44874999999999998       5.03451503447364297E-006  1.40738288300740251E-007
  0.47249999999999992       5.63461021173169766E-006  1.56985313484789669E-007
  0.49625000000000008       6.27407985923148700E-006  1.74229258726754084E-007
  0.52000000000000002       6.95379800160675180E-006  1.92488201898942578E-007
  0.54374999999999996       7.67464578125103443E-006  2.11780619131881233E-007
  0.56750000000000000       8.43751156728885119E-006  2.32125395776434497E-007
  0.59125000000000005       9.24329106726242603E-006  2.53541837734807090E-007
  0.61499999999999999       1.00928874416271636E-005  2.76049683175265730E-007
  0.63875000000000004       1.09872114211528999E-005  2.99669114646079567E-007
  0.66249999999999998       1.19271814273321940E-005  3.24420771604936618E-007
  0.68625000000000003       1.29137236959016282E-005  3.50325763380863412E-007
  0.70999999999999996       1.39477724109325259E-005  3.77405682785271165E-007
  0.73375000000000001       1.50302698063673165E-005  4.05682619220278053E-007
  0.75749999999999995       1.61621663411888483E-005  4.35179174176611747E-007
  0.78125000000000000       1.73444208095482775E-005  4.65918475380799602E-007
  0.80500000000000016       1.85780004881782275E-005  4.97924192383421230E-007
  0.82875000000000010       1.98638812810888248E-005  5.31220552522586300E-007
  0.85250000000000004       2.12030478682610756E-005  5.65832357464681221E-007
  0.87624999999999997       2.25964938584883297E-005  6.01785000347345353E-007
  0.90000000000000002       2.40452219465232101E-005  6.39104483550993352E-007
  0.92374999999999996       2.55502440746950873E-005  6.77817437126420340E-007
  0.94750000000000001       2.71125815991710796E-005  7.17951137907558575E-007
  0.97124999999999995       2.87332654610413875E-005  7.59533529339894697E-007
  0.99500000000000000       3.04133363624194628E-005  8.02593242056659513E-007
   1.0187500000000000       3.21538449477556043E-005  8.47159615236624322E-007
   1.0425000000000000       3.39558519905735058E-005  8.93262718779107422E-007
   1.0662499999999999       3.58204285858489387E-005  9.40933376333685360E-007
   1.0900000000000001       3.77486563482609569E-005  9.90203189224180280E-007
   1.1137500000000000       3.97416276165577417E-005  1.04110456130855991E-006
   1.1375000000000000       4.18004456642917860E-005  1.09367072481874724E-006
   1.1612499999999999       4.39262249171913297E-005  1.14793576722673282E-006
   1.1850000000000001       4.61200911774499681E-005  1.20393465918591237E-006
   1.2087500000000000       4.83831818552304534E-005  1.26170328359943386E-006
   1.2324999999999999       5.07166462076943971E-005  1.32127846587013670E-006
   1.2562500000000001       5.31216455858865092E-005  1.38269800538986595E-006
   1.2800000000000000       5.55993536898194104E-005  1.44600070832923496E-006
   1.3037500000000000       5.81509568321241161E-005  1.51122642179245570E-006
   1.3274999999999999       6.07776542106511783E-005  1.57841606940556822E-006
   1.3512500000000001       6.34806581904286550E-005  1.64761168841061548E-006
   1.3750000000000000       6.62611945954064472E-005  1.71885646834238091E-006
   1.3987499999999999       6.91205030104398893E-005  1.79219479136904953E-006
   1.4225000000000001       7.20598370939921142E-005  1.86767227438311886E-006
   1.4462500000000000       7.50804649020616509E-005  1.94533581293396026E-006
   1.4700000000000000       7.81836692238718143E-005  2.02523362709931526E-006
   1.4937499999999999       8.13707479298896003E-005  2.10741530939882746E-006
   1.5175000000000001       8.46430143327754137E-005  2.19193187485936864E-006
   1.5412500000000000       8.80017975619012336E-005  2.27883581334872589E-006
   1.5649999999999999       9.14484429521133255E-005  2.36818114430172101E-006
   1.5887500000000001       9.49843124474570780E-005  2.46002347397089847E-006
   1.6125000000000000       9.86107850206253609E-005  2.55442005534240890E-006
   1.6362500000000000       1.02329257108940707E-004  2.65142985086702949E-006
   1.6599999999999999       1.06141143067730852E-004  2.75111359816626050E-006
   1.6837500000000001       1.10047875642013541E-004  2.85353387888401922E-006
   1.7075000000000000       1.14050906457465221E-004  2.95875519086622949E-006
   1.7312500000000000       1.18151706531711365E-004  3.06684402386277266E-006
   1.7549999999999999       1.22351766807044735E-004  3.17786893896005284E-006
   1.7787500000000001       1.26652598705752150E-004  3.29190065196666334E-006
   1.8025000000000000       1.31055734709309164E-004  3.40901212099052861E-006
   1.8262499999999999       1.35562728962788421E-004  3.52927863846278666E-006
   1.8499999999999999       1.40175157905919764E-004  3.65277792788216202E-006
   1.8737499999999998       1.44894620932341283E-004  3.77959024557339839E-006
   1.8974999999999997       1.49722741078687837E-004  3.90979848777507278E-006
   1.9212499999999997       1.54661165745282627E-004  4.04348830339542541E-006
   1.9450000000000001       1.59711567450323481E-004  4.18074821280044998E-006
   1.9687500000000000       1.64875644619595153E-004  4.32166973302621044E-006
   1.9924999999999999       1.70155122413888582E-004  4.46634750983738798E-006
   2.0162499999999999       1.75551753596470789E-004  4.61487945708714442E-006
   2.0400000000000000       1.81067319443128802E-004  4.76736690386898231E-006
   2.0637500000000002       1.86703630697502312E-004  4.92391474999070796E-006
   2.0874999999999999       1.92462528574634408E-004  5.08463163034300192E-006
   2.1112500000000001       1.98345885815895650E-004  5.24963008878228192E-006
   2.1349999999999998       2.04355607798693920E-004  5.41902676219838317E-006
   2.1587499999999999       2.10493633704654959E-004  5.59294257549389922E-006
   2.1825000000000001       2.16761937750261497E-004  5.77150294826368880E-006
   2.2062499999999998       2.23162530484270364E-004  5.95483801403054928E-006
   2.2300000000000000       2.29697460156592361E-004  6.14308285296775859E-006
   2.2537500000000001       2.36368814163714891E-004  6.33637773912087483E-006
   2.2774999999999999       2.43178720576193015E-004  6.53486840323196394E-006
   2.3012500000000000       2.50129349754216993E-004  6.73870631236891290E-006
   2.3250000000000002       2.57222916057798070E-004  6.94804896767315961E-006
   2.3487499999999999       2.64461679658709861E-004  7.16306022166090560E-006
   2.3725000000000001       2.71847948461974623E-004  7.38391061664892985E-006
   2.3962500000000002       2.79384080145406730E-004  7.61077774602579596E-006
   2.4199999999999999       2.87072484326538434E-004  7.84384664025691437E-006
   2.4437500000000001       2.94915624867138804E-004  8.08331017969767726E-006
   2.4674999999999998       3.02916022326538646E-004  8.32936953649645772E-006
   2.4912500000000000       3.11076256576082782E-004  8.58223464810122899E-006
   2.5150000000000001       3.19398969751626257E-004  8.84212472966478093E-006
   2.5387499999999998       3.27886868583077368E-004  9.10926880141051280E-006
   2.5625000000000000       3.36542728546904396E-004  9.38390630152288524E-006
   2.5862500000000002       3.45369396634598747E-004  9.66628769919031777E-006
   2.6099999999999999       3.54369795165786997E-004  9.95667517848969204E-006
   2.6337500000000000       3.63546925901187283E-004  1.02553433766859947E-005
   2.6575000000000002       3.72903873497387815E-004  1.05625801543074527E-005
   2.6812499999999999       3.82443810978697226E-004  1.08786874772832935E-005
   2.7050000000000001       3.92170004607687991E-004  1.12039823433056169E-005
   2.7287499999999998       4.02085818259949595E-004  1.15387977608886077E-005
   2.7524999999999999       4.12194721971027834E-004  1.18834839218634419E-005
   2.7762500000000001       4.22500289415030431E-004  1.22384091371948997E-005
   2.7999999999999998       4.33006217233217086E-004  1.26039614919940407E-005
   2.8237500000000000       4.43716323919257334E-004  1.29805500134193522E-005
   2.8475000000000001       4.54634559775441045E-004  1.33686062684815201E-005
   2.8712499999999999       4.65765015500134633E-004  1.37685860473678466E-005
   2.8950000000000000       4.77111931560100008E-004  1.41809712087236863E-005
   2.9187500000000002       4.88679708438968623E-004  1.46062717062057188E-005
   2.9424999999999999       5.00472917866084423E-004  1.50450278183966196E-005
   2.9662500000000001       5.12496315145027784E-004  1.54978126074146198E-005
   2.9900000000000002       5.24754852718811791E-004  1.59652346353569139E-005
   3.0137499999999999       5.37253695129549314E-004  1.64479409721973372E-005
   3.0375000000000001       5.49998235554918237E-004  1.69466205340510912E-005
   3.0612499999999998       5.62994114132831154E-004  1.74620077969999467E-005
   3.0850000000000000       5.76247238320289610E-004  1.79948869391461145E-005
   3.1087500000000001       5.89763805573693240E-004  1.85460964725047267E-005
   3.1324999999999998       6.03550328687412906E-004  1.91165344370808952E-005
   3.1562500000000000       6.17613664187143256E-004  1.97071642424322897E-005
   3.1800000000000002       6.31961044246829836E-004  2.03190212577231138E-005
   3.2037499999999999       6.46600112685985972E-004  2.09532202704151389E-005
   3.2275000000000000       6.61538965711893517E-004  2.16109639571860642E-005
   3.2512500000000006       6.76786198203740497E-004  2.22935525395561976E-005
   3.2749999999999999       6.92350956499877238E-004  2.30023948325117689E-005
   3.2987500000000005       7.08242998853910052E-004  2.37390209390820257E-005
   3.3224999999999998       7.24472764981940950E-004  2.45050968999258105E-005
   3.3462500000000004       7.41051456447596466E-004  2.53024416779469622E-005
   3.3700000000000001       7.57991130044400664E-004  2.61330469484107474E-005
   3.3937500000000003       7.75304806865330614E-004  2.69991002812829184E-005
   3.4175000000000000       7.93006595096460787E-004  2.79030122653369127E-005
   3.4412500000000001       8.11111862704231722E-004  2.88474496288809856E-005
   3.4649999999999999       8.29637391543111883E-004  2.98353729654469326E-005
   3.4887500000000000       8.48601587167739820E-004  3.08700829247015709E-005
   3.5124999999999997       8.68024789221974024E-004  3.19552782476932457E-005
   3.5362499999999999       8.87929541500711433E-004  3.30951227785605736E-005
   3.5599999999999996       9.08340986217657663E-004  3.42943303057625056E-005
   3.5837500000000002       9.29287379092679226E-004  3.55582712440183289E-005
   3.6074999999999995       9.50800688537344237E-004  3.68931052963612576E-005
   3.6312500000000001       9.72917364796002876E-004  3.83059509587144095E-005
   3.6549999999999994       9.95679357988814339E-004  3.98051058685638435E-005
   3.6787500000000000       1.01913543727860873E-003  4.14003359394724376E-005
   3.7025000000000001       1.04334295978348430E-003  4.31032627263333820E-005
   3.7262499999999998       1.06837027113161512E-003  4.49278923143049840E-005
   3.7500000000000000       1.09430008618002436E-003  4.68913565815893584E-005
   3.7525000000000004       1.09708599029648981E-003  4.71069376933643002E-005
   3.7549999999999999       1.09988313335378685E-003  4.73243162634602544E-005
   3.7574999999999998       1.10269165195805009E-003  4.75435210420166498E-005
   3.7599999999999998       1.10551168610803106E-003  4.77645815222599236E-005
   3.7624999999999997       1.10834337931765814E-003  4.79875279675744039E-005
   3.7650000000000001       1.11118687874435409E-003  4.82123914398536468E-005
   3.7675000000000005       1.11404232722402542E-003  4.84392034770401165E-005
   3.7700000000000000       1.11690990400488627E-003  4.86679978892822466E-005
   3.7725000000000000       1.11978974351198326E-003  4.88988072529840208E-005
   3.7749999999999999       1.12268201708929597E-003  4.91316664925683371E-005
   3.7774999999999999       1.12558689226415799E-003  4.93666111381797163E-005
   3.7799999999999994       1.12850454111953200E-003  4.96036777200977531E-005
   3.7825000000000006       1.13143514047376269E-003  4.98429038084896735E-005
   3.7850000000000001       1.13437887206958724E-003  5.00843280552183158E-005
   3.7875000000000001       1.13733592277302700E-003  5.03279902378396646E-005
   3.7900000000000000       1.14030648478276298E-003  5.05739313059275366E-005
   3.7925000000000000       1.14329075585071246E-003  5.08221934298826617E-005
   3.7949999999999995       1.14628893951452225E-003  5.10728200523865938E-005
   3.7974999999999999       1.14930124534280763E-003  5.13258559426818859E-005
   3.8000000000000003       1.15232788919396529E-003  5.15813472538674181E-005
   3.8025000000000002       1.15536909348952976E-003  5.18393415834186172E-005
   3.8050000000000002       1.15842508750305974E-003  5.20998880371561433E-005
   3.8075000000000001       1.16149610766566320E-003  5.23630372969073024E-005
   3.8099999999999996       1.16458239788933926E-003  5.26288416921233187E-005
   3.8125000000000000       1.16768420990944312E-003  5.28973552757405134E-005
   3.8150000000000004       1.17080180364764991E-003  5.31686339045949700E-005
   3.8174999999999999       1.17393544759697476E-003  5.34427353247326231E-005
   3.8199999999999998       1.17708541923048347E-003  5.37197192619810550E-005
   3.8224999999999998       1.18025200543551523E-003  5.39996475181875359E-005
   3.8249999999999997       1.18343550297540377E-003  5.42825840735627622E-005
   3.8275000000000001       1.18663621898083631E-003  5.45685951956099104E-005
   3.8300000000000005       1.18985447147323931E-003  5.48577495551659484E-005
   3.8325000000000000       1.19309058108724164E-003  5.51501179417126559E-005
   3.8350000000000000       1.19634491570796736E-003  5.54457754312267183E-005
   3.8374999999999999       1.19961780330038784E-003  5.57447974684686820E-005
   3.8399999999999999       1.20290962011379088E-003  5.60472640635580958E-005
   3.8424999999999994       1.20622074779097111E-003  5.63532579372048260E-005
   3.8450000000000006       1.20955158284259180E-003  5.66628650956306297E-005
   3.8475000000000001       1.21290253748358181E-003  5.69761750161671451E-005
   3.8500000000000001       1.21627403657165829E-003  5.72932806600515705E-005
   3.8525000000000000       1.21966653438370840E-003  5.76142794309713910E-005
   3.8550000000000000       1.22308049197926254E-003  5.79392722920426550E-005
   3.8574999999999995       1.22651639407741347E-003  5.82683647551048351E-005
   3.8599999999999999       1.22997474633242490E-003  5.86016669642538423E-005
   3.8625000000000003       1.23345607663919148E-003  5.89392939857197125E-005
   3.8650000000000002       1.23696093654563559E-003  5.92813661215190650E-005
   3.8675000000000002       1.24048990278291483E-003  5.96280092493114733E-005
   3.8700000000000001       1.24404357892574351E-003  5.99793551911883337E-005
   3.8724999999999996       1.24762259719657853E-003  6.03355421144635874E-005
   3.8750000000000000       1.25122762042928688E-003  6.06967149679334795E-005
   3.8775000000000004       1.25485934420983326E-003  6.10630259575166754E-005
   3.8799999999999999       1.25851849921396609E-003  6.14346350657168195E-005
   3.8824999999999998       1.26220585706576143E-003  6.18117107816117855E-005
   3.8849999999999998       1.26592221994748844E-003  6.21944300782356331E-005
   3.8874999999999997       1.26966844344854010E-003  6.25829800633285663E-005
   3.8900000000000001       1.27344542678269122E-003  6.29775580887473384E-005
   3.8925000000000005       1.27725411650560640E-003  6.33783725770694994E-005
   3.8950000000000000       1.28109552383669635E-003  6.37856445931229374E-005
   3.8975000000000000       1.28497070947030246E-003  6.41996078812440526E-005
   3.8999999999999999       1.28888080179583747E-003  6.46205106440330681E-005
   3.9024999999999999       1.29282699926186115E-003  6.50486166355998318E-005
   3.9049999999999994       1.29681057667521303E-003  6.54842065626560165E-005
   3.9075000000000006       1.30083289548512640E-003  6.59275798163823330E-005
   3.9100000000000001       1.30489539876707419E-003  6.63790555775500721E-005
   3.9125000000000001       1.30899963948891531E-003  6.68389757768447410E-005
   3.9150000000000000       1.31314727767236012E-003  6.73077066802603414E-005
   3.9175000000000000       1.31734009500359198E-003  6.77856415865508164E-005
   3.9199999999999995       1.32158000425340832E-003  6.82732035274911134E-005
   3.9224999999999999       1.32586907818568983E-003  6.87708492876558207E-005
   3.9250000000000003       1.33020954534346651E-003  6.92790720855543482E-005
   3.9275000000000002       1.33460382364969680E-003  6.97984066417675115E-005
   3.9300000000000002       1.33905453944345681E-003  7.03294340191649785E-005
   3.9325000000000001       1.34356455368927455E-003  7.08727874579589148E-005
   3.9349999999999996       1.34813699259050349E-003  7.14291591917725808E-005
   3.9375000000000000       1.35277528354728078E-003  7.19993084542907549E-005
   3.9400000000000004       1.35748319764664215E-003  7.25840709411238334E-005
   3.9424999999999999       1.36226490019768394E-003  7.31843700640078622E-005
   3.9449999999999998       1.36712500429010068E-003  7.38012300547673304E-005
   3.9474999999999998       1.37206868122649660E-003  7.44357942535157549E-005
   3.9499999999999997       1.37710166582120670E-003  7.50893403907516356E-005
   3.9525000000000001       1.38223046524040515E-003  7.57633102896664511E-005
   3.9550000000000005       1.38746242731523127E-003  7.64593363878580197E-005
   3.9575000000000000       1.39280593429995836E-003  7.71792808420270707E-005
   3.9600000000000000       1.39827061451643282E-003  7.79252832960827699E-005
   3.9624999999999999       1.40386761920392625E-003  7.86998225699148514E-005
   3.9649999999999999       1.40960998395969631E-003  7.95057972021640154E-005
   3.9674999999999994       1.41551310870233140E-003  8.03466324111509463E-005
   3.9700000000000006       1.42159540746040558E-003  8.12264249107324382E-005
   3.9725000000000001       1.42787920780857846E-003  8.21501433763100288E-005
   3.9750000000000001       1.43439203217261358E-003  8.31239134037700021E-005
   3.9775000000000000       1.44116845249451478E-003  8.41554334637979057E-005
   3.9800000000000000       1.44825294730351419E-003  8.52546086420684335E-005
   3.9824999999999995       1.45570440079698040E-003  8.64345537368295754E-005
   3.9849999999999999       1.46360361795214687E-003  8.77132715792272518E-005
   3.9875000000000003       1.47206685955618942E-003  8.91166677617794028E-005
   3.9900000000000002       1.48127242531603635E-003  9.06844805337962950E-005
   3.9925000000000002       1.49152025602268838E-003  9.24835686859861621E-005
   3.9950000000000001       1.50339477294450063E-003  9.46442238805746393E-005
   3.9974999999999996       1.51840364105569592E-003  9.75026187575237500E-005
   4.0000000000000000       1.55240127511797302E-003  1.04594590568822708E-004
   4.0025000000000004       1.54681450706805257E-003  1.36871915547595200E-004
   4.0049999999999999       1.54545639606257224E-003  1.50198166900451075E-004
   4.0075000000000003       1.54479370323786771E-003  1.60414967010666582E-004
   4.0099999999999998       1.54449106347770513E-003  1.69025353198649502E-004
   4.0125000000000002       1.54441869809558534E-003  1.76611089854818322E-004
   4.0149999999999997       1.54451009450994482E-003  1.83470323720027486E-004
   4.0175000000000001       1.54472576710907184E-003  1.89780044408559935E-004
   4.0199999999999996       1.54504000896993885E-003  1.95655488789825004E-004
   4.0225000000000000       1.54543497712210463E-003  2.01176645097940357E-004
   4.0250000000000004       1.54589769076171244E-003  2.06401711649797757E-004
   4.0274999999999999       1.54641835653812881E-003  2.11374592773899776E-004
   4.0300000000000002       1.54698937687605697E-003  2.16129374782312705E-004
   4.0324999999999998       1.54760471099553735E-003  2.20693145447661127E-004
   4.0350000000000001       1.54825946676822430E-003  2.25087852470025595E-004
   4.0374999999999996       1.54894961607481073E-003  2.29331571455918654E-004
   4.0400000000000000       1.54967179596519075E-003  2.33439398344053136E-004
   4.0425000000000004       1.55042316445158949E-003  2.37424093653911661E-004
   4.0449999999999999       1.55120129466032727E-003  2.41296558164834585E-004
   4.0475000000000003       1.55200409487553175E-003  2.45066190874830862E-004
   4.0499999999999998       1.55282974738022144E-003  2.48741163027714019E-004
   4.0525000000000002       1.55367666254356443E-003  2.52328631328014783E-004
   4.0549999999999997       1.55454343497244069E-003  2.55834904632173509E-004
   4.0579999999999998       1.55560803521667484E-003  2.59943091052614831E-004
   4.0599999999999996       1.55633171964410450E-003  2.62625645496481787E-004
   4.0625000000000000       1.55725112807834085E-003  2.65919575394200913E-004
   4.0650000000000004       1.55818616166175216E-003  2.69151396606053146E-004
   4.0674999999999999       1.55913601331034179E-003  2.72324749596489809E-004
   4.0700000000000003       1.56009995153236322E-003  2.75442938528040260E-004
   4.0724999999999998       1.56107730732241439E-003  2.78508972427537647E-004
   4.0750000000000002       1.56206747435909898E-003  2.81525601996889538E-004
   4.0774999999999997       1.56306989582223003E-003  2.84495348585717264E-004
   4.0800000000000001       1.56408406025873906E-003  2.87420530232066298E-004
   4.0824999999999996       1.56510949663754562E-003  2.90303283817514740E-004
   4.0850000000000000       1.56614577007539897E-003  2.93145584216097834E-004
   4.0875000000000004       1.56719247812573065E-003  2.95949260920703929E-004
   4.0899999999999999       1.56824924754254318E-003  2.98716012541341478E-004
   4.0925000000000002       1.56931573144707451E-003  3.01447419498782217E-004
   4.0949999999999998       1.57039160683768012E-003  3.04144955180561498E-004
   4.0975000000000001       1.57147657239349462E-003  3.06809995780892540E-004
   4.0999999999999996       1.57257034645684577E-003  3.09443828994744445E-004
   4.1025000000000000       1.57367266560409194E-003  3.12047661808315265E-004
   4.1050000000000004       1.57478328266086559E-003  3.14622627297497608E-004
   4.1074999999999999       1.57590196397882688E-003  3.17169790505032864E-004
   4.1100000000000003       1.57702849473100428E-003  3.19690155260546956E-004
   4.1124999999999998       1.57816266791041917E-003  3.22184667142677030E-004
   4.1150000000000002       1.57930428993196962E-003  3.24654219252681073E-004
   4.1174999999999997       1.58045317808707406E-003  3.27099655903795652E-004
   4.1200000000000001       1.58160915973242313E-003  3.29521776255976265E-004
   4.1224999999999996       1.58277207175670830E-003  3.31921337652902433E-004
   4.1250000000000000       1.58394175910473670E-003  3.34299058445418351E-004
   4.1275000000000004       1.58511807538113314E-003  3.36655620968493363E-004
   4.1299999999999999       1.58630088148854959E-003  3.38991673856436004E-004
   4.1325000000000003       1.58749004512268293E-003  3.41307834310925580E-004
   4.1349999999999998       1.58868544111011377E-003  3.43604690349657226E-004
   4.1375000000000002       1.58988694978195251E-003  3.45882802452554918E-004
   4.1399999999999997       1.59109445738444947E-003  3.48142705481268796E-004
   4.1425000000000001       1.59230785552010924E-003  3.50384910244167338E-004
   4.1449999999999996       1.59352704081722522E-003  3.52609904977228665E-004
   4.1475000000000000       1.59475191462506139E-003  3.54818156710098528E-004
   4.1500000000000004       1.59598238273227287E-003  3.57010112527972399E-004
   4.1524999999999999       1.59721835680005485E-003  3.59186201119725366E-004
   4.1550000000000002       1.59845974734899345E-003  3.61346832338180549E-004
   4.1574999999999998       1.59970647368953812E-003  3.63492400480278750E-004
   4.1600000000000001       1.60095845694727210E-003  3.65623283702362850E-004
   4.1624999999999996       1.60221562156095867E-003  3.67739845264027294E-004
   4.1650000000000000       1.60347789510279968E-003  3.69842434333722255E-004
   4.1675000000000004       1.60474520811099228E-003  3.71931386739393426E-004
   4.1699999999999999       1.60601749393353226E-003  3.74007025668673335E-004
   4.1725000000000003       1.60729468858236647E-003  3.76069662322694607E-004
   4.1749999999999998       1.60857673059708133E-003  3.78119596527218575E-004
   4.1775000000000002       1.60986356091736183E-003  3.80157117304442851E-004
   4.1799999999999997       1.61115512276355601E-003  3.82182503408511011E-004
   4.1825000000000001       1.61245136152470881E-003  3.84196023827520800E-004
   4.1849999999999996       1.61375222465352211E-003  3.86197938254531214E-004
   4.1875000000000000       1.61505765983899034E-003  3.88188497114381320E-004
   4.1900000000000004       1.61636762182603951E-003  3.90167943639068814E-004
   4.1924999999999999       1.61768206196363372E-003  3.92136511772975466E-004
   4.1950000000000003       1.61900093502992393E-003  3.94094428195876161E-004
   4.1974999999999998       1.62032419742872986E-003  3.96041912256730577E-004
   4.2000000000000002       1.62165180711661789E-003  3.97979176300781285E-004
   4.2024999999999997       1.62298372375020467E-003  3.99906426031454367E-004
   4.2050000000000001       1.62431990775696220E-003  4.01823860589098402E-004
   4.2074999999999996       1.62566032156980802E-003  4.03731673145104437E-004
   4.2100000000000000       1.62700492870528892E-003  4.05630050950181442E-004
   4.2125000000000004       1.62835369392453624E-003  4.07519175633801135E-004
   4.2149999999999999       1.62970658318124253E-003  4.09399223437582362E-004
   4.2175000000000002       1.63106356357239392E-003  4.11270365436434081E-004
   4.2199999999999998       1.63242460329153971E-003  4.13132767748213448E-004
   4.2225000000000001       1.63378967137337429E-003  4.14986591679023323E-004
   4.2249999999999996       1.63515873849576113E-003  4.16831994126232012E-004
   4.2275000000000000       1.63653177567410295E-003  4.18669127436928508E-004
   4.2300000000000004       1.63790875506684259E-003  4.20498139792026314E-004
   4.2324999999999999       1.63928964972856321E-003  4.22319175314998785E-004
   4.2350000000000003       1.64067443357564734E-003  4.24132374226095612E-004
   4.2374999999999998       1.64206308135357798E-003  4.25937872989135880E-004
   4.2400000000000002       1.64345556860579704E-003  4.27735804451336759E-004
   4.2424999999999997       1.64485187164404049E-003  4.29526297976546006E-004
   4.2450000000000001       1.64625196752004850E-003  4.31309479572285150E-004
   4.2474999999999996       1.64765583399858551E-003  4.33085472010915587E-004
   4.2500000000000000       1.64906344953169755E-003  4.34854394945293410E-004
   4.3262499999999999       1.69370843586080745E-003  4.85924470643436432E-004
   4.4024999999999999       1.74145800174564419E-003  5.32791091776026681E-004
   4.4787499999999998       1.79214881978827993E-003  5.76796034385274872E-004
   4.5549999999999997       1.84572566661406895E-003  6.18772479019088465E-004
   4.6312499999999996       1.90218742354652539E-003  6.59290002325822245E-004
   4.7074999999999996       1.96156241940081359E-003  6.98767191677999847E-004
   4.7837500000000004       2.02389581060587230E-003  7.37529817641653282E-004
   4.8600000000000003       2.08924256480000695E-003  7.75843525549490230E-004
   4.9362500000000002       2.15766331196327443E-003  8.13933421453881642E-004
   5.0125000000000002       2.22922175970178627E-003  8.51996406842321381E-004
   5.0887500000000001       2.30398304800348130E-003  8.90209277972435096E-004
   5.1650000000000000       2.38201262624343491E-003  9.28734207189866787E-004
   5.2412500000000000       2.46337550652012257E-003  9.67722571377694143E-004
   5.3174999999999999       2.54813573513083336E-003  1.00731768019444307E-003
   5.3937499999999998       2.63635601850343865E-003  1.04765676132648308E-003
   5.4699999999999998       2.72809745356448292E-003  1.08887242884439755E-003
   5.5462499999999997       2.82341933093464316E-003  1.13109378448977816E-003
   5.6224999999999996       2.92237898978673369E-003  1.17444725330430625E-003
   5.6987500000000004       3.02503170991436695E-003  1.21905722371980349E-003
   5.7750000000000004       3.13143063097378509E-003  1.26504654152028687E-003
   5.8512500000000003       3.24162670613738864E-003  1.31253689888900685E-003
   5.9275000000000002       3.35566859122769399E-003  1.36164910631497477E-003
   6.0037500000000001       3.47360272871663793E-003  1.41250337286476105E-003
   6.0800000000000001       3.59547321606465582E-003  1.46521944395692333E-003
   6.1562500000000000       3.72132183430745524E-003  1.51991676034810659E-003
   6.2324999999999999       3.85118802645826545E-003  1.57671456197261287E-003
   6.3087499999999999       3.98510888851070274E-003  1.63573196885007273E-003
   6.3849999999999998       4.12311916394405252E-003  1.69708804066639584E-003
   6.4612499999999997       4.26525125428437683E-003  1.76090182436659218E-003
   6.5375000000000005       4.41153516703384277E-003  1.82729236058126743E-003
   6.6137499999999996       4.56199859442829592E-003  1.89637873128949033E-003
   6.6900000000000013       4.71666686779335931E-003  1.96828004563468200E-003
   6.7662500000000003       4.87556297396121805E-003  2.04311544240558729E-003
   6.8425000000000002       5.03870756368880908E-003  2.12100408174642138E-003
   6.9187500000000002       5.20611896009472858E-003  2.20206513052955029E-003
   6.9949999999999992       5.37781316881654273E-003  2.28641774304638289E-003
   7.0712500000000000       5.55380388954622960E-003  2.37418103766803270E-003
   7.1475000000000000       5.73410252891057293E-003  2.46547407012930216E-003
   7.2237500000000008       5.91871821467368237E-003  2.56041580399213233E-003
   7.2999999999999998       6.10765781124600164E-003  2.65912507876518191E-003
   7.3762499999999998       6.30092593648916982E-003  2.76172057609107204E-003
   7.4524999999999997       6.49852497980873359E-003  2.86832078435891261E-003
   7.5287499999999987       6.70045512152843588E-003  2.97904396205522131E-003
   7.6050000000000004       6.90671435353997203E-003  3.09400810012909347E-003
   7.6812499999999995       7.11729850122156619E-003  3.21333088361637920E-003
   7.7575000000000003       7.33220124661733592E-003  3.33712965274142893E-003
   7.8337500000000002       7.55141415286757732E-003  3.46552136369272529E-003
   7.9100000000000010       7.77492668987737195E-003  3.59862254924956911E-003
   7.9862500000000001       8.00272626120833094E-003  3.73654927942043951E-003
   8.0625000000000000       8.23479823217517122E-003  3.87941712223898805E-003
   8.1387499999999999       8.47112595912593788E-003  4.02734110485062063E-003
   8.2149999999999999       8.71169081988196203E-003  4.18043567501109447E-003
   8.2912499999999998       8.95647225066421859E-003  4.33881466570151027E-003
   8.3674999999999997       9.20544775812813347E-003  4.50259124780394079E-003
   8.4437499999999996       9.45859298239537689E-003  4.67187790756952784E-003
   8.5199999999999996       9.71588171433524460E-003  4.84678640239026744E-003
   8.5962499999999995       9.97728593434298559E-003  5.02742772728090922E-003
   8.6724999999999994       1.02427758496354878E-002  5.21391208116555888E-003
   8.7487499999999994       1.05123199319340395E-002  5.40634883393969774E-003
   8.8249999999999993       1.07858849560240506E-002  5.60484649463137505E-003
   8.9012499999999992       1.10634360391437033E-002  5.80951268071996409E-003
   8.9774999999999991       1.13449366811508752E-002  6.02045408866448434E-003
   9.0537500000000009       1.16303488054170113E-002  6.23777646568758441E-003
   9.1300000000000008       1.19196327513910825E-002  6.46158455629036992E-003
   9.2062500000000007       1.22127475111496117E-002  6.69198218172886109E-003
   9.2825000000000006       1.25096504830778839E-002  6.92907205994578324E-003
   9.3587500000000006       1.28102977062661098E-002  7.17295588550231379E-003
   9.4350000000000005       1.31146438568810475E-002  7.42373428276131911E-003
   9.5112500000000004       1.34226422923330053E-002  7.68150678593193439E-003
   9.5875000000000004       1.37342450958003476E-002  7.94637182058636170E-003
   9.6637500000000003       1.40494031210519968E-002  8.21842668666775134E-003
   9.7400000000000002       1.43680660375064620E-002  8.49776754300301217E-003
   9.8162500000000001       1.46901823754655488E-002  8.78448939332872845E-003
   9.8925000000000001       1.50156995703273500E-002  9.07868607314644624E-003
   9.9687500000000000       1.53445640124850961E-002  9.38045024148673016E-003
   10.045000000000000       1.56767210860341913E-002  9.68987336744250860E-003
   10.121200000000000       1.60118942396166794E-002  1.00068351844192806E-002
   10.197500000000000       1.63506899252058441E-002  1.03320563852918549E-002
   10.273800000000000       1.66926129301339411E-002  1.06652141515698289E-002
   10.350000000000000       1.70371508302191443E-002  1.10059428609102002E-002
   10.426200000000000       1.73846908846172626E-002  1.13547592140638282E-002
   10.502500000000000       1.77356353832943403E-002  1.17122211664769122E-002
   10.578799999999999       1.80894697010424849E-002  1.20779594629867714E-002
   10.654999999999999       1.84456634278499371E-002  1.24515602679419017E-002
   10.731199999999999       1.88046169224261907E-002  1.28335779261717353E-002
   10.807499999999999       1.91667444767388596E-002  1.32246097787895242E-002
   10.883699999999999       1.95310342240527235E-002  1.36237089721607304E-002
   10.960000000000001       1.98983790724636296E-002  1.40320000900772679E-002
   11.036300000000001       2.02682389303776196E-002  1.44490410129938639E-002
   11.112500000000001       2.06400601303546559E-002  1.48743425973606232E-002
   11.188800000000001       2.10147541596188668E-002  1.53090946899715145E-002
   11.265000000000001       2.13912742323559106E-002  1.57522300014985503E-002
   11.341200000000001       2.17700450469646596E-002  1.62043835737453075E-002
   11.417500000000000       2.21515031382854520E-002  1.66662368816582786E-002
   11.493800000000000       2.25350868459308767E-002  1.71372712508080470E-002
   11.570000000000000       2.29202239643298278E-002  1.76169193777504646E-002
   11.646200000000000       2.33073502624695159E-002  1.81058593098329355E-002
   11.722500000000000       2.36969118509348063E-002  1.86048168355051301E-002
   11.798800000000000       2.40883359732528592E-002  1.91132213321815424E-002
   11.875000000000000       2.44810400686146443E-002  1.96304516547231474E-002
   11.951200000000000       2.48754701424515577E-002  2.01572305898147265E-002
   12.027500000000000       2.52720812877582982E-002  2.06943300986160914E-002
   12.103800000000000       2.56702910210369652E-002  2.12411261532986055E-002
   12.180000000000000       2.60695085623343092E-002  2.17969429897673962E-002
   12.256200000000000       2.64701892501096568E-002  2.23625498327053689E-002
   12.332500000000000       2.68727961972917082E-002  2.29387664065401134E-002
   12.408799999999999       2.72767391149728727E-002  2.35249144194952173E-002
   12.484999999999999       2.76814207149721596E-002  2.41202625568604709E-002
   12.561199999999999       2.80873048116955029E-002  2.47256282341737042E-002
   12.637499999999999       2.84948616025066555E-002  2.53418805635124179E-002
   12.713699999999999       2.89029583559796237E-002  2.59674583880399532E-002
   12.789999999999999       2.93126018912435275E-002  2.66040571847001861E-002
   12.866299999999999       2.97231932846761422E-002  2.72509155875783476E-002
   12.942500000000003       3.01341289424583783E-002  2.79072177983253865E-002
   13.018800000000001       3.05464240725704349E-002  2.85747379796849194E-002
   13.095000000000001       3.09589350401940945E-002  2.92517773018375928E-002
   13.171199999999999       3.13721391911930617E-002  2.99392541038184176E-002
   13.247500000000000       3.17865178796903555E-002  3.06381409903058628E-002
   13.323800000000002       3.22014672903801827E-002  3.13475920338846456E-002
   13.400000000000000       3.26163810315218267E-002  3.20667054804627052E-002
   13.476200000000000       3.30317416277941464E-002  3.27964524975500812E-002
   13.552499999999998       3.34480343721460932E-002  3.35378596718773486E-002
   13.628800000000000       3.38646541041167232E-002  3.42900239765610432E-002
   13.705000000000000       3.42809943815211501E-002  3.50519856433038485E-002
   13.781200000000000       3.46975417910775769E-002  3.58247701806536506E-002
   13.857500000000000       3.51147844534808462E-002  3.66094596211564705E-002
   13.933799999999998       3.55321172667351290E-002  3.74050932910268905E-002
   14.010000000000002       3.59489351128625331E-002  3.82106529115512211E-002
   14.086200000000000       3.63657274795323032E-002  3.90272197879308405E-002
   14.162500000000000       3.67829841848014358E-002  3.98559328338751809E-002
   14.238799999999999       3.72001015042432992E-002  4.06957732147623999E-002
   14.315000000000000       3.76164768747873426E-002  4.15456636055402256E-002
   14.391200000000000       3.80326015890906158E-002  4.24067426184250584E-002
   14.467499999999999       3.84489659830829916E-002  4.32802074195402578E-002
   14.543799999999999       3.88649691146037146E-002  4.41649807092885233E-002
   14.619999999999997       3.92800118831930292E-002  4.50599253134458047E-002
   14.696200000000001       3.96945862319807510E-002  4.59662385849621408E-002
   14.772500000000001       4.01091819365497690E-002  4.68851774144681960E-002
   14.848799999999999       4.05232014415442612E-002  4.78156049109545525E-002
   14.924999999999999       4.09360512380065114E-002  4.87563247317048740E-002
   15.001200000000003       4.13482222783098929E-002  4.97085938256560250E-002
   15.077500000000001       4.17602025863446982E-002  5.06737301469665502E-002
   15.153800000000000       4.21713996151476256E-002  5.16505373438513535E-002
   15.230000000000000       4.25812253581444311E-002  5.26377580904668699E-002
   15.306200000000000       4.29901691419120463E-002  5.36367109300848743E-002
   15.382500000000002       4.33987160840228689E-002  5.46487762521794332E-002
   15.458800000000000       4.38062794442141551E-002  5.56726974723594087E-002
   15.535000000000000       4.42122780623996070E-002  5.67071561857463505E-002
   15.611199999999998       4.46171982332819947E-002  5.77535336181952685E-002
   15.687500000000000       4.50215210348273928E-002  5.88132739905271179E-002
   15.763800000000002       4.54246664547968415E-002  5.98850599037352646E-002
   15.840000000000000       4.58260610211553843E-002  6.09675112131740429E-002
   15.916200000000000       4.62261868986832206E-002  6.20620732804772132E-002
   15.992499999999998       4.66255199397728332E-002  6.31702554886102441E-002
   16.068800000000000       4.70234877199816326E-002  6.42906789959597075E-002
   16.145000000000000       4.74195252971927952E-002  6.54219012771991848E-002
   16.221200000000000       4.78141095018667292E-002  6.65654331436454638E-002
   16.297499999999999       4.82077100855920621E-002  6.77228509064094486E-002
   16.373799999999999       4.85997625243078310E-002  6.88927129097812174E-002
   16.449999999999999       4.89897114243415741E-002  7.00735138629069998E-002
   16.526199999999999       4.93780271238394158E-002  7.12668314043521378E-002
   16.602499999999999       4.97651716392566723E-002  7.24743094906371288E-002
   16.678799999999999       5.01505900928765624E-002  7.36944442909101827E-002
   16.754999999999999       5.05337368803835951E-002  7.49256662738739115E-002
   16.831199999999999       5.09150746968032447E-002  7.61696213055407384E-002
   16.907499999999999       5.12950569384012997E-002  7.74280227816940420E-002
   16.983799999999999       5.16731385991460665E-002  7.86993031983730940E-002
   17.059999999999999       5.20487848053421340E-002  7.99818282592228980E-002
   17.136199999999999       5.24224494744277847E-002  8.12773135026936960E-002
   17.212499999999999       5.27945762328375437E-002  8.25875432155199762E-002
   17.288799999999998       5.31646306426571749E-002  8.39108853555601830E-002
   17.364999999999998       5.35320892304728957E-002  8.52456399183523367E-002
   17.441199999999998       5.38973959778926842E-002  8.65935935532096412E-002
   17.517499999999998       5.42609836502932347E-002  8.79566030232948465E-002
   17.593800000000002       5.46223290204063058E-002  8.93329707637533776E-002
   17.670000000000002       5.49809206646269949E-002  9.07209300381218858E-002
   17.746200000000002       5.53371915011250520E-002  9.21223401360775213E-002
   17.822500000000002       5.56915622823637504E-002  9.35391318457324261E-002
   17.898800000000001       5.60435216437417533E-002  9.49695410587997196E-002
   17.975000000000001       5.63925708475265658E-002  9.64117331975838793E-002
   18.051200000000001       5.67391306096753090E-002  9.78676417592844322E-002
   18.127500000000001       5.70836085309803370E-002  9.93392731934250595E-002
   18.203800000000001       5.74255064077185406E-002  0.10082479690061906     
   18.280000000000001       5.77643374916497129E-002  0.10232230694560512     
   18.356200000000001       5.81005098123458033E-002  0.10383381380774581     
   18.432500000000001       5.84344166704279730E-002  0.10536140130042458     
   18.508800000000001       5.87655723139615116E-002  0.10690316878381954     
   18.585000000000001       5.90935052678630349E-002  0.10845714231391000     
   18.661200000000001       5.94186083850740468E-002  0.11002540871826501     
   18.737500000000001       5.97412595395416107E-002  0.11161013101797700     
   18.813800000000001       6.00609867059979027E-002  0.11320933837552347     
   18.890000000000001       6.03773329923787822E-002  0.11482098513750706     
   18.966200000000001       6.06906756036980077E-002  0.11644723746522047     
   19.042500000000000       6.10013757288658323E-002  0.11809033930437009     
   19.118800000000000       6.13089757387904194E-002  0.11974824829979099     
   19.195000000000000       6.16130339733703195E-002  0.12141884561007749     
   19.271200000000000       6.19139107834234051E-002  0.12310437854485423     
   19.347500000000000       6.22119495211111498E-002  0.12480717402307048     
   19.423700000000000       6.25063233925468725E-002  0.12652285506090538     
   19.500000000000000       6.27977590995244805E-002  0.12825601263446743     
   19.576300000000000       6.30858217948358918E-002  0.13000449425163377     
   19.652500000000000       6.33700939247753697E-002  0.13176606830084900     
   19.728800000000000       6.36512734334921670E-002  0.13354544750041444     
   19.805000000000000       6.39285779693803957E-002  0.13533806459526770     
   19.881200000000000       6.42023294438443665E-002  0.13714633289111397     
   19.957500000000000       6.44728317141707724E-002  0.13897275132321718     


==> anc/M0_4_2_v2.dat <==
  2.12500000000000015E-002  2.22134921556399243E-010  9.26712826340919711E-010
  4.49999999999999983E-002  3.08425064223398406E-008  1.00717344631866723E-009
  6.87500000000000056E-002  7.29797761722610148E-008  2.36412312231621215E-009
  9.24999999999999989E-002  1.33909735681742545E-007  4.30391937642881344E-009
  0.11625000000000002       2.14351618613459248E-007  6.83649017097297571E-009
  0.14000000000000001       3.15029427534992807E-007  9.97196366580633530E-009
  0.16375000000000001       4.36671995234727854E-007  1.37206732217862095E-008
  0.18750000000000000       5.80013047359247695E-007  1.80931625564007798E-008
  0.21124999999999999       7.45791266412051456E-007  2.31001910570799718E-008
  0.23499999999999999       9.34750357154916450E-007  2.87527392579245688E-008
  0.25874999999999998       1.14763911345481215E-006  3.50620144858364440E-008
  0.28249999999999997       1.38521148662092136E-006  4.20394566822888936E-008
  0.30625000000000002       1.64822665527805590E-006  4.96967444072423661E-008
  0.33000000000000002       1.93744909682454854E-006  5.80458010319948781E-008
  0.35375000000000001       2.25364866052461390E-006  6.70988011280489521E-008
  0.37750000000000000       2.59760064228711909E-006  7.68681770593899308E-008
  0.40125000000000000       2.97008586118481286E-006  8.73666257858927264E-008
  0.42499999999999999       3.37189073777020539E-006  9.86071158859203335E-008
  0.44874999999999998       3.80380737424657994E-006  1.10602894806533563E-007
  0.47249999999999992       4.26663363655498148E-006  1.23367496350109893E-007
  0.49625000000000008       4.76117323844059007E-006  1.36914748406572630E-007
  0.52000000000000002       5.28823582756438237E-006  1.51258780940834131E-007
  0.54374999999999996       5.84863707372889421E-006  1.66414034245524479E-007
  0.56750000000000000       6.44319875928967832E-006  1.82395267469504541E-007
  0.59125000000000005       7.07274887182706922E-006  1.99217567433183153E-007
  0.61499999999999999       7.73812169915616547E-006  2.16896357742149367E-007
  0.63875000000000004       8.44015792675617103E-006  2.35447408211187232E-007
  0.66249999999999998       9.17970473770380147E-006  2.54886844611292681E-007
  0.68625000000000003       9.95761591519914379E-006  2.75231158752941221E-007
  0.70999999999999996       1.07747519477763066E-005  2.96497218919457131E-007
  0.73375000000000001       1.16319801372952012E-005  3.18702280665032223E-007
  0.75749999999999995       1.25301747098151154E-005  3.41863997992633900E-007
  0.78125000000000000       1.34702169294554031E-005  3.66000434927789447E-007
  0.80500000000000016       1.44529952153532378E-005  3.91130077505033333E-007
  0.82875000000000010       1.54794052618333812E-005  4.17271846184615122E-007
  0.85250000000000004       1.65503501605646834E-005  4.44445108681833387E-007
  0.87624999999999997       1.76667405327727505E-005  4.72669693441876874E-007
  0.90000000000000002       1.88294946521013623E-005  5.01965903255161583E-007
  0.92374999999999996       2.00395385838985343E-005  5.32354529724477011E-007
  0.94750000000000001       2.12978063221460788E-005  5.63856868096911940E-007
  0.97124999999999995       2.26052399316369409E-005  5.96494732685102141E-007
  0.99500000000000000       2.39627896943363259E-005  6.30290472869761997E-007
   1.0187500000000000       2.53714142600934747E-005  6.65266989709800491E-007
   1.0425000000000000       2.68320808018790460E-005  7.01447753187694322E-007
   1.0662499999999999       2.83457651757319433E-005  7.38856820119293465E-007
   1.0900000000000001       2.99134520856085048E-005  7.77518852758753752E-007
   1.1137500000000000       3.15361352533367466E-005  8.17459138131019174E-007
   1.1375000000000000       3.32148175938890591E-005  8.58703608126023565E-007
   1.1612499999999999       3.49505113961972694E-005  9.01278860390675129E-007
   1.1850000000000001       3.67442385097456578E-005  9.45212180056643844E-007
   1.2087500000000000       3.85970305371906248E-005  9.90531562344221290E-007
   1.2324999999999999       4.05099290332677637E-005  1.03726573608466371E-006
   1.2562500000000001       4.24839857102619960E-005  1.08544418820593278E-006
   1.2800000000000000       4.45202626503307048E-005  1.13509718922930539E-006
   1.3037500000000000       4.66198325249859229E-005  1.18625581982709094E-006
   1.3274999999999999       4.87837788220581725E-005  1.23895199849457794E-006
   1.3512500000000001       5.10131960804828858E-005  1.29321851039254215E-006
   1.3750000000000000       5.33091901332689592E-005  1.34908903741994334E-006
   1.3987499999999999       5.56728783590296328E-005  1.40659818958002964E-006
   1.4225000000000001       5.81053899424775321E-005  1.46578153770692888E-006
   1.4462500000000000       6.06078661443087185E-005  1.52667564762377348E-006
   1.4700000000000000       6.31814605809261038E-005  1.58931811580804141E-006
   1.4937499999999999       6.58273395144773284E-005  1.65374760664418173E-006
   1.5175000000000001       6.85466821537130099E-005  1.72000389134885759E-006
   1.5412500000000000       7.13406809661987581E-005  1.78812788865944948E-006
   1.5649999999999999       7.42105420024495230E-005  1.85816170738227164E-006
   1.5887500000000001       7.71574852325872311E-005  1.93014869090312407E-006
   1.6125000000000000       8.01827448961612589E-005  2.00413346376963145E-006
   1.6362500000000000       8.32875698748321286E-005  2.08016198068711963E-006
   1.6599999999999999       8.64732240350009969E-005  2.15828157671256078E-006
   1.6837500000000001       8.97409866740564411E-005  2.23854102209936647E-006
   1.7075000000000000       9.30921528954196687E-005  2.32099057754626797E-006
   1.7312500000000000       9.65280340438303173E-005  2.40568205326448023E-006
   1.7549999999999999       1.00049958150028709E-004  2.49266887073091344E-006
   1.7787500000000001       1.03659270394379147E-004  2.58200612751427892E-006
   1.8025000000000000       1.07357333590492126E-004  2.67375066535943907E-006
   1.8262499999999999       1.11145528764961416E-004  2.76796114359585950E-006
   1.8499999999999999       1.15025255388155547E-004  2.86469810696925004E-006
   1.8737499999999998       1.18997932364037375E-004  2.96402407568508628E-006
   1.8974999999999997       1.23064998316628271E-004  3.06600362145577092E-006
   1.9212499999999997       1.27227912263697465E-004  3.17070345693766105E-006
   1.9450000000000001       1.31488154247066046E-004  3.27819252807748638E-006
   1.9687500000000000       1.35847225992699518E-004  3.38854211145284056E-006
   1.9924999999999999       1.40306651602422011E-004  3.50182591693468780E-006
   2.0162499999999999       1.44867978279220050E-004  3.61812019602591002E-006
   2.0400000000000000       1.49532777088255496E-004  3.73750385625723947E-006
   2.0637500000000002       1.54302643755869129E-004  3.86005858205275618E-006
   2.0874999999999999       1.59179199509035664E-004  3.98586896251014263E-006
   2.1112500000000001       1.64164091957921240E-004  4.11502262657736911E-006
   2.1349999999999998       1.69258996024410828E-004  4.24761038614740658E-006
   2.1587499999999999       1.74465614903865894E-004  4.38372638723784363E-006
   2.1825000000000001       1.79785681157272636E-004  4.52346827222533456E-006
   2.2062499999999998       1.85220957705826582E-004  4.66693734798421777E-006
   2.2300000000000000       1.90773239036856645E-004  4.81423876831027963E-006
   2.2537500000000001       1.96444352399418367E-004  4.96548172574520162E-006
   2.2774999999999999       2.02236159282029765E-004  5.12077966092732963E-006
   2.3012500000000000       2.08150555979792252E-004  5.28025046008784107E-006
   2.3250000000000002       2.14189476194115680E-004  5.44401671605192986E-006
   2.3487499999999999       2.20354891780452351E-004  5.61220595543922293E-006
   2.3725000000000001       2.26648814549016239E-004  5.78495090658681181E-006
   2.3962500000000002       2.33073297973980515E-004  5.96238978041552944E-006
   2.4199999999999999       2.39630442494797159E-004  6.14466665989386887E-006
   2.4437500000000001       2.46322383642079738E-004  6.33193146719585202E-006
   2.4674999999999998       2.53151314605394107E-004  6.52434083254864213E-006
   2.4912500000000000       2.60119474880647996E-004  6.72205811568386410E-006
   2.5150000000000001       2.67229155963531815E-004  6.92525388651616431E-006
   2.5387499999999998       2.74482703847791240E-004  7.13410634912077935E-006
   2.5625000000000000       2.81882521696729879E-004  7.34880179746002138E-006
   2.5862500000000002       2.89431072703289014E-004  7.56953510578005539E-006
   2.6099999999999999       2.97130883155713487E-004  7.79651025692154872E-006
   2.6337500000000000       3.04984545727665700E-004  8.02994091214922703E-006
   2.6575000000000002       3.12994723013760602E-004  8.27005102651724727E-006
   2.6812499999999999       3.21164151333872168E-004  8.51707551425163238E-006
   2.7050000000000001       3.29495644832264369E-004  8.77126096915936794E-006
   2.7287499999999998       3.37992099900664685E-004  9.03286644567549743E-006
   2.7524999999999999       3.46656499957898685E-004  9.30216430684541042E-006
   2.7762500000000001       3.55491920622692868E-004  9.57944114632387331E-006
   2.7999999999999998       3.64501535320822215E-004  9.86499879237195869E-006
   2.8237500000000000       3.73688621373027580E-004  1.01591554028663198E-005
   2.8475000000000001       3.83056566616149995E-004  1.04622466615258882E-005
   2.8712499999999999       3.92608876616907338E-004  1.07746270869370856E-005
   2.8950000000000000       4.02349182545771989E-004  1.10966714675521638E-005
   2.9187500000000002       4.12281249787773817E-004  1.14287764376879522E-005
   2.9424999999999999       4.22408987377918940E-004  1.17713622117104505E-005
   2.9662500000000001       4.32736458361629493E-004  1.21248744961160659E-005
   2.9900000000000002       4.43267891195485853E-004  1.24897866021805727E-005
   3.0137499999999999       4.54007692321071381E-004  1.28666017853349276E-005
   3.0375000000000001       4.64960460065361181E-004  1.32558558415461065E-005
   3.0612499999999998       4.76131000045579072E-004  1.36581199958675586E-005
   3.0850000000000000       4.87524342285542334E-004  1.40740041241427720E-005
   3.1087500000000001       4.99145760285283507E-004  1.45041603558035262E-005
   3.1324999999999998       5.11000792327426711E-004  1.49492871140603933E-005
   3.1562500000000000       5.23095265354069452E-004  1.54101336598665302E-005
   3.1800000000000002       5.35435321808755654E-004  1.58875052182590557E-005
   3.2037499999999999       5.48027449912236999E-004  1.63822687805797802E-005
   3.2275000000000000       5.60878517931364361E-004  1.68953596943265157E-005
   3.2512500000000006       5.73995813112042428E-004  1.74277891748735393E-005
   3.2749999999999999       5.87387086085369280E-004  1.79806529011738846E-005
   3.2987500000000005       6.01060601728270884E-004  1.85551408923276418E-005
   3.3224999999999998       6.15025197675972217E-004  1.91525489055708975E-005
   3.3462500000000004       6.29290351956704572E-004  1.97742916514843462E-005
   3.3700000000000001       6.43866248211176647E-004  2.04219177690326561E-005
   3.3937500000000003       6.58763924282210482E-004  2.10971296631737846E-005
   3.4175000000000000       6.73995296351887949E-004  2.18018021187685685E-005
   3.4412500000000001       6.89573320027024811E-004  2.25380085306250725E-005
   3.4649999999999999       7.05512176781935272E-004  2.33080521048524230E-005
   3.4887500000000000       7.21827414232722748E-004  2.41145006594207950E-005
   3.5124999999999997       7.38536183673744974E-004  2.49602309842868647E-005
   3.5362499999999999       7.55657499629717555E-004  2.58484820636809321E-005
   3.5599999999999996       7.73212576766063304E-004  2.67829213041019633E-005
   3.5837500000000002       7.91225235530749636E-004  2.77677266185069373E-005
   3.6074999999999995       8.09722418556464902E-004  2.88076900921507587E-005
   3.6312500000000001       8.28734847027408524E-004  2.99083502525546704E-005
   3.6549999999999994       8.48297868567351098E-004  3.10761632897642973E-005
   3.6787500000000000       8.68452570124796032E-004  3.23187282386743852E-005
   3.7025000000000001       8.89247263882029420E-004  3.36450884452389195E-005
   3.7262499999999998       9.10739523091943170E-004  3.50661439281234064E-005
   3.7500000000000000       9.32999003646600169E-004  3.65952276314135332E-005
   3.7525000000000004       9.35390063728020176E-004  3.67631096461954029E-005
   3.7549999999999999       9.37790668204050879E-004  3.69323903315131830E-005
   3.7574999999999998       9.40200930827698425E-004  3.71030920146664487E-005
   3.7599999999999998       9.42620970107328369E-004  3.72752376762140283E-005
   3.7624999999999997       9.45050911542456005E-004  3.74488510563327046E-005
   3.7650000000000001       9.47490874321872440E-004  3.76239561460744339E-005
   3.7675000000000005       9.49940985001592147E-004  3.78005777463972904E-005
   3.7700000000000000       9.52401375271547416E-004  3.79787414003612846E-005
   3.7725000000000000       9.54872178954494291E-004  3.81584732944437942E-005
   3.7749999999999999       9.57353533427634509E-004  3.83398003363991774E-005
   3.7774999999999999       9.59845579759719043E-004  3.85227501832948125E-005
   3.7799999999999994       9.62348462855056172E-004  3.87073512709644175E-005
   3.7825000000000006       9.64862331604871958E-004  3.88936328449682780E-005
   3.7850000000000001       9.67387339046461479E-004  3.90816249931540125E-005
   3.7875000000000001       9.69923642530666616E-004  3.92713586799229452E-005
   3.7900000000000000       9.72471403898175573E-004  3.94628657823094543E-005
   3.7925000000000000       9.75030789665260259E-004  3.96561791279949360E-005
   3.7949999999999995       9.77601971219546444E-004  3.98513325353827970E-005
   3.7974999999999999       9.80185125026512751E-004  4.00483608558736519E-005
   3.8000000000000003       9.82780432338542292E-004  4.02472999976501511E-005
   3.8025000000000002       9.85388081459685370E-004  4.04481870560861455E-005
   3.8050000000000002       9.88008264938486803E-004  4.06510602387919354E-005
   3.8075000000000001       9.90641181857898319E-004  4.08559590014106395E-005
   3.8099999999999996       9.93287037599635894E-004  4.10629240826463346E-005
   3.8125000000000000       9.95946056238703305E-004  4.12719980650293571E-005
   3.8150000000000004       9.98618432465383111E-004  4.14832234337541940E-005
   3.8174999999999999       1.00130440442368828E-003  4.16966456444702488E-005
   3.8199999999999998       1.00400420575337350E-003  4.19123111958116272E-005
   3.8224999999999998       1.00671807802097486E-003  4.21302682031446211E-005
   3.8249999999999997       1.00944627110860887E-003  4.23505664782837413E-005
   3.8275000000000001       1.01218904488288510E-003  4.25732576671296377E-005
   3.8300000000000005       1.01494666461104531E-003  4.27983951288527387E-005
   3.8325000000000000       1.01771940897336000E-003  4.30260343491081096E-005
   3.8350000000000000       1.02050756553258033E-003  4.32562328316478560E-005
   3.8374999999999999       1.02331141815914213E-003  4.34890496503464460E-005
   3.8399999999999999       1.02613130545000015E-003  4.37245480234895272E-005
   3.8424999999999994       1.02896754562599468E-003  4.39627922291926991E-005
   3.8450000000000006       1.03182044897009583E-003  4.42038482266928607E-005
   3.8475000000000001       1.03469037455640282E-003  4.44477861956029332E-005
   3.8500000000000001       1.03757768345864951E-003  4.46946786637148825E-005
   3.8525000000000000       1.04048275154325571E-003  4.49446011844050486E-005
   3.8550000000000000       1.04340597034438824E-003  4.51976325163157532E-005
   3.8574999999999995       1.04634774800693568E-003  4.54538548170073804E-005
   3.8599999999999999       1.04930851030399577E-003  4.57133538519343947E-005
   3.8625000000000003       1.05228870173617933E-003  4.59762192202530496E-005
   3.8650000000000002       1.05528878863696686E-003  4.62425446831106897E-005
   3.8675000000000002       1.05830925088122672E-003  4.65124280085934291E-005
   3.8700000000000001       1.06135060244343582E-003  4.67859720986019389E-005
   3.8724999999999996       1.06441337375686460E-003  4.70632844614745578E-005
   3.8750000000000000       1.06749812294719458E-003  4.73444779716312812E-005
   3.8775000000000004       1.07060543571915810E-003  4.76296711561419075E-005
   3.8799999999999999       1.07373592732506974E-003  4.79189885993949101E-005
   3.8824999999999998       1.07689023199757745E-003  4.82125608163226196E-005
   3.8849999999999998       1.08006905614646304E-003  4.85105270118026414E-005
   3.8874999999999997       1.08327310419036775E-003  4.88130321823392605E-005
   3.8900000000000001       1.08650314793043781E-003  4.91202306817640729E-005
   3.8925000000000005       1.08975995968760720E-003  4.94322837130916658E-005
   3.8950000000000000       1.09304439884814726E-003  4.97493637920561456E-005
   3.8975000000000000       1.09635736132450293E-003  5.00716530860355845E-005
   3.8999999999999999       1.09969979727040116E-003  5.03993448986148185E-005
   3.9024999999999999       1.10307271583458938E-003  5.07326446477036888E-005
   3.9049999999999994       1.10647719046531672E-003  5.10717709570823739E-005
   3.9075000000000006       1.10991436484572550E-003  5.14169568778895093E-005
   3.9100000000000001       1.11338545955442852E-003  5.17684512594849893E-005
   3.9125000000000001       1.11689176611103839E-003  5.21265196648507310E-005
   3.9150000000000000       1.12043470920248538E-003  5.24914486200391778E-005
   3.9175000000000000       1.12401577570587206E-003  5.28635438359599741E-005
   3.9199999999999995       1.12763657926364703E-003  5.32431349519791079E-005
   3.9224999999999999       1.13129885933076018E-003  5.36305774766678096E-005
   3.9250000000000003       1.13500449544611708E-003  5.40262557267197894E-005
   3.9275000000000002       1.13875552365955341E-003  5.44305862100490009E-005
   3.9300000000000002       1.14255415552645938E-003  5.48440215380274773E-005
   3.9325000000000001       1.14640280017877798E-003  5.52670549717357388E-005
   3.9349999999999996       1.15030408880928414E-003  5.57002256698599813E-005
   3.9375000000000000       1.15426091010342540E-003  5.61441251761362714E-005
   3.9400000000000004       1.15827643840945020E-003  5.65994044238410328E-005
   3.9424999999999999       1.16235418109983109E-003  5.70667827362477781E-005
   3.9449999999999998       1.16649804340886480E-003  5.75470590150419409E-005
   3.9474999999999998       1.17071233090151709E-003  5.80411215076964305E-005
   3.9499999999999997       1.17500191231031449E-003  5.85499675635234743E-005
   3.9525000000000001       1.17937225328256217E-003  5.90747197178480873E-005
   3.9550000000000005       1.18382954429008128E-003  5.96166498677316221E-005
   3.9575000000000000       1.18838084395066169E-003  6.01772087465785521E-005
   3.9600000000000000       1.19303426020281149E-003  6.07580632925193613E-005
   3.9624999999999999       1.19779918344398184E-003  6.13611447159907345E-005
   3.9649999999999999       1.20268657566035869E-003  6.19887104730491704E-005
   3.9674999999999994       1.20770943612577390E-003  6.26434307758597970E-005
   3.9700000000000006       1.21288325489285866E-003  6.33284966194961918E-005
   3.9725000000000001       1.21822683289768180E-003  6.40477792034757550E-005
   3.9750000000000001       1.22376334447367170E-003  6.48060511293121582E-005
   3.9775000000000000       1.22952191591772743E-003  6.56093114229338697E-005
   3.9800000000000000       1.23554000987710698E-003  6.64652782282562789E-005
   3.9824999999999995       1.24186717920349060E-003  6.73841685596636132E-005
   3.9849999999999999       1.24857148925726878E-003  6.83800111713945310E-005
   3.9875000000000003       1.25575082582743240E-003  6.94729909300791912E-005
   3.9900000000000002       1.26355538702210227E-003  7.06940755684469648E-005
   3.9925000000000002       1.27223771283652707E-003  7.20953615027354004E-005
   3.9950000000000001       1.28228995992215136E-003  7.37783790376437577E-005
   3.9974999999999996       1.29498176284449608E-003  7.60050964194303977E-005
   4.0000000000000000       1.32366411709524930E-003  8.15309329722326736E-005
   4.0025000000000004       1.31946629653081709E-003  1.08719139808434727E-004
   4.0049999999999999       1.31856398851496414E-003  1.19948384147559802E-004
   4.0075000000000003       1.31820383924032610E-003  1.28559149141081497E-004
   4.0099999999999998       1.31812448514114725E-003  1.35817167390701849E-004
   4.0125000000000002       1.31822478560599194E-003  1.42212351668706240E-004
   4.0149999999999997       1.31845290285179193E-003  1.47995775625246289E-004
   4.0175000000000001       1.31877806380380409E-003  1.53316484762249623E-004
   4.0199999999999996       1.31918023324110881E-003  1.58271521517504992E-004
   4.0225000000000000       1.31964550464421372E-003  1.62928244885683112E-004
   4.0250000000000004       1.32016376081095033E-003  1.67335664210302600E-004
   4.0274999999999999       1.32072736937797574E-003  1.71530751747959759E-004
   4.0300000000000002       1.32133040777049435E-003  1.75542211584121881E-004
   4.0324999999999998       1.32196816796700031E-003  1.79392854443737558E-004
   4.0350000000000001       1.32263683700351042E-003  1.83101162472619147E-004
   4.0374999999999996       1.32333327587109886E-003  1.86682357147220244E-004
   4.0400000000000000       1.32405486305417746E-003  1.90149150589191424E-004
   4.0425000000000004       1.32479938365926342E-003  1.93512288313643101E-004
   4.0449999999999999       1.32556494612487787E-003  1.96780949691135136E-004
   4.0475000000000003       1.32634992017980030E-003  1.99963049430327259E-004
   4.0499999999999998       1.32715288912431872E-003  2.03065468333342262E-004
   4.0525000000000002       1.32797261278942182E-003  2.06094232626926005E-004
   4.0549999999999997       1.32880799836129987E-003  2.09054655210116707E-004
   4.0579999999999998       1.32982977840821444E-003  2.12523549209958217E-004
   4.0599999999999996       1.33052198570338619E-003  2.14788813966071944E-004
   4.0625000000000000       1.33139895082837255E-003  2.17570518428360454E-004
   4.0650000000000004       1.33228827677834335E-003  2.20299952293352409E-004
   4.0674999999999999       1.33318933526348649E-003  2.22980181052948305E-004
   4.0700000000000003       1.33410155576509613E-003  2.25613986798520443E-004
   4.0724999999999998       1.33502441950361954E-003  2.28203903655554367E-004
   4.0750000000000002       1.33595745334031497E-003  2.30752247593261542E-004
   4.0774999999999997       1.33690022306324542E-003  2.33261141523369861E-004
   4.0800000000000001       1.33785233025022370E-003  2.35732537220513326E-004
   4.0824999999999996       1.33881340793215930E-003  2.38168233897264188E-004
   4.0850000000000000       1.33978311731979623E-003  2.40569894339642864E-004
   4.0875000000000004       1.34076114457021625E-003  2.42939058846658408E-004
   4.0899999999999999       1.34174719962652008E-003  2.45277157685733303E-004
   4.0925000000000002       1.34274101196656874E-003  2.47585521413683967E-004
   4.0949999999999998       1.34374233006810499E-003  2.49865390524642837E-004
   4.0975000000000001       1.34475091917687114E-003  2.52117923641930028E-004
   4.0999999999999996       1.34576656006061028E-003  2.54344204901492735E-004
   4.1025000000000000       1.34678904748423479E-003  2.56545250430091328E-004
   4.1050000000000004       1.34781818905647965E-003  2.58722014152511324E-004
   4.1074999999999999       1.34885380415970617E-003  2.60875392971050813E-004
   4.1100000000000003       1.34989572299137818E-003  2.63006231404483448E-004
   4.1124999999999998       1.35094378570332235E-003  2.65115325753814235E-004
   4.1150000000000002       1.35199784152779663E-003  2.67203427832909653E-004
   4.1174999999999997       1.35305774847545497E-003  2.69271248431021649E-004
   4.1200000000000001       1.35412337210555106E-003  2.71319460255961607E-004
   4.1224999999999996       1.35519458535748546E-003  2.73348700788134471E-004
   4.1250000000000000       1.35627126790802306E-003  2.75359574776547949E-004
   4.1275000000000004       1.35735330573035092E-003  2.77352656539070041E-004
   4.1299999999999999       1.35844059063995929E-003  2.79328492049570759E-004
   4.1325000000000003       1.35953301990533607E-003  2.81287600849801844E-004
   4.1349999999999998       1.36063049593260167E-003  2.83230477807690315E-004
   4.1375000000000002       1.36173292575057087E-003  2.85157594682304777E-004
   4.1399999999999997       1.36284022098207393E-003  2.87069401653112176E-004
   4.1425000000000001       1.36395229733451951E-003  2.88966328626048667E-004
   4.1449999999999996       1.36506907451923887E-003  2.90848786517718973E-004
   4.1475000000000000       1.36619047595064325E-003  2.92717168392721543E-004
   4.1500000000000004       1.36731642844667542E-003  2.94571850509159122E-004
   4.1524999999999999       1.36844686197034400E-003  2.96413193289237517E-004
   4.1550000000000002       1.36958170972211433E-003  2.98241542290121750E-004
   4.1574999999999998       1.37072090774305864E-003  3.00057229000555935E-004
   4.1600000000000001       1.37186439480846802E-003  3.01860571636794635E-004
   4.1624999999999996       1.37301211227731229E-003  3.03651875871480809E-004
   4.1650000000000000       1.37416400395208842E-003  3.05431435512031003E-004
   4.1675000000000004       1.37532001594826221E-003  3.07199533132740995E-004
   4.1699999999999999       1.37648009657247790E-003  3.08956440664406103E-004
   4.1725000000000003       1.37764419620884249E-003  3.10702419944888536E-004
   4.1749999999999998       1.37881226721262885E-003  3.12437723233736019E-004
   4.1775000000000002       1.37998426381083852E-003  3.14162593693692181E-004
   4.1799999999999997       1.38116014200906074E-003  3.15877265841640041E-004
   4.1825000000000001       1.38233985950417205E-003  3.17581965971330587E-004
   4.1849999999999996       1.38352337560243327E-003  3.19276912550009852E-004
   4.1875000000000000       1.38471065114256558E-003  3.20962316590891897E-004
   4.1900000000000004       1.38590164842346351E-003  3.22638382003242173E-004
   4.1924999999999999       1.38709633113619246E-003  3.24305305921696388E-004
   4.1950000000000003       1.38829466429997526E-003  3.25963279016297611E-004
   4.1974999999999998       1.38949661420187821E-003  3.27612485784605488E-004
   4.2000000000000002       1.39070214833994293E-003  3.29253104827135254E-004
   4.2024999999999997       1.39191123536953139E-003  3.30885309107264796E-004
   4.2050000000000001       1.39312384505265352E-003  3.32509266196669021E-004
   4.2074999999999996       1.39433994821009364E-003  3.34125138507252221E-004
   4.2100000000000000       1.39555951667613308E-003  3.35733083510473065E-004
   4.2125000000000004       1.39678252325571030E-003  3.37333253944884913E-004
   4.2149999999999999       1.39800894168387244E-003  3.38925798012665780E-004
   4.2175000000000002       1.39923874658732031E-003  3.40510859565824040E-004
   4.2199999999999998       1.40047191344798644E-003  3.42088578282749372E-004
   4.2225000000000001       1.40170841856847002E-003  3.43659089835709466E-004
   4.2249999999999996       1.40294823898667658E-003  3.45222526036913528E-004
   4.2275000000000000       1.40419135265470378E-003  3.46779015041173949E-004
   4.2300000000000004       1.40543773809436974E-003  3.48328681412096144E-004
   4.2324999999999999       1.40668737457882087E-003  3.49871646310036006E-004
   4.2350000000000003       1.40794024205333364E-003  3.51408027609105425E-004
   4.2374999999999998       1.40919632110981683E-003  3.52937940020779965E-004
   4.2400000000000002       1.41045559296252405E-003  3.54461495211643102E-004
   4.2424999999999997       1.41171803942491381E-003  3.55978801915571503E-004
   4.2450000000000001       1.41298364288758587E-003  3.57489966040708859E-004
   4.2474999999999996       1.41425238629724003E-003  3.58995090771497118E-004
   4.2500000000000000       1.41552425319574782E-003  3.60494276681123048E-004
   4.3262499999999999       1.45574928958989058E-003  4.03798342246929499E-004
   4.4024999999999999       1.49858963813380690E-003  4.43570452422854832E-004
   4.4787499999999998       1.54392601219706534E-003  4.80935420087179766E-004
   4.5549999999999997       1.59172332807664199E-003  5.16590043611119204E-004
   4.6312499999999996       1.64198854292890804E-003  5.51009334239153264E-004
   4.7074999999999996       1.69475140479343140E-003  5.84541291031194748E-004
   4.7837500000000004       1.75005459539811321E-003  6.17455839749640853E-004
   4.8600000000000003       1.80794825014010826E-003  6.49972322096184756E-004
   4.9362500000000002       1.86848671807942159E-003  6.82275953833863329E-004
   5.0125000000000002       1.93172655303701910E-003  7.14528184070993121E-004
   5.0887500000000001       1.99772522112542103E-003  7.46873483631071175E-004
   5.1650000000000000       2.06654024343347169E-003  7.79443942170132274E-004
   5.2412500000000000       2.13822861413326968E-003  8.12362467815891344E-004
   5.3174999999999999       2.21284639932472485E-003  8.45745066222174514E-004
   5.3937499999999998       2.29044845472490535E-003  8.79702494836486892E-004
   5.4699999999999998       2.37108822667291257E-003  9.14341484027666410E-004
   5.5462499999999997       2.45481761055247336E-003  9.49765650702449698E-004
   5.6224999999999996       2.54168685022671675E-003  9.86076189791121197E-004
   5.6987500000000004       2.63174446707775461E-003  1.02337240255249550E-003
   5.7750000000000004       2.72503721071988558E-003  1.06175210323119357E-003
   5.8512500000000003       2.82161002609232145E-003  1.10131193394933931E-003
   5.9275000000000002       2.92150603104786863E-003  1.14214760875827191E-003
   6.0037500000000001       3.02476650796394946E-003  1.18435410534105281E-003
   6.0800000000000001       3.13143088960979353E-003  1.22802580941028141E-003
   6.1562500000000000       3.24153677182591627E-003  1.27325663417852215E-003
   6.2324999999999999       3.35511991386760371E-003  1.32014010695188097E-003
   6.3087499999999999       3.47221423719357852E-003  1.36876943269364604E-003
   6.3849999999999998       3.59285184901728246E-003  1.41923754933237262E-003
   6.4612499999999997       3.71706304834506064E-003  1.47163716165790584E-003
   6.5375000000000005       3.84487634194885172E-003  1.52606076732020876E-003
   6.6137499999999996       3.97631846047495369E-003  1.58260067325898760E-003
   6.6900000000000013       4.11141437581875446E-003  1.64134900475443844E-003
   6.7662500000000003       4.25018731754499366E-003  1.70239770762202697E-003
   6.8425000000000002       4.39265880094128185E-003  1.76583854973958159E-003
   6.9187500000000002       4.53884863310312359E-003  1.83176310939879008E-003
   6.9949999999999992       4.68877494510067192E-003  1.90026277048040647E-003
   7.0712500000000000       4.84245420960990706E-003  1.97142870884642199E-003
   7.1475000000000000       4.99990126379706683E-003  2.04535187840055145E-003
   7.2237500000000008       5.16112933227423805E-003  2.12212299519195071E-003
   7.2999999999999998       5.32615005061591509E-003  2.20183252013675477E-003
   7.3762499999999998       5.49497348940563429E-003  2.28457064066600558E-003
   7.4524999999999997       5.66760817878606514E-003  2.37042725156294109E-003
   7.5287499999999987       5.84406113348849045E-003  2.45949193521469676E-003
   7.6050000000000004       6.02433787832001855E-003  2.55185394147197956E-003
   7.6812499999999995       6.20844247408781913E-003  2.64760216728380290E-003
   7.7575000000000003       6.39637754394055316E-003  2.74682513625224608E-003
   7.8337500000000002       6.58814430010762949E-003  2.84961097823343635E-003
   7.9100000000000010       6.78374257101624877E-003  2.95604740909481819E-003
   7.9862500000000001       6.98317082876612812E-003  3.06622171072495333E-003
   8.0625000000000000       7.18642621694119774E-003  3.18022071138004394E-003
   8.1387499999999999       7.39350457873673254E-003  3.29813076644055363E-003
   8.2149999999999999       7.60440048538025583E-003  3.42003773964206495E-003
   8.2912499999999998       7.81910726482419084E-003  3.54602698483623500E-003
   8.3674999999999997       8.03761703068795776E-003  3.67618332833059922E-003
   8.4437499999999996       8.25992071142763254E-003  3.81059105185018549E-003
   8.5199999999999996       8.48600807971038214E-003  3.94933387615854694E-003
   8.5962499999999995       8.71586778197121735E-003  4.09249494537188615E-003
   8.6724999999999994       8.94948737277105090E-003  4.24015681419544384E-003
   8.7487499999999994       9.18685332624683687E-003  4.39240142501226387E-003
   8.8249999999999993       9.42795109340858334E-003  4.54931010733134172E-003
   8.9012499999999992       9.67276511411719296E-003  4.71096355663308975E-003
   8.9774999999999991       9.92127885164866691E-003  4.87744182461458294E-003
   9.0537500000000009       1.01734748228115950E-002  5.04882430814577662E-003
   9.1300000000000008       1.04293346280658183E-002  5.22518973904387458E-003
   9.2062500000000007       1.06888389816169119E-002  5.40661617466924992E-003
   9.2825000000000006       1.09519677414646223E-002  5.59318098934585145E-003
   9.3587500000000006       1.12186999393821679E-002  5.78496086660707735E-003
   9.4350000000000005       1.14890138108048098E-002  5.98203179226838681E-003
   9.5112500000000004       1.17628868246052835E-002  6.18446904832750752E-003
   9.5875000000000004       1.20402957101896184E-002  6.39234720634215912E-003
   9.6637500000000003       1.23212164970592786E-002  6.60574012832431789E-003
   9.7400000000000002       1.26056245290924462E-002  6.82472095518733661E-003
   9.8162500000000001       1.28934944948138602E-002  7.04936210439177646E-003
   9.8925000000000001       1.31848004926084401E-002  7.27973528785124183E-003
   9.9687500000000000       1.34795159909944055E-002  7.51591147344411736E-003
   10.045000000000000       1.37776139159527279E-002  7.75796091676902739E-003
   10.121200000000000       1.40788678868945007E-002  8.00578856771030564E-003
   10.197500000000000       1.43838460835727967E-002  8.25995697420595087E-003
   10.273800000000000       1.46921266968734789E-002  8.52021303900975940E-003
   10.350000000000000       1.50032701572906380E-002  8.78627104320296032E-003
   10.426200000000000       1.53176489231094219E-002  9.05853460638980472E-003
   10.502500000000000       1.56356520406623935E-002  9.33743922257715235E-003
   10.578799999999999       1.59568387417788823E-002  9.62269704722035560E-003
   10.654999999999999       1.62807512248137332E-002  9.91398623917832261E-003
   10.731199999999999       1.66077774943087092E-002  1.02117402031281727E-002
   10.807499999999999       1.69383216081551470E-002  1.05164256028751121E-002
   10.883699999999999       1.72714856541256560E-002  1.08273062009150451E-002
   10.960000000000001       1.76081122925953182E-002  1.11452598052221852E-002
   11.036300000000001       1.79477342481604921E-002  1.14699440280600432E-002
   11.112500000000001       1.82898683415642117E-002  1.18009805510355045E-002
   11.188800000000001       1.86353801567070258E-002  1.21392981107166162E-002
   11.265000000000001       1.89833315154482214E-002  1.24840690299475258E-002
   11.341200000000001       1.93341407232450260E-002  1.28357906562524739E-002
   11.417500000000000       1.96882409716492880E-002  1.31949962176653793E-002
   11.493800000000000       2.00451407846833560E-002  1.35612861603505545E-002
   11.570000000000000       2.04043339337857191E-002  1.39342232079981178E-002
   11.646200000000000       2.07662533727744625E-002  1.43143388184738402E-002
   11.722500000000000       2.11313463452838801E-002  1.47022015852737928E-002
   11.798800000000000       2.14991064635540775E-002  1.50973725052213868E-002
   11.875000000000000       2.18690134045259957E-002  1.54993737644668825E-002
   11.951200000000000       2.22415143758068791E-002  1.59087723240048037E-002
   12.027500000000000       2.26170702366653466E-002  1.63261734730812021E-002
   12.103800000000000       2.29951607190781344E-002  1.67510978343338966E-002
   12.180000000000000       2.33752523420636509E-002  1.71830261225065437E-002
   12.256200000000000       2.37578061339375028E-002  1.76225621672427384E-002
   12.332500000000000       2.41432961378344607E-002  1.80703492850234591E-002
   12.408799999999999       2.45311891297362826E-002  1.85258668128754043E-002
   12.484999999999999       2.49209394048890941E-002  1.89885531428416014E-002
   12.561199999999999       2.53130213419476384E-002  1.94590503065248423E-002
   12.637499999999999       2.57079217182905710E-002  1.99380409622499470E-002
   12.713699999999999       2.61045732250972211E-002  2.04243189259843035E-002
   12.789999999999999       2.65039848690849754E-002  2.09192095993932306E-002
   12.866299999999999       2.69056056558318948E-002  2.14221288099950211E-002
   12.942500000000003       2.73088731944867089E-002  2.19324499710335657E-002
   13.018800000000001       2.77148144003998703E-002  2.24515605719478213E-002
   13.095000000000001       2.81223339327490301E-002  2.29781475764774326E-002
   13.171199999999999       2.85319313947400011E-002  2.35129333418277083E-002
   13.247500000000000       2.89441175178811252E-002  2.40566830022653708E-002
   13.323800000000002       2.93583254187333859E-002  2.46087471184691341E-002
   13.400000000000000       2.97739778500905813E-002  2.51684324343844253E-002
   13.476200000000000       3.01915862411508036E-002  2.57365033711973723E-002
   13.552499999999998       3.06116725373768404E-002  2.63137681728231078E-002
   13.628800000000000       3.10336602168973137E-002  2.68995329518881797E-002
   13.705000000000000       3.14569630937474518E-002  2.74930591343821341E-002
   13.781200000000000       3.18821038710176419E-002  2.80951544321970600E-002
   13.857500000000000       3.23096151840254475E-002  2.87066714203293057E-002
   13.933799999999998       3.27389116219990034E-002  2.93268710748187007E-002
   14.010000000000002       3.31693986936657040E-002  2.99549687537816814E-002
   14.086200000000000       3.36016098606155417E-002  3.05918167046914241E-002
   14.162500000000000       3.40360879196883043E-002  3.12383130405531964E-002
   14.238799999999999       3.44722392290733801E-002  3.18936728859804883E-002
   14.315000000000000       3.49094617082769815E-002  3.25570649032871015E-002
   14.391200000000000       3.53482989307809040E-002  3.32293869870643535E-002
   14.467499999999999       3.57893033691557699E-002  3.39115840232597845E-002
   14.543799999999999       3.62318737770984320E-002  3.46028245879194118E-002
   14.619999999999997       3.66754009952284729E-002  3.53022298725610417E-002
   14.696200000000001       3.71204383361124421E-002  3.60107447700889968E-002
   14.772500000000001       3.75675473375549837E-002  3.67293620491397632E-002
   14.848799999999999       3.80161197474929505E-002  3.74572030557559638E-002
   14.924999999999999       3.84655398882470037E-002  3.81933408161256524E-002
   15.001200000000003       3.89163702023302693E-002  3.89387683417533950E-002
   15.077500000000001       3.93691808150830672E-002  3.96945275081653226E-002
   15.153800000000000       3.98233569716254510E-002  4.04596916902978110E-002
   15.230000000000000       4.02782770535820428E-002  4.12332851019760888E-002
   15.306200000000000       4.07345120661710552E-002  4.20163500188256503E-002
   15.382500000000002       4.11926402099221170E-002  4.28099786085395784E-002
   15.458800000000000       4.16520407410839177E-002  4.36131955713174937E-002
   15.535000000000000       4.21120865346875789E-002  4.44249755417013698E-002
   15.611199999999998       4.25733566519628237E-002  4.52464112553887174E-002
   15.687500000000000       4.30364368657136370E-002  4.60786463627247053E-002
   15.763800000000002       4.35007009002855091E-002  4.69206561491701049E-002
   15.840000000000000       4.39655165559371189E-002  4.77713649149133987E-002
   15.916200000000000       4.44314704127155638E-002  4.86319170134624085E-002
   15.992499999999998       4.48991553679191080E-002  4.95035088262169090E-002
   16.068800000000000       4.53679400151274226E-002  5.03850654390020150E-002
   16.145000000000000       4.58371874687386743E-002  5.12754600255570653E-002
   16.221200000000000       4.63074913762271875E-002  5.21758898043543362E-002
   16.297499999999999       4.67794511894010848E-002  5.30876050035805694E-002
   16.373799999999999       4.72524307995838000E-002  5.40094797623052111E-002
   16.449999999999999       4.77257890032558169E-002  5.49403353153656224E-002
   16.526199999999999       4.82001260018223229E-002  5.58814229252690142E-002
   16.602499999999999       4.86760473780330910E-002  5.68340479476436775E-002
   16.678799999999999       4.91529126557658236E-002  5.77970327280001236E-002
   16.754999999999999       4.96300766448392813E-002  5.87691457062422401E-002
   16.831199999999999       5.01081456449379223E-002  5.97516934376942088E-002
   16.907499999999999       5.05877308771560466E-002  6.07460376170835883E-002
   16.983799999999999       5.10681878428862826E-002  6.17509479574497658E-002
   17.059999999999999       5.15488676719940142E-002  6.27651392102523131E-002
   17.136199999999999       5.20303822627343621E-002  6.37899744268508873E-002
   17.212499999999999       5.25133481039693553E-002  6.48268730100164114E-002
   17.288799999999998       5.29971169401237119E-002  6.58745510977828130E-002
   17.364999999999998       5.34810365014857861E-002  6.69316688130226350E-002
   17.441199999999998       5.39657238590053462E-002  6.79996470064128111E-002
   17.517499999999998       5.44518002992775418E-002  6.90799640573060841E-002
   17.593800000000002       5.49386141062546338E-002  7.01712816079236440E-002
   17.670000000000002       5.54255098725603482E-002  7.12722041701342179E-002
   17.746200000000002       5.59131094043837998E-002  7.23842117014783237E-002
   17.822500000000002       5.64020383656398533E-002  7.35088429093332385E-002
   17.898800000000001       5.68916418373751828E-002  7.46447039525077738E-002
   17.975000000000001       5.73812615166174808E-002  7.57903426992249385E-002
   18.051200000000001       5.78715235205672640E-002  7.69472995602714371E-002
   18.127500000000001       5.83630574790613421E-002  7.81171749616624556E-002
   18.203800000000001       5.88552055039985450E-002  7.92985185344777244E-002
   18.280000000000001       5.93473066351358214E-002  8.04898204347838236E-002
   18.356200000000001       5.98399908814831044E-002  8.16926829063428367E-002
   18.432500000000001       6.03338914455030517E-002  8.29087695417508180E-002
   18.508800000000001       6.08283476708179477E-002  8.41365723244535541E-002
   18.585000000000001       6.13226961740571536E-002  8.53745225897850624E-002
   18.661200000000001       6.18175704459133710E-002  8.66242858395119969E-002
   18.737500000000001       6.23136068487312039E-002  8.78875902937965581E-002
   18.813800000000001       6.28101422346386967E-002  8.91628692388252847E-002
   18.890000000000001       6.33065109215768390E-002  9.04484938877124084E-002
   18.966200000000001       6.38033495149778057E-002  9.17461945250661742E-002
   19.042500000000000       6.43012971565796315E-002  9.30577655496686862E-002
   19.118800000000000       6.47996883717714134E-002  9.43815803052675401E-002
   19.195000000000000       6.52978554178273302E-002  9.57159486905882484E-002
   19.271200000000000       6.57964376066288298E-002  9.70626672864079026E-002
   19.347500000000000       6.62960764847061318E-002  9.84235982821735356E-002
   19.423700000000000       6.67954488290810194E-002  9.97952454937585109E-002
   19.500000000000000       6.72958518139171458E-002  0.10118128110845195     
   19.576300000000000       6.77966168331675806E-002  0.10257998618635457     
   19.652500000000000       6.82970734028216647E-002  0.10398957617013017     
   19.728800000000000       6.87985215906619929E-002  0.10541382516284446     
   19.805000000000000       6.92996335484213910E-002  0.10684907493868680     
   19.881200000000000       6.98010528446237483E-002  0.10829725952389295     
   19.957500000000000       7.03034246557058540E-002  0.10976038168641797     


==> anc/M0_4_3_v2.dat <==
  2.12500000000000015E-002  2.47509867290917367E-010  1.08928285138698798E-009
  4.49999999999999983E-002  3.58866510974065723E-008  1.12376994264568681E-009
  6.87500000000000056E-002  8.47798507049035126E-008  2.63782224118319909E-009
  9.24999999999999989E-002  1.55319207274844456E-007  4.80221801488830863E-009
  0.11625000000000002       2.48243671211631903E-007  7.62804539922776747E-009
  0.14000000000000001       3.64297303821548065E-007  1.11266163292147928E-008
  0.16375000000000001       5.04229343830869132E-007  1.53094721354746678E-008
  0.18750000000000000       6.68794275389973590E-007  2.01883893120838831E-008
  0.21124999999999999       8.58751897323021027E-007  2.57753854537693781E-008
  0.23499999999999999       1.07486739432624020E-006  3.20827253888100449E-008
  0.25874999999999998       1.31791140934424722E-006  3.91229274895762809E-008
  0.28249999999999997       1.58866011774522000E-006  4.69087701850458612E-008
  0.30625000000000002       1.88789530313055654E-006  5.54532986760640677E-008
  0.33000000000000002       2.21640443486483997E-006  6.47698318619628552E-008
  0.35375000000000001       2.57498074738031616E-006  7.48719694864643529E-008
  0.37750000000000000       2.96442332131229697E-006  8.57735995111373193E-008
  0.40125000000000000       3.38553716652409948E-006  9.74889057250463126E-008
  0.42499999999999999       3.83913330708250273E-006  1.10032375599610321E-007
  0.44874999999999998       4.32602886824720812E-006  1.23418808398089676E-007
  0.47249999999999992       4.84704716554027850E-006  1.37663323549550066E-007
  0.49625000000000008       5.40301779596439704E-006  1.52781369297586509E-007
  0.52000000000000002       5.99477673144143816E-006  1.68788731634569417E-007
  0.54374999999999996       6.62316641454603629E-006  1.85701543532656524E-007
  0.56750000000000000       7.28903585661178358E-006  2.03536294483341284E-007
  0.59125000000000005       7.99324073829108896E-006  2.22309840357848748E-007
  0.61499999999999999       8.73664351265317739E-006  2.42039413601265388E-007
  0.63875000000000004       9.52011351090830965E-006  2.62742633773898645E-007
  0.66249999999999998       1.03445270508500504E-005  2.84437518453993322E-007
  0.68625000000000003       1.12107675481116702E-005  3.07142494516616542E-007
  0.70999999999999996       1.21197256303366069E-005  3.30876409804213637E-007
  0.73375000000000001       1.30722992543677489E-005  3.55658545205110364E-007
  0.75749999999999995       1.40693938265646539E-005  3.81508627157008650E-007
  0.78125000000000000       1.51119223263629773E-005  4.08446840593368927E-007
  0.80500000000000016       1.62008054331954034E-005  4.36493842351443949E-007
  0.82875000000000010       1.73369716568988865E-005  4.65670775061676617E-007
  0.85250000000000004       1.85213574717389412E-005  4.95999281539146457E-007
  0.87624999999999997       1.97549074541873896E-005  5.27501519698787077E-007
  0.90000000000000002       2.10385744245969092E-005  5.60200178017226808E-007
  0.92374999999999996       2.23733195929220026E-005  5.94118491565235258E-007
  0.94750000000000001       2.37601127086435821E-005  6.29280258636033245E-007
  0.97124999999999995       2.51999322150615839E-005  6.65709857995971946E-007
  0.99500000000000000       2.66937654081281883E-005  7.03432266785580132E-007
   1.0187500000000000       2.82426086000026439E-005  7.42473079100312579E-007
   1.0425000000000000       2.98474672875176037E-005  7.82858525282022326E-007
   1.0662499999999999       3.15093563257563760E-005  8.24615491953734730E-007
   1.0900000000000001       3.32293001069504157E-005  8.67771542832139861E-007
   1.1137500000000000       3.50083327449169683E-005  9.12354940354016534E-007
   1.1375000000000000       3.68474982652684696E-005  9.58394668154839674E-007
   1.1612499999999999       3.87478508016363845E-005  1.00592045443991869E-006
   1.1850000000000001       4.07104547981656549E-005  1.05496279629061022E-006
   1.2087500000000000       4.27363852185486749E-005  1.10555298495062653E-006
   1.2324999999999999       4.48267277618829776E-005  1.15772313213994636E-006
   1.2562500000000001       4.69825790856502528E-005  1.21150619744649891E-006
   1.2800000000000000       4.92050470361326934E-005  1.26693601684882282E-006
   1.3037500000000000       5.14952508865974544E-005  1.32404733242582730E-006
   1.3274999999999999       5.38543215836005180E-005  1.38287582331311568E-006
   1.3512500000000001       5.62834020017787177E-005  1.44345813796893168E-006
   1.3750000000000000       5.87836472075206387E-005  1.50583192781638256E-006
   1.3987499999999999       6.13562247319291245E-005  1.57003588233269182E-006
   1.4225000000000001       6.40023148535107778E-005  1.63610976566051253E-006
   1.4462500000000000       6.67231108910539260E-005  1.70409445482088072E-006
   1.4700000000000000       6.95198196196718113E-005  1.77403198248281730E-006
   1.4937499999999999       7.23936611421991300E-005  1.84596556732240522E-006
   1.5175000000000001       7.53458698710905819E-005  1.91993967430091878E-006
   1.5412500000000000       7.83776944365174302E-005  1.99600004918583659E-006
   1.5649999999999999       8.14903981442783367E-005  2.07419376886175632E-006
   1.5887500000000001       8.46852593411345658E-005  2.15456929112543983E-006
   1.6125000000000000       8.79635717944284539E-005  2.23717650679857510E-006
   1.6362500000000000       9.13266450867220085E-005  2.32206679428882871E-006
   1.6599999999999999       9.47758050262397883E-005  2.40929307673810391E-006
   1.6837500000000001       9.83123940739485524E-005  2.49890988190653920E-006
   1.7075000000000000       1.01937771788162903E-004  2.59097340495046957E-006
   1.7312500000000000       1.05653315287620840E-004  2.68554157426388019E-006
   1.7549999999999999       1.09460419734037727E-004  2.78267412056411948E-006
   1.7787500000000001       1.13360498835214332E-004  2.88243264941564149E-006
   1.8025000000000000       1.17354985369845372E-004  2.98488071739885112E-006
   1.8262499999999999       1.21445331735255910E-004  3.09008391214637994E-006
   1.8499999999999999       1.25633010519375242E-004  3.19810993648459133E-006
   1.8737499999999998       1.29919515098351140E-004  3.30902869693589339E-006
   1.8974999999999997       1.34306360261305242E-004  3.42291239685588989E-006
   1.9212499999999997       1.38795082863838148E-004  3.53983563450017831E-006
   1.9450000000000001       1.43387242512009553E-004  3.65987550633739586E-006
   1.9687500000000000       1.48084422278643544E-004  3.78311171594948886E-006
   1.9924999999999999       1.52888229453948955E-004  3.90962668888650473E-006
   2.0162499999999999       1.57800296332590560E-004  4.03950569387132017E-006
   2.0400000000000000       1.62822281039511643E-004  4.17283697078157271E-006
   2.0637500000000002       1.67955868396984246E-004  4.30971186586965609E-006
   2.0874999999999999       1.73202770835557561E-004  4.45022497471875948E-006
   2.1112500000000001       1.78564729351782589E-004  4.59447429347428640E-006
   2.1349999999999998       1.84043514515824910E-004  4.74256137893347647E-006
   2.1587499999999999       1.89640927532326695E-004  4.89459151812599662E-006
   2.1825000000000001       1.95358801358156288E-004  5.05067390807113001E-006
   2.2062499999999998       2.01199001880984649E-004  5.21092184645626975E-006
   2.2300000000000000       2.07163429162963747E-004  5.37545293404654465E-006
   2.2537500000000001       2.13254018754139885E-004  5.54438928970602676E-006
   2.2774999999999999       2.19472743080647675E-004  5.71785777899049647E-006
   2.3012500000000000       2.25821612913161269E-004  5.89599025735804812E-006
   2.3250000000000002       2.32302678855461034E-004  6.07892382740958413E-006
   2.3487499999999999       2.38918033252767393E-004  6.26680112169187347E-006
   2.3725000000000001       2.45669811552824463E-004  6.45977058695926671E-006
   2.3962500000000002       2.52560194310523598E-004  6.65798680228805877E-006
   2.4199999999999999       2.59591409509967374E-004  6.86161082408312269E-006
   2.4437500000000001       2.66765734046098019E-004  7.07081052895594296E-006
   2.4674999999999998       2.74085496645786700E-004  7.28576101629795974E-006
   2.4912500000000000       2.81553079556973239E-004  7.50664500189827963E-006
   2.5150000000000001       2.89170920647984604E-004  7.73365324785223678E-006
   2.5387499999999998       2.96941518146045657E-004  7.96698509096936572E-006
   2.5625000000000000       3.04867431743820389E-004  8.20684890491814759E-006
   2.5862500000000002       3.12951286215267964E-004  8.45346266247977631E-006
   2.6099999999999999       3.21195774743037983E-004  8.70705452661930521E-006
   2.6337500000000000       3.29603662489541234E-004  8.96786348800940105E-006
   2.6575000000000002       3.38177790434460233E-004  9.23614005349973493E-006
   2.6812499999999999       3.46921079504070896E-004  9.51214699054650263E-006
   2.7050000000000001       3.55836535020658635E-004  9.79616013320683573E-006
   2.7287499999999998       3.64927251503657931E-004  1.00884692559759810E-005
   2.7524999999999999       3.74196417857941479E-004  1.03893790225132566E-005
   2.7762500000000001       3.83647322989016319E-004  1.06992100171794408E-005
   2.7999999999999998       3.93283361889851496E-004  1.10182998683154698E-005
   2.8237500000000000       4.03108042249764563E-004  1.13470044733482648E-005
   2.8475000000000001       4.13124991642333037E-004  1.16856993371413827E-005
   2.8712499999999999       4.23337965356880943E-004  1.20347810365480572E-005
   2.8950000000000000       4.33750854946823459E-004  1.23946688259072519E-005
   2.9187500000000002       4.44367697578318930E-004  1.27658064002955774E-005
   2.9424999999999999       4.55192686274494306E-004  1.31486638357637249E-005
   2.9662500000000001       4.66230181164320673E-004  1.35437397286102150E-005
   2.9900000000000002       4.77484721861382326E-004  1.39515635590590255E-005
   3.0137499999999999       4.88961041116821966E-004  1.43726983086091868E-005
   3.0375000000000001       5.00664079913172274E-004  1.48077433649335013E-005
   3.0612499999999998       5.12599004192392394E-004  1.52573377536712343E-005
   3.0850000000000000       5.24771223443055881E-004  1.57221637429699916E-005
   3.1087500000000001       5.37186411409406369E-004  1.62029508744173501E-005
   3.1324999999999998       5.49850529230332900E-004  1.67004804833527097E-005
   3.1562500000000000       5.62769851370933136E-004  1.72155907828315778E-005
   3.1800000000000002       5.75950994775474871E-004  1.77491825991919575E-005
   3.2037499999999999       5.89400951751115976E-004  1.83022258638406702E-005
   3.2275000000000000       6.03127127190268152E-004  1.88757669862974967E-005
   3.2512500000000006       6.17137380860811120E-004  1.94709372586966741E-005
   3.2749999999999999       6.31440075643566645E-004  2.00889624731330714E-005
   3.2987500000000005       6.46044132783646081E-004  2.07311739721486228E-005
   3.3224999999999998       6.60959095457137880E-004  2.13990214015175240E-005
   3.3462500000000004       6.76195202251472175E-004  2.20940874963038344E-005
   3.3700000000000001       6.91763470727610832E-004  2.28181052503154015E-005
   3.3937500000000003       7.07675804318875557E-004  2.35729783353970570E-005
   3.4175000000000000       7.23945097755155026E-004  2.43608044947995544E-005
   3.4412500000000001       7.40585387790884458E-004  2.51839041376919773E-005
   3.4649999999999999       7.57612008389766485E-004  2.60448536585194901E-005
   3.4887500000000000       7.75041789950442375E-004  2.69465259227312978E-005
   3.5124999999999997       7.92893306084059600E-004  2.78921395306635497E-005
   3.5362499999999999       8.11187155715106930E-004  2.88853183668183941E-005
   3.5599999999999996       8.29946328493199031E-004  2.99301656799008457E-005
   3.5837500000000002       8.49196639945190893E-004  3.10313557159590771E-005
   3.6074999999999995       8.68967304542228786E-004  3.21942501327391576E-005
   3.6312500000000001       8.89291641122268617E-004  3.34250457098627537E-005
   3.6549999999999994       9.10207996748070916E-004  3.47309660057508289E-005
   3.6787500000000000       9.31760954307745358E-004  3.61205132305386612E-005
   3.7025000000000001       9.54002955398589795E-004  3.76038058468115813E-005
   3.7262499999999998       9.76996512087751701E-004  3.91930399224725567E-005
   3.7500000000000000       1.00081726020319621E-003  4.09031333241810930E-005
   3.7525000000000004       1.00337643951663755E-003  4.10908916992102602E-005
   3.7549999999999999       1.00594591669940069E-003  4.12802148597766222E-005
   3.7574999999999998       1.00852581867268902E-003  4.14711279248041622E-005
   3.7599999999999998       1.01111627253800459E-003  4.16636565407313850E-005
   3.7624999999999997       1.01371740958916567E-003  4.18578270648883936E-005
   3.7650000000000001       1.01632936551933079E-003  4.20536665943215015E-005
   3.7675000000000005       1.01895227628730754E-003  4.22512028156367953E-005
   3.7700000000000000       1.02158628463510834E-003  4.24504642962073313E-005
   3.7725000000000000       1.02423153596228758E-003  4.26514803366076831E-005
   3.7749999999999999       1.02688817953373976E-003  4.28542810444980512E-005
   3.7774999999999999       1.02955636862883584E-003  4.30588973659968316E-005
   3.7799999999999994       1.03223626069806921E-003  4.32653611186388371E-005
   3.7825000000000006       1.03492801752770006E-003  4.34737050260196363E-005
   3.7850000000000001       1.03763180541287703E-003  4.36839627542313398E-005
   3.7875000000000001       1.04034779545695145E-003  4.38961689551488771E-005
   3.7900000000000000       1.04307616329502462E-003  4.41103592870578513E-005
   3.7925000000000000       1.04581708999787817E-003  4.43265704867742304E-005
   3.7949999999999995       1.04857076181731818E-003  4.45448403947907236E-005
   3.7974999999999999       1.05133737052763468E-003  4.47652080075019792E-005
   3.8000000000000003       1.05411711366268238E-003  4.49877135271398604E-005
   3.8025000000000002       1.05691019476627070E-003  4.52123984145195968E-005
   3.8050000000000002       1.05971682365679494E-003  4.54393054447919533E-005
   3.8075000000000001       1.06253721670710290E-003  4.56684787664139824E-005
   3.8099999999999996       1.06537159714068809E-003  4.58999639635682583E-005
   3.8125000000000000       1.06822019534540558E-003  4.61338081222812852E-005
   3.8150000000000004       1.07108324920596361E-003  4.63700599005112393E-005
   3.8174999999999999       1.07396100445662627E-003  4.66087696025027501E-005
   3.8199999999999998       1.07685371514599517E-003  4.68499892616603192E-005
   3.8224999999999998       1.07976164367475785E-003  4.70937727087753063E-005
   3.8249999999999997       1.08268506175657653E-003  4.73401756846021513E-005
   3.8275000000000001       1.08562425345811201E-003  4.75892560484788278E-005
   3.8300000000000005       1.08857950398919142E-003  4.78410733673531184E-005
   3.8325000000000000       1.09155111489887043E-003  4.80956896656910851E-005
   3.8350000000000000       1.09453940384782915E-003  4.83531695097103752E-005
   3.8374999999999999       1.09754469387203729E-003  4.86135796319369948E-005
   3.8399999999999999       1.10056732050816970E-003  4.88769893478642847E-005
   3.8424999999999994       1.10360763314976823E-003  4.91434707275337077E-005
   3.8450000000000006       1.10666599477908393E-003  4.94130987030370455E-005
   3.8475000000000001       1.10974278276258537E-003  4.96859512315863202E-005
   3.8500000000000001       1.11283839271408749E-003  4.99621096057475809E-005
   3.8525000000000000       1.11595322722883323E-003  5.02416580951053088E-005
   3.8550000000000000       1.11908771504536314E-003  5.05246849637426394E-005
   3.8574999999999995       1.12224229994221502E-003  5.08112821435170172E-005
   3.8599999999999999       1.12541744487466670E-003  5.11015456035579497E-005
   3.8625000000000003       1.12861363317082880E-003  5.13955756029535438E-005
   3.8650000000000002       1.13183136982571717E-003  5.16934769641650508E-005
   3.8675000000000002       1.13507118290328895E-003  5.19953593692836118E-005
   3.8700000000000001       1.13833362505769814E-003  5.23013376815127293E-005
   3.8724999999999996       1.14161927518639360E-003  5.26115322945484943E-005
   3.8750000000000000       1.14492874022934909E-003  5.29260695128828845E-005
   3.8775000000000004       1.14826265709777587E-003  5.32450819649214928E-005
   3.8799999999999999       1.15162169494682776E-003  5.35687090618814952E-005
   3.8824999999999998       1.15500655732307255E-003  5.38970974841683842E-005
   3.8849999999999998       1.15841798486291379E-003  5.42304017304477774E-005
   3.8874999999999997       1.16185675808011210E-003  5.45687847125102116E-005
   3.8900000000000001       1.16532370055334321E-003  5.49124184155002035E-005
   3.8925000000000005       1.16881968199781193E-003  5.52614846050820268E-005
   3.8950000000000000       1.17234562258525851E-003  5.56161756525067177E-005
   3.8975000000000000       1.17590249676100163E-003  5.59766954029649761E-005
   3.8999999999999999       1.17949133156448221E-003  5.63432598566525184E-005
   3.9024999999999999       1.18311323746711082E-003  5.67160994882360262E-005
   3.9049999999999994       1.18676937568336837E-003  5.70954586343308795E-005
   3.9075000000000006       1.19046099653409131E-003  5.74815983844901183E-005
   3.9100000000000001       1.19418941517485588E-003  5.78747965988315102E-005
   3.9125000000000001       1.19795605739483695E-003  5.82753514490861829E-005
   3.9150000000000000       1.20176244376412689E-003  5.86835821619154360E-005
   3.9175000000000000       1.20561020633276942E-003  5.90998315301254407E-005
   3.9199999999999995       1.20950110050205848E-003  5.95244684260849908E-005
   3.9224999999999999       1.21343701857566785E-003  5.99578906710359434E-005
   3.9250000000000003       1.21742000529083167E-003  6.04005283239266650E-005
   3.9275000000000002       1.22145227569547062E-003  6.08528474673155544E-005
   3.9300000000000002       1.22553623581981349E-003  6.13153545854220103E-005
   3.9325000000000001       1.22967450669618679E-003  6.17886016516826155E-005
   3.9349999999999996       1.23386995241520753E-003  6.22731920716992486E-005
   3.9375000000000000       1.23812571308040665E-003  6.27697876643160222E-005
   3.9400000000000004       1.24244524026895903E-003  6.32791167342950566E-005
   3.9424999999999999       1.24683235725548758E-003  6.38019845926697049E-005
   3.9449999999999998       1.25129129634028095E-003  6.43392843901606401E-005
   3.9474999999999998       1.25582676527914868E-003  6.48920112669413608E-005
   3.9499999999999997       1.26044405575334345E-003  6.54612810074056879E-005
   3.9525000000000001       1.26514911142467041E-003  6.60483495938732340E-005
   3.9550000000000005       1.26994867207889093E-003  6.66546405330816286E-005
   3.9575000000000000       1.27485041157398161E-003  6.72817768990018045E-005
   3.9600000000000000       1.27986315646957602E-003  6.79316242730823897E-005
   3.9624999999999999       1.28499712553458009E-003  6.86063437912745692E-005
   3.9649999999999999       1.29026426458968605E-003  6.93084625621906663E-005
   3.9674999999999994       1.29567868643180309E-003  7.00409669367394990E-005
   3.9700000000000006       1.30125726642240161E-003  7.08074287882282734E-005
   3.9725000000000001       1.30702046321266559E-003  7.16121801187174313E-005
   3.9750000000000001       1.31299350423489248E-003  7.24605621509828214E-005
   3.9775000000000000       1.31920808235390982E-003  7.33592878789151372E-005
   3.9800000000000000       1.32570495522150262E-003  7.43169936286260720E-005
   3.9824999999999995       1.33253808195226298E-003  7.53451144838822990E-005
   3.9849999999999999       1.33978154518870555E-003  7.64593497611998688E-005
   3.9875000000000003       1.34754190310515214E-003  7.76822889483216964E-005
   3.9900000000000002       1.35598257523209280E-003  7.90485839566501449E-005
   3.9925000000000002       1.36537849408973006E-003  8.06165380744979914E-005
   3.9950000000000001       1.37626537795541414E-003  8.24997734347379647E-005
   3.9974999999999996       1.39002524524645490E-003  8.49914568851634100E-005
   4.0000000000000000       1.42119197848406139E-003  9.11752100435242609E-005
   4.0025000000000004       1.41639266569315299E-003  1.20767753897185217E-004
   4.0049999999999999       1.41528170536811397E-003  1.32987201971834974E-004
   4.0075000000000003       1.41477740409549132E-003  1.42355879983584172E-004
   4.0099999999999998       1.41458726921842156E-003  1.50251702367359811E-004
   4.0125000000000002       1.41459811232367986E-003  1.57208015575123890E-004
   4.0149999999999997       1.41475192110698898E-003  1.63498158695914685E-004
   4.0175000000000001       1.41501425658589275E-003  1.69284398347669155E-004
   4.0199999999999996       1.41536269644238605E-003  1.74672387506655762E-004
   4.0225000000000000       1.41578167747980757E-003  1.79735463602692788E-004
   4.0250000000000004       1.41625987691487753E-003  1.84526986984149698E-004
   4.0274999999999999       1.41678875384650300E-003  1.89087213323723866E-004
   4.0300000000000002       1.41736167826040553E-003  1.93447396273589971E-004
   4.0324999999999998       1.41797338220647122E-003  1.97632373554706801E-004
   4.0350000000000001       1.41861959824410864E-003  2.01662270021459207E-004
   4.0374999999999996       1.41929681263066937E-003  2.05553660366803695E-004
   4.0400000000000000       1.42000209160347357E-003  2.09320387273400477E-004
   4.0425000000000004       1.42073295606170275E-003  2.12974152150617027E-004
   4.0449999999999999       1.42148728899936993E-003  2.16524951218774865E-004
   4.0475000000000003       1.42226326563251165E-003  2.19981403682811117E-004
   4.0499999999999998       1.42305930024976945E-003  2.23351003004832599E-004
   4.0525000000000002       1.42387400470161290E-003  2.26640312144775480E-004
   4.0549999999999997       1.42470615574926546E-003  2.29855117347088129E-004
   4.0579999999999998       1.42572624827779762E-003  2.33621724382887731E-004
   4.0599999999999996       1.42641857813781132E-003  2.36081189152820758E-004
   4.0625000000000000       1.42729701735228877E-003  2.39101134511640677E-004
   4.0650000000000004       1.42818920788228480E-003  2.42064079937691454E-004
   4.0674999999999999       1.42909444607850237E-003  2.44973364424083250E-004
   4.0700000000000003       1.43001209378271427E-003  2.47832018490248525E-004
   4.0724999999999998       1.43094157018280204E-003  2.50642802540410297E-004
   4.0750000000000002       1.43188234492390518E-003  2.53408239306153341E-004
   4.0774999999999997       1.43283393224682629E-003  2.56130641450841854E-004
   4.0800000000000001       1.43379588594039686E-003  2.58812135183291835E-004
   4.0824999999999996       1.43476779515613103E-003  2.61454680596369296E-004
   4.0850000000000000       1.43574928048710387E-003  2.64060089191451197E-004
   4.0875000000000004       1.43673999085861936E-003  2.66630039147485614E-004
   4.0899999999999999       1.43773960067310105E-003  2.69166088610028648E-004
   4.0925000000000002       1.43874780733835284E-003  2.71669687331294084E-004
   4.0949999999999998       1.43976432909520839E-003  2.74142186900276240E-004
   4.0975000000000001       1.44078890310142364E-003  2.76584849766091715E-004
   4.0999999999999996       1.44182128377408889E-003  2.78998857231353638E-004
   4.1025000000000000       1.44286124113114536E-003  2.81385316513328124E-004
   4.1050000000000004       1.44390855967954255E-003  2.83745267103039679E-004
   4.1074999999999999       1.44496303706482935E-003  2.86079686376319018E-004
   4.1100000000000003       1.44602448303658747E-003  2.88389494652976463E-004
   4.1124999999999998       1.44709271848512109E-003  2.90675559733364155E-004
   4.1150000000000002       1.44816757457425643E-003  2.92938700982444148E-004
   4.1174999999999997       1.44924889192132953E-003  2.95179693007625583E-004
   4.1200000000000001       1.45033652003909099E-003  2.97399269022582643E-004
   4.1224999999999996       1.45143031641320735E-003  2.99598123811536477E-004
   4.1250000000000000       1.45253014674294402E-003  3.01776916643720257E-004
   4.1275000000000004       1.45363588224445674E-003  3.03936273322734818E-004
   4.1299999999999999       1.45474740207567933E-003  3.06076789066376327E-004
   4.1325000000000003       1.45586459105127570E-003  3.08199030206677649E-004
   4.1349999999999998       1.45698733968453427E-003  3.10303536186578698E-004
   4.1375000000000002       1.45811554381666732E-003  3.12390821305952348E-004
   4.1399999999999997       1.45924910427641858E-003  3.14461376324902809E-004
   4.1425000000000001       1.46038792656702087E-003  3.16515669938344344E-004
   4.1449999999999996       1.46153192037260784E-003  3.18554150089495817E-004
   4.1475000000000000       1.46268099986683175E-003  3.20577245347495687E-004
   4.1500000000000004       1.46383508322048489E-003  3.22585366012664528E-004
   4.1524999999999999       1.46499409171906968E-003  3.24578905042670861E-004
   4.1550000000000002       1.46615795033048298E-003  3.26558239214336341E-004
   4.1574999999999998       1.46732658772055422E-003  3.28523730091948485E-004
   4.1600000000000001       1.46849993424666122E-003  3.30475724473128349E-004
   4.1624999999999996       1.46967792452594123E-003  3.32414555793890247E-004
   4.1650000000000000       1.47086049545462638E-003  3.34340544460817442E-004
   4.1675000000000004       1.47204758651771133E-003  3.36253998641100106E-004
   4.1699999999999999       1.47323913965265391E-003  3.38155214904792127E-004
   4.1725000000000003       1.47443509912210057E-003  3.40044478824527241E-004
   4.1749999999999998       1.47563541139493601E-003  3.41922065536089017E-004
   4.1775000000000002       1.47684002503497419E-003  3.43788240262918484E-004
   4.1799999999999997       1.47804889059673637E-003  3.45643258807331330E-004
   4.1825000000000001       1.47926196052773910E-003  3.47487368011005623E-004
   4.1849999999999996       1.48047918907682433E-003  3.49320806187038591E-004
   4.1875000000000000       1.48170053220807651E-003  3.51143803525700562E-004
   4.1900000000000004       1.48292594751991903E-003  3.52956582475797982E-004
   4.1924999999999999       1.48415539416900106E-003  3.54759358103422955E-004
   4.1950000000000003       1.48538883279856430E-003  3.56552338429701578E-004
   4.1974999999999998       1.48662622547093099E-003  3.58335724749012422E-004
   4.2000000000000002       1.48786753560386739E-003  3.60109711929053149E-004
   4.2024999999999997       1.48911272791052754E-003  3.61874488693983160E-004
   4.2050000000000001       1.49036176834274462E-003  3.63630237891810295E-004
   4.2074999999999996       1.49161462403745175E-003  3.65377136747059540E-004
   4.2100000000000000       1.49287126326600557E-003  3.67115357099722349E-004
   4.2125000000000004       1.49413165538624972E-003  3.68845065631360504E-004
   4.2149999999999999       1.49539577079711326E-003  3.70566424079217614E-004
   4.2175000000000002       1.49666358089559819E-003  3.72279589439090898E-004
   4.2199999999999998       1.49793505803600215E-003  3.73984714157680912E-004
   4.2225000000000001       1.49921017549123391E-003  3.75681946315078812E-004
   4.2249999999999996       1.50048890741609248E-003  3.77371429797993354E-004
   4.2275000000000000       1.50177122881239270E-003  3.79053304464296024E-004
   4.2300000000000004       1.50305711549582246E-003  3.80727706299397090E-004
   4.2324999999999999       1.50434654406442366E-003  3.82394767564947350E-004
   4.2350000000000003       1.50563949186861964E-003  3.84054616940327105E-004
   4.2374999999999998       1.50693593698266381E-003  3.85707379657323807E-004
   4.2400000000000002       1.50823585813541854E-003  3.87353177617623791E-004
   4.2424999999999997       1.50953923485253722E-003  3.88992129558183956E-004
   4.2450000000000001       1.51084604717982552E-003  3.90624351103194267E-004
   4.2474999999999996       1.51215627587571806E-003  3.92249954930747654E-004
   4.2500000000000000       1.51346990215420565E-003  3.93869050818283209E-004
   4.3262499999999999       1.55509124270526364E-003  4.40596832567390919E-004
   4.4024999999999999       1.59954247974427341E-003  4.83447871952650730E-004
   4.4787499999999998       1.64668451565323695E-003  5.23652655431186532E-004
   4.5549999999999997       1.69647261837489651E-003  5.61974495375247248E-004
   4.6312499999999996       1.74890923918569652E-003  5.98934436082955196E-004
   4.7074999999999996       1.80402247142328709E-003  6.34914663052438136E-004
   4.7837500000000004       1.86185501994916313E-003  6.70211929973967826E-004
   4.8600000000000003       1.92245806800395418E-003  7.05067588096985475E-004
   4.9362500000000002       1.98588764976424673E-003  7.39685578419819220E-004
   5.0125000000000002       2.05220239964585454E-003  7.74243766227669834E-004
   5.0887500000000001       2.12146210237028256E-003  8.08901375791871253E-004
   5.1650000000000000       2.19372672897677652E-003  8.43804030696374994E-004
   5.2412500000000000       2.26905578129113234E-003  8.79087266691973377E-004
   5.3174999999999999       2.34750783635668224E-003  9.14879036798618033E-004
   5.3937499999999998       2.42914022512053570E-003  9.51301533014104524E-004
   5.4699999999999998       2.51400880299410641E-003  9.88472533031039234E-004
   5.5462499999999997       2.60216778458819591E-003  1.02650640971978734E-003
   5.6224999999999996       2.69366962406036338E-003  1.06551489663942226E-003
   5.6987500000000004       2.78856492838684949E-003  1.10560767407373974E-003
   5.7750000000000004       2.88690239473558818E-003  1.14689282105118694E-003
   5.8512500000000003       2.98872876571171448E-003  1.18947716594014919E-003
   5.9275000000000002       3.09408879801875052E-003  1.23346655934776094E-003
   6.0037500000000001       3.20302524117738662E-003  1.27896608678831339E-003
   6.0800000000000001       3.31557882474627606E-003  1.32608023454277310E-003
   6.1562500000000000       3.43178824874982007E-003  1.37491301720120722E-003
   6.2324999999999999       3.55169018800832476E-003  1.42556807926852479E-003
   6.3087499999999999       3.67531928381116795E-003  1.47814876644845015E-003
   6.3849999999999998       3.80270815672311118E-003  1.53275818499774581E-003
   6.4612499999999997       3.93388740786413532E-003  1.58949923988066012E-003
   6.5375000000000005       4.06888563259378330E-003  1.64847466435212586E-003
   6.6137499999999996       4.20772942947272247E-003  1.70978703649691350E-003
   6.6900000000000013       4.35044341347284348E-003  1.77353878827231446E-003
   6.7662500000000003       4.49705023017763026E-003  1.83983220731463097E-003
   6.8425000000000002       4.64757057127465102E-003  1.90876943291210031E-003
   6.9187500000000002       4.80202319030209688E-003  1.98045244676963491E-003
   6.9949999999999992       4.96042492412172593E-003  2.05498306169173573E-003
   7.0712500000000000       5.12279070625476247E-003  2.13246290320023629E-003
   7.1475000000000000       5.28913359031804847E-003  2.21299339219970621E-003
   7.2237500000000008       5.45946476988793620E-003  2.29667572358146490E-003
   7.2999999999999998       5.63379360017950744E-003  2.38361084341642999E-003
   7.3762499999999998       5.81212762061538313E-003  2.47389942472971093E-003
   7.4524999999999997       5.99447257825993368E-003  2.56764184216819484E-003
   7.5287499999999987       6.18083245209706447E-003  2.66493814583052034E-003
   7.6050000000000004       6.37120947813082407E-003  2.76588803449376872E-003
   7.6812499999999995       6.56560417528884253E-003  2.87059082844189810E-003
   7.7575000000000003       6.76401537210826430E-003  2.97914544207615291E-003
   7.8337500000000002       6.96644023418338532E-003  3.09165035646669258E-003
   7.9100000000000010       7.17287429235296224E-003  3.20820359198653983E-003
   7.9862500000000001       7.38331147160393737E-003  3.32890268115336105E-003
   8.0625000000000000       7.59774412066670148E-003  3.45384464179069282E-003
   8.1387499999999999       7.81616304227571689E-003  3.58312595060811864E-003
   8.2149999999999999       8.03855752406798171E-003  3.71684251728904595E-003
   8.2912499999999998       8.26491537009081505E-003  3.85508965916516030E-003
   8.3674999999999997       8.49522293288951236E-003  3.99796207654837341E-003
   8.4437499999999996       8.72946514491457388E-003  4.14555382819973509E-003
   8.5199999999999996       8.96762555655178893E-003  4.29795831047023649E-003
   8.5962499999999995       9.20968636252140344E-003  4.45526823153987415E-003
   8.6724999999999994       9.45562844075651006E-003  4.61757559221404653E-003
   8.7487499999999994       9.70543138572923202E-003  4.78497166482624685E-003
   8.8249999999999993       9.95907354334127186E-003  4.95754697365588873E-003
   8.9012499999999992       1.02165320461550403E-002  5.13539127633570562E-003
   8.9774999999999991       1.04777828489258668E-002  5.31859354627584133E-003
   9.0537500000000009       1.07428007643953095E-002  5.50724195612641715E-003
   9.1300000000000008       1.10115594993069922E-002  5.70142386229648569E-003
   9.2062500000000007       1.12840316906068060E-002  5.90122579054333518E-003
   9.2825000000000006       1.15601889417909602E-002  6.10673342264382493E-003
   9.3587500000000006       1.18400018593658538E-002  6.31803158415781760E-003
   9.4350000000000005       1.21234400893840098E-002  6.53520423329254953E-003
   9.5112500000000004       1.24104723540191218E-002  6.75833445087562455E-003
   9.5875000000000004       1.27010664881419943E-002  6.98750443144250007E-003
   9.6637500000000003       1.29951894758573092E-002  7.22279547544161463E-003
   9.7400000000000002       1.32928074869599899E-002  7.46428798255651098E-003
   9.8162500000000001       1.35938859136377592E-002  7.71206144634881650E-003
   9.8925000000000001       1.38983894051836476E-002  7.96619444896893084E-003
   9.9687500000000000       1.42062819099571698E-002  8.22676466121781587E-003
   10.045000000000000       1.45175266945348110E-002  8.49384883068703481E-003
   10.121200000000000       1.48318790555402470E-002  8.76734115978761164E-003
   10.197500000000000       1.51499230690959712E-002  9.04786146442979056E-003
   10.273800000000000       1.54712097730292514E-002  9.33512932057782747E-003
   10.350000000000000       1.57952726707701469E-002  9.62882802092531603E-003
   10.426200000000000       1.61224912591776091E-002  9.92940166058229462E-003
   10.502500000000000       1.64532611434626032E-002  1.02373295263915084E-002
   10.578799999999999       1.67871144448092820E-002  1.05522921941604807E-002
   10.654999999999999       1.71235667342045754E-002  1.08739324775428449E-002
   10.731199999999999       1.74630124339354362E-002  1.12027269857116456E-002
   10.807499999999999       1.78058613545027701E-002  1.15391890118896751E-002
   10.883699999999999       1.81511730121057153E-002  1.18825033629566864E-002
   10.960000000000001       1.84998115959419569E-002  1.22336371281820833E-002
   11.036300000000001       1.88512834169614930E-002  1.25922097830797660E-002
   11.112500000000001       1.92050797275310180E-002  1.29578009728354010E-002
   11.188800000000001       1.95620863537820273E-002  1.33314337179887450E-002
   11.265000000000001       1.99213246470205316E-002  1.37121911723776402E-002
   11.341200000000001       2.02832177868121286E-002  1.41006197159078209E-002
   11.417500000000000       2.06482027947827856E-002  1.44973052146670101E-002
   11.493800000000000       2.10157632098438019E-002  1.49018032951817713E-002
   11.570000000000000       2.13853690271464426E-002  1.53136278749760584E-002
   11.646200000000000       2.17574571321107711E-002  1.57333625414407471E-002
   11.722500000000000       2.21324774782787614E-002  1.61616317068320192E-002
   11.798800000000000       2.25099000103388958E-002  1.65979470528488555E-002
   11.875000000000000       2.28891822237670926E-002  1.70417774597886491E-002
   11.951200000000000       2.32707741901985697E-002  1.74937452351629080E-002
   12.027500000000000       2.36551382019504555E-002  1.79545147517588474E-002
   12.103800000000000       2.40417320039020277E-002  1.84235528860448201E-002
   12.180000000000000       2.44300017875016331E-002  1.89002825540811846E-002
   12.256200000000000       2.48204102446660108E-002  1.93853662656413156E-002
   12.332500000000000       2.52134314988192998E-002  1.98795098342772203E-002
   12.408799999999999       2.56085121921363901E-002  2.03821343737273161E-002
   12.484999999999999       2.60050884744040291E-002  2.08926160785512446E-002
   12.561199999999999       2.64036350522121842E-002  2.14116591101081513E-002
   12.637499999999999       2.68046372162557139E-002  2.19400120798402161E-002
   12.713699999999999       2.72070025358193204E-002  2.24763400926306471E-002
   12.789999999999999       2.76117459701384731E-002  2.30221004965314446E-002
   12.866299999999999       2.80182998284854122E-002  2.35766444239030593E-002
   12.942500000000003       2.84260872234543722E-002  2.41392765530613757E-002
   13.018800000000001       2.88361382199848505E-002  2.47115220044281311E-002
   13.095000000000001       2.92473381208682853E-002  2.52919287225867317E-002
   13.171199999999999       2.96601837360370088E-002  2.58812884063016439E-002
   13.247500000000000       3.00751808381544347E-002  2.64804394188367029E-002
   13.323800000000002       3.04917497531963545E-002  2.70886612852289932E-002
   13.400000000000000       3.09093029099869257E-002  2.77051856897117671E-002
   13.476200000000000       3.13283471526518004E-002  2.83308501474665644E-002
   13.552499999999998       3.17493975174166707E-002  2.89665399145609750E-002
   13.628800000000000       3.21718675612577970E-002  2.96114859618953515E-002
   13.705000000000000       3.25951637624827817E-002  3.02648705281062073E-002
   13.781200000000000       3.30198023109663577E-002  3.09275782809807186E-002
   13.857500000000000       3.34463068385720888E-002  3.16005426846605320E-002
   13.933799999999998       3.38740850134438970E-002  3.22829455183587105E-002
   14.010000000000002       3.43025382303015422E-002  3.29739189799544419E-002
   14.086200000000000       3.47321913254089454E-002  3.36743961994065769E-002
   14.162500000000000       3.51635758439162102E-002  3.43853601373964937E-002
   14.238799999999999       3.55960944084575334E-002  3.51059427853507994E-002
   14.315000000000000       3.60291441107741320E-002  3.58352256937901695E-002
   14.391200000000000       3.64632577329283350E-002  3.65741917448520401E-002
   14.467499999999999       3.68989740589679080E-002  3.73238746776910837E-002
   14.543799999999999       3.73356914294560305E-002  3.80833560899841092E-002
   14.619999999999997       3.77728033543630742E-002  3.88516662795365050E-002
   14.696200000000001       3.82108498597825141E-002  3.96298391517273391E-002
   14.772500000000001       3.86503763077224935E-002  4.04189605075516364E-002
   14.848799999999999       3.90907774515129106E-002  4.12180609339367551E-002
   14.924999999999999       3.95314438768208098E-002  4.20261188565123484E-002
   15.001200000000003       3.99729221722653280E-002  4.28442204793803919E-002
   15.077500000000001       4.04157635979174659E-002  4.36735049179869592E-002
   15.153800000000000       4.08593599669125548E-002  4.45129511293765254E-002
   15.230000000000000       4.13030995383846522E-002  4.53614850247420556E-002
   15.306200000000000       4.17475347791910131E-002  4.62202463642387359E-002
   15.382500000000002       4.21932221820822753E-002  4.70904288343854324E-002
   15.458800000000000       4.26395512428189016E-002  4.79709591576185090E-002
   15.535000000000000       4.30859084099845177E-002  4.88607100295985058E-002
   15.611199999999998       4.35328513689765412E-002  4.97608760386372348E-002
   15.687500000000000       4.39809412497576130E-002  5.06727067720529889E-002
   15.763800000000002       4.44295656662830191E-002  5.15950759342300239E-002
   15.840000000000000       4.48781097995894218E-002  5.25268023553955507E-002
   15.916200000000000       4.53271359477365743E-002  5.34691367793208513E-002
   15.992499999999998       4.57772091180001436E-002  5.44233858316178903E-002
   16.068800000000000       4.62277156256276703E-002  5.53883696006263124E-002
   16.145000000000000       4.66780398520254616E-002  5.63628523319264843E-002
   16.221200000000000       4.71287477876265598E-002  5.73481418693329165E-002
   16.297499999999999       4.75804081338132359E-002  5.83456036988075077E-002
   16.373799999999999       4.80324062058289647E-002  5.93540033752586599E-002
   16.449999999999999       4.84841257793516070E-002  6.03720495076661215E-002
   16.526199999999999       4.89361363749843473E-002  6.14011088967792509E-002
   16.602499999999999       4.93890092946075582E-002  6.24426066302822269E-002
   16.678799999999999       4.98421294080230795E-002  6.34952531172764401E-002
   16.754999999999999       5.02948803714679260E-002  6.45577006241434964E-002
   16.831199999999999       5.07478342568909724E-002  6.56313757736015496E-002
   16.907499999999999       5.12015649161936884E-002  6.67177652940269261E-002
   16.983799999999999       5.16554568055582475E-002  6.78155231773473616E-002
   17.059999999999999       5.21088939820316260E-002  6.89232446861022391E-002
   17.136199999999999       5.25624507010754236E-002  7.00424179108187495E-002
   17.212499999999999       5.30167021170401334E-002  7.11745917499773256E-002
   17.288799999999998       5.34710331666011854E-002  7.23183636039350930E-002
   17.364999999999998       5.39248281875764693E-002  7.34722702074202261E-002
   17.441199999999998       5.43786631320733252E-002  7.46378626343333074E-002
   17.517499999999998       5.48331142657595416E-002  7.58167538737988672E-002
   17.593800000000002       5.52875668023600220E-002  7.70074830969087881E-002
   17.670000000000002       5.57414061414309991E-002  7.82085281570252533E-002
   17.746200000000002       5.61952090953620267E-002  7.94215041818430445E-002
   17.822500000000002       5.66495525570953756E-002  8.06480898340672936E-002
   17.898800000000001       5.71038224227984267E-002  8.18867651953960052E-002
   17.975000000000001       5.75574051639460432E-002  8.31359478083834313E-002
   18.051200000000001       5.80108780832048546E-002  8.43973185907957585E-002
   18.127500000000001       5.84648180986150900E-002  8.56726233397332587E-002
   18.203800000000001       5.89186119999632885E-002  8.69602818794295296E-002
   18.280000000000001       5.93716476402057422E-002  8.82586503751864176E-002
   18.356200000000001       5.98245022082172853E-002  8.95694769862060008E-002
   18.432500000000001       6.02777520744304657E-002  9.08945761855477624E-002
   18.508800000000001       6.07307854023340296E-002  9.22323067273302932E-002
   18.585000000000001       6.11829914689717494E-002  9.35809618872611992E-002
   18.661200000000001       6.16349469148165380E-002  9.49423588172659122E-002
   18.737500000000001       6.20872271311191173E-002  9.63183824827314738E-002
   18.813800000000001       6.25392216305973303E-002  9.77073289547032708E-002
   18.890000000000001       6.29903214712856097E-002  9.91074275092324736E-002
   18.966200000000001       6.34411021887977683E-002  0.10052056592264991     
   19.042500000000000       6.38921376683710823E-002  0.10194870139491477     
   19.118800000000000       6.43428190559407892E-002  0.10339006609912037     
   19.195000000000000       6.47925393827565449E-002  0.10484282388992573     
   19.271200000000000       6.52418725653720749E-002  0.10630893493251412     
   19.347500000000000       6.56913904174943192E-002  0.10779043041834968     
   19.423700000000000       6.61398976536873573E-002  0.10928350894507163     
   19.500000000000000       6.65885543644715999E-002  0.11079217240575355     
   19.576300000000000       6.70367545262769288E-002  0.11231455446775372     
   19.652500000000000       6.74838944600646001E-002  0.11384871796016577     
   19.728800000000000       6.79311305229915313E-002  0.11539877578785360     
   19.805000000000000       6.83772731294071401E-002  0.11696075205088965     
   19.881200000000000       6.88228914241782175E-002  0.11853675733116546     
   19.957500000000000       6.92685517111451543E-002  0.12012897698824412     


==> anc/M0_4_4_v2.dat <==
  2.12500000000000015E-002  2.49466664388346155E-010  1.10118110003274690E-009
  4.49999999999999983E-002  3.62493371242728367E-008  1.12804494714629626E-009
  6.87500000000000056E-002  8.56279586172520569E-008  2.64787835238168217E-009
  9.24999999999999989E-002  1.56857329915172713E-007  4.82056455924726460E-009
  0.11625000000000002       2.50677539653197489E-007  7.65725032103931809E-009
  0.14000000000000001       3.67833796998623983E-007  1.11693075735018310E-008
  0.16375000000000001       5.09076498289840492E-007  1.53683390692020272E-008
  0.18750000000000000       6.75161295112098886E-007  2.02661841833925427E-008
  0.21124999999999999       8.66849163853350798E-007  2.58749248975684258E-008
  0.23499999999999999       1.08490647678501803E-006  3.22068919671901164E-008
  0.25874999999999998       1.33010507471429607E-006  3.92746712803178879E-008
  0.28249999999999997       1.60322234125636447E-006  4.70911104141911140E-008
  0.30625000000000002       1.90504127877676754E-006  5.56693253970898809E-008
  0.33000000000000002       2.23635058605617734E-006  6.50227076831318687E-008
  0.35375000000000001       2.59794473773180524E-006  7.51649313479904893E-008
  0.37750000000000000       2.99062406557186937E-006  8.61099605138739865E-008
  0.40125000000000000       3.41519484164179407E-006  9.78720570124653731E-008
  0.42499999999999999       3.87246936342313755E-006  1.10465788294915938E-007
  0.44874999999999998       4.36326604094875383E-006  1.23906035598387900E-007
  0.47249999999999992       4.88840948602023177E-006  1.38208002379066378E-007
  0.49625000000000008       5.44873060357642050E-006  1.53387223022014212E-007
  0.52000000000000002       6.04506668528464469E-006  1.69459571838707396E-007
  0.54374999999999996       6.67826150542923531E-006  1.86441272363592283E-007
  0.56750000000000000       7.34916541917511633E-006  2.04348906961530707E-007
  0.59125000000000005       8.05863546328745568E-006  2.23199426758532400E-007
  0.61499999999999999       8.80753545939191107E-006  2.43010161908772072E-007
  0.63875000000000004       9.59673611986353167E-006  2.63798832211500704E-007
  0.66249999999999998       1.04271151564362821E-005  2.85583558092080035E-007
  0.68625000000000003       1.12995573916291340E-005  3.08382871962072566E-007
  0.70999999999999996       1.22149548730888241E-005  3.32215729974030673E-007
  0.73375000000000001       1.31742069909539769E-005  3.57101524187372698E-007
  0.75749999999999995       1.41782205983497226E-005  3.83060095162538440E-007
  0.78125000000000000       1.52279101351271603E-005  4.10111745001469114E-007
  0.80500000000000016       1.63241977549669309E-005  4.38277250853318734E-007
  0.82875000000000010       1.74680134559716879E-005  4.67577878905270050E-007
  0.85250000000000004       1.86602952148783347E-005  4.98035398879330115E-007
  0.87624999999999997       1.99019891250262339E-005  5.29672099056969949E-007
  0.90000000000000002       2.11940495382250480E-005  5.62510801854680086E-007
  0.92374999999999996       2.25374392106713940E-005  5.96574879974601050E-007
  0.94750000000000001       2.39331294530720169E-005  6.31888273155701449E-007
  0.97124999999999995       2.53821002851374452E-005  6.68475505552239979E-007
  0.99500000000000000       2.68853405946188952E-005  7.06361703767706635E-007
   1.0187500000000000       2.84438483010694365E-005  7.45572615573864486E-007
   1.0425000000000000       3.00586305245191717E-005  7.86134629346130083E-007
   1.0662499999999999       3.17307037592639345E-005  8.28074794248178644E-007
   1.0900000000000001       3.34610940529765787E-005  8.71420841200435773E-007
   1.1137500000000000       3.52508371913610321E-005  9.16201204669014188E-007
   1.1375000000000000       3.71009788885804512E-005  9.62445045313631013E-007
   1.1612499999999999       3.90125749837020203E-005  1.01018227353519972E-006
   1.1850000000000001       4.09866916434147043E-005  1.05944357396602282E-006
   1.2087500000000000       4.30244055712887926E-005  1.11026043094794148E-006
   1.2324999999999999       4.51268042238608068E-005  1.16266515504638503E-006
   1.2562500000000001       4.72949860338422955E-005  1.21669091065088086E-006
   1.2800000000000000       4.95300606407669865E-005  1.27237174471571370E-006
   1.3037500000000000       5.18331491294085595E-005  1.32974261669728574E-006
   1.3274999999999999       5.42053843552843756E-005  1.38883943177146569E-006
   1.3512500000000001       5.66479108888971687E-005  1.44969906538248023E-006
   1.3750000000000000       5.91618857384467310E-005  1.51235940890767674E-006
   1.3987499999999999       6.17484783219247717E-005  1.57685939729606479E-006
   1.4225000000000001       6.44088708241643897E-005  1.64323904786510066E-006
   1.4462500000000000       6.71442584899566456E-005  1.71153949881078117E-006
   1.4700000000000000       6.99558499278435083E-005  1.78180304941768738E-006
   1.4937499999999999       7.28448674251038820E-005  1.85407320205963001E-006
   1.5175000000000001       7.58125472744793408E-005  1.92839470608698700E-006
   1.5412500000000000       7.88601401132195162E-005  2.00481360370313111E-006
   1.5649999999999999       8.19889112750625320E-005  2.08337727793863944E-006
   1.5887500000000001       8.52001411558026337E-005  2.16413450283932131E-006
   1.6125000000000000       8.84951255931383729E-005  2.24713549599134423E-006
   1.6362500000000000       9.18751762615374401E-005  2.33243197351501143E-006
   1.6599999999999999       9.53416210829018855E-005  2.42007720766756184E-006
   1.6837500000000001       9.88958046538653018E-005  2.51012608720443372E-006
   1.7075000000000000       1.02539088690609871E-004  2.60263518065910048E-006
   1.7312500000000000       1.06272852492146917E-004  2.69766280271204001E-006
   1.7549999999999999       1.10098493423068777E-004  2.79526908383140553E-006
   1.7787500000000001       1.14017427416844637E-004  2.89551604338083736E-006
   1.8025000000000000       1.18031089500808371E-004  2.99846766640334310E-006
   1.8262499999999999       1.22140934344061505E-004  3.10418998430543071E-006
   1.8499999999999999       1.26348436829601629E-004  3.21275115968148495E-006
   1.8737499999999998       1.30655092652076334E-004  3.32422157553611626E-006
   1.8974999999999997       1.35062418942661597E-004  3.43867392918120065E-006
   1.9212499999999997       1.39571954922672223E-004  3.55618333110460913E-006
   1.9450000000000001       1.44185262587625813E-004  3.67682740913046160E-006
   1.9687500000000000       1.48903927423609786E-004  3.80068641821467452E-006
   1.9924999999999999       1.53729559157937310E-004  3.92784335624640786E-006
   2.0162499999999999       1.58663792546225203E-004  4.05838408625449534E-006
   2.0400000000000000       1.63708288198192265E-004  4.19239746544975702E-006
   2.0637500000000002       1.68864733444648970E-004  4.32997548156830526E-006
   2.0874999999999999       1.74134843248346173E-004  4.47121339701840588E-006
   2.1112500000000001       1.79520361161556894E-004  4.61620990137472502E-006
   2.1349999999999998       1.85023060333496967E-004  4.76506727280858463E-006
   2.1587499999999999       1.90644744570941834E-004  4.91789154909221532E-006
   2.1825000000000001       1.96387249455670627E-004  5.07479270886911034E-006
   2.2062499999999998       2.02252443522671674E-004  5.23588486394199801E-006
   2.2300000000000000       2.08242229503376023E-004  5.40128646339530518E-006
   2.2537500000000001       2.14358545638545248E-004  5.57112051044111187E-006
   2.2774999999999999       2.20603367065849276E-004  5.74551479295685645E-006
   2.3012500000000000       2.26978707287602395E-004  5.92460212877071029E-006
   2.3250000000000002       2.33486619658166447E-004  6.10852062510926111E-006
   2.3487499999999999       2.40129199292667632E-004  6.29741396380084507E-006
   2.3725000000000001       2.46908584425021454E-004  6.49143168801998741E-006
   2.3962500000000002       2.53826958412096666E-004  6.69072952313063429E-006
   2.4199999999999999       2.60886552056133225E-004  6.89546972464183176E-006
   2.4437500000000001       2.68089645081687666E-004  7.10582142412010377E-006
   2.4674999999999998       2.75438569572539660E-004  7.32196104886312879E-006
   2.4912500000000000       2.82935709084506282E-004  7.54407265067779746E-006
   2.5150000000000001       2.90583505882092367E-004  7.77234847627336314E-006
   2.5387499999999998       2.98384460542659355E-004  8.00698936341647701E-006
   2.5625000000000000       3.06341135622109260E-004  8.24820527566245329E-006
   2.5862500000000002       3.14456158755853691E-004  8.49621585584615340E-006
   2.6099999999999999       3.22732225982573474E-004  8.75125102237942837E-006
   2.6337500000000000       3.31172105311209372E-004  9.01355161242780310E-006
   2.6575000000000002       3.39778640553899472E-004  9.28337007650198413E-006
   2.6812499999999999       3.48554755450171329E-004  9.56097122952562815E-006
   2.7050000000000001       3.57503458110605991E-004  9.84663306403764592E-006
   2.7287499999999998       3.66627845811528900E-004  1.01406476318665457E-005
   2.7524999999999999       3.75931110176061392E-004  1.04433220013891110E-005
   2.7762500000000001       3.85416542781196044E-004  1.07549792983726704E-005
   2.7999999999999998       3.95087541235504840E-004  1.10759598394151631E-005
   2.8237500000000000       4.04947615777777521E-004  1.14066223681659101E-005
   2.8475000000000001       4.15000396453408735E-004  1.17473454058538969E-005
   2.8712499999999999       4.25249640932914429E-004  1.20985287292061253E-005
   2.8950000000000000       4.35699243045660858E-004  1.24605949906380907E-005
   2.9187500000000002       4.46353242112032436E-004  1.28339914976919076E-005
   2.9424999999999999       4.57215833169039585E-004  1.32191921711364190E-005
   2.9662500000000001       4.68291378198139167E-004  1.36166997039960691E-005
   2.9900000000000002       4.79584418480158534E-004  1.40270479471215078E-005
   3.0137499999999999       4.91099688221186361E-004  1.44508045508545093E-005
   3.0375000000000001       5.02842129615664211E-004  1.48885738969953817E-005
   3.0612499999999998       5.14816909539421615E-004  1.53410003608020739E-005
   3.0850000000000000       5.27029438096932143E-004  1.58087719493255935E-005
   3.1087500000000001       5.39485389284717121E-004  1.62926243702489258E-005
   3.1324999999999998       5.52190724078001263E-004  1.67933455948400651E-005
   3.1562500000000000       5.65151716302169120E-004  1.73117809900235787E-005
   3.1800000000000002       5.78374981716489015E-004  1.78488391083902807E-005
   3.2037499999999999       5.91867510817846508E-004  1.84054982417988258E-005
   3.2275000000000000       6.05636705970420577E-004  1.89828138648491125E-005
   3.2512500000000006       6.19690423588143834E-004  1.95819271199216713E-005
   3.2749999999999999       6.34037022246455276E-004  2.02040745269798887E-005
   3.2987500000000005       6.48685417786422510E-004  2.08505991406329688E-005
   3.3224999999999998       6.63645146708306344E-004  2.15229634263154119E-005
   3.3462500000000004       6.78926439447472495E-004  2.22227641898813696E-005
   3.3700000000000001       6.94540305502141706E-004  2.29517499745055239E-005
   3.3937500000000003       7.10498632866155585E-004  2.37118414410829893E-005
   3.4175000000000000       7.26814302917186666E-004  2.45051553159078840E-005
   3.4412500000000001       7.43501338017670313E-004  2.53340331783836567E-005
   3.4649999999999999       7.60575047185938955E-004  2.62010748050055114E-005
   3.4887500000000000       7.78052241520963165E-004  2.71091796279156683E-005
   3.5124999999999997       7.95951463796283425E-004  2.80615959262821380E-005
   3.5362499999999999       8.14293278456085451E-004  2.90619812737586754E-005
   3.5599999999999996       8.33100633875058158E-004  3.01144772912735816E-005
   3.5837500000000002       8.52399295962959864E-004  3.12238022020617590E-005
   3.6074999999999995       8.72218419349606272E-004  3.23953684177830743E-005
   3.6312500000000001       8.92591250272671707E-004  3.36354317443402699E-005
   3.6549999999999994       9.13556047152018448E-004  3.49512849847475904E-005
   3.6787500000000000       9.35157286217587654E-004  3.63515124741444108E-005
   3.7025000000000001       9.57447269927062848E-004  3.78463308051506367E-005
   3.7262499999999998       9.80488336534390261E-004  3.94480551422735453E-005
   3.7500000000000000       1.00435591363029920E-003  4.11717505565256992E-005
   3.7525000000000004       1.00691997177775701E-003  4.13610124930292273E-005
   3.7549999999999999       1.00949431678072068E-003  4.15518537675269205E-005
   3.7574999999999998       1.01207907520404952E-003  4.17442997497397987E-005
   3.7599999999999998       1.01467437374757382E-003  4.19383763417941784E-005
   3.7624999999999997       1.01728034329488033E-003  4.21341101638558819E-005
   3.7650000000000001       1.01989711925937697E-003  4.23315285890193824E-005
   3.7675000000000005       1.02252483673906272E-003  4.25306595633661842E-005
   3.7700000000000000       1.02516363844820766E-003  4.27315319569831844E-005
   3.7725000000000000       1.02781366918397259E-003  4.29341753577475751E-005
   3.7749999999999999       1.03047507773348468E-003  4.31386201747056432E-005
   3.7774999999999999       1.03314801688315461E-003  4.33448976639942070E-005
   3.7799999999999994       1.03583264357468767E-003  4.35530399621433234E-005
   3.7825000000000006       1.03852911906906565E-003  4.37630801210824177E-005
   3.7850000000000001       1.04123760911897095E-003  4.39750521449570992E-005
   3.7875000000000001       1.04395828426776449E-003  4.41889910338494986E-005
   3.7900000000000000       1.04669131957063339E-003  4.44049328046966819E-005
   3.7925000000000000       1.04943689550013493E-003  4.46229145640528947E-005
   3.7949999999999995       1.05219519768905275E-003  4.48429745335742763E-005
   3.7974999999999999       1.05496641727134449E-003  4.50651521027723223E-005
   3.8000000000000003       1.05775075111825385E-003  4.52894878794727896E-005
   3.8025000000000002       1.06054840208767861E-003  4.55160237431143430E-005
   3.8050000000000002       1.06335957928771680E-003  4.57448029010861193E-005
   3.8075000000000001       1.06618449835538514E-003  4.59758699483170507E-005
   3.8099999999999996       1.06902338175159550E-003  4.62092709303502618E-005
   3.8125000000000000       1.07187645907357693E-003  4.64450534101561738E-005
   3.8150000000000004       1.07474396738600135E-003  4.66832665389566706E-005
   3.8174999999999999       1.07762615157222497E-003  4.69239611313610678E-005
   3.8199999999999998       1.08052326479783287E-003  4.71671897490969934E-005
   3.8224999999999998       1.08343556854550906E-003  4.74130067700135403E-005
   3.8249999999999997       1.08636333357600722E-003  4.76614685017543965E-005
   3.8275000000000001       1.08930684297508184E-003  4.79126333921513006E-005
   3.8300000000000005       1.09226638090199283E-003  4.81665616158368770E-005
   3.8325000000000000       1.09524225081075884E-003  4.84233159612862285E-005
   3.8350000000000000       1.09823476035968864E-003  4.86829612591671939E-005
   3.8374999999999999       1.10124424026199035E-003  4.89455653146945852E-005
   3.8399999999999999       1.10427102194957149E-003  4.92111980242196826E-005
   3.8424999999999994       1.10731545352262548E-003  4.94799321937066988E-005
   3.8450000000000006       1.11037789664433588E-003  4.97518435223931956E-005
   3.8475000000000001       1.11345873034376930E-003  5.00270109028551845E-005
   3.8500000000000001       1.11655833968653099E-003  5.03055160511278897E-005
   3.8525000000000000       1.11967713486281224E-003  5.05874445123773278E-005
   3.8550000000000000       1.12281554000782241E-003  5.08728853203378227E-005
   3.8574999999999995       1.12597399725271308E-003  5.11619313520390295E-005
   3.8599999999999999       1.12915296782693689E-003  5.14546795641335412E-005
   3.8625000000000003       1.13235293324925922E-003  5.17512312482605710E-005
   3.8650000000000002       1.13557439661631887E-003  5.20516923073580343E-005
   3.8675000000000002       1.13881788399869508E-003  5.23561735550612508E-005
   3.8700000000000001       1.14208394595566635E-003  5.26647910405954632E-005
   3.8724999999999996       1.14537315918124098E-003  5.29776664018646035E-005
   3.8750000000000000       1.14868612829568278E-003  5.32949272497919990E-005
   3.8775000000000004       1.15202348776570463E-003  5.36167075858324117E-005
   3.8799999999999999       1.15538590416840278E-003  5.39431482657247793E-005
   3.8824999999999998       1.15877407832800619E-003  5.42743974910731602E-005
   3.8849999999999998       1.16218874800365878E-003  5.46106113642367969E-005
   3.8874999999999997       1.16563069066466670E-003  5.49519544895312053E-005
   3.8900000000000001       1.16910072666491960E-003  5.52986006404711553E-005
   3.8925000000000005       1.17259972229856739E-003  5.56507334745286154E-005
   3.8950000000000000       1.17612859410538362E-003  5.60085473668995711E-005
   3.8975000000000000       1.17968831266843121E-003  5.63722482881772241E-005
   3.8999999999999999       1.18327990089407806E-003  5.67420544937655044E-005
   3.9024999999999999       1.18690446490979785E-003  5.71181988636910624E-005
   3.9049999999999994       1.19056316122640869E-003  5.75009282901500589E-005
   3.9075000000000006       1.19425723517562138E-003  5.78905065938835380E-005
   3.9100000000000001       1.19798799650595303E-003  5.82872145474262179E-005
   3.9125000000000001       1.20175686526601574E-003  5.86913534475101082E-005
   3.9150000000000000       1.20556535583132276E-003  5.91032458706633741E-005
   3.9175000000000000       1.20941509357745409E-003  5.95232382102105283E-005
   3.9199999999999995       1.21330782669909899E-003  5.99517032165953088E-005
   3.9224999999999999       1.21724543970144154E-003  6.03890428974184333E-005
   3.9250000000000003       1.22122996886278221E-003  6.08356918415091402E-005
   3.9275000000000002       1.22526362003260131E-003  6.12921210454102220E-005
   3.9300000000000002       1.22934878921164385E-003  6.17588423383791699E-005
   3.9325000000000001       1.23348808646518400E-003  6.22364135245295519E-005
   3.9349999999999996       1.23768436385458705E-003  6.27254443895701387E-005
   3.9375000000000000       1.24194074824534456E-003  6.32266037568513385E-005
   3.9400000000000004       1.24626068007514627E-003  6.37406278259615845E-005
   3.9424999999999999       1.25064795595614619E-003  6.42683299108348047E-005
   3.9449999999999998       1.25510680061469691E-003  6.48106131786262802E-005
   3.9474999999999998       1.25964189810518087E-003  6.53684831660463042E-005
   3.9499999999999997       1.26425852100643557E-003  6.59430677082898910E-005
   3.9525000000000001       1.26896258024759606E-003  6.65356357911649134E-005
   3.9550000000000005       1.27376078643543162E-003  6.71476260857555317E-005
   3.9575000000000000       1.27866078720641403E-003  6.77806793576856580E-005
   3.9600000000000000       1.28367136711517995E-003  6.84366809224260355E-005
   3.9624999999999999       1.28880270023885141E-003  6.91178150171969561E-005
   3.9649999999999999       1.29406667996473466E-003  6.98266357915666166E-005
   3.9674999999999994       1.29947735692240683E-003  7.05661615843607886E-005
   3.9700000000000006       1.30505153187072975E-003  7.13400025681887491E-005
   3.9725000000000001       1.31080957266753342E-003  7.21525372439373491E-005
   3.9750000000000001       1.31677659447674710E-003  7.30091642240770372E-005
   3.9775000000000000       1.32298414855972152E-003  7.39166687091035411E-005
   3.9800000000000000       1.32947280975550738E-003  7.48837800199557522E-005
   3.9824999999999995       1.33629629434530643E-003  7.59220565028374253E-005
   3.9849999999999999       1.34352835056839081E-003  7.70473668812726725E-005
   3.9875000000000003       1.35127505373202066E-003  7.82825446705357045E-005
   3.9900000000000002       1.35969908012679736E-003  7.96626165324942713E-005
   3.9925000000000002       1.36907410762938855E-003  8.12465169921350300E-005
   3.9950000000000001       1.37993340113789684E-003  8.31490997559956863E-005
   3.9974999999999996       1.39365262607360658E-003  8.56667132191400407E-005
   4.0000000000000000       1.42469848763274892E-003  9.19165045428944216E-005
   4.0025000000000004       1.41984766733916582E-003  1.21369408903106534E-004
   4.0049999999999999       1.41872537447052731E-003  1.33530061295507058E-004
   4.0075000000000003       1.41821636408851577E-003  1.42853394013948336E-004
   4.0099999999999998       1.41802495448535180E-003  1.50710891864337454E-004
   4.0125000000000002       1.41803672099282850E-003  1.57633403675931752E-004
   4.0149999999999997       1.41819301691909036E-003  1.63892984079535290E-004
   4.0175000000000001       1.41845902620038340E-003  1.69651134592925339E-004
   4.0199999999999996       1.41881208068220656E-003  1.75013008371365842E-004
   4.0225000000000000       1.41923644630160954E-003  1.80051594753076135E-004
   4.0250000000000004       1.41972067581521647E-003  1.84819999987255836E-004
   4.0274999999999999       1.42025613427813240E-003  1.89358287423678728E-004
   4.0300000000000002       1.42083611858708110E-003  1.93697560918303611E-004
   4.0324999999999998       1.42145530262782348E-003  1.97862538763656447E-004
   4.0350000000000001       1.42210937177084302E-003  2.01873248737501526E-004
   4.0374999999999996       1.42279477335825375E-003  2.05746185327011419E-004
   4.0400000000000000       1.42350854112085860E-003  2.09495124023055388E-004
   4.0425000000000004       1.42424816830057891E-003  2.13131709237255327E-004
   4.0449999999999999       1.42501151443984370E-003  2.16665888376348017E-004
   4.0475000000000003       1.42579673437283165E-003  2.20106238405178950E-004
   4.0499999999999998       1.42660222467684474E-003  2.23460215953759763E-004
   4.0525000000000002       1.42742658166914566E-003  2.26734351624154274E-004
   4.0549999999999997       1.42826856843464062E-003  2.29934403050977953E-004
   4.0579999999999998       1.42930068843126891E-003  2.33683823879418510E-004
   4.0599999999999996       1.43000116414826678E-003  2.36132127203981379E-004
   4.0625000000000000       1.43088992040446626E-003  2.39138435453424797E-004
   4.0650000000000004       1.43179256949349629E-003  2.42088076268967166E-004
   4.0674999999999999       1.43270839979650405E-003  2.44984371879701090E-004
   4.0700000000000003       1.43363676591152329E-003  2.47830337544467953E-004
   4.0724999999999998       1.43457708041872011E-003  2.50628719725893277E-004
   4.0750000000000002       1.43552880691556577E-003  2.53382028376753009E-004
   4.0774999999999997       1.43649145409056379E-003  2.56092564411298379E-004
   4.0800000000000001       1.43746457062015644E-003  2.58762443204886311E-004
   4.0824999999999996       1.43844774093605863E-003  2.61393614834353361E-004
   4.0850000000000000       1.43944058126243592E-003  2.63987881517468049E-004
   4.0875000000000004       1.44044273647109581E-003  2.66546912808068653E-004
   4.0899999999999999       1.44145387719507231E-003  2.69072258820556758E-004
   4.0925000000000002       1.44247369732952062E-003  2.71565361813355677E-004
   4.0949999999999998       1.44350191187351509E-003  2.74027566376482807E-004
   4.0975000000000001       1.44453825483993993E-003  2.76460128381958187E-004
   4.0999999999999996       1.44558247776996611E-003  2.78864222974110779E-004
   4.1025000000000000       1.44663434805799413E-003  2.81240951596775537E-004
   4.1050000000000004       1.44769364763397022E-003  2.83591348284509335E-004
   4.1074999999999999       1.44876017175236960E-003  2.85916385275365097E-004
   4.1100000000000003       1.44983372790754910E-003  2.88216978037937794E-004
   4.1124999999999998       1.45091413485973274E-003  2.90493989785631831E-004
   4.1150000000000002       1.45200122175816312E-003  2.92748235540625154E-004
   4.1174999999999997       1.45309482731228318E-003  2.94980485793549076E-004
   4.1200000000000001       1.45419479922615814E-003  2.97191469850834923E-004
   4.1224999999999996       1.45530099326808592E-003  2.99381878784101029E-004
   4.1250000000000000       1.45641327326347233E-003  3.01552368280496013E-004
   4.1275000000000004       1.45753150936009791E-003  3.03703560881283640E-004
   4.1299999999999999       1.45865557899539145E-003  3.05836048548602615E-004
   4.1325000000000003       1.45978536557450265E-003  3.07950394555931740E-004
   4.1349999999999998       1.46092075826571573E-003  3.10047135425193176E-004
   4.1375000000000002       1.46206165162560283E-003  3.12126782664083093E-004
   4.1399999999999997       1.46320794525483101E-003  3.14189824361369081E-004
   4.1425000000000001       1.46435954327611695E-003  3.16236726609725200E-004
   4.1449999999999996       1.46551635486433284E-003  3.18267935034363908E-004
   4.1475000000000000       1.46667829274547122E-003  3.20283875774360132E-004
   4.1500000000000004       1.46784527376928693E-003  3.22284956810796547E-004
   4.1524999999999999       1.46901721847428443E-003  3.24271568987938253E-004
   4.1550000000000002       1.47019405087485877E-003  3.26244086999890855E-004
   4.1574999999999998       1.47137569847341954E-003  3.28202870352371919E-004
   4.1600000000000001       1.47256209123928345E-003  3.30148264025740016E-004
   4.1624999999999996       1.47375316269456069E-003  3.32080599544399321E-004
   4.1650000000000000       1.47494884891831673E-003  3.34000195525966932E-004
   4.1675000000000004       1.47614908860804750E-003  3.35907358412739301E-004
   4.1699999999999999       1.47735382294183256E-003  3.37802383110686569E-004
   4.1725000000000003       1.47856299544964556E-003  3.39685553586133095E-004
   4.1749999999999998       1.47977655189303965E-003  3.41557143423471975E-004
   4.1775000000000002       1.48099444015260709E-003  3.43417416347007755E-004
   4.1799999999999997       1.48221661012256614E-003  3.45266626709667720E-004
   4.1825000000000001       1.48344301361195237E-003  3.47105019951141546E-004
   4.1849999999999996       1.48467360425191233E-003  3.48932833027730386E-004
   4.1875000000000000       1.48590833740864809E-003  3.50750294816024933E-004
   4.1900000000000004       1.48714717010159847E-003  3.52557626492315795E-004
   4.1924999999999999       1.48839006092646464E-003  3.54355041889501407E-004
   4.1950000000000003       1.48963696998276980E-003  3.56142747833103975E-004
   4.1974999999999998       1.49088785880557330E-003  3.57920944457849400E-004
   4.2000000000000002       1.49214269030112801E-003  3.59689825506190265E-004
   4.2024999999999997       1.49340142868612381E-003  3.61449578609989038E-004
   4.2050000000000001       1.49466403943035540E-003  3.63200385556522410E-004
   4.2074999999999996       1.49593048920251956E-003  3.64942422539846635E-004
   4.2100000000000000       1.49720074581897143E-003  3.66675860398507332E-004
   4.2125000000000004       1.49847477819524118E-003  3.68400864840475991E-004
   4.2149999999999999       1.49975255630011364E-003  3.70117596656143160E-004
   4.2175000000000002       1.50103405111213215E-003  3.71826211920145075E-004
   4.2199999999999998       1.50231923457834959E-003  3.73526862182705060E-004
   4.2225000000000001       1.50360807957521016E-003  3.75219694651175218E-004
   4.2249999999999996       1.50490055987140530E-003  3.76904852362357462E-004
   4.2275000000000000       1.50619665009260389E-003  3.78582474346191044E-004
   4.2300000000000004       1.50749632568793028E-003  3.80252695781308088E-004
   4.2324999999999999       1.50879956289808612E-003  3.81915648142960667E-004
   4.2350000000000003       1.51010633872503196E-003  3.83571459343765096E-004
   4.2374999999999998       1.51141663090311796E-003  3.85220253867674524E-004
   4.2400000000000002       1.51273041782941440E-003  3.86862152886807730E-004
   4.2424999999999997       1.51404767875429466E-003  3.88497274438490505E-004
   4.2450000000000001       1.51536839331108900E-003  3.90125733427285548E-004
   4.2474999999999996       1.51669254194949899E-003  3.91747641852530830E-004
   4.2500000000000000       1.51802010567829372E-003  3.93363108853893545E-004
   4.3262499999999999       1.56007360671832243E-003  4.40009265553667104E-004
   4.4024999999999999       1.60496703119212842E-003  4.82826988202688951E-004
   4.4787499999999998       1.65255751586989848E-003  5.23038721292192290E-004
   4.5549999999999997       1.70279780135689841E-003  5.61402556052306213E-004
   4.6312499999999996       1.75568848301207330E-003  5.98435847410054155E-004
   4.7074999999999996       1.81125620409295284E-003  6.34518008879606183E-004
   4.7837500000000004       1.86954248525453715E-003  6.69943611183923451E-004
   4.8600000000000003       1.93059751104161250E-003  7.04952221012597013E-004
   4.9362500000000002       1.99447645316918297E-003  7.39746275437066928E-004
   5.0125000000000002       2.06123718841749867E-003  7.74502340191594993E-004
   5.0887500000000001       2.13093882553152224E-003  8.09378492166133072E-004
   5.1650000000000000       2.20364072873364958E-003  8.44519324732408779E-004
   5.2412500000000000       2.27940184971871370E-003  8.80059434258671433E-004
   5.3174999999999999       2.35828026448196013E-003  9.16125906534327478E-004
   5.3937499999999998       2.44033284593286708E-003  9.52840124431672585E-004
   5.4699999999999998       2.52561502975522144E-003  9.90319103972884043E-004
   5.5462499999999997       2.61418064543410787E-003  1.02867649562646442E-003
   5.6224999999999996       2.70608179362692280E-003  1.06802334345101066E-003
   5.6987500000000004       2.80136875700782041E-003  1.10846866612947150E-003
   5.7750000000000004       2.90008993563128318E-003  1.15011990502694359E-003
   5.8512500000000003       3.00229180049084486E-003  1.19308327162555880E-003
   5.9275000000000002       3.10801886074564809E-003  1.23746401788839386E-003
   6.0037500000000001       3.21731364120307660E-003  1.28336664688578450E-003
   6.0800000000000001       3.33021666846515388E-003  1.33089507700591479E-003
   6.1562500000000000       3.44676646048843946E-003  1.38015276819552514E-003
   6.2324999999999999       3.56699952964649588E-003  1.43124282231427711E-003
   6.3087499999999999       3.69095037492430137E-003  1.48426805406194715E-003
   6.3849999999999998       3.81865149100687768E-003  1.53933104841128291E-003
   6.4612499999999997       3.95013337371363186E-003  1.59653420012356110E-003
   6.5375000000000005       4.08542452863187681E-003  1.65597974108720172E-003
   6.6137499999999996       4.22455148172532803E-003  1.71776975738561826E-003
   6.6900000000000013       4.36753879158773613E-003  1.78200619788777955E-003
   6.7662500000000003       4.51440906315460876E-003  1.84879087584587814E-003
   6.8425000000000002       4.66518296272991437E-003  1.91822546471461896E-003
   6.9187500000000002       4.81987923328257468E-003  1.99041148880640863E-003
   6.9949999999999992       4.97851471550273331E-003  2.06545031191265795E-003
   7.0712500000000000       5.14110436070012913E-003  2.14344311887292678E-003
   7.1475000000000000       5.30766125384841449E-003  2.22449089823686767E-003
   7.2237500000000008       5.47819663304974658E-003  2.30869442087733041E-003
   7.2999999999999998       5.65271991082622830E-003  2.39615421721195432E-003
   7.3762499999999998       5.83123869630777347E-003  2.48697055302091012E-003
   7.4524999999999997       6.01375881829122310E-003  2.58124340416910443E-003
   7.5287499999999987       6.20028434914793487E-003  2.67907243049969124E-003
   7.6050000000000004       6.39081762955846615E-003  2.78055694913102247E-003
   7.6812499999999995       6.58535929405371957E-003  2.88579590736014104E-003
   7.7575000000000003       6.78390829734176054E-003  2.99488785535138120E-003
   7.8337500000000002       6.98646194139918540E-003  3.10793091876785874E-003
   7.9100000000000010       7.19301590330465816E-003  3.22502277148569881E-003
   7.9862500000000001       7.40356426379121420E-003  3.34626060851538542E-003
   8.0625000000000000       7.61809953649223923E-003  3.47174111924090359E-003
   8.1387499999999999       7.83661269785486912E-003  3.60156046107531786E-003
   8.2149999999999999       8.05909321769321917E-003  3.73581423362068276E-003
   8.2912499999999998       8.28552909035288471E-003  3.87459745341073129E-003
   8.3674999999999997       8.51590686645734701E-003  4.01800452930654774E-003
   8.4437499999999996       8.75021168520610619E-003  4.16612923860838584E-003
   8.5199999999999996       8.98842730719348615E-003  4.31906470394063588E-003
   8.5962499999999995       9.23053614771606259E-003  4.47690337096179423E-003
   8.6724999999999994       9.47651930915858164E-003  4.63973698627233744E-003
   8.7487499999999994       9.72635662062975269E-003  4.80765657957397171E-003
   8.8249999999999993       9.98002666441844336E-003  4.98075244016614460E-003
   8.9012499999999992       1.02375068162570901E-002  5.15911410097914455E-003
   8.9774999999999991       1.04987732792056355E-002  5.34283032036984157E-003
   9.0537500000000009       1.07638011191268767E-002  5.53198906559280567E-003
   9.1300000000000008       1.10325643003875654E-002  5.72667749732087665E-003
   9.2062500000000007       1.13050357217473474E-002  5.92698195522906902E-003
   9.2825000000000006       1.15811872523991395E-002  6.13298794465340791E-003
   9.3587500000000006       1.18609897681253070E-002  6.34478012433471825E-003
   9.4350000000000005       1.21444131875340141E-002  6.56244229525622998E-003
   9.5112500000000004       1.24314265083392828E-002  6.78605739058284370E-003
   9.5875000000000004       1.27219978436465698E-002  7.01570746670806232E-003
   9.6637500000000003       1.30160944582042269E-002  7.25147369541206607E-003
   9.7400000000000002       1.33136828045794017E-002  7.49343635713043809E-003
   9.8162500000000001       1.36147285592172797E-002  7.74167483532895752E-003
   9.8925000000000001       1.39191966583428924E-002  7.99626761197480378E-003
   9.9687500000000000       1.42270513374912113E-002  8.25729226631005502E-003
   10.045000000000000       1.45382561518104195E-002  8.52482546368997854E-003
   10.121200000000000       1.48525667152854535E-002  8.79876104434372183E-003
   10.197500000000000       1.51705673100569899E-002  9.07971962709440590E-003
   10.273800000000000       1.54918093184758798E-002  9.36742014719743610E-003
   10.350000000000000       1.58158265952423847E-002  9.66154529481306860E-003
   10.426200000000000       1.61429988689916690E-002  9.96253969802094776E-003
   10.502500000000000       1.64737219726829622E-002  1.02708831553540401E-002
   10.578799999999999       1.68075283776206869E-002  1.05862556658082290E-002
   10.654999999999999       1.71439340047120810E-002  1.09082995046894792E-002
   10.731199999999999       1.74833335015593255E-002  1.12374918177877165E-002
   10.807499999999999       1.78261369051762042E-002  1.15743464128359591E-002
   10.883699999999999       1.81714041355310538E-002  1.19180470794220793E-002
   10.960000000000001       1.85199995485726063E-002  1.22695619403409024E-002
   11.036300000000001       1.88714297961776779E-002  1.26285099876662522E-002
   11.112500000000001       1.92251864613134441E-002  1.29944704205811837E-002
   11.188800000000001       1.95821555435459829E-002  1.33684672710166243E-002
   11.265000000000001       1.99413587673121506E-002  1.37495827878378121E-002
   11.341200000000001       2.03032195334809859E-002  1.41383638883023546E-002
   11.417500000000000       2.06681750965453589E-002  1.45353969539057052E-002
   11.493800000000000       2.10357093074528684E-002  1.49402372153925704E-002
   11.570000000000000       2.14052924535453916E-002  1.53523982293853733E-002
   11.646200000000000       2.17773616445481287E-002  1.57724641186106906E-002
   11.722500000000000       2.21523670749564083E-002  1.62010598097059970E-002
   11.798800000000000       2.25297789722650500E-002  1.66376966424432345E-002
   11.875000000000000       2.29090550890720876E-002  1.70818431878123275E-002
   11.951200000000000       2.32906457279677473E-002  1.75341222857607199E-002
   12.027500000000000       2.36750134337237080E-002  1.79951988219697046E-002
   12.103800000000000       2.40616161976833255E-002  1.84645393807973957E-002
   12.180000000000000       2.44499004264227687E-002  1.89415666157022981E-002
   12.256200000000000       2.48403290531599812E-002  1.94269435656010403E-002
   12.332500000000000       2.52333764688131811E-002  1.99213765556210780E-002
   12.408799999999999       2.56284895189640670E-002  2.04242864521366890E-002
   12.484999999999999       2.60251045203990852E-002  2.09350492285902343E-002
   12.561199999999999       2.64236964351630722E-002  2.14543695721990113E-002
   12.637499999999999       2.68247508400372009E-002  2.19829966050075383E-002
   12.713699999999999       2.72271753764900190E-002  2.25195948717228159E-002
   12.789999999999999       2.76319853644601890E-002  2.30656225924017050E-002
   12.866299999999999       2.80386132414299737E-002  2.36204307094206520E-002
   12.942500000000003       2.84464822048031939E-002  2.41833237314039544E-002
   13.018800000000001       2.88566227260353518E-002  2.47558276379375268E-002
   13.095000000000001       2.92679200609983099E-002  2.53364898738516857E-002
   13.171199999999999       2.96808713149515450E-002  2.59261026594256282E-002
   13.247500000000000       3.00959825945607481E-002  2.65255048700598108E-002
   13.323800000000002       3.05126742676807006E-002  2.71339758853313198E-002
   13.400000000000000       3.09303587556223371E-002  2.77507472577713799E-002
   13.476200000000000       3.13495432233169904E-002  2.83766570238175829E-002
   13.552499999999998       3.17707430700824855E-002  2.90125909548356112E-002
   13.628800000000000       3.21933718321617268E-002  2.96577798983642636E-002
   13.705000000000000       3.26168359143258479E-002  3.03114059788070281E-002
   13.781200000000000       3.30416518564265113E-002  3.09743543867962330E-002
   13.857500000000000       3.34683436858928610E-002  3.16475591070934925E-002
   13.933799999999998       3.38963189822987093E-002  3.23302018096987762E-002
   14.010000000000002       3.43249790017841963E-002  3.30214145931904193E-002
   14.086200000000000       3.47548489612989411E-002  3.37221311125165818E-002
   14.162500000000000       3.51864608371070392E-002  3.44333348568691758E-002
   14.238799999999999       3.56192170964789237E-002  3.51541577202275982E-002
   14.315000000000000       3.60525146173529959E-002  3.58836811551258086E-002
   14.391200000000000       3.64868866001582248E-002  3.66228885770210344E-002
   14.467499999999999       3.69228722984700636E-002  3.73728142642073963E-002
   14.543799999999999       3.73598698264662674E-002  3.81325397205449987E-002
   14.619999999999997       3.77972724071047039E-002  3.89010951444512046E-002
   14.696200000000001       3.82356205237254637E-002  3.96795149840054873E-002
   14.772500000000001       3.86754600491034592E-002  4.04688855930380592E-002
   14.848799999999999       3.91161854375049051E-002  4.12682374621451409E-002
   14.924999999999999       3.95571869130826870E-002  4.20765489100178303E-002
   15.001200000000003       3.99990115634628537E-002  4.28949066961672662E-002
   15.077500000000001       4.04422112032294598E-002  4.37244505060111199E-002
   15.153800000000000       4.08861772724428002E-002  4.45641591917922825E-002
   15.230000000000000       4.13302975931949951E-002  4.54129585441931799E-002
   15.306200000000000       4.17751251755813305E-002  4.62719888950057223E-002
   15.382500000000002       4.22212171156397115E-002  4.71424445246264937E-002
   15.458800000000000       4.26679624554076389E-002  4.80232520299269869E-002
   15.535000000000000       4.31147471330865992E-002  4.89132839695173155E-002
   15.611199999999998       4.35621294238590917E-002  4.98137355232095014E-002
   15.687500000000000       4.40106711060946204E-002  5.07258568934612075E-002
   15.763800000000002       4.44597592702368552E-002  5.16485216449614343E-002
   15.840000000000000       4.49087785078762097E-002  5.25805484423332997E-002
   15.916200000000000       4.53582917555701917E-002  5.35231886447120678E-002
   15.992499999999998       4.58088647187298165E-002  5.44777495211859891E-002
   16.068800000000000       4.62598831135224708E-002  5.54430509944480593E-002
   16.145000000000000       4.67107306557600493E-002  5.64178571134772225E-002
   16.221200000000000       4.71619740246275176E-002  5.74034763651314131E-002
   16.297499999999999       4.76141826711157512E-002  5.84012749118481556E-002
   16.373799999999999       4.80667412357580620E-002  5.94100181112170861E-002
   16.449999999999999       4.85190327526486137E-002  6.04284143388309145E-002
   16.526199999999999       4.89716274832000878E-002  6.14578310708728259E-002
   16.602499999999999       4.94250975312880633E-002  6.24996941080917870E-002
   16.678799999999999       4.98788270168796441E-002  6.35527136253237201E-002
   16.754999999999999       5.03321987793812695E-002  6.46155416135353877E-002
   16.831199999999999       5.07857856846602174E-002  6.56896054071647029E-002
   16.907499999999999       5.12401624404660999E-002  6.67763924892194743E-002
   16.983799999999999       5.16947126784251046E-002  6.78745565748285901E-002
   17.059999999999999       5.21488195455351300E-002  6.89826925791015844E-002
   17.136199999999999       5.26030581831148300E-002  7.01022893949455189E-002
   17.212499999999999       5.30580047434637964E-002  7.12348968394220933E-002
   17.288799999999998       5.35130429450459688E-002  7.23791115593348106E-002
   17.364999999999998       5.39675564810864900E-002  7.35334703443963900E-002
   17.441199999999998       5.44221221002537739E-002  7.46995249236052095E-002
   17.517499999999998       5.48773170330886448E-002  7.58788891361042162E-002
   17.593800000000002       5.53325255223033885E-002  7.70701017767234098E-002
   17.670000000000002       5.57871319306878846E-002  7.82716402672352651E-002
   17.746200000000002       5.62417140623512127E-002  7.94851206302431279E-002
   17.822500000000002       5.66968497648290409E-002  8.07122223408377609E-002
   17.898800000000001       5.71519239400686482E-002  8.19514251158127843E-002
   17.975000000000001       5.76063219203296825E-002  8.32011459593627878E-002
   18.051200000000001       5.80606220384741328E-002  8.44630667144699171E-002
   18.127500000000001       5.85154022587699510E-002  8.57389340992599502E-002
   18.203800000000001       5.89700483161643280E-002  8.70271675278819490E-002
   18.280000000000001       5.94239468358128201E-002  8.83261225317237136E-002
   18.356200000000001       5.98776761199996468E-002  8.96375482958413905E-002
   18.432500000000001       6.03318136487242807E-002  9.09632602897311321E-002
   18.508800000000001       6.07857464261474245E-002  9.23016167406583571E-002
   18.585000000000001       6.12388624463685513E-002  9.36509102369594282E-002
   18.661200000000001       6.16917394838260094E-002  9.50129589681074360E-002
   18.737500000000001       6.21449541230877783E-002  9.63896490070686313E-002
   18.813800000000001       6.25978946272282427E-002  9.77792757927962303E-002
   18.890000000000001       6.30499507425524019E-002  9.91800678956871046E-002
   18.966200000000001       6.35016991853193380E-002  0.10059391418512988     
   19.042500000000000       6.39537150851541419E-002  0.10202277303672133     
   19.118800000000000       6.44053882686031060E-002  0.10346487591061686     
   19.195000000000000       6.48561103916045906E-002  0.10491838587840205     
   19.271200000000000       6.53064566076614617E-002  0.10638526427369914     
   19.347500000000000       6.57570000251914560E-002  0.10786754353560635     
   19.423700000000000       6.62065426126795115E-002  0.10936142041746812     
   19.500000000000000       6.66562471190082217E-002  0.11087089911788309     
   19.576300000000000       6.71055061067169084E-002  0.11239411247307644     
   19.652500000000000       6.75537144306084109E-002  0.11392912240757712     
   19.728800000000000       6.80020311875233208E-002  0.11548004425333090     
   19.805000000000000       6.84492638958671545E-002  0.11704290005407952     
   19.881200000000000       6.88959830456397082E-002  0.11861980172125372     
   19.957500000000000       6.93427563427491539E-002  0.12021293603468794     


==> anc/M0_4_5_v2.dat <==
  2.12500000000000015E-002  2.49085901831423993E-010  1.09863956152578153E-009
  4.49999999999999983E-002  3.61475894787941798E-008  1.14492414930497627E-009
  6.87500000000000056E-002  8.53898144650961424E-008  2.68750685982025203E-009
  9.24999999999999989E-002  1.56425037227782116E-007  4.89272357979957606E-009
  0.11625000000000002       2.49992863768892874E-007  7.77189329919836515E-009
  0.14000000000000001       3.66838014042397933E-007  1.13365635277990182E-008
  0.16375000000000001       5.07710388461953998E-007  1.55985160089209419E-008
  0.18750000000000000       6.73365135842051369E-007  2.05697726069224117E-008
  0.21124999999999999       8.64562722815679528E-007  2.62626013747820262E-008
  0.23499999999999999       1.08206900477327542E-006  3.26895228083158224E-008
  0.25874999999999998       1.32665529836942176E-006  3.98633162938605969E-008
  0.28249999999999997       1.59909845564555671E-006  4.77970267565496878E-008
  0.30625000000000002       1.90018093981882085E-006  5.65039715166107496E-008
  0.33000000000000002       2.23069090278911528E-006  6.59977473614385028E-008
  0.35375000000000001       2.59142226441851110E-006  7.62922378415307456E-008
  0.37750000000000000       2.98317479363926637E-006  8.74016207987321263E-008
  0.40125000000000000       3.40675419144894408E-006  9.93403761356001568E-008
  0.42499999999999999       3.86297217585354629E-006  1.12123293835100776E-007
  0.44874999999999998       4.35264656882190147E-006  1.25765482240248074E-007
  0.47249999999999992       4.87660138531727173E-006  1.40282376603740758E-007
  0.49625000000000008       5.43566692447476809E-006  1.55689747918091886E-007
  0.52000000000000002       6.03067986299595630E-006  1.72003712037238212E-007
  0.54374999999999996       6.66248335083518731E-006  1.89240739101106458E-007
  0.56750000000000000       7.33192710925506113E-006  2.07417663275151539E-007
  0.59125000000000005       8.03986753133193352E-006  2.26551692817434543E-007
  0.61499999999999999       8.78716778499571300E-006  2.46660420486392472E-007
  0.63875000000000004       9.57469791869180935E-006  2.67761834303076057E-007
  0.66249999999999998       1.04033349697569138E-005  2.89874328682281298E-007
  0.68625000000000003       1.12739630756044003E-005  3.13016715947683942E-007
  0.70999999999999996       1.21874735878190705E-005  3.37208238246813331E-007
  0.73375000000000001       1.31447651892657606E-005  3.62468579882466052E-007
  0.75749999999999995       1.41467440143206115E-005  3.88817880077975308E-007
  0.78125000000000000       1.51943237723390738E-005  4.16276746194583606E-007
  0.80500000000000016       1.62884258744795217E-005  4.44866267420086517E-007
  0.82875000000000010       1.74299795640071676E-005  4.74608028948869792E-007
  0.85250000000000004       1.86199220502084213E-005  5.05524126674429789E-007
  0.87624999999999997       1.98591986460520111E-005  5.37637182416595510E-007
  0.90000000000000002       2.11487629097396629E-005  5.70970359706729949E-007
  0.92374999999999996       2.24895767902956040E-005  6.05547380155419738E-007
  0.94750000000000001       2.38826107773517900E-005  6.41392540428428157E-007
  0.97124999999999995       2.53288440552926040E-005  6.78530729857980662E-007
  0.99500000000000000       2.68292646619313614E-005  7.16987448717913651E-007
   1.0187500000000000       2.83848696518989739E-005  7.56788827192700971E-007
   1.0425000000000000       2.99966652649343227E-005  7.97961645071957267E-007
   1.0662499999999999       3.16656670992748843E-005  8.40533352203718206E-007
   1.0900000000000001       3.33929002903567449E-005  8.84532089741602545E-007
   1.1137500000000000       3.51793996950429692E-005  9.29986712222825744E-007
   1.1375000000000000       3.70262100816114910E-005  9.76926810516118744E-007
   1.1612499999999999       3.89343863257443003E-005  1.02538273568070586E-006
   1.1850000000000001       4.09049936127734730E-005  1.07538562377982528E-006
   1.2087500000000000       4.29391076464523701E-005  1.12696742169468989E-006
   1.2324999999999999       4.50378148645347242E-005  1.18016091398738496E-006
   1.2562500000000001       4.72022126614591615E-005  1.23499975086396405E-006
   1.2800000000000000       4.94334096184534540E-005  1.29151847729199073E-006
   1.3037500000000000       5.17325257413890006E-005  1.34975256332981955E-006
   1.3274999999999999       5.41006927855481470E-005  1.40973843778208057E-006
   1.3512500000000001       5.65390541998614182E-005  1.47151351305288600E-006
   1.3750000000000000       5.90487658481017745E-005  1.53511623142918973E-006
   1.3987499999999999       6.16309959809112882E-005  1.60058609306283505E-006
   1.4225000000000001       6.42869255920290480E-005  1.66796369527484130E-006
   1.4462500000000000       6.70177487107040566E-005  1.73729077156445339E-006
   1.4700000000000000       6.98246727047570256E-005  1.80861023233924452E-006
   1.4937499999999999       7.27089185948065259E-005  1.88196620745803504E-006
   1.5175000000000001       7.56717213802044061E-005  1.95740409068388795E-006
   1.5412500000000000       7.87143303772590709E-005  2.03497058615068274E-006
   1.5649999999999999       8.18380095703609271E-005  2.11471375695350349E-006
   1.5887500000000001       8.50440379766591651E-005  2.19668307597999318E-006
   1.6125000000000000       8.83337100249830318E-005  2.28092947910763284E-006
   1.6362500000000000       9.17083359497408690E-005  2.36750542089998136E-006
   1.6599999999999999       9.51692422005782744E-005  2.45646493294383437E-006
   1.6837500000000001       9.87177718686258696E-005  2.54786368497881324E-006
   1.7075000000000000       1.02355285130221535E-004  2.64175904898100513E-006
   1.7312500000000000       1.06083159709048497E-004  2.73821016637350270E-006
   1.7549999999999999       1.09902791357694441E-004  2.83727801854856269E-006
   1.7787500000000001       1.13815594359701938E-004  2.93902550089896105E-006
   1.8025000000000000       1.17823002053254187E-004  3.04351750057020322E-006
   1.8262499999999999       1.21926467377717824E-004  3.15082097816007360E-006
   1.8499999999999999       1.26127463444347941E-004  3.26100505360877889E-006
   1.8737499999999998       1.30427484132552478E-004  3.37414109654002968E-006
   1.8974999999999997       1.34828044713212195E-004  3.49030282133324037E-006
   1.9212499999999997       1.39330682500657453E-004  3.60956638722743413E-006
   1.9450000000000001       1.43936957535021026E-004  3.73201050378008780E-006
   1.9687500000000000       1.48648453296810546E-004  3.85771654202917140E-006
   1.9924999999999999       1.53466777455681265E-004  3.98676865173284824E-006
   2.0162499999999999       1.58393562655538209E-004  4.11925388509093661E-006
   2.0400000000000000       1.63430467338257989E-004  4.25526232738390919E-006
   2.0637500000000002       1.68579176608497141E-004  4.39488723499995385E-006
   2.0874999999999999       1.73841403142247061E-004  4.53822518135847005E-006
   2.1112500000000001       1.79218888142001218E-004  4.68537621128027331E-006
   2.1349999999999998       1.84713402341634786E-004  4.83644400439976984E-006
   2.1587499999999999       1.90326747064343296E-004  4.99153604826469175E-006
   2.1825000000000001       1.96060755337264052E-004  5.15076382182328112E-006
   2.2062499999999998       2.01917293066703119E-004  5.31424299005927724E-006
   2.2300000000000000       2.07898260278224626E-004  5.48209361060090709E-006
   2.2537500000000001       2.14005592426217019E-004  5.65444035320317671E-006
   2.2774999999999999       2.20241261777958557E-004  5.83141273308278233E-006
   2.3012500000000000       2.26607278877637624E-004  6.01314535917387127E-006
   2.3250000000000002       2.33105694029929472E-004  6.19977819670614894E-006
   2.3487499999999999       2.39738599204114875E-004  6.39145685586809062E-006
   2.3725000000000001       2.46508129388316839E-004  6.58833288197339696E-006
   2.3962500000000002       2.53416464588722054E-004  6.79056408017029256E-006
   2.4199999999999999       2.60465832146440873E-004  6.99831486759606240E-006
   2.4437500000000001       2.67658508210150115E-004  7.21175662338030934E-006
   2.4674999999999998       2.74996820652064215E-004  7.43106809955312892E-006
   2.4912500000000000       2.82483150746712028E-004  7.65643582284158717E-006
   2.5150000000000001       2.90119935260150553E-004  7.88805453350397872E-006
   2.5387499999999998       2.97909671185748700E-004  8.12612772465545717E-006
   2.5625000000000000       3.05854916834579383E-004  8.37086811403649688E-006
   2.5862500000000002       3.13958295441907245E-004  8.62249821791876374E-006
   2.6099999999999999       3.22222498482562891E-004  8.88125095443760153E-006
   2.6337500000000000       3.30650289228941565E-004  9.14737029434134994E-006
   2.6575000000000002       3.39244506574289508E-004  9.42111196374432150E-006
   2.6812499999999999       3.48008069146518175E-004  9.70274420400203386E-006
   2.7050000000000001       3.56943979740702603E-004  9.99254859443014909E-006
   2.7287499999999998       3.66055330101736477E-004  1.02908209442759900E-005
   2.7524999999999999       3.75345306092394776E-004  1.05978722611346933E-005
   2.7762500000000001       3.84817193286371960E-004  1.09140298038985739E-005
   2.7999999999999998       3.94474383030796064E-004  1.12396382293551300E-005
   2.8237500000000000       4.04320379028394884E-004  1.15750608427296769E-005
   2.8475000000000001       4.14358804495999907E-004  1.19206809638287749E-005
   2.8712499999999999       4.24593409963609086E-004  1.22769034220120830E-005
   2.8950000000000000       4.35028081786923977E-004  1.26441561950407537E-005
   2.9187500000000002       4.45666851456384238E-004  1.30228922089665857E-005
   2.9424999999999999       4.56513905797476817E-004  1.34135913186914523E-005
   2.9662500000000001       4.67573598170836259E-004  1.38167624917113442E-005
   2.9900000000000002       4.78850460796730265E-004  1.42329462209409664E-005
   3.0137499999999999       4.90349218347455626E-004  1.46627171964994711E-005
   3.0375000000000001       5.02074802973488405E-004  1.51066872710426250E-005
   3.0612499999999998       5.14032370955675561E-004  1.55655087588099770E-005
   3.0850000000000000       5.26227321207228121E-004  1.60398781152020494E-005
   3.1087500000000001       5.38665315886824423E-004  1.65305400516515404E-005
   3.1324999999999998       5.51352303429216285E-004  1.70382921500991279E-005
   3.1562500000000000       5.64294544354050566E-004  1.75639900529032275E-005
   3.1800000000000002       5.77498640279378419E-004  1.81085533179780822E-005
   3.2037499999999999       5.90971566646426318E-004  1.86729720459736507E-005
   3.2275000000000000       6.04720709760169363E-004  1.92583144071609585E-005
   3.2512500000000006       6.18753908870870698E-004  1.98657352213776013E-005
   3.2749999999999999       6.33079504171103671E-004  2.04964857762343065E-005
   3.2987500000000005       6.47706391768893539E-004  2.11519251085114172E-005
   3.3224999999999998       6.62644086931109331E-004  2.18335330235682383E-005
   3.3462500000000004       6.77902797186389684E-004  2.25429251907099516E-005
   3.3700000000000001       6.93493507252642338E-004  2.32818707329118250E-005
   3.3937500000000003       7.09428078236754543E-004  2.40523128327127097E-005
   3.4175000000000000       7.25719362252923617E-004  2.48563929441803549E-005
   3.4412500000000001       7.42381349688017765E-004  2.56964798990909548E-005
   3.4649999999999999       7.59429314519995276E-004  2.65752036158376362E-005
   3.4887500000000000       7.76880029260159158E-004  2.74954970156308882E-005
   3.5124999999999997       7.94751994012552073E-004  2.84606457525646091E-005
   3.5362499999999999       8.13065725534272386E-004  2.94743493132546855E-005
   3.5599999999999996       8.31844119751923424E-004  3.05407966266153365E-005
   3.5837500000000002       8.51112882768690184E-004  3.16647595703581291E-005
   3.6074999999999995       8.70901101830370296E-004  3.28517118785669329E-005
   3.6312500000000001       8.91241946362071689E-004  3.41079799611247703E-005
   3.6549999999999994       9.12173586482144705E-004  3.54409386109357256E-005
   3.6787500000000000       9.33740393514060599E-004  3.68592682053962676E-005
   3.7025000000000001       9.55994557309601837E-004  3.83732996165570827E-005
   3.7262499999999998       9.78998264982581254E-004  3.99954845473158240E-005
   3.7500000000000000       1.00282677572840475E-003  4.17410550113663583E-005
   3.7525000000000004       1.00538661403272726E-003  4.19327098674276817E-005
   3.7549999999999999       1.00795671769959047E-003  4.21259622472883744E-005
   3.7574999999999998       1.01053721300858076E-003  4.23208378000950884E-005
   3.7599999999999998       1.01312822637191760E-003  4.25173627128055368E-005
   3.7624999999999997       1.01572988837699647E-003  4.27155638983154324E-005
   3.7650000000000001       1.01834233413185542E-003  4.29154690307524201E-005
   3.7675000000000005       1.02096569842724614E-003  4.31171063629728665E-005
   3.7700000000000000       1.02360012365614603E-003  4.33205050823399780E-005
   3.7725000000000000       1.02624575428872226E-003  4.35256951015760914E-005
   3.7749999999999999       1.02890273877641108E-003  4.37327071634765064E-005
   3.7774999999999999       1.03157122956112554E-003  4.39415728670924049E-005
   3.7799999999999994       1.03425138323093128E-003  4.41523247013915745E-005
   3.7825000000000006       1.03694336068367132E-003  4.43649960806416586E-005
   3.7850000000000001       1.03964732729901828E-003  4.45796213816228881E-005
   3.7875000000000001       1.04236345323688306E-003  4.47962359878334169E-005
   3.7900000000000000       1.04509191315886509E-003  4.50148763105736384E-005
   3.7925000000000000       1.04783288713229043E-003  4.52355798625797494E-005
   3.7949999999999995       1.05058656037332310E-003  4.54583852837235424E-005
   3.7974999999999999       1.05335312358725516E-003  4.56833323943475026E-005
   3.8000000000000003       1.05613277320410945E-003  4.59104622462662876E-005
   3.8025000000000002       1.05892571162747033E-003  4.61398171766384634E-005
   3.8050000000000002       1.06173214749746316E-003  4.63714408649095071E-005
   3.8075000000000001       1.06455229596887470E-003  4.66053783930413590E-005
   3.8099999999999996       1.06738637900549499E-003  4.68416763092649666E-005
   3.8125000000000000       1.07023462569186809E-003  4.70803826956107594E-005
   3.8150000000000004       1.07309727256370778E-003  4.73215472394941810E-005
   3.8174999999999999       1.07597456395838709E-003  4.75652213096584072E-005
   3.8199999999999998       1.07886675247754029E-003  4.78114580408159898E-005
   3.8224999999999998       1.08177409902164264E-003  4.80603124033473087E-005
   3.8249999999999997       1.08469687335329182E-003  4.83118413006273947E-005
   3.8275000000000001       1.08763535872165263E-003  4.85661038524467386E-005
   3.8300000000000005       1.09058983825628978E-003  4.88231608701907003E-005
   3.8325000000000000       1.09356061176704147E-003  4.90830756924605502E-005
   3.8350000000000000       1.09654799554753570E-003  4.93459142729893977E-005
   3.8374999999999999       1.09955230946060228E-003  4.96117447006779851E-005
   3.8399999999999999       1.10257388837923967E-003  4.98806378187607351E-005
   3.8424999999999994       1.10561307923236099E-003  5.01526672061915310E-005
   3.8450000000000006       1.10867024288403208E-003  5.04279093844049950E-005
   3.8475000000000001       1.11174575449343705E-003  5.07064439644913691E-005
   3.8500000000000001       1.11484000737826290E-003  5.09883539639546573E-005
   3.8525000000000000       1.11795340172129477E-003  5.12737254411792367E-005
   3.8550000000000000       1.12108636375905747E-003  5.15626485339856479E-005
   3.8574999999999995       1.12423933465011705E-003  5.18552171263859937E-005
   3.8599999999999999       1.12741277461025826E-003  5.21515292258781842E-005
   3.8625000000000003       1.13060716410096399E-003  5.24516872215470670E-005
   3.8650000000000002       1.13382300511524281E-003  5.27557981633377222E-005
   3.8675000000000002       1.13706082257072948E-003  5.30639740646634110E-005
   3.8700000000000001       1.14032116582123404E-003  5.33763322307790326E-005
   3.8724999999999996       1.14360461029928344E-003  5.36929956156534721E-005
   3.8750000000000000       1.14691175930385137E-003  5.40140932104279234E-005
   3.8775000000000004       1.15024324591646711E-003  5.43397604653963931E-005
   3.8799999999999999       1.15359973526043343E-003  5.46701397587423497E-005
   3.8824999999999998       1.15698192663294622E-003  5.50053808933598140E-005
   3.8849999999999998       1.16039055618726646E-003  5.53456416577021300E-005
   3.8874999999999997       1.16382639970208954E-003  5.56910884334166557E-005
   3.8900000000000001       1.16729027574930997E-003  5.60418968697424480E-005
   3.8925000000000005       1.17078304874304920E-003  5.63982526058753764E-005
   3.8950000000000000       1.17430563323624821E-003  5.67603521137294146E-005
   3.8975000000000000       1.17785899771011282E-003  5.71284035849561303E-005
   3.8999999999999999       1.18144416285423273E-003  5.75026276269142728E-005
   3.9024999999999999       1.18506223241359181E-003  5.78832596308572674E-005
   3.9049999999999994       1.18871436039856386E-003  5.82705491479237786E-005
   3.9075000000000006       1.19240178945927383E-003  5.86647628408670799E-005
   3.9100000000000001       1.19612582651544477E-003  5.90661845034496210E-005
   3.9125000000000001       1.19988788856396932E-003  5.94751186759611572E-005
   3.9150000000000000       1.20368948672550428E-003  5.98918914056342363E-005
   3.9175000000000000       1.20753224288607354E-003  6.03168528115922964E-005
   3.9199999999999995       1.21141790149131433E-003  6.07503796523375619E-005
   3.9224999999999999       1.21534834300958557E-003  6.11928782567980225E-005
   3.9250000000000003       1.21932559936218103E-003  6.16447878839372588E-005
   3.9275000000000002       1.22335187168412735E-003  6.21065845901469114E-005
   3.9300000000000002       1.22742955086119535E-003  6.25787857015480220E-005
   3.9325000000000001       1.23156124139313546E-003  6.30619550110931133E-005
   3.9349999999999996       1.23574978926685062E-003  6.35567088495010550E-005
   3.9375000000000000       1.23999831469587718E-003  6.40637232167062755E-005
   3.9400000000000004       1.24431024732142787E-003  6.45837420286171686E-005
   3.9424999999999999       1.24868938615423802E-003  6.51175878635011575E-005
   3.9449999999999998       1.25313993651228039E-003  6.56661730297466631E-005
   3.9474999999999998       1.25766657648758331E-003  6.62305140457254276E-005
   3.9499999999999997       1.26227456254281688E-003  6.68117505701756675E-005
   3.9525000000000001       1.26696980162088030E-003  6.74111656296788857E-005
   3.9550000000000005       1.27175898974522979E-003  6.80302132829965946E-005
   3.9575000000000000       1.27664975129983455E-003  6.86705514812705533E-005
   3.9600000000000000       1.28165085591538182E-003  6.93340859086655816E-005
   3.9624999999999999       1.28677245628577852E-003  7.00230241748927906E-005
   3.9649999999999999       1.29202642083280452E-003  7.07399477531658253E-005
   3.9674999999999994       1.29742677072925707E-003  7.14879072634468397E-005
   3.9700000000000006       1.30299027155609745E-003  7.22705514793636647E-005
   3.9725000000000001       1.30873724857657765E-003  7.30923057058355214E-005
   3.9750000000000001       1.31469276500644958E-003  7.39586262793508610E-005
   3.9775000000000000       1.32088830479287203E-003  7.48763708115899630E-005
   3.9800000000000000       1.32736435975168844E-003  7.58543619521805443E-005
   3.9824999999999995       1.33417453390690700E-003  7.69042814537052526E-005
   3.9849999999999999       1.34139242227672710E-003  7.80421674694208408E-005
   3.9875000000000003       1.34912388006083002E-003  7.92910972481414213E-005
   3.9900000000000002       1.35753124643429933E-003  8.06864712533025548E-005
   3.9925000000000002       1.36688763289961619E-003  8.22878528169729040E-005
   3.9950000000000001       1.37772520228088388E-003  8.42113208173878030E-005
   3.9974999999999996       1.39141678102108215E-003  8.67563841500565262E-005
   4.0000000000000000       1.42239928346872394E-003  9.30734231009378520E-005
   4.0025000000000004       1.41747786073252746E-003  1.22464825877251920E-004
   4.0049999999999999       1.41632468627089455E-003  1.34599487390530851E-004
   4.0075000000000003       1.41579131150008767E-003  1.43902619176586690E-004
   4.0099999999999998       1.41557890480700928E-003  1.51742891903060723E-004
   4.0125000000000002       1.41557182239067294E-003  1.58650066811265132E-004
   4.0149999999999997       1.41571079283889429E-003  1.64895641913597959E-004
   4.0175000000000001       1.41596062927468224E-003  1.70640788744751105E-004
   4.0199999999999996       1.41629842213946821E-003  1.75990445900310572E-004
   4.0225000000000000       1.41670826982953635E-003  1.81017453987778257E-004
   4.0250000000000004       1.41717860321944234E-003  1.85774811187360922E-004
   4.0274999999999999       1.41770069543149932E-003  1.90302499431996866E-004
   4.0300000000000002       1.41826777200152279E-003  1.94631559453931356E-004
   4.0324999999999998       1.41887445011530601E-003  1.98786659449420259E-004
   4.0350000000000001       1.41951636921197415E-003  2.02787786661615848E-004
   4.0374999999999996       1.42018993881361526E-003  2.06651402239968165E-004
   4.0400000000000000       1.42089216107260598E-003  2.10391253871484177E-004
   4.0425000000000004       1.42162050254429715E-003  2.14018962497687816E-004
   4.0449999999999999       1.42237279997920710E-003  2.17544455503847250E-004
   4.0475000000000003       1.42314718856536063E-003  2.20976292615656213E-004
   4.0499999999999998       1.42394204780489381E-003  2.24321915497017885E-004
   4.0525000000000002       1.42475595906497001E-003  2.27587841661147476E-004
   4.0549999999999997       1.42558767225402271E-003  2.30779817219585074E-004
   4.0579999999999998       1.42660767484680917E-003  2.34519709119121911E-004
   4.0599999999999996       1.42730019181918212E-003  2.36961750844804351E-004
   4.0625000000000000       1.42817912575762883E-003  2.39960327214067012E-004
   4.0650000000000004       1.42907208485882741E-003  2.42902335049547866E-004
   4.0674999999999999       1.42997834991475769E-003  2.45791089979969688E-004
   4.0700000000000003       1.43089726863833747E-003  2.48629601282676638E-004
   4.0724999999999998       1.43182824734106669E-003  2.51420609980280724E-004
   4.0750000000000002       1.43277074389410006E-003  2.54166621061613764E-004
   4.0774999999999997       1.43372426173893732E-003  2.56869930897422470E-004
   4.0800000000000001       1.43468834473045896E-003  2.59532650692414157E-004
   4.0824999999999996       1.43566257285761647E-003  2.62156726684804442E-004
   4.0850000000000000       1.43664655824089944E-003  2.64743957550343822E-004
   4.0875000000000004       1.43763994195245776E-003  2.67296009566868927E-004
   4.0899999999999999       1.43864239109940803E-003  2.69814429812067992E-004
   4.0925000000000002       1.43965359629814708E-003  2.72300657723559324E-004
   4.0949999999999998       1.44067326949272431E-003  2.74756035265951641E-004
   4.0975000000000001       1.44170114184443928E-003  2.77181815863075871E-004
   4.0999999999999996       1.44273696222763526E-003  2.79579172372395126E-004
   4.1025000000000000       1.44378049553876234E-003  2.81949204097918667E-004
   4.1050000000000004       1.44483152136420782E-003  2.84292943068792066E-004
   4.1074999999999999       1.44588983275640431E-003  2.86611359640780627E-004
   4.1100000000000003       1.44695523513765781E-003  2.88905367513213438E-004
   4.1124999999999998       1.44802754531577946E-003  2.91175828234180041E-004
   4.1150000000000002       1.44910659059791988E-003  2.93423555256336528E-004
   4.1174999999999997       1.45019220795341978E-003  2.95649317589208500E-004
   4.1200000000000001       1.45128424344032579E-003  2.97853843139954226E-004
   4.1224999999999996       1.45238255126867036E-003  3.00037821656597430E-004
   4.1250000000000000       1.45348699378592262E-003  3.02201907573162445E-004
   4.1275000000000004       1.45459743973896027E-003  3.04346722242743628E-004
   4.1299999999999999       1.45571376523322875E-003  3.06472856500387774E-004
   4.1325000000000003       1.45683585240782279E-003  3.08580872549017824E-004
   4.1349999999999998       1.45796358922614254E-003  3.10671305892847884E-004
   4.1375000000000002       1.45909686909707534E-003  3.12744667071238578E-004
   4.1399999999999997       1.46023559052713744E-003  3.14801443250812760E-004
   4.1425000000000001       1.46137965659549202E-003  3.16842099645276039E-004
   4.1449999999999996       1.46252897547928334E-003  3.18867081041693940E-004
   4.1475000000000000       1.46368345895225415E-003  3.20876812778822919E-004
   4.1500000000000004       1.46484302295307647E-003  3.22871702073299473E-004
   4.1524999999999999       1.46600758714831962E-003  3.24852139038613128E-004
   4.1550000000000002       1.46717707471733134E-003  3.26818497669796473E-004
   4.1574999999999998       1.46835141236183078E-003  3.28771136803461897E-004
   4.1600000000000001       1.46953052928458288E-003  3.30710400778816665E-004
   4.1624999999999996       1.47071435827088944E-003  3.32636620505985276E-004
   4.1650000000000000       1.47190283469279381E-003  3.34550114013393697E-004
   4.1675000000000004       1.47309589656854857E-003  3.36451187177954161E-004
   4.1699999999999999       1.47429348442331830E-003  3.38340134362798519E-004
   4.1725000000000003       1.47549554115910869E-003  3.40217239012770701E-004
   4.1749999999999998       1.47670201193319021E-003  3.42082774211040772E-004
   4.1775000000000002       1.47791284404435400E-003  3.43937003199910982E-004
   4.1799999999999997       1.47912798682638125E-003  3.45780179868563796E-004
   4.1825000000000001       1.48034739154819309E-003  3.47612549210293690E-004
   4.1849999999999996       1.48157101132014935E-003  3.49434347751506602E-004
   4.1875000000000000       1.48279880100607984E-003  3.51245803954602519E-004
   4.1900000000000004       1.48403071714058943E-003  3.53047138596634816E-004
   4.1924999999999999       1.48526671785127544E-003  3.54838565125515618E-004
   4.1950000000000003       1.48650676278550822E-003  3.56620289995368469E-004
   4.1974999999999998       1.48775081304143401E-003  3.58392512982485178E-004
   4.2000000000000002       1.48899883110293328E-003  3.60155427483260077E-004
   4.2024999999999997       1.49025078077823963E-003  3.61909220795318546E-004
   4.2050000000000001       1.49150662714198122E-003  3.63654074382999907E-004
   4.2074999999999996       1.49276633648041533E-003  3.65390164128227065E-004
   4.2100000000000000       1.49402987623963512E-003  3.67117660567748642E-004
   4.2125000000000004       1.49529721497657347E-003  3.68836729117635073E-004
   4.2149999999999999       1.49656832231259826E-003  3.70547530285854820E-004
   4.2175000000000002       1.49784316888954883E-003  3.72250219873700703E-004
   4.2199999999999998       1.49912172632805994E-003  3.73944949166761921E-004
   4.2225000000000001       1.50040396718801607E-003  3.75631865116105728E-004
   4.2249999999999996       1.50168986493102313E-003  3.77311110510262962E-004
   4.2275000000000000       1.50297939388476290E-003  3.78982824138594321E-004
   4.2300000000000004       1.50427252920910977E-003  3.80647140946542106E-004
   4.2324999999999999       1.50556924686392340E-003  3.82304192183269276E-004
   4.2350000000000003       1.50686952357840316E-003  3.83954105542126027E-004
   4.2374999999999998       1.50817333682191435E-003  3.85597005294362606E-004
   4.2400000000000002       1.50948066473411834E-003  3.87233012405699363E-004
   4.2424999999999997       1.51079148631481095E-003  3.88862244713182462E-004
   4.2450000000000001       1.51210578095427014E-003  3.90484816926879087E-004
   4.2474999999999996       1.51342352886543372E-003  3.92100840857312696E-004
   4.2500000000000000       1.51474471082686064E-003  3.93710425460754487E-004
   4.3262499999999999       1.55661170219401936E-003  4.40177410325621554E-004
   4.4024999999999999       1.60133184343137411E-003  4.82814494055490721E-004
   4.4787499999999998       1.64875995725193882E-003  5.22842440980659899E-004
   4.5549999999999997       1.69884749902739522E-003  5.61018512117097143E-004
   4.6312499999999996       1.75159430114916375E-003  5.97859662500333953E-004
   4.7074999999999996       1.80702653725492847E-003  6.33745147294414416E-004
   4.7837500000000004       1.86518543220832414E-003  6.68969523804769468E-004
   4.8600000000000003       1.92612098301151867E-003  7.03772437105050800E-004
   4.9362500000000002       1.98988824302700302E-003  7.38356463030178452E-004
   5.0125000000000002       2.05654501513272484E-003  7.72898346765706263E-004
   5.0887500000000001       2.12615036459046615E-003  8.07556373316281714E-004
   5.1650000000000000       2.19876362954929102E-003  8.42475363392901680E-004
   5.2412500000000000       2.27444374750842638E-003  8.77790154661247388E-004
   5.3174999999999999       2.35324878671513233E-003  9.13628083835999328E-004
   5.3937499999999998       2.43523561521104184E-003  9.50110791303518040E-004
   5.4699999999999998       2.52045966412500766E-003  9.87355554931283307E-004
   5.5462499999999997       2.60897475683521517E-003  1.02547628965421467E-003
   5.6224999999999996       2.70083298497747872E-003  1.06458430529915156E-003
   5.6987500000000004       2.79608461829181608E-003  1.10478888658361424E-003
   5.7750000000000004       2.89477803925705483E-003  1.14619774034737439E-003
   5.8512500000000003       2.99695969612138579E-003  1.18891734231763111E-003
   5.9275000000000002       3.10267406975243965E-003  1.23305320692179764E-003
   6.0037500000000001       3.21196365085952163E-003  1.27871009745388433E-003
   6.0800000000000001       3.32486892596786047E-003  1.32599218989483641E-003
   6.1562500000000000       3.44142836688046206E-003  1.37500319882259778E-003
   6.2324999999999999       3.56167843368358425E-003  1.42584647746722324E-003
   6.3087499999999999       3.68565356695082797E-003  1.47862508839620628E-003
   6.3849999999999998       3.81338619685408836E-003  1.53344186071401869E-003
   6.4612499999999997       3.94490674865826448E-003  1.59039942937746841E-003
   6.5375000000000005       4.08024365143571256E-003  1.64960026235239868E-003
   6.6137499999999996       4.21942334877402521E-003  1.71114667751634986E-003
   6.6900000000000013       4.36247031114386005E-003  1.77514085109828964E-003
   6.7662500000000003       4.50940704973720914E-003  1.84168481913796005E-003
   6.8425000000000002       4.66025413163086589E-003  1.91088047317788988E-003
   6.9187500000000002       4.81503019522912159E-003  1.98282955080263329E-003
   6.9949999999999992       4.97375197146859155E-003  2.05763362414577555E-003
   7.0712500000000000       5.13643429688051111E-003  2.13539408136749920E-003
   7.1475000000000000       5.30309013679444545E-003  2.21621210921817916E-003
   7.2237500000000008       5.47373060497113352E-003  2.30018867156746255E-003
   7.2999999999999998       5.64836498506464217E-003  2.38742448654721872E-003
   7.3762499999999998       5.82700075298379656E-003  2.47802000229713605E-003
   7.4524999999999997       6.00964360012713490E-003  2.57207537162105733E-003
   7.5287499999999987       6.19629745746821860E-003  2.66969042582068748E-003
   7.6050000000000004       6.38696452046944464E-003  2.77096464793865922E-003
   7.6812499999999995       6.58164527480344271E-003  2.87599714561394184E-003
   7.7575000000000003       6.78033852286084610E-003  2.98488662372801408E-003
   7.8337500000000002       6.98304141102308335E-003  3.09773135699952917E-003
   7.9100000000000010       7.18974945767747713E-003  3.21462916266719622E-003
   7.9862500000000001       7.40045658195098797E-003  3.33567737338519819E-003
   8.0625000000000000       7.61515513313732427E-003  3.46097281044173508E-003
   8.1387499999999999       7.83383592079083847E-003  3.59061175739924538E-003
   8.2149999999999999       8.05648824545950396E-003  3.72468993424415274E-003
   8.2912499999999998       8.28309993002819024E-003  3.86330247212450474E-003
   8.3674999999999997       8.51365735164260305E-003  4.00654388874564348E-003
   8.4437499999999996       8.74814547418361482E-003  4.15450806448701589E-003
   8.5199999999999996       8.98654788126072163E-003  4.30728821929706948E-003
   8.5962499999999995       9.22884680969227565E-003  4.46497689041795275E-003
   8.6724999999999994       9.47502318206255856E-003  4.62766591031466522E-003
   8.7487499999999994       9.72505664652544184E-003  4.79544638885145199E-003
   8.8249999999999993       9.97892560342844570E-003  4.96840868982735724E-003
   8.9012499999999992       1.02366072457392814E-002  5.14664241503544426E-003
   8.9774999999999991       1.04980775930915635E-002  5.33023638609751802E-003
   9.0537500000000009       1.07633115274190956E-002  5.51927862797666792E-003
   9.1300000000000008       1.10322828288131388E-002  5.71385635354331595E-003
   9.2062500000000007       1.13049642115647334E-002  5.91405594920858032E-003
   9.2825000000000006       1.15813273603554614E-002  6.11996296163649835E-003
   9.3587500000000006       1.18613429665609133E-002  6.33166208554499128E-003
   9.4350000000000005       1.21449807646310578E-002  6.54923715260437821E-003
   9.5112500000000004       1.24322095685108300E-002  6.77277112144104767E-003
   9.5875000000000004       1.27229973080627314E-002  7.00234606875216672E-003
   9.6637500000000003       1.30173110654515783E-002  7.23804318153459941E-003
   9.7400000000000002       1.33151171114500554E-002  7.47994275042739194E-003
   9.8162500000000001       1.36163809416238856E-002  7.72812416416296562E-003
   9.8925000000000001       1.39210673123559558E-002  7.98266590511727964E-003
   9.9687500000000000       1.42291402804957338E-002  8.24364554816105037E-003
   10.045000000000000       1.45405632237755288E-002  8.51113974959647260E-003
   10.121200000000000       1.48550914374820757E-002  8.78504235565508509E-003
   10.197500000000000       1.51733094572142034E-002  9.06597390796002808E-003
   10.273800000000000       1.54947682061472893E-002  9.35365336631393575E-003
   10.350000000000000       1.58190010850850112E-002  9.64776340982143391E-003
   10.426200000000000       1.61463879380831996E-002  9.94874860393288665E-003
   10.502500000000000       1.64773247100319341E-002  1.02570887113624751E-002
   10.578799999999999       1.68113434239866300E-002  1.05724637076107502E-002
   10.654999999999999       1.71479595617793565E-002  1.08945158099557644E-002
   10.731199999999999       1.74875678890775467E-002  1.12237221165621577E-002
   10.807499999999999       1.78305785543424848E-002  1.15605964138755964E-002
   10.883699999999999       1.81760507774440180E-002  1.19043223853269597E-002
   10.960000000000001       1.85248492976232346E-002  1.22558681619695867E-002
   11.036300000000001       1.88764803438898864E-002  1.26148526446775832E-002
   11.112500000000001       1.92304350909111264E-002  1.29808549091654200E-002
   11.188800000000001       1.95875999108208916E-002  1.33548990289600895E-002
   11.265000000000001       1.99469958704865391E-002  1.37360670578111996E-002
   11.341200000000001       2.03090464873389928E-002  1.41249058972598377E-002
   11.417500000000000       2.06741891199591493E-002  1.45220019376048459E-002
   11.493800000000000       2.10419072313494417E-002  1.49269102570278589E-002
   11.570000000000000       2.14116707402657487E-002  1.53391442302313642E-002
   11.646200000000000       2.17839168687539962E-002  1.57592879806119843E-002
   11.722500000000000       2.21590959084683528E-002  1.61879664586822222E-002
   11.798800000000000       2.25366777267478093E-002  1.66246908147767193E-002
   11.875000000000000       2.29161197382562430E-002  1.70689294032531219E-002
   11.951200000000000       2.32978723513068663E-002  1.75213050810153585E-002
   12.027500000000000       2.36823981987171230E-002  1.79824827723987050E-002
   12.103800000000000       2.40691549426186938E-002  1.84519288387718465E-002
   12.180000000000000       2.44575886851260867E-002  1.89290656858660082E-002
   12.256200000000000       2.48481624562994045E-002  1.94145563854823677E-002
   12.332500000000000       2.52413507239252870E-002  1.99091073156089475E-002
   12.408799999999999       2.56366000379840385E-002  2.04121390897170803E-002
   12.484999999999999       2.60333464466951589E-002  2.09230274061186911E-002
   12.561199999999999       2.64320649978164769E-002  2.14424770002838543E-002
   12.637499999999999       2.68332413317406704E-002  2.19712370606267929E-002
   12.713699999999999       2.72357826802087678E-002  2.25079716714655167E-002
   12.789999999999999       2.76407045824049978E-002  2.30541392976269868E-002
   12.866299999999999       2.80474392347236784E-002  2.36090905904932334E-002
   12.942500000000003       2.84554096233203720E-002  2.41721297495163974E-002
   13.018800000000001       2.88656464072479142E-002  2.47447830216348114E-002
   13.095000000000001       2.92770345144600513E-002  2.53255973432701363E-002
   13.171199999999999       2.96900711072206891E-002  2.59153650109380136E-002
   13.247500000000000       3.01052623235164053E-002  2.65149249902403850E-002
   13.323800000000002       3.05220283483849109E-002  2.71235563399091703E-002
   13.400000000000000       3.09397814523885879E-002  2.77404902776183238E-002
   13.476200000000000       3.13590288401691536E-002  2.83665649282954964E-002
   13.552499999999998       3.17802859235897794E-002  2.90026661635491463E-002
   13.628800000000000       3.22029660963903050E-002  2.96480244947679855E-002
   13.705000000000000       3.26264756540444942E-002  3.03018216989924712E-002
   13.781200000000000       3.30513311569702595E-002  3.09649430661952871E-002
   13.857500000000000       3.34780566247225853E-002  3.16383226899309491E-002
   13.933799999999998       3.39060595373820509E-002  3.23211418941364917E-002
   14.010000000000002       3.43347410799207595E-002  3.30125324173708781E-002
   14.086200000000000       3.47646264709629074E-002  3.37134280249540355E-002
   14.162500000000000       3.51962476570495120E-002  3.44248123217631222E-002
   14.238799999999999       3.56290070456170976E-002  3.51458168455209552E-002
   14.315000000000000       3.60623014895869801E-002  3.58755226868412713E-002
   14.391200000000000       3.64966641669124819E-002  3.66149133772947499E-002
   14.467499999999999       3.69326342783325504E-002  3.73650233160608414E-002
   14.543799999999999       3.73696099200424431E-002  3.81249336458130625E-002
   14.619999999999997       3.78069843322884278E-002  3.88936742008564665E-002
   14.696200000000001       3.82452979499235610E-002  3.96722795486605939E-002
   14.772500000000001       3.86850965733411892E-002  4.04618361722488135E-002
   14.848799999999999       3.91257746782607552E-002  4.12613741969085554E-002
   14.924999999999999       3.95667225481791535E-002  4.20698715781770358E-002
   15.001200000000003       4.00084871998398900E-002  4.28884152012648789E-002
   15.077500000000001       4.04516203453927359E-002  4.37181448773190928E-002
   15.153800000000000       4.08955134902946535E-002  4.45580390970400017E-002
   15.230000000000000       4.13395545576747403E-002  4.54070232919084604E-002
   15.306200000000000       4.17842964609989251E-002  4.62662379212412447E-002
   15.382500000000002       4.22302961677921140E-002  4.71368773906631136E-002
   15.458800000000000       4.26769428267195425E-002  4.80178679398240299E-002
   15.535000000000000       4.31236225181604663E-002  4.89080817750075364E-002
   15.611199999999998       4.35708933940930840E-002  4.98087142033882754E-002
   15.687500000000000       4.40193170776102954E-002  5.07210155501845311E-002
   15.763800000000002       4.44682808063958587E-002  5.16438590300266620E-002
   15.840000000000000       4.49171693546147194E-002  5.25760629648091143E-002
   15.916200000000000       4.53665455083486074E-002  5.35188788387800998E-002
   15.992499999999998       4.58169747903952387E-002  5.44736140392768006E-002
   16.068800000000000       4.62678431040819960E-002  5.54390881487052956E-002
   16.145000000000000       4.67185343873710718E-002  5.64140648854464521E-002
   16.221200000000000       4.71696151411671386E-002  5.73998528571276548E-002
   16.297499999999999       4.76216546062449425E-002  5.83978183378306009E-002
   16.373799999999999       4.80740376494097968E-002  5.94067263571589760E-002
   16.449999999999999       4.85261475655440477E-002  6.04252849746952439E-002
   16.526199999999999       4.89785544097110503E-002  6.14548617809430736E-002
   16.602499999999999       4.94318300476477845E-002  6.24968826797232327E-002
   16.678799999999999       4.98853588638057885E-002  6.35500575325705502E-002
   16.754999999999999       5.03385239960006184E-002  6.46130380313141434E-002
   16.831199999999999       5.07918980753836735E-002  6.56872516162014253E-002
   16.907499999999999       5.12460555435886936E-002  6.67741858626680063E-002
   16.983799999999999       5.17003803338857981E-002  6.78724941894574135E-002
   17.059999999999999       5.21542559282366508E-002  6.89807712315237270E-002
   17.136199999999999       5.26082572048346617E-002  7.01005059769643502E-002
   17.212499999999999       5.30629600218452332E-002  7.12332483226283536E-002
   17.288799999999998       5.35177484355346192E-002  7.23775946379286578E-002
   17.364999999999998       5.39720065095197349E-002  7.35320814534244360E-002
   17.441199999999998       5.44263107009808345E-002  7.46982605806520705E-002
   17.517499999999998       5.48812379184708196E-002  7.58777459239214497E-002
   17.593800000000002       5.53361727775586662E-002  7.70690760216538318E-002
   17.670000000000002       5.57905000665764109E-002  7.82707280887229434E-002
   17.746200000000002       5.62447971953035156E-002  7.94843181107853930E-002
   17.822500000000002       5.66996417479628673E-002  8.07115257327012114E-002
   17.898800000000001       5.71544189847787432E-002  8.19508303691960788E-002
   17.975000000000001       5.76085147071769971E-002  8.32006488578832110E-002
   18.051200000000001       5.80625068847318640E-002  8.44626630706832859E-002
   18.127500000000001       5.85169731342107605E-002  8.57386197988462689E-002
   18.203800000000001       5.89712995717103297E-002  8.70269381623742094E-002
   18.280000000000001       5.94248733208195962E-002  8.83259735494891229E-002
   18.356200000000001       5.98782723086057553E-002  8.96374751778661327E-002
   18.432500000000001       6.03320736113423933E-002  9.09632585267222959E-002
   18.508800000000001       6.07856647041921036E-002  9.23016816405357599E-002
   18.585000000000001       6.12384340739033778E-002  9.36510369389064318E-002
   18.661200000000001       6.16909591072768090E-002  9.50131426458618727E-002
   18.737500000000001       6.21438159515014868E-002  9.63898848108054873E-002
   18.813800000000001       6.25963933709758058E-002  9.77795587176491787E-002
   18.890000000000001       6.30480816414333567E-002  9.91803928087379022E-002
   18.966200000000001       6.34994570514234996E-002  0.10059427594520065     
   19.042500000000000       6.39510942710245084E-002  0.10202316646028738     
   19.118800000000000       6.44023836609484701E-002  0.10346529569417838     
   19.195000000000000       6.48527174334765505E-002  0.10491882661918632     
   19.271200000000000       6.53026702871876558E-002  0.10638572053458993     
   19.347500000000000       6.57528148495351017E-002  0.10786800981728556     
   19.423700000000000       6.62019541798153782E-002  0.10936189112326139     
   19.500000000000000       6.66512500141332870E-002  0.11087136859217767     
   19.576300000000000       6.71000954904922287E-002  0.11239457498676464     
   19.652500000000000       6.75478860540744408E-002  0.11392957217090634     
   19.728800000000000       6.79957797550521381E-002  0.11548047538032738     
   19.805000000000000       6.84425852671338708E-002  0.11704330663969033     
   19.881200000000000       6.88888725754525366E-002  0.11862017777259205     
   19.957500000000000       6.93352088553788604E-002  0.12021327543764265     


==> anc/M0_4_6_v2.dat <==
  2.12500000000000015E-002  2.48052042215165719E-010  1.09282987031641838E-009
  4.49999999999999983E-002  3.60171857333335379E-008  1.11444168991518195E-009
  6.87500000000000056E-002  8.50852905402860968E-008  2.61592540899313891E-009
  9.24999999999999989E-002  1.55873510240961821E-007  4.76235333012601057E-009
  0.11625000000000002       2.49121353005723965E-007  7.56472141607204893E-009
  0.14000000000000001       3.65573444843700412E-007  1.10342477357330636E-008
  0.16375000000000001       5.05979596250165780E-007  1.51823780221744569E-008
  0.18750000000000000       6.71094870292037419E-007  2.00207913998294163E-008
  0.21124999999999999       8.61679652174802327E-007  2.55614062870124556E-008
  0.23499999999999999       1.07849972033581634E-006  3.18163864801274996E-008
  0.25874999999999998       1.32232631911064844E-006  3.87981474262255149E-008
  0.28249999999999997       1.59393623302092715E-006  4.65193626908524306E-008
  0.30625000000000002       1.89411186273403223E-006  5.49929706284260241E-008
  0.33000000000000002       2.22364130274693132E-006  6.42321812626925089E-008
  0.35375000000000001       2.58331842084852437E-006  7.42504833851455750E-008
  0.37750000000000000       2.97394293941699520E-006  8.50616518796304963E-008
  0.40125000000000000       3.39632051861095606E-006  9.66797552817246811E-008
  0.42499999999999999       3.85126284151547044E-006  1.09119163581860411E-007
  0.44874999999999998       4.33958770130660230E-006  1.22394556281563502E-007
  0.47249999999999992       4.86211909050062528E-006  1.36520930712590362E-007
  0.49625000000000008       5.41968729235684569E-006  1.51513610629206729E-007
  0.52000000000000002       6.01312897450575780E-006  1.67388255084295754E-007
  0.54374999999999996       6.64328728487733261E-006  1.84160867600488283E-007
  0.56750000000000000       7.31101195000726618E-006  2.01847805648021368E-007
  0.59125000000000005       8.01715937580238901E-006  2.20465790441561812E-007
  0.61499999999999999       8.76259275084997208E-006  2.40031917068826117E-007
  0.63875000000000004       9.54818215235905554E-006  2.60563664964404558E-007
  0.66249999999999998       1.03748046548260218E-005  2.82078908742855152E-007
  0.68625000000000003       1.12433444415205824E-005  3.04595929405787826E-007
  0.70999999999999996       1.21546929188923770E-005  3.28133425938369725E-007
  0.73375000000000001       1.31097488340031331E-005  3.52710527311434896E-007
  0.75749999999999995       1.41094183950938545E-005  3.78346804906159920E-007
  0.78125000000000000       1.51546153954014442E-005  4.05062285379094763E-007
  0.80500000000000016       1.62462613403443508E-005  4.32877463986224711E-007
  0.82875000000000010       1.73852855782024131E-005  4.61813318385686284E-007
  0.85250000000000004       1.85726254344217729E-005  4.91891322939664229E-007
  0.87624999999999997       1.98092263496817105E-005  5.23133463537154800E-007
  0.90000000000000002       2.10960420218669899E-005  5.55562252960254673E-007
  0.92374999999999996       2.24340345520956468E-005  5.89200746817888305E-007
  0.94750000000000001       2.38241745949598387E-005  6.24072560072060452E-007
  0.97124999999999995       2.52674415131444384E-005  6.60201884183061291E-007
  0.99500000000000000       2.67648235365963762E-005  6.97613504901396862E-007
   1.0187500000000000       2.83173179264261185E-005  7.36332820735708984E-007
   1.0425000000000000       2.99259311437316714E-005  7.76385862127503397E-007
   1.0662499999999999       3.15916790235447041E-005  8.17799311365113836E-007
   1.0900000000000001       3.33155869541088809E-005  8.60600523271148860E-007
   1.1137500000000000       3.50986900617106422E-005  9.04817546699424979E-007
   1.1375000000000000       3.69420334012945269E-005  9.50479146879503953E-007
   1.1612499999999999       3.88466721531061641E-005  9.97614828648917858E-007
   1.1850000000000001       4.08136718256199129E-005  1.04625486061545159E-006
   1.2087500000000000       4.28441084650204516E-005  1.09643030029426688E-006
   1.2324999999999999       4.49390688715229302E-005  1.14817302026714809E-006
   1.2562500000000001       4.70996508228305281E-005  1.20151573541379705E-006
   1.2800000000000000       4.93269633050452509E-005  1.25649203126807995E-006
   1.3037500000000000       5.16221267513644106E-005  1.31313639355514429E-006
   1.3274999999999999       5.39862733675604417E-005  1.37148424096648505E-006
   1.3512500000000001       5.64205470777937910E-005  1.43157194937388731E-006
   1.3750000000000000       5.89261042457937375E-005  1.49343689689432595E-006
   1.3987499999999999       6.15041136485274643E-005  1.55711749115267188E-006
   1.4225000000000001       6.41557568333183585E-005  1.62265320756211851E-006
   1.4462500000000000       6.68822284113553147E-005  1.69008462732016210E-006
   1.4700000000000000       6.96847363619015274E-005  1.75945347708208062E-006
   1.4937499999999999       7.25645023477207316E-005  1.83080267040118642E-006
   1.5175000000000001       7.55227620422694554E-005  1.90417635103079832E-006
   1.5412500000000000       7.85607654692365467E-005  1.97961993818887668E-006
   1.5649999999999999       8.16797773550473994E-005  2.05718017389274090E-006
   1.5887500000000001       8.48810774949862608E-005  2.13690517247810388E-006
   1.6125000000000000       8.81659611336329347E-005  2.21884447242438236E-006
   1.6362500000000000       9.15357393603511923E-005  2.30304909061588888E-006
   1.6599999999999999       9.49917395206155337E-005  2.38957157917737790E-006
   1.6837500000000001       9.85353056440096584E-005  2.47846608503176731E-006
   1.7075000000000000       1.02167798889788428E-004  2.56978841233751197E-006
   1.7312500000000000       1.05890598010948057E-004  2.66359608797433490E-006
   1.7549999999999999       1.09705099837816814E-004  2.75994843025736689E-006
   1.7787500000000001       1.13612719782241618E-004  2.85890662107239976E-006
   1.8025000000000000       1.17614892363521661E-004  2.96053378163869281E-006
   1.8262499999999999       1.21713071757317175E-004  3.06489505212028156E-006
   1.8499999999999999       1.25908732368845976E-004  3.17205767532279703E-006
   1.8737499999999998       1.30203369431773842E-004  3.28209108473012180E-006
   1.8974999999999997       1.34598499634301882E-004  3.39506699715365383E-006
   1.9212499999999997       1.39095661774062764E-004  3.51105951028780233E-006
   1.9450000000000001       1.43696417443554483E-004  3.63014520548669852E-006
   1.9687500000000000       1.48402351747965586E-004  3.75240325610191396E-006
   1.9924999999999999       1.53215074057384902E-004  3.87791554174640555E-006
   2.0162499999999999       1.58136218795536232E-004  4.00676676887891956E-006
   2.0400000000000000       1.63167446267342692E-004  4.13904459813374554E-006
   2.0637500000000002       1.68310443527801799E-004  4.27483977885497580E-006
   2.0874999999999999       1.73566925294846384E-004  4.41424629133110636E-006
   2.1112500000000001       1.78938634909075090E-004  4.55736149726666817E-006
   2.1349999999999998       1.84427345343470862E-004  4.70428629907168563E-006
   2.1587499999999999       1.90034860266472455E-004  4.85512530859851032E-006
   2.1825000000000001       1.95763015162047510E-004  5.00998702600913488E-006
   2.2062499999999998       2.01613678510709866E-004  5.16898402951438316E-006
   2.2300000000000000       2.07588753035767320E-004  5.33223317679113007E-006
   2.2537500000000001       2.13690177019438843E-004  5.49985581895480697E-006
   2.2774999999999999       2.19919925693897166E-004  5.67197802804260533E-006
   2.3012500000000000       2.26280012712723705E-004  5.84873083904959988E-006
   2.3250000000000002       2.32772491642508565E-004  6.03025050593886659E-006
   2.3487499999999999       2.39399457875058103E-004  6.21667878307054168E-006
   2.3725000000000001       2.46163049991229453E-004  6.40816320814454644E-006
   2.3962500000000002       2.53065451769596522E-004  6.60485741879708212E-006
   2.4199999999999999       2.60108894513169805E-004  6.80692149595303800E-006
   2.4437500000000001       2.67295658533980027E-004  7.01452230515215194E-006
   2.4674999999999998       2.74628076079980275E-004  7.22783389718695129E-006
   2.4912500000000000       2.82108533027521904E-004  7.44703789995782185E-006
   2.5150000000000001       2.89739470984820709E-004  7.67232394643938611E-006
   2.5387499999999998       2.97523392039780797E-004  7.90389020048508377E-006
   2.5625000000000000       3.05462859868647636E-004  8.14194381702671028E-006
   2.5862500000000002       3.13560503358901272E-004  8.38670150173229380E-006
   2.6099999999999999       3.21819019943074254E-004  8.63839009941197897E-006
   2.6337500000000000       3.30241179176676532E-004  8.89724722868257719E-006
   2.6575000000000002       3.38829826583032236E-004  9.16352196736656640E-006
   2.6812499999999999       3.47587887790435192E-004  9.43747559361987876E-006
   2.7050000000000001       3.56518372989957230E-004  9.71938238837154139E-006
   2.7287499999999998       3.65624381745588152E-004  1.00095305053288720E-005
   2.7524999999999999       3.74909108192185989E-004  1.03082229155659705E-005
   2.7762500000000001       3.84375846661063638E-004  1.06157784345886485E-005
   2.7999999999999998       3.94027997778002717E-004  1.09325328407705667E-005
   2.8237500000000000       4.03869075084200581E-004  1.12588400952077949E-005
   2.8475000000000001       4.13902712237206776E-004  1.15950736743661412E-005
   2.8712499999999999       4.24132670856497331E-004  1.19416280284295674E-005
   2.8950000000000000       4.34562849087079446E-004  1.22989201800338949E-005
   2.9187500000000002       4.45197290964705658E-004  1.26673914801361543E-005
   2.9424999999999999       4.56040196678102520E-004  1.30475095401751261E-005
   2.9662500000000001       4.67095933837455659E-004  1.34397703624940611E-005
   2.9900000000000002       4.78369049874577640E-004  1.38447006942971942E-005
   3.0137499999999999       4.89864285719253064E-004  1.42628606342999441E-005
   3.0375000000000001       5.01586590918712445E-004  1.46948465258243854E-005
   3.0612499999999998       5.13541140393831280E-004  1.51412941755404891E-005
   3.0850000000000000       5.25733353057322218E-004  1.56028824435404071E-005
   3.1087500000000001       5.38168912557009018E-004  1.60803372581903371E-005
   3.1324999999999998       5.50853790452661570E-004  1.65744361185218985E-005
   3.1562500000000000       5.63794272189568468E-004  1.70860131581666970E-005
   3.1800000000000002       5.76996986298245309E-004  1.76159648584667031E-005
   3.2037499999999999       5.90468937330331542E-004  1.81652565150033672E-005
   3.2275000000000000       6.04217543139386215E-004  1.87349295821367847E-005
   3.2512500000000006       6.18250677236758086E-004  1.93261100452199739E-005
   3.2749999999999999       6.32576717103110653E-004  1.99400180012340437E-005
   3.2987500000000005       6.47204599523610083E-004  2.05779786673625563E-005
   3.3224999999999998       6.62143884249933603E-004  2.12414350857188859E-005
   3.3462500000000004       6.77404827589488199E-004  2.19319628540434481E-005
   3.3700000000000001       6.92998467900661367E-004  2.26512872907114168E-005
   3.3937500000000003       7.08936725458943966E-004  2.34013035433139838E-005
   3.4175000000000000       7.25232517863294806E-004  2.41841002167335807E-005
   3.4412500000000001       7.41899908229698662E-004  2.50019877765116945E-005
   3.4649999999999999       7.58954251639737962E-004  2.58575314471044735E-005
   3.4887500000000000       7.76412411416776711E-004  2.67535921162250555E-005
   3.5124999999999997       7.94292989825571487E-004  2.76933748678768767E-005
   3.5362499999999999       8.12616619134185381E-004  2.86804886107178613E-005
   3.5599999999999996       8.31406326600947921E-004  2.97190198669240082E-005
   3.5837500000000002       8.50687968577956807E-004  3.08136240293206061E-005
   3.6074999999999995       8.70490805372824334E-004  3.19696414060704597E-005
   3.6312500000000001       8.90848207283685949E-004  3.31932444121701146E-005
   3.6549999999999994       9.11798579591749066E-004  3.44916285681816069E-005
   3.6787500000000000       9.33386571616840366E-004  3.58732635147590725E-005
   3.7025000000000001       9.55664705504188331E-004  3.73482296249935891E-005
   3.7262499999999998       9.78695570677090348E-004  3.89286770282108144E-005
   3.7500000000000000       1.00255492070075230E-003  4.06294692242494890E-005
   3.7525000000000004       1.00511824329473673E-003  4.08162159718487256E-005
   3.7549999999999999       1.00769187955845690E-003  4.10045209828049543E-005
   3.7574999999999998       1.01027595660696154E-003  4.11944092864797475E-005
   3.7599999999999998       1.01287060171076316E-003  4.13859064374164022E-005
   3.7624999999999997       1.01547594633815005E-003  4.15790386985202281E-005
   3.7650000000000001       1.01809212650146226E-003  4.17738330754781708E-005
   3.7675000000000005       1.02071927792128257E-003  4.19703171391778065E-005
   3.7700000000000000       1.02335754394495041E-003  4.21685193720910026E-005
   3.7725000000000000       1.02600707002391506E-003  4.23684689647642776E-005
   3.7749999999999999       1.02866800561840391E-003  4.25701959178240383E-005
   3.7774999999999999       1.03134050420774603E-003  4.27737310675443367E-005
   3.7799999999999994       1.03402472344718620E-003  4.29791061186973015E-005
   3.7825000000000006       1.03672082533269919E-003  4.31863536790849911E-005
   3.7850000000000001       1.03942897637430737E-003  4.33955072958562628E-005
   3.7875000000000001       1.04214934789577970E-003  4.36066014986357392E-005
   3.7900000000000000       1.04488211575757715E-003  4.38196718201506259E-005
   3.7925000000000000       1.04762746126221265E-003  4.40347548680169228E-005
   3.7949999999999995       1.05038557089900866E-003  4.42518883498700991E-005
   3.7974999999999999       1.05315663668599686E-003  4.44711111254046291E-005
   3.8000000000000003       1.05594085640724634E-003  4.46924632561469695E-005
   3.8025000000000002       1.05873843386351829E-003  4.49159860580310234E-005
   3.8050000000000002       1.06154957913717372E-003  4.51417221569697964E-005
   3.8075000000000001       1.06437450887233152E-003  4.53697155476353095E-005
   3.8099999999999996       1.06721344657137126E-003  4.56000116556759739E-005
   3.8125000000000000       1.07006662290897326E-003  4.58326574036215279E-005
   3.8150000000000004       1.07293427606495887E-003  4.60677012807445257E-005
   3.8174999999999999       1.07581665207735549E-003  4.63051934171750557E-005
   3.8199999999999998       1.07871400530772142E-003  4.65451856664944968E-005
   3.8224999999999998       1.08162659847868287E-003  4.67877316737938225E-005
   3.8249999999999997       1.08455470324028149E-003  4.70328869706420204E-005
   3.8275000000000001       1.08749860479718271E-003  4.72807092512364714E-005
   3.8300000000000005       1.09045858830781944E-003  4.75312578617211211E-005
   3.8325000000000000       1.09343495568586541E-003  4.77845946139486707E-005
   3.8350000000000000       1.09642802540799514E-003  4.80407838713581371E-005
   3.8374999999999999       1.09943811960511975E-003  4.82998920820057045E-005
   3.8399999999999999       1.10246557550663471E-003  4.85619883816670905E-005
   3.8424999999999994       1.10551074249146965E-003  4.88271445760561697E-005
   3.8450000000000006       1.10857398397244439E-003  4.90954353424816244E-005
   3.8475000000000001       1.11165567776190088E-003  4.93669383735198530E-005
   3.8500000000000001       1.11475621994090073E-003  4.96417346858183547E-005
   3.8525000000000000       1.11787601357325045E-003  4.99199082646609244E-005
   3.8550000000000000       1.12101548789971168E-003  5.02015470755675486E-005
   3.8574999999999995       1.12417508721481441E-003  5.04867427403677150E-005
   3.8599999999999999       1.12735527500992870E-003  5.07755909050818717E-005
   3.8625000000000003       1.13055653517054396E-003  5.10681914918046718E-005
   3.8650000000000002       1.13377937327162272E-003  5.13646489712488085E-005
   3.8675000000000002       1.13702431798102382E-003  5.16650726580613310E-005
   3.8700000000000001       1.14029192258225916E-003  5.19695770312843166E-005
   3.8724999999999996       1.14358276662921842E-003  5.22782820826275029E-005
   3.8750000000000000       1.14689745774716376E-003  5.25913136955646874E-005
   3.8775000000000004       1.15023663356330903E-003  5.29088040571479390E-005
   3.8799999999999999       1.15360096398184103E-003  5.32308921154334505E-005
   3.8824999999999998       1.15699115333333952E-003  5.35577240643482014E-005
   3.8849999999999998       1.16040794307591946E-003  5.38894538910068501E-005
   3.8874999999999997       1.16385211458543071E-003  5.42262439687024575E-005
   3.8900000000000001       1.16732449234616619E-003  5.45682657150384969E-005
   3.8925000000000005       1.17082594702517780E-003  5.49157002969163815E-005
   3.8950000000000000       1.17435739979684863E-003  5.52687394529220372E-005
   3.8975000000000000       1.17791982616332279E-003  5.56275863589988253E-005
   3.8999999999999999       1.18151425426865219E-003  5.59924563083000326E-005
   3.9024999999999999       1.18514179578561103E-003  5.63635790195836316E-005
   3.9049999999999994       1.18880361316632392E-003  5.67411980322795779E-005
   3.9075000000000006       1.19250095806641568E-003  5.71255735836989693E-005
   3.9100000000000001       1.19623514702624505E-003  5.75169826312562599E-005
   3.9125000000000001       1.20000760734199387E-003  5.79157223768577640E-005
   3.9150000000000000       1.20381986117872367E-003  5.83221110115944566E-005
   3.9175000000000000       1.20767354228997208E-003  5.87364902181699596E-005
   3.9199999999999995       1.21157040790020225E-003  5.91592276764565323E-005
   3.9224999999999999       1.21551235226862809E-003  5.95907199238369725E-005
   3.9250000000000003       1.21950142223492173E-003  6.00313956337663435E-005
   3.9275000000000002       1.22353983511299508E-003  6.04817193898605268E-005
   3.9300000000000002       1.22762999938185401E-003  6.09421960502944140E-005
   3.9325000000000001       1.23177453872766853E-003  6.14133758195044668E-005
   3.9349999999999996       1.23597632012592226E-003  6.18958601726328316E-005
   3.9375000000000000       1.24023848682645313E-003  6.23903088148828629E-005
   3.9400000000000004       1.24456449384408637E-003  6.28974477296162174E-005
   3.9424999999999999       1.24895816824870088E-003  6.34180796639510899E-005
   3.9449999999999998       1.25342374651327745E-003  6.39530949312545373E-005
   3.9474999999999998       1.25796594147997601E-003  6.45034855414962935E-005
   3.9499999999999997       1.26259004857071262E-003  6.50703636721503763E-005
   3.9525000000000001       1.26730201863783096E-003  6.56549814101465011E-005
   3.9550000000000005       1.27210859749502122E-003  6.62587577467586516E-005
   3.9575000000000000       1.27701746635585289E-003  6.68833106459720567E-005
   3.9600000000000000       1.28203746020144616E-003  6.75304998244510054E-005
   3.9624999999999999       1.28717880749202067E-003  6.82024796369093677E-005
   3.9649999999999999       1.29245346531254462E-003  6.89017692764812170E-005
   3.9674999999999994       1.29787555969063041E-003  6.96313457568223273E-005
   3.9700000000000006       1.30346198171613233E-003  7.03947698032131352E-005
   3.9725000000000001       1.30923320899344877E-003  7.11963599220182019E-005
   3.9750000000000001       1.31521449269794417E-003  7.20414407518144370E-005
   3.9775000000000000       1.32143755320683598E-003  7.29367043648374328E-005
   3.9800000000000000       1.32794318676081042E-003  7.38907604093177735E-005
   3.9824999999999995       1.33478540077469512E-003  7.49150085721735396E-005
   3.9849999999999999       1.34203834449842614E-003  7.60250996956568726E-005
   3.9875000000000003       1.34980867129728174E-003  7.72435536492304303E-005
   3.9900000000000002       1.35825994575775695E-003  7.86049157485127947E-005
   3.9925000000000002       1.36766734289526766E-003  8.01673102577975147E-005
   3.9950000000000001       1.37856705040965933E-003  8.20440110803646964E-005
   3.9974999999999996       1.39234228930551983E-003  8.45272883402141715E-005
   4.0000000000000000       1.42353945907941633E-003  9.06913593655040052E-005
   4.0025000000000004       1.41876452648271429E-003  1.20309013322094245E-004
   4.0049999999999999       1.41766674092380445E-003  1.32538807630970643E-004
   4.0075000000000003       1.41717378532024143E-003  1.41915478142641067E-004
   4.0099999999999998       1.41699405430095672E-003  1.49818104416772857E-004
   4.0125000000000002       1.41701470223913302E-003  1.56780480620520379E-004
   4.0149999999999997       1.41717789217772681E-003  1.63076173710959173E-004
   4.0175000000000001       1.41744928903427621E-003  1.68867584651955193E-004
   4.0199999999999996       1.41780653801325002E-003  1.74260453294477151E-004
   4.0225000000000000       1.41823412269295149E-003  1.79328176956620067E-004
   4.0250000000000004       1.41872075427843664E-003  1.84124159263792910E-004
   4.0274999999999999       1.41925791743051778E-003  1.88688688307310677E-004
   4.0300000000000002       1.41983900195944497E-003  1.93053042735195831E-004
   4.0324999999999998       1.42045875563371281E-003  1.97242079992810857E-004
   4.0350000000000001       1.42111292372256565E-003  2.01275940803163211E-004
   4.0374999999999996       1.42179800292917139E-003  2.05171212835252844E-004
   4.0400000000000000       1.42251106823333760E-003  2.08941749536456316E-004
   4.0425000000000004       1.42324964776584760E-003  2.12599261328774703E-004
   4.0449999999999999       1.42401163089113055E-003  2.16153752105669209E-004
   4.0475000000000003       1.42479519817268851E-003  2.19613847620004851E-004
   4.0499999999999998       1.42559876856983184E-003  2.22987046988909032E-004
   4.0525000000000002       1.42642095801418585E-003  2.26279918087919321E-004
   4.0549999999999997       1.42726054689396769E-003  2.29498251468485565E-004
   4.0579999999999998       1.42828950688456287E-003  2.33269053005007642E-004
   4.0599999999999996       1.42898771559534692E-003  2.35731292958854099E-004
   4.0625000000000000       1.42987346871669102E-003  2.38754686164859264E-004
   4.0650000000000004       1.43077293675183698E-003  2.41721058426485084E-004
   4.0674999999999999       1.43168541809706742E-003  2.44633751123407355E-004
   4.0700000000000003       1.43261027644583754E-003  2.47495796923721757E-004
   4.0724999999999998       1.43354693266812432E-003  2.50309958172896974E-004
   4.0750000000000002       1.43449485794210812E-003  2.53078759362053820E-004
   4.0774999999999997       1.43545356791004988E-003  2.55804514754187238E-004
   4.0800000000000001       1.43642261764552362E-003  2.58489352016448961E-004
   4.0824999999999996       1.43740159748114078E-003  2.61135232574666028E-004
   4.0850000000000000       1.43839012909815979E-003  2.63743969151592568E-004
   4.0875000000000004       1.43938786242699709E-003  2.66317241047834110E-004
   4.0899999999999999       1.44039447280044420E-003  2.68856607441238791E-004
   4.0925000000000002       1.44140965848925558E-003  2.71363519035972564E-004
   4.0949999999999998       1.44243313857441010E-003  2.73839328307798921E-004
   4.0975000000000001       1.44346465088402028E-003  2.76285298505454812E-004
   4.0999999999999996       1.44450395053145409E-003  2.78702611686044456E-004
   4.1025000000000000       1.44555080826154871E-003  2.81092375782354329E-004
   4.1050000000000004       1.44660500915173309E-003  2.83455630929795987E-004
   4.1074999999999999       1.44766635141785100E-003  2.85793355111122046E-004
   4.1100000000000003       1.44873464534459148E-003  2.88106469212104713E-004
   4.1124999999999998       1.44980971232502257E-003  2.90395841561528947E-004
   4.1150000000000002       1.45089138399593655E-003  2.92662292018342407E-004
   4.1174999999999997       1.45197950142007554E-003  2.94906595652266062E-004
   4.1200000000000001       1.45307391453039590E-003  2.97129486110085271E-004
   4.1224999999999996       1.45417448120892506E-003  2.99331658582236391E-004
   4.1250000000000000       1.45528106728739235E-003  3.01513772668756124E-004
   4.1275000000000004       1.45639354482089505E-003  3.03676454632134251E-004
   4.1299999999999999       1.45751179306085644E-003  3.05820299977015554E-004
   4.1325000000000003       1.45863569713999917E-003  3.07945875352566643E-004
   4.1349999999999998       1.45976514787330303E-003  3.10053720500449526E-004
   4.1375000000000002       1.46090004138838426E-003  3.12144350002128827E-004
   4.1399999999999997       1.46204027878610006E-003  3.14218254883338454E-004
   4.1425000000000001       1.46318576562308412E-003  3.16275904045349842E-004
   4.1449999999999996       1.46433641244526598E-003  3.18317745801403363E-004
   4.1475000000000000       1.46549213329157102E-003  3.20344208865185531E-004
   4.1500000000000004       1.46665284626937851E-003  3.22355703685630679E-004
   4.1524999999999999       1.46781847312287559E-003  3.24352623474236351E-004
   4.1550000000000002       1.46898893902317937E-003  3.26335345197418744E-004
   4.1574999999999998       1.47016417258303981E-003  3.28304230543584351E-004
   4.1600000000000001       1.47134410483898523E-003  3.30259626591017038E-004
   4.1624999999999996       1.47252867033855687E-003  3.32201866881934142E-004
   4.1650000000000000       1.47371780614738131E-003  3.34131271975860171E-004
   4.1675000000000004       1.47491145191252907E-003  3.36048150185072744E-004
   4.1699999999999999       1.47610954972661077E-003  3.37952798217305980E-004
   4.1725000000000003       1.47731204400087276E-003  3.39845501775892290E-004
   4.1749999999999998       1.47851888134658020E-003  3.41726536120716656E-004
   4.1775000000000002       1.47973001046404463E-003  3.43596166593092560E-004
   4.1799999999999997       1.48094538203868693E-003  3.45454649107315508E-004
   4.1825000000000001       1.48216494864361918E-003  3.47302230611471288E-004
   4.1849999999999996       1.48338866464822945E-003  3.49139149519787819E-004
   4.1875000000000000       1.48461648613235032E-003  3.50965636118665675E-004
   4.1900000000000004       1.48584837080558752E-003  3.52781912948304285E-004
   4.1924999999999999       1.48708427793142598E-003  3.54588195161691848E-004
   4.1950000000000003       1.48832416825579977E-003  3.56384690862585247E-004
   4.1974999999999998       1.48956800393977465E-003  3.58171601423941692E-004
   4.2000000000000002       1.49081574849609533E-003  3.59949121788187912E-004
   4.2024999999999997       1.49206736672929550E-003  3.61717440750551188E-004
   4.2050000000000001       1.49332282467915987E-003  3.63476741226625814E-004
   4.2074999999999996       1.49458208956729103E-003  3.65227200505210557E-004
   4.2100000000000000       1.49584512974658000E-003  3.66968990487413836E-004
   4.2125000000000004       1.49711191465340507E-003  3.68702277912910127E-004
   4.2149999999999999       1.49838241476236197E-003  3.70427224574189265E-004
   4.2175000000000002       1.49965660154337288E-003  3.72143987519563265E-004
   4.2199999999999998       1.50093444742102167E-003  3.73852719245641274E-004
   4.2225000000000001       1.50221592573598732E-003  3.75553567879935175E-004
   4.2249999999999996       1.50350101070841589E-003  3.77246677354199178E-004
   4.2275000000000000       1.50478967740315796E-003  3.78932187569081913E-004
   4.2300000000000004       1.50608190169670693E-003  3.80610234550601357E-004
   4.2324999999999999       1.50737766024577912E-003  3.82280950598944212E-004
   4.2350000000000003       1.50867693045742034E-003  3.83944464430043409E-004
   4.2374999999999998       1.50997969046054057E-003  3.85600901310343628E-004
   4.2400000000000002       1.51128591903667404E-003  3.87250383174373098E-004
   4.2424999999999997       1.51259559581072784E-003  3.88893028802563706E-004
   4.2450000000000001       1.51390870078140839E-003  3.90528953823851565E-004
   4.2474999999999996       1.51522521475453841E-003  3.92158270943990044E-004
   4.2500000000000000       1.51654511908629573E-003  3.93781089991670640E-004
   4.3262499999999999       1.55835462992318899E-003  4.40627247876142648E-004
   4.4024999999999999       1.60298804151215056E-003  4.83606083705148963E-004
   4.4787499999999998       1.65030653508434710E-003  5.23947940166727649E-004
   4.5549999999999997       1.70026542885407255E-003  5.62415819662870809E-004
   4.6312499999999996       1.75286711889481583E-003  5.99530394142711661E-004
   4.7074999999999996       1.80813959448887572E-003  6.35673455196203224E-004
   4.7837500000000004       1.86612543329391545E-003  6.71141357579629525E-004
   4.8600000000000003       1.92687568278819814E-003  7.06175056097150329E-004
   4.9362500000000002       1.99044624082115543E-003  7.40978101021431447E-004
   5.0125000000000002       2.05689560955249831E-003  7.75727973930136769E-004
   5.0887500000000001       2.12628344826524358E-003  8.10583522793932414E-004
   5.1650000000000000       2.19866961101192627E-003  8.45690002266979643E-004
   5.2412500000000000       2.27411349204533408E-003  8.81182586320095550E-004
   5.3174999999999999       2.35267357078949640E-003  9.17188873054659046E-004
   5.3937499999999998       2.43440709079800321E-003  9.53830706114681829E-004
   5.4699999999999998       2.51936983041292899E-003  9.91225521126994948E-004
   5.5462499999999997       2.60761593748452987E-003  1.02948735493944084E-003
   5.6224999999999996       2.69919780962811235E-003  1.06872761092303850E-003
   5.6987500000000004       2.79416600735573218E-003  1.10905564483491448E-003
   5.7750000000000004       2.89256919127614531E-003  1.15057921669857867E-003
   5.8512500000000003       2.99445407714569187E-003  1.19340484128980162E-003
   5.9275000000000002       3.09986540432099838E-003  1.23763806095286959E-003
   6.0037500000000001       3.20884591426026438E-003  1.28338365820971734E-003
   6.0800000000000001       3.32143633752259200E-003  1.33074582158141785E-003
   6.1562500000000000       3.43767538405767396E-003  1.37982827314267020E-003
   6.2324999999999999       3.55759974687069533E-003  1.43073436994993692E-003
   6.3087499999999999       3.68124409477361449E-003  1.48356717584901382E-003
   6.3849999999999998       3.80864108192563791E-003  1.53842951962859819E-003
   6.4612499999999997       3.93982135367996512E-003  1.59542403512634738E-003
   6.5375000000000005       4.07481355558064577E-003  1.65465318904990969E-003
   6.6137499999999996       4.21364434429628756E-003  1.71621929843756042E-003
   6.6900000000000013       4.35633840016730594E-003  1.78022453956667385E-003
   6.7662500000000003       4.50291844118510393E-003  1.84677094980659423E-003
   6.8425000000000002       4.65340523826449776E-003  1.91596042364041135E-003
   6.9187500000000002       4.80781763077014253E-003  1.98789470347871108E-003
   6.9949999999999992       4.96617254777602379E-003  2.06267536839949356E-003
   7.0712500000000000       5.12848502117760601E-003  2.14040381580887437E-003
   7.1475000000000000       5.29476820891645449E-003  2.22118124416310382E-003
   7.2237500000000008       5.46503341462786178E-003  2.30510863162120645E-003
   7.2999999999999998       5.63929010910581285E-003  2.39228671328638827E-003
   7.3762499999999998       5.81754595265842646E-003  2.48281595702728574E-003
   7.4524999999999997       5.99980681832970337E-003  2.57679653818994108E-003
   7.5287499999999987       6.18607681596573377E-003  2.67432831346953994E-003
   7.6050000000000004       6.37635831710470138E-003  2.77551079417595646E-003
   7.6812499999999995       6.57065198067071851E-003  2.88044311909785343E-003
   7.7575000000000003       6.76895677945118807E-003  2.98922402714534366E-003
   7.8337500000000002       6.97127002733705699E-003  3.10195182993024381E-003
   7.9100000000000010       7.17758740730390764E-003  3.21872438442486180E-003
   7.9862500000000001       7.38790300011082229E-003  3.33963906582467268E-003
   8.0625000000000000       7.60220931369217073E-003  3.46479274072640162E-003
   8.1387499999999999       7.82049731321624378E-003  3.59428174072087782E-003
   8.2149999999999999       8.04275645178334844E-003  3.72820183648925893E-003
   8.2912499999999998       8.26897470173492376E-003  3.86664821248162375E-003
   8.3674999999999997       8.49913858654432509E-003  4.00971544224866701E-003
   8.4437499999999996       8.73323321325928000E-003  4.15749746449013691E-003
   8.5199999999999996       8.97124230546491978E-003  4.31008755987740810E-003
   8.5962499999999995       9.21314823673530930E-003  4.46757832870238892E-003
   8.6724999999999994       9.45893206316599996E-003  4.63006166872741501E-003
   8.7487499999999994       9.70857356314358891E-003  4.79762875728146319E-003
   8.8249999999999993       9.96205126396088915E-003  4.97037002770957248E-003
   8.9012499999999992       1.02193424822139105E-002  5.14837515334755184E-003
   8.9774999999999991       1.04804233578317425E-002  5.33173302926862481E-003
   9.0537500000000009       1.07452688896950786E-002  5.52053175570682304E-003
   9.1300000000000008       1.10138529714801994E-002  5.71485862253269528E-003
   9.2062500000000007       1.12861484276904032E-002  5.91480009479535777E-003
   9.2825000000000006       1.15621270498384044E-002  6.12044179934260937E-003
   9.3587500000000006       1.18417596327439287E-002  6.33186851252922657E-003
   9.4350000000000005       1.21250160109107868E-002  6.54916414902238959E-003
   9.5112500000000004       1.24118650949467460E-002  6.77241175171206401E-003
   9.5875000000000004       1.27022749079880211E-002  7.00169348273239293E-003
   9.6637500000000003       1.29962126220885110E-002  7.23709061559749643E-003
   9.7400000000000002       1.32936445945324271E-002  7.47868352845118978E-003
   9.8162500000000001       1.35945364040290177E-002  7.72655169842595586E-003
   9.8925000000000001       1.38988528867487211E-002  7.98077369710157095E-003
   9.9687500000000000       1.42065581759808855E-002  8.24142718926498818E-003
   10.045000000000000       1.45176157225907990E-002  8.50858892175946659E-003
   10.121200000000000       1.48317811289509199E-002  8.78215305600625953E-003
   10.197500000000000       1.51496382853655888E-002  9.06273955280168658E-003
   10.273800000000000       1.54707386560765155E-002  9.35006790413035575E-003
   10.350000000000000       1.57946161667115968E-002  9.64382135326907232E-003
   10.426200000000000       1.61216502467015424E-002  9.94444410160360767E-003
   10.502500000000000       1.64522364367593009E-002  1.02524155171638803E-002
   10.578799999999999       1.67859072752155544E-002  1.05674161399337777E-002
   10.654999999999999       1.71221787418748238E-002  1.08890887813944091E-002
   10.731199999999999       1.74614451889139322E-002  1.12179101448549243E-002
   10.807499999999999       1.78041163629148076E-002  1.15543935929085673E-002
   10.883699999999999       1.81492524118671561E-002  1.18977239252084296E-002
   10.960000000000001       1.84977172280031688E-002  1.22488683259054758E-002
   11.036300000000001       1.88490175158514614E-002  1.26074463028178554E-002
   11.112500000000001       1.92026449072856299E-002  1.29730375649937495E-002
   11.188800000000001       1.95594849419392543E-002  1.33466651972502307E-002
   11.265000000000001       1.99185595618870080E-002  1.37274124342995369E-002
   11.341200000000001       2.02802918780303869E-002  1.41158257235119381E-002
   11.417500000000000       2.06451188556861752E-002  1.45124909752758057E-002
   11.493800000000000       2.10125243934256092E-002  1.49169639103772841E-002
   11.570000000000000       2.13819788268345239E-002  1.53287585693396202E-002
   11.646200000000000       2.17539189769397068E-002  1.57484585930401620E-002
   11.722500000000000       2.21287947481076629E-002  1.61766884253088626E-002
   11.798800000000000       2.25060764171199079E-002  1.66129598793903904E-002
   11.875000000000000       2.28852217892282321E-002  1.70567419937366731E-002
   11.951200000000000       2.32666808783710682E-002  1.75086571153568737E-002
   12.027500000000000       2.36509159370740553E-002  1.79693696360886980E-002
   12.103800000000000       2.40373850112651256E-002  1.84383465978965738E-002
   12.180000000000000       2.44255345683426980E-002  1.89150111064729995E-002
   12.256200000000000       2.48158272515899905E-002  1.94000256973681888E-002
   12.332500000000000       2.52087371561834535E-002  1.98940961911737053E-002
   12.408799999999999       2.56037111912921639E-002  2.03966438973615903E-002
   12.484999999999999       2.60001857460920444E-002  2.09070452278228777E-002
   12.561199999999999       2.63986354899519195E-002  2.14260043564600301E-002
   12.637499999999999       2.67995456990377419E-002  2.19542698903881540E-002
   12.713699999999999       2.72018242834518205E-002  2.24905072778281284E-002
   12.789999999999999       2.76064860717381184E-002  2.30361737447992328E-002
   12.866299999999999       2.80129635844347420E-002  2.35906206578014831E-002
   12.942500000000003       2.84206801146415604E-002  2.41531529467281722E-002
   13.018800000000001       2.88306656293016265E-002  2.47252955897180431E-002
   13.095000000000001       2.92418056877301637E-002  2.53055969215362393E-002
   13.171199999999999       2.96545970922682811E-002  2.58948486296600722E-002
   13.247500000000000       3.00695456346188432E-002  2.64938890534382708E-002
   13.323800000000002       3.04860717918951675E-002  2.71019979819088208E-002
   13.400000000000000       3.09035881107510638E-002  2.77184073764216200E-002
   13.476200000000000       3.13226014456640320E-002  2.83439547306747752E-002
   13.552499999999998       3.17436268714992656E-002  2.89795252689146153E-002
   13.628800000000000       3.21660780545000788E-002  2.96243502411430853E-002
   13.705000000000000       3.25893615475997891E-002  3.02776121752858784E-002
   13.781200000000000       3.30139935709582999E-002  3.09401957088709309E-002
   13.857500000000000       3.34404978164568600E-002  3.16130342678421841E-002
   13.933799999999998       3.38682820186582689E-002  3.22953099218933545E-002
   14.010000000000002       3.42967476029585605E-002  3.29861551666571218E-002
   14.086200000000000       3.47264194576313995E-002  3.36865030947214525E-002
   14.162500000000000       3.51578292107806376E-002  3.43973366239120545E-002
   14.238799999999999       3.55903795078549856E-002  3.51177880438811735E-002
   14.315000000000000       3.60234674268026939E-002  3.58469392077072901E-002
   14.391200000000000       3.64576258250030802E-002  3.65857729547895694E-002
   14.467499999999999       3.68933935937860724E-002  3.73353229785345284E-002
   14.543799999999999       3.73301690524893079E-002  3.80946711789615922E-002
   14.619999999999997       3.77673456526387286E-002  3.88628481576354518E-002
   14.696200000000001       3.82054635180564192E-002  3.96408877711894314E-002
   14.772500000000001       3.86450681484337907E-002  4.04298757787846172E-002
   14.848799999999999       3.90855542293795932E-002  4.12288430679298365E-002
   14.924999999999999       3.95263122435627334E-002  4.20367683658262811E-002
   15.001200000000003       3.99678889058706424E-002  4.28547378288576392E-002
   15.077500000000001       4.04108356360777243E-002  4.36838905267966024E-002
   15.153800000000000       4.08545441378548105E-002  4.45232057170702258E-002
   15.230000000000000       4.12984025230060045E-002  4.53716096070159378E-002
   15.306200000000000       4.17429634118719958E-002  4.62302419097175843E-002
   15.382500000000002       4.21887834874444187E-002  4.71002962723691965E-002
   15.458800000000000       4.26352520864682963E-002  4.79806997056354476E-002
   15.535000000000000       4.30817554691075022E-002  4.88703251958262710E-002
   15.611199999999998       4.35288515024128686E-002  4.97703672869471980E-002
   15.687500000000000       4.39771015321940573E-002  5.06820755290480623E-002
   15.763800000000002       4.44258929757025273E-002  5.16043239121154393E-002
   15.840000000000000       4.48746107794884483E-002  5.25359315423224726E-002
   15.916200000000000       4.53238174522597945E-002  5.34781491241420395E-002
   15.992499999999998       4.57740782462849535E-002  5.44322832533696704E-002
   16.068800000000000       4.62247792373429861E-002  5.53971542921564419E-002
   16.145000000000000       4.66753045298378758E-002  5.63715267476523618E-002
   16.221200000000000       4.71262203544581815E-002  5.73567084316136191E-002
   16.297499999999999       4.75780956871359670E-002  5.83540648099513601E-002
   16.373799999999999       4.80303155615874749E-002  5.93623616967935558E-002
   16.449999999999999       4.84822634348135578E-002  6.03803079455690409E-002
   16.526199999999999       4.89345090976966296E-002  6.14092703345382393E-002
   16.602499999999999       4.93876241565826476E-002  6.24506739432002314E-002
   16.678799999999999       4.98409931585364133E-002  6.35032294226546140E-002
   16.754999999999999       5.02939994004175731E-002  6.45655892640717294E-002
   16.831199999999999       5.07472152548331321E-002  6.56391800794634273E-002
   16.907499999999999       5.12012149082663598E-002  6.67254886032148109E-002
   16.983799999999999       5.16553824539160295E-002  6.78231690495050138E-002
   17.059999999999999       5.21091015308535813E-002  6.89308168585970604E-002
   17.136199999999999       5.25629467633700401E-002  7.00499201740256289E-002
   17.212499999999999       5.30174937584942940E-002  7.11820280352162410E-002
   17.288799999999998       5.34721267307769546E-002  7.23257376132832031E-002
   17.364999999999998       5.39262299003014783E-002  7.34795862508533376E-002
   17.441199999999998       5.43803794742987318E-002  7.46451248984605353E-002
   17.517499999999998       5.48351521132783640E-002  7.58239665861366596E-002
   17.593800000000002       5.52899325905404568E-002  7.70146506608675036E-002
   17.670000000000002       5.57441058515203147E-002  7.82156551573188891E-002
   17.746200000000002       5.61982490592745701E-002  7.94285951834655946E-002
   17.822500000000002       5.66529395521737159E-002  8.06551494924622053E-002
   17.898800000000001       5.71075627489099485E-002  8.18937983154732485E-002
   17.975000000000001       5.75615046097044253E-002  8.31429593185194771E-002
   18.051200000000001       5.80153428597178014E-002  8.44043134785843752E-002
   18.127500000000001       5.84696548713896508E-002  8.56796066773675286E-002
   18.203800000000001       5.89238269211187354E-002  8.69672588601307778E-002
   18.280000000000001       5.93772462939465354E-002  8.82656262530410601E-002
   18.356200000000001       5.98304906741193021E-002  8.95764571611091936E-002
   18.432500000000001       6.02841368944070921E-002  9.09015661355781629E-002
   18.508800000000001       6.07375725929034591E-002  9.22393120557225277E-002
   18.585000000000001       6.11901864215759345E-002  9.35879881898853544E-002
   18.661200000000001       6.16425555252166982E-002  9.49494118310390267E-002
   18.737500000000001       6.20952558075079999E-002  9.63254680813329656E-002
   18.813800000000001       6.25476761995788638E-002  9.77144530703749487E-002
   18.890000000000001       6.29992071468656323E-002  9.91145961009806120E-002
   18.966200000000001       6.34504246960048007E-002  0.10052778508413023     
   19.042500000000000       6.39019032728821851E-002  0.10195597738574227     
   19.118800000000000       6.43530334095354095E-002  0.10339740520361941     
   19.195000000000000       6.48032074933037189E-002  0.10485023238353230     
   19.271200000000000       6.52529999802121674E-002  0.10631641925464216     
   19.347500000000000       6.57029832522006418E-002  0.10779799720555752     
   19.423700000000000       6.61519607581457364E-002  0.10929116470198351     
   19.500000000000000       6.66010937767504280E-002  0.11079992395426846     
   19.576300000000000       6.70497756257497357E-002  0.11232240860290339     
   19.652500000000000       6.74974019348777432E-002  0.11385668140715577     
   19.728800000000000       6.79451302922184502E-002  0.11540685564305479     
   19.805000000000000       6.83917697745316661E-002  0.11696895518687531     
   19.881200000000000       6.88378901210743160E-002  0.11854509084921964     
   19.957500000000000       6.92840582570166952E-002  0.12013744825513221     


==> anc/M0_4_7_v2.dat <==
  2.12500000000000015E-002  6.92039100345046366E-011  2.04186885707325767E-013
  4.49999999999999983E-002  3.80903133089038792E-009  8.05389314177892585E-010
  6.87500000000000056E-002  9.77085639753422505E-009  1.89077850516282370E-009
  9.24999999999999989E-002  1.92858672981309760E-008  3.44273651042090549E-009
  0.11625000000000002       3.29927968379278038E-008  5.46942998138850632E-009
  0.14000000000000001       5.15343223079585018E-008  7.97919171257065193E-009
  0.16375000000000001       7.55571151519918963E-008  1.09805248095631243E-008
  0.18750000000000000       1.05711891690613599E-007  1.44821069841001241E-008
  0.21124999999999999       1.42653464934044131E-007  1.84927949807294840E-008
  0.23499999999999999       1.87040797516489846E-007  2.30216291399134880E-008
  0.25874999999999998       2.39537055786068648E-007  2.80778381025552516E-008
  0.28249999999999997       3.00809665085659602E-007  3.36708436611655865E-008
  0.30625000000000002       3.71530366261388170E-007  3.98102657631104438E-008
  0.33000000000000002       4.52375273436885708E-007  4.65059276716116293E-008
  0.35375000000000001       5.44024933092956914E-007  5.37678612904250925E-008
  0.37750000000000000       6.47164384491148243E-007  6.16063126581174117E-008
  0.40125000000000000       7.62483221499264744E-007  7.00317476198581253E-008
  0.42499999999999999       8.90675655827535089E-007  7.90548576799987511E-008
  0.44874999999999998       1.03244058176694978E-006  8.86865660468780120E-008
  0.47249999999999992       1.18848164244587352E-006  9.89380338740670455E-008
  0.49625000000000008       1.35950729766734292E-006  1.09820666706942599E-007
  0.52000000000000002       1.54623089337737314E-006  1.21346121142440735E-007
  0.54374999999999996       1.74937073281872263E-006  1.33526311710394824E-007
  0.56750000000000000       1.96965014942682485E-006  1.46373417985256985E-007
  0.59125000000000005       2.20779758173467813E-006  1.59899891952444554E-007
  0.61499999999999999       2.46454664913607923E-006  1.74118465550723078E-007
  0.63875000000000004       2.74063623152163031E-006  1.89042158616413031E-007
  0.66249999999999998       3.03681054902319422E-006  2.04684286958625449E-007
  0.68625000000000003       3.35381924473720105E-006  2.21058470783101022E-007
  0.70999999999999996       3.69241746940754752E-006  2.38178643395388237E-007
  0.73375000000000001       4.05336596832194136E-006  2.56059060208724174E-007
  0.75749999999999995       4.43743117050136924E-006  2.74714308069356818E-007
  0.78125000000000000       4.84538528026591010E-006  2.94159314912696035E-007
  0.80500000000000016       5.27800637126388426E-006  3.14409359764326028E-007
  0.82875000000000010       5.73607848305531803E-006  3.35480083100604135E-007
  0.85250000000000004       6.22039172034492305E-006  3.57387497584335021E-007
  0.87624999999999997       6.73174235496411023E-006  3.80147999191752397E-007
  0.90000000000000002       7.27093293070632716E-006  4.03778378747893325E-007
  0.92374999999999996       7.83877237112483155E-006  4.28295833888318196E-007
  0.94750000000000001       8.43607609040735158E-006  4.53717981466034296E-007
  0.97124999999999995       9.06366610744734363E-006  4.80062870423503722E-007
  0.99500000000000000       9.72237116323761051E-006  5.07348995150594577E-007
   1.0187500000000000       1.04130268705032658E-005  5.35595310831076473E-007
   1.0425000000000000       1.11364757257434713E-005  5.64821242035823091E-007
   1.0662499999999999       1.18935674020876214E-005  5.95046706210253417E-007
   1.0900000000000001       1.26851587747056274E-005  6.26292123659202071E-007
   1.1137500000000000       1.35121140806642136E-005  6.58578434934396715E-007
   1.1375000000000000       1.43753050629160282E-005  6.91927117795147521E-007
   1.1612499999999999       1.52756111126470675E-005  7.26360204535664694E-007
   1.1850000000000001       1.62139194191726847E-005  7.61900300159425355E-007
   1.2087500000000000       1.71911251240272708E-005  7.98570601256993760E-007
   1.2324999999999999       1.82081314800375871E-005  8.36394915652007346E-007
   1.2562500000000001       1.92658500155967475E-005  8.75397682852926364E-007
   1.2800000000000000       2.03652007043679768E-005  9.15603995350280052E-007
   1.3037500000000000       2.15071121406594455E-005  9.57039620801439331E-007
   1.3274999999999999       2.26925217207249061E-005  9.99731025147455445E-007
   1.3512500000000001       2.39223758302588131E-005  1.04370539670904169E-006
   1.3750000000000000       2.51976300383696976E-005  1.08899067131167595E-006
   1.3987499999999999       2.65192492983317896E-005  1.13561555849271958E-006
   1.4225000000000001       2.78882081554315659E-005  1.18360956884672925E-006
   1.4462500000000000       2.93054909622444834E-005  1.23300304256847866E-006
   1.4700000000000000       3.07720921016966606E-005  1.28382717925695053E-006
   1.4937499999999999       3.22890162182868609E-005  1.33611406904747970E-006
   1.5175000000000001       3.38572784578665379E-005  1.38989672514341782E-006
   1.5412500000000000       3.54779047163996964E-005  1.44520911782323014E-006
   1.5649999999999999       3.71519318981495465E-005  1.50208621000378575E-006
   1.5887500000000001       3.88804081837666811E-005  1.56056399444584868E-006
   1.6125000000000000       4.06643933087821584E-005  1.62067953269329972E-006
   1.6362500000000000       4.25049588530413439E-005  1.68247099584375018E-006
   1.6599999999999999       4.44031885416472553E-005  1.74597770725457725E-006
   1.6837500000000001       4.63601785580188854E-005  1.81124018729556887E-006
   1.7075000000000000       4.83770378697088958E-005  1.87830020026659151E-006
   1.7312500000000000       5.04548885676674586E-005  1.94720080360725086E-006
   1.7549999999999999       5.25948662196834977E-005  2.01798639953379666E-006
   1.7787500000000001       5.47981202387843081E-005  2.09070278924839919E-006
   1.8025000000000000       5.70658142674261603E-005  2.16539722987583763E-006
   1.8262499999999999       5.93991265783664797E-005  2.24211849429397682E-006
   1.8499999999999999       6.17992504931681686E-005  2.32091693403616566E-006
   1.8737499999999998       6.42673948193541171E-005  2.40184454545683085E-006
   1.8974999999999997       6.68047843073012128E-005  2.48495503936559254E-006
   1.9212499999999997       6.94126601280411570E-005  2.57030391435038766E-006
   1.9450000000000001       7.20922803732194738E-005  2.65794853402696707E-006
   1.9687500000000000       7.48449205785559752E-005  2.74794820846991180E-006
   1.9924999999999999       7.76718742722493180E-005  2.84036428010015060E-006
   2.0162499999999999       8.05744535498757888E-005  2.93526021432531653E-006
   2.0400000000000000       8.35539896774512285E-005  3.03270169525268062E-006
   2.0637500000000002       8.66118337244517418E-005  3.13275672681982862E-006
   2.0874999999999999       8.97493572287305077E-005  3.23549573971620837E-006
   2.1112500000000001       9.29679528954181631E-005  3.34099170449905598E-006
   2.1349999999999998       9.62690353320638087E-005  3.44932025134070887E-006
   2.1587499999999999       9.96540418224533425E-005  3.56055979688070686E-006
   2.1825000000000001       1.03124433141744406E-004  3.67479167869652371E-006
   2.2062499999999998       1.06681694415773897E-004  3.79210029795057870E-006
   2.2300000000000000       1.10327336027637548E-004  3.91257327081996034E-006
   2.2537500000000001       1.14062894574901955E-004  4.03630158936858252E-006
   2.2774999999999999       1.17889933881104998E-004  4.16337979258051084E-006
   2.3012500000000000       1.21810046065517653E-004  4.29390614833831888E-006
   2.3250000000000002       1.25824852675496962E-004  4.42798284720204524E-006
   2.3487499999999999       1.29936005886150139E-004  4.56571620892435064E-006
   2.3725000000000001       1.34145189772464247E-004  4.70721690272541862E-006
   2.3962500000000002       1.38454121659532532E-004  4.85260018244926453E-006
   2.4199999999999999       1.42864553557047348E-004  5.00198613783221213E-006
   2.4437500000000001       1.47378273684815002E-004  5.15549996323550056E-006
   2.4674999999999998       1.51997108096711610E-004  5.31327224532921929E-006
   2.4912500000000000       1.56722922411233043E-004  5.47543927136603932E-006
   2.5150000000000001       1.61557623657611799E-004  5.64214335985223881E-006
   2.5387499999999998       1.66503162247394368E-004  5.81353321561281416E-006
   2.5625000000000000       1.71561534082400599E-004  5.98976431146037474E-006
   2.5862500000000002       1.76734782811141950E-004  6.17099929891646050E-006
   2.6099999999999999       1.82025002247078276E-004  6.35740845070362461E-006
   2.6337500000000000       1.87434338963557277E-004  6.54917013803066239E-006
   2.6575000000000002       1.92964995081932358E-004  6.74647134603742418E-006
   2.6812499999999999       1.98619231271235808E-004  6.94950823115572194E-006
   2.7050000000000001       2.04399369979898002E-004  7.15848672458547496E-006
   2.7287499999999998       2.10307798922427337E-004  7.37362318658998899E-006
   2.7524999999999999       2.16346974846709343E-004  7.59514511688834454E-006
   2.7762500000000001       2.22519427610725869E-004  7.82329192708172869E-006
   2.7999999999999998       2.28827764601090690E-004  8.05831578180351574E-006
   2.8237500000000000       2.35274675529923284E-004  8.30048251614986901E-006
   2.8475000000000001       2.41862937651325476E-004  8.55007263794535764E-006
   2.8712499999999999       2.48595421444208525E-004  8.80738242455182453E-006
   2.8950000000000000       2.55475096814547010E-004  9.07272512526477229E-006
   2.9187500000000002       2.62505039840264830E-004  9.34643228056835253E-006
   2.9424999999999999       2.69688440349772566E-004  9.62885518055767875E-006
   2.9662500000000001       2.77028609917290844E-004  9.92036646142587135E-006
   2.9900000000000002       2.84528990764193056E-004  1.02213618731146080E-005
   3.0137499999999999       2.92193165951268460E-004  1.05322622502127196E-005
   3.0375000000000001       3.00024869700239423E-004  1.08535156654159168E-005
   3.0612499999999998       3.08028001181423245E-004  1.11855999102824821E-005
   3.0850000000000000       3.16206635606587952E-004  1.15290251093072718E-005
   3.1087500000000001       3.24565040809940896E-004  1.18843367960653036E-005
   3.1324999999999998       3.33107693631182731E-004  1.22521192853908697E-005
   3.1562500000000000       3.41839298709078934E-004  1.26329994818416764E-005
   3.1800000000000002       3.50764809607937865E-004  1.30276511763541840E-005
   3.2037499999999999       3.59889452645757583E-004  1.34367999094714579E-005
   3.2275000000000000       3.69218753864138040E-004  1.38612284948231955E-005
   3.2512500000000006       3.78758569667861421E-004  1.43017833153885431E-005
   3.2749999999999999       3.88515121770773833E-004  1.47593815284361233E-005
   3.2987500000000005       3.98495037220104778E-004  1.52350193441840295E-005
   3.3224999999999998       4.08705394441350334E-004  1.57297815798276705E-005
   3.3462500000000004       4.19153776460719034E-004  1.62448527368902102E-005
   3.3700000000000001       4.29848332735716240E-004  1.67815299088748714E-005
   3.3937500000000003       4.40797851604525981E-004  1.73412379110573120E-005
   3.4175000000000000       4.52011844235922699E-004  1.79255470603663762E-005
   3.4412500000000001       4.63500646258396777E-004  1.85361943465383167E-005
   3.4649999999999999       4.75275535889108634E-004  1.91751085861910322E-005
   3.4887500000000000       4.87348879213570299E-004  1.98444408047125710E-005
   3.5124999999999997       4.99734299265651048E-004  2.05466007819026738E-005
   3.5362499999999999       5.12446890781437930E-004  2.12843020561052306E-005
   3.5599999999999996       5.25503477386882168E-004  2.20606171446115193E-005
   3.5837500000000002       5.38922934897955981E-004  2.28790464979030136E-005
   3.6074999999999995       5.52726596571952340E-004  2.37436053508366671E-005
   3.6312500000000001       5.66938769702229916E-004  2.46589345924963093E-005
   3.6549999999999994       5.81587402408148524E-004  2.56304442575576147E-005
   3.6787500000000000       5.96704960614394329E-004  2.66645023139605960E-005
   3.7025000000000001       6.12329598322869980E-004  2.77686873671106202E-005
   3.7262499999999998       6.28506752609215972E-004  2.89521339625676318E-005
   3.7500000000000000       6.45291376605695291E-004  3.02260160356263535E-005
   3.7525000000000004       6.47096139777071210E-004  3.03659074160077968E-005
   3.7549999999999999       6.48908456612246401E-004  3.05069698748585349E-005
   3.7574999999999998       6.50728417798036125E-004  3.06492221665344953E-005
   3.7599999999999998       6.52556116269259294E-004  3.07926835302888333E-005
   3.7624999999999997       6.54391647289962559E-004  3.09373737079384812E-005
   3.7650000000000001       6.56235108538464913E-004  3.10833129623669868E-005
   3.7675000000000005       6.58086600784750942E-004  3.12305221248308424E-005
   3.7700000000000000       6.59946225632841092E-004  3.13790225037677826E-005
   3.7725000000000000       6.61814089142174263E-004  3.15288360731663474E-005
   3.7749999999999999       6.63690299583525180E-004  3.16799853837254820E-005
   3.7774999999999999       6.65574967580117097E-004  3.18324935876663408E-005
   3.7799999999999994       6.67468208426784241E-004  3.19863845688569856E-005
   3.7825000000000006       6.69370138909552341E-004  3.21416828111061278E-005
   3.7850000000000001       6.71280879624581951E-004  3.22984135302083485E-005
   3.7875000000000001       6.73200554563061263E-004  3.24566026765515567E-005
   3.7900000000000000       6.75129291249975750E-004  3.26162769653498932E-005
   3.7925000000000000       6.77067220890302957E-004  3.27774639084971829E-005
   3.7949999999999995       6.79014478523109945E-004  3.29401918481478007E-005
   3.7974999999999999       6.80971203184091455E-004  3.31044899921408494E-005
   3.8000000000000003       6.82937538077114329E-004  3.32703884513929781E-005
   3.8025000000000002       6.84913630755395499E-004  3.34379182793956029E-005
   3.8050000000000002       6.86899633312977728E-004  3.36071115139626134E-005
   3.8075000000000001       6.88895702587234942E-004  3.37780012213884833E-005
   3.8099999999999996       6.90902000373184956E-004  3.39506215431876438E-005
   3.8125000000000000       6.92918693650480854E-004  3.41250077456040131E-005
   3.8150000000000004       6.94945954823990471E-004  3.43011962720925751E-005
   3.8174999999999999       6.96983961978993403E-004  3.44792247989948416E-005
   3.8199999999999998       6.99032899650182515E-004  3.46591323193460400E-005
   3.8224999999999998       7.01092957120923047E-004  3.48409591071444723E-005
   3.8249999999999997       7.03164331706508986E-004  3.50247469315900876E-005
   3.8275000000000001       7.05247227098711464E-004  3.52105390301152106E-005
   3.8300000000000005       7.07341854207085385E-004  3.53983802085745941E-005
   3.8325000000000000       7.09448431528828406E-004  3.55883169219955154E-005
   3.8350000000000000       7.11567185543466305E-004  3.57803973607589545E-005
   3.8374999999999999       7.13698351134432534E-004  3.59746715426636452E-005
   3.8399999999999999       7.15842172039833614E-004  3.61711914113742010E-005
   3.8424999999999994       7.17998901334889394E-004  3.63700109418008499E-005
   3.8450000000000006       7.20168801948842274E-004  3.65711862530188598E-005
   3.8475000000000001       7.22352147219375035E-004  3.67747757293970562E-005
   3.8500000000000001       7.24549221487946369E-004  3.69808401506791512E-005
   3.8525000000000000       7.26760320739780778E-004  3.71894428318381536E-005
   3.8550000000000000       7.28985753292700597E-004  3.74006497736200356E-005
   3.8574999999999995       7.31225840539428159E-004  3.76145298247906648E-005
   3.8599999999999999       7.33480917748540904E-004  3.78311548572212074E-005
   3.8625000000000003       7.35751334929836995E-004  3.80505999550738176E-005
   3.8650000000000002       7.38037457770588019E-004  3.82729436195048900E-005
   3.8675000000000002       7.40339668649896317E-004  3.84982679904691610E-005
   3.8700000000000001       7.42658367739301782E-004  3.87266590874069740E-005
   3.8724999999999996       7.44993974198769940E-004  3.89582070708173364E-005
   3.8750000000000000       7.47346927478394728E-004  3.91930065269795411E-005
   3.8775000000000004       7.49717688737464309E-004  3.94311567783761657E-005
   3.8799999999999999       7.52106742394116450E-004  3.96727622227166206E-005
   3.8824999999999998       7.54514597181837041E-004  3.99179326700556115E-005
   3.8849999999999998       7.56941790546068294E-004  4.01667838835464402E-005
   3.8874999999999997       7.59388886900268017E-004  4.04194378260114826E-005
   3.8900000000000001       7.61856482377980542E-004  4.06760232835745464E-005
   3.8925000000000005       7.64345206684813620E-004  4.09366763745222295E-005
   3.8950000000000000       7.66855725639401745E-004  4.12015411375403704E-005
   3.8975000000000000       7.69388745062655208E-004  4.14707702409951450E-005
   3.8999999999999999       7.71945012631484193E-004  4.17445256381036056E-005
   3.9024999999999999       7.74525322924690869E-004  4.20229794563177871E-005
   3.9049999999999994       7.77130520407539227E-004  4.23063148472909638E-005
   3.9075000000000006       7.79761506750178512E-004  4.25947271539910924E-005
   3.9100000000000001       7.82419242241254092E-004  4.28884248509448502E-005
   3.9125000000000001       7.85104754242105197E-004  4.31876309755655299E-005
   3.9150000000000000       7.87819143858934246E-004  4.34925845891026130E-005
   3.9175000000000000       7.90563590917260531E-004  4.38035422888544606E-005
   3.9199999999999995       7.93339366413860843E-004  4.41207803025493858E-005
   3.9224999999999999       7.96147839745341927E-004  4.44445964944395456E-005
   3.9250000000000003       7.98990490586815819E-004  4.47753128625381607E-005
   3.9275000000000002       8.01868921824328419E-004  4.51132783725305048E-005
   3.9300000000000002       8.04784874508776495E-004  4.54588722349012466E-005
   3.9325000000000001       8.07740245231817534E-004  4.58125077131208141E-005
   3.9349999999999996       8.10737106421604127E-004  4.61746365720761950E-005
   3.9375000000000000       8.13777730181908655E-004  4.65457543035190354E-005
   3.9400000000000004       8.16864616462018413E-004  4.69264063012360749E-005
   3.9424999999999999       8.20000526560432067E-004  4.73171952059609345E-005
   3.9449999999999998       8.23188523252180496E-004  4.77187897029601353E-005
   3.9474999999999998       8.26432019215400963E-004  4.81319351398744484E-005
   3.9499999999999997       8.29734825936949850E-004  4.85574658612254872E-005
   3.9525000000000001       8.33101246931335234E-004  4.89963222871168038E-005
   3.9550000000000005       8.36536213434558467E-004  4.94495733222012512E-005
   3.9575000000000000       8.40045204766712360E-004  4.99184296964505934E-005
   3.9600000000000000       8.43634631711236930E-004  5.04042894350680695E-005
   3.9624999999999999       8.47311890088271974E-004  5.09087704765815233E-005
   3.9649999999999999       8.51085620471729348E-004  5.14337644115673022E-005
   3.9674999999999994       8.54966032458494198E-004  5.19815066486067854E-005
   3.9700000000000006       8.58965333982784950E-004  5.25546708361866545E-005
   3.9725000000000001       8.63098327652410922E-004  5.31564996925489800E-005
   3.9750000000000001       8.67383258542024594E-004  5.37909908831941795E-005
   3.9775000000000000       8.71843050777232537E-004  5.44631688608759963E-005
   3.9800000000000000       8.76507193228079373E-004  5.51794979940374542E-005
   3.9824999999999995       8.81414723070313437E-004  5.59485372401157032E-005
   3.9849999999999999       8.86619215757145714E-004  5.67820358563876827E-005
   3.9875000000000003       8.92197749526111596E-004  5.76969003326100244E-005
   3.9900000000000002       8.98268544365131991E-004  5.87190651816588287E-005
   3.9925000000000002       9.05030466223727295E-004  5.98921640316413194E-005
   3.9950000000000001       9.12871000313752708E-004  6.13012280437527196E-005
   3.9974999999999996       9.22789775909383650E-004  6.31656500217955407E-005
   4.0000000000000000       9.45298841289646903E-004  6.77929651352936425E-005
   4.0025000000000004       9.41637076740802458E-004  8.91944512117964555E-005
   4.0049999999999999       9.40735082519564367E-004  9.80303547837598876E-005
   4.0075000000000003       9.40287057991774406E-004  1.04804444931604792E-004
   4.0099999999999998       9.40074140443491308E-004  1.10513321712437618E-004
   4.0125000000000002       9.40011637020818401E-004  1.15542731636184470E-004
   4.0149999999999997       9.40056141784340873E-004  1.20090366249920186E-004
   4.0175000000000001       9.40181887436426431E-004  1.24273582682690747E-004
   4.0199999999999996       9.40372098529895914E-004  1.28168791970463829E-004
   4.0225000000000000       9.40615131516126771E-004  1.31829032913892668E-004
   4.0250000000000004       9.40902515708166788E-004  1.35292896028161246E-004
   4.0274999999999999       9.41227861837169114E-004  1.38589494036443371E-004
   4.0300000000000002       9.41586210213585587E-004  1.41741429096852340E-004
   4.0324999999999998       9.41973620890632123E-004  1.44766663305155162E-004
   4.0350000000000001       9.42386901421287467E-004  1.47679750163335130E-004
   4.0374999999999996       9.42823423959283772E-004  1.50492675758597336E-004
   4.0400000000000000       9.43280994238531031E-004  1.53215450318247782E-004
   4.0425000000000004       9.43757758621883015E-004  1.55856535578589487E-004
   4.0449999999999999       9.44252133796497453E-004  1.58423160002977838E-004
   4.0475000000000003       9.44762755335378152E-004  1.60921556256236778E-004
   4.0499999999999998       9.45288437616537700E-004  1.63357142880901705E-004
   4.0525000000000002       9.45828142726688769E-004  1.65734665489265998E-004
   4.0549999999999997       9.46380956368002616E-004  1.68058308041549553E-004
   4.0579999999999998       9.47060500952333221E-004  1.70780753392395414E-004
   4.0599999999999996       9.47522754868179696E-004  1.72558394957067875E-004
   4.0625000000000000       9.48110370379514548E-004  1.74741114562702843E-004
   4.0650000000000004       9.48708332372193066E-004  1.76882610516655573E-004
   4.0674999999999999       9.49316115044873438E-004  1.78985297018991374E-004
   4.0700000000000003       9.49933241581954664E-004  1.81051365203842453E-004
   4.0724999999999998       9.50559278060482101E-004  1.83082810879363215E-004
   4.0750000000000002       9.51193828296786003E-004  1.85081457989298340E-004
   4.0774999999999997       9.51836529461645600E-004  1.87048978575607715E-004
   4.0800000000000001       9.52487048328472100E-004  1.88986909859208412E-004
   4.0824999999999996       9.53145078046321870E-004  1.90896668931266929E-004
   4.0850000000000000       9.53810335350785150E-004  1.92779565451095986E-004
   4.0875000000000004       9.54482558142277608E-004  1.94636812671359499E-004
   4.0899999999999999       9.55161503383270992E-004  1.96469537053952314E-004
   4.0925000000000002       9.55846945213371870E-004  1.98278786679986508E-004
   4.0949999999999998       9.56538673378799602E-004  2.00065538658696941E-004
   4.0975000000000001       9.57236491762705841E-004  2.01830705645044550E-004
   4.0999999999999996       9.57940217125927379E-004  2.03575141616456709E-004
   4.1025000000000000       9.58649677980793905E-004  2.05299647000241402E-004
   4.1050000000000004       9.59364713588149384E-004  2.07004973240025787E-004
   4.1074999999999999       9.60085173061535216E-004  2.08691826874414532E-004
   4.1100000000000003       9.60810914568459686E-004  2.10360873190802581E-004
   4.1124999999999998       9.61541804595482039E-004  2.12012739502617808E-004
   4.1150000000000002       9.62277717321329928E-004  2.13648018107238268E-004
   4.1174999999999997       9.63018534017108258E-004  2.15267268947761791E-004
   4.1200000000000001       9.63764142520584727E-004  2.16871022024123727E-004
   4.1224999999999996       9.64514436756380602E-004  2.18459779577892207E-004
   4.1250000000000000       9.65269316300150829E-004  2.20034018076781094E-004
   4.1275000000000004       9.66028685981938640E-004  2.21594190020846829E-004
   4.1299999999999999       9.66792455524481589E-004  2.23140725589550447E-004
   4.1325000000000003       9.67560539212791509E-004  2.24674034146476375E-004
   4.1349999999999998       9.68332855591756540E-004  2.26194505616437427E-004
   4.1375000000000002       9.69109327188930687E-004  2.27702511747943619E-004
   4.1399999999999997       9.69889880259988094E-004  2.29198407272464949E-004
   4.1425000000000001       9.70674444554631751E-004  2.30682530970612298E-004
   4.1449999999999996       9.71462953011970097E-004  2.32155206632921063E-004
   4.1475000000000000       9.72255341919006232E-004  2.33616744051042994E-004
   4.1500000000000004       9.73051550188728728E-004  2.35067439726304052E-004
   4.1524999999999999       9.73851519550417524E-004  2.36507577729514623E-004
   4.1550000000000002       9.74655194301816009E-004  2.37937430396456019E-004
   4.1574999999999998       9.75462521163166516E-004  2.39357258992807878E-004
   4.1600000000000001       9.76273449141676700E-004  2.40767314331579341E-004
   4.1624999999999996       9.77087929405534268E-004  2.42167837347106719E-004
   4.1650000000000000       9.77905915166640870E-004  2.43559059629297584E-004
   4.1675000000000004       9.78727361571355304E-004  2.44941203921425303E-004
   4.1699999999999999       9.79552225598587624E-004  2.46314484584467957E-004
   4.1725000000000003       9.80380465964646739E-004  2.47679108030693655E-004
   4.1749999999999998       9.81212043034296799E-004  2.49035273128936829E-004
   4.1775000000000002       9.82046918737555525E-004  2.50383171583801005E-004
   4.1799999999999997       9.82885056491759586E-004  2.51722988290791069E-004
   4.1825000000000001       9.83726421128528188E-004  2.53054901669225727E-004
   4.1849999999999996       9.84570978825225233E-004  2.54379083974596209E-004
   4.1875000000000000       9.85418697040604547E-004  2.55695701591901556E-004
   4.1900000000000004       9.86269544454332001E-004  2.57004915311354076E-004
   4.1924999999999999       9.87123490910087227E-004  2.58306880587731670E-004
   4.1950000000000003       9.87980507362012277E-004  2.59601747784545152E-004
   4.1974999999999998       9.88840565619153455E-004  2.60889662349977100E-004
   4.2000000000000002       9.89703639117954720E-004  2.62170765249946953E-004
   4.2024999999999997       9.90569701647729022E-004  2.63445192849035633E-004
   4.2050000000000001       9.91438728127723131E-004  2.64713077319322411E-004
   4.2074999999999996       9.92310694362277899E-004  2.65974546769229974E-004
   4.2100000000000000       9.93185577002954475E-004  2.67229725416259192E-004
   4.2125000000000004       9.94063353512699473E-004  2.68478733750438501E-004
   4.2149999999999999       9.94944002131911828E-004  2.69721688689099457E-004
   4.2175000000000002       9.95827501846294899E-004  2.70958703723531017E-004
   4.2199999999999998       9.96713832356377815E-004  2.72189889058021585E-004
   4.2225000000000001       9.97602974048602620E-004  2.73415351741774105E-004
   4.2249999999999996       9.98494907967881163E-004  2.74635195794124636E-004
   4.2275000000000000       9.99389615791529580E-004  2.75849522323484535E-004
   4.2300000000000004       1.00028707980449622E-003  2.77058429640376122E-004
   4.2324999999999999       1.00118728287581235E-003  2.78262013364921623E-004
   4.2350000000000003       1.00209020843618668E-003  2.79460366529115419E-004
   4.2374999999999998       1.00299584045667215E-003  2.80653579674174829E-004
   4.2400000000000002       1.00390416342835929E-003  2.81841740943268506E-004
   4.2424999999999997       1.00481516234301950E-003  2.83024936169878644E-004
   4.2450000000000001       1.00572882267465410E-003  2.84203248962046741E-004
   4.2474999999999996       1.00664513036189470E-003  2.85376760782733740E-004
   4.2500000000000000       1.00756407179121020E-003  2.86545551026516870E-004
   4.3262499999999999       1.03680169137811834E-003  3.20266602847229750E-004
   4.4024999999999999       1.06825223817700742E-003  3.51170590596204795E-004
   4.4787499999999998       1.10182111998269479E-003  3.80149113127042167E-004
   4.5549999999999997       1.13748391712256139E-003  4.07756801193222230E-004
   4.6312499999999996       1.17525118035293700E-003  4.34373764072099478E-004
   4.7074999999999996       1.21515236944303947E-003  4.60280248089217658E-004
   4.7837500000000004       1.25722763373096774E-003  4.85695189662020482E-004
   4.8600000000000003       1.30152324692976197E-003  5.10797872489520744E-004
   4.9362500000000002       1.34808890854572986E-003  5.35740894528287858E-004
   5.0125000000000002       1.39697607051805805E-003  5.60658330221844347E-004
   5.0887500000000001       1.44823685925424685E-003  5.85671079105336387E-004
   5.1650000000000000       1.50192335952814473E-003  6.10890487900844401E-004
   5.2412500000000000       1.55808712686337993E-003  6.36420871277899717E-004
   5.3174999999999999       1.61677884848828455E-003  6.62361306517484771E-004
   5.3937499999999998       1.67804810381449771E-003  6.88806935952197504E-004
   5.4699999999999998       1.74194319274144273E-003  7.15849927344496613E-004
   5.5462499999999997       1.80851101178104517E-003  7.43580191713610352E-004
   5.6224999999999996       1.87779696337028192E-003  7.72085925443686031E-004
   5.6987500000000004       1.94984489272193679E-003  8.01454024660274962E-004
   5.7750000000000004       2.02469702980754770E-003  8.31770398070706511E-004
   5.8512500000000003       2.10239396661774996E-003  8.63120216004359029E-004
   5.9275000000000002       2.18297462834237321E-003  8.95588097061848147E-004
   6.0037500000000001       2.26647625037026566E-003  9.29258250846401348E-004
   6.0800000000000001       2.35293437146825773E-003  9.64214591151616612E-004
   6.1562500000000000       2.44238282525506643E-003  1.00054081990534030E-003
   6.2324999999999999       2.53485373657279071E-003  1.03832049041497764E-003
   6.3087499999999999       2.63037752075154013E-003  1.07763705358657137E-003
   6.3849999999999998       2.72898288526171118E-003  1.11857389040741673E-003
   6.4612499999999997       2.83069683336214899E-003  1.16121433327616820E-003
   6.5375000000000005       2.93554466944966237E-003  1.20564167823186664E-003
   6.6137499999999996       3.04355000588804256E-003  1.25193918972389641E-003
   6.6900000000000013       3.15473477114925054E-003  1.30019009924764711E-003
   6.7662500000000003       3.26911921914048356E-003  1.35047759892287711E-003
   6.8425000000000002       3.38672193962171212E-003  1.40288483089691450E-003
   6.9187500000000002       3.50755986964129208E-003  1.45749487330042301E-003
   6.9949999999999992       3.63164830863387444E-003  1.51439072448599594E-003
   7.0712500000000000       3.75900092107432898E-003  1.57365527936150960E-003
   7.1475000000000000       3.88962976649315315E-003  1.63537131483474751E-003
   7.2237500000000008       4.02354530107147147E-003  1.69962146150682831E-003
   7.2999999999999998       4.16075640322645292E-003  1.76648818380031750E-003
   7.3762499999999998       4.30127039216822958E-003  1.83605375588060250E-003
   7.4524999999999997       4.44509302794941687E-003  1.90840022857605347E-003
   7.5287499999999987       4.59222854619879741E-003  1.98360941012989869E-003
   7.6050000000000004       4.74267967250101893E-003  2.06176283763920710E-003
   7.6812499999999995       4.89644764206014459E-003  2.14294175018149005E-003
   7.7575000000000003       5.05353222062056209E-003  2.22722706207875839E-003
   7.8337500000000002       5.21393172560925041E-003  2.31469933597763800E-003
   7.9100000000000010       5.37764304824389725E-003  2.40543875618282922E-003
   7.9862500000000001       5.54466167628421634E-003  2.49952510220872223E-003
   8.0625000000000000       5.71498171745649011E-003  2.59703772265713938E-003
   8.1387499999999999       5.88859592352937791E-003  2.69805550949845079E-003
   8.2149999999999999       6.06549571501790313E-003  2.80265687282547481E-003
   8.2912499999999998       6.24567120649135218E-003  2.91091971614249045E-003
   8.3674999999999997       6.42911123245980091E-003  3.02292141224557928E-003
   8.4437499999999996       6.61580337381322686E-003  3.13873877974516977E-003
   8.5199999999999996       6.80573398478616625E-003  3.25844806027705564E-003
   8.5962499999999995       6.99888822041967121E-003  3.38212489644406245E-003
   8.6724999999999994       7.19525006449106726E-003  3.50984431052674475E-003
   8.7487499999999994       7.39480235788035015E-003  3.64168068399773172E-003
   8.8249999999999993       7.59752682734074394E-003  3.77770773787062175E-003
   8.9012499999999992       7.80340411463961454E-003  3.91799851391021886E-003
   8.9774999999999991       8.01241379801024070E-003  4.06262535265800549E-003
   9.0537500000000009       8.22453444955471326E-003  4.21165989037369706E-003
   9.1300000000000008       8.43974363796297193E-003  4.36517302931398263E-003
   9.2062500000000007       8.65801795199976250E-003  4.52323491884067119E-003
   9.2825000000000006       8.87933305941245553E-003  4.68591495583145761E-003
   9.3587500000000006       9.10366372040681548E-003  4.85328176263154481E-003
   9.4350000000000005       9.33098382168013815E-003  5.02540317641711996E-003
   9.5112500000000004       9.56126640730373990E-003  5.20234623785856276E-003
   9.5875000000000004       9.79448370967346028E-003  5.38417718075448557E-003
   9.6637500000000003       1.00306071804929179E-002  5.57096142263980524E-003
   9.7400000000000002       1.02696075217526672E-002  5.76276355636771206E-003
   9.8162500000000001       1.05114547166688596E-002  5.95964734266220784E-003
   9.8925000000000001       1.07561180605456833E-002  6.16167570363414848E-003
   9.9687500000000000       1.10035661915275050E-002  6.36891071725045887E-003
   10.045000000000000       1.12537671212095663E-002  6.58141361274420210E-003
   10.121200000000000       1.15065215310686149E-002  6.79910016798219996E-003
   10.197500000000000       1.17622964727582009E-002  7.02246370156573829E-003
   10.273800000000000       1.20207282729661146E-002  7.25128082538212433E-003
   10.350000000000000       1.22814388212222399E-002  7.48529870835541993E-003
   10.426200000000000       1.25447305047544071E-002  7.72487050533879165E-003
   10.502500000000000       1.28109187685779835E-002  7.97037764781216053E-003
   10.578799999999999       1.30796242217511797E-002  8.22156477584831680E-003
   10.654999999999999       1.33504538135522134E-002  8.47814586119522914E-003
   10.731199999999999       1.36237218589546540E-002  8.74049981194077903E-003
   10.807499999999999       1.38997551432021617E-002  9.00903500379036590E-003
   10.883699999999999       1.41777932241902698E-002  9.28309934509435192E-003
   10.960000000000001       1.44585286210749866E-002  9.56346322090141990E-003
   11.036300000000001       1.47415604659097386E-002  9.84982112079933921E-003
   11.112500000000001       1.50264756280730407E-002  1.01418352996558801E-002
   11.188800000000001       1.53139839925420379E-002  1.04403207871642621E-002
   11.265000000000001       1.56032938983815261E-002  1.07445428817819193E-002
   11.341200000000001       1.58947425676243224E-002  1.10549356365016987E-002
   11.417500000000000       1.61886783238745814E-002  1.13719647190765414E-002
   11.493800000000000       1.64846815537056830E-002  1.16952723224113177E-002
   11.570000000000000       1.67823217255141446E-002  1.20244669690277306E-002
   11.646200000000000       1.70819469169890478E-002  1.23600120422742848E-002
   11.722500000000000       1.73839155899070986E-002  1.27024035281313123E-002
   11.798800000000000       1.76877970971785654E-002  1.30512477259832962E-002
   11.875000000000000       1.79931507690026214E-002  1.34061163999247539E-002
   11.951200000000000       1.83003350757266585E-002  1.37675033954762771E-002
   12.027500000000000       1.86097181413538634E-002  1.41359360940867280E-002
   12.103800000000000       1.89208594214001075E-002  1.45109841920960120E-002
   12.180000000000000       1.92333092342936267E-002  1.48921820527533975E-002
   12.256200000000000       1.95474359379568044E-002  1.52800550814275668E-002
   12.332500000000000       1.98636168071636941E-002  1.56751631006861493E-002
   12.408799999999999       2.01814024972261814E-002  1.60770385794278027E-002
   12.484999999999999       2.05003353958920741E-002  1.64851779166739869E-002
   12.561199999999999       2.08207932082020361E-002  1.69001391392308090E-002
   12.637499999999999       2.11431618196569783E-002  1.73225155246131829E-002
   12.713699999999999       2.14665587938478834E-002  1.77512345972108583E-002
   12.789999999999999       2.17917956441823560E-002  1.81874557976770233E-002
   12.866299999999999       2.21184117821656978E-002  1.86306547447437597E-002
   12.942500000000003       2.24459396137694014E-002  1.90802699825831784E-002
   13.018800000000001       2.27752021630473027E-002  1.95375142766655678E-002
   13.095000000000001       2.31053000361502933E-002  2.00012212273752814E-002
   13.171199999999999       2.34366278971512715E-002  2.04720171435062125E-002
   13.247500000000000       2.37695871335315174E-002  2.09505651196433100E-002
   13.323800000000002       2.41037081029244621E-002  2.14362828949381037E-002
   13.400000000000000       2.44385153564449370E-002  2.19285502291137573E-002
   13.476200000000000       2.47744111274107205E-002  2.24280290176990943E-002
   13.552499999999998       2.51118036623483101E-002  2.29354186536275401E-002
   13.628800000000000       2.54502184176653261E-002  2.34500978062634202E-002
   13.705000000000000       2.57891757706984123E-002  2.39714065771393647E-002
   13.781200000000000       2.61290849096645940E-002  2.45000433755342105E-002
   13.857500000000000       2.64703603300271949E-002  2.50367447774704106E-002
   13.933799999999998       2.68125233979993015E-002  2.55808500097349789E-002
   14.010000000000002       2.71550911576690299E-002  2.61316592290208038E-002
   14.086200000000000       2.74984790963816311E-002  2.66899082220329598E-002
   14.162500000000000       2.78431073461917027E-002  2.72563716074352078E-002
   14.238799999999999       2.81884939671792657E-002  2.78303488493476317E-002
   14.315000000000000       2.85341533881076533E-002  2.84110998320873075E-002
   14.391200000000000       2.88805067699126512E-002  2.89993985831358027E-002
   14.467499999999999       2.92279792648366329E-002  2.95960585945859965E-002
   14.543799999999999       2.95760863456209361E-002  3.02003392552984140E-002
   14.619999999999997       2.99243405085307043E-002  3.08114598791577807E-002
   14.696200000000001       3.02731679528253639E-002  3.14302335604738775E-002
   14.772500000000001       3.06229982383722336E-002  3.20575134744654766E-002
   14.848799999999999       3.09733449142526596E-002  3.26925186302077717E-002
   14.924999999999999       3.13237191725503558E-002  3.33344274757397530E-002
   15.001200000000003       3.16745516201361599E-002  3.39840929746516029E-002
   15.077500000000001       3.20262756174320706E-002  3.46424087761754082E-002
   15.153800000000000       3.23784034010808769E-002  3.53085532061748614E-002
   15.230000000000000       3.27304454356239158E-002  3.59816635468915499E-002
   15.306200000000000       3.30828361126610584E-002  3.66626334135814330E-002
   15.382500000000002       3.34360119945126058E-002  3.73523977051437167E-002
   15.458800000000000       3.37894845673175556E-002  3.80500937554772017E-002
   15.535000000000000       3.41427640965787094E-002  3.87548173706411467E-002
   15.611199999999998       3.44962881470509894E-002  3.94675035851527467E-002
   15.687500000000000       3.48504958933349707E-002  4.01891293106269795E-002
   15.763800000000002       3.52048986214350546E-002  4.09187906098304743E-002
   15.840000000000000       3.55590068140451687E-002  4.16555414086488274E-002
   15.916200000000000       3.59132606408555516E-002  4.24003589530311739E-002
   15.992499999999998       3.62681013154520573E-002  4.31542629285553078E-002
   16.068800000000000       3.66230403267873428E-002  4.39163077105495236E-002
   16.145000000000000       3.69775889517802228E-002  4.46855051540039419E-002
   16.221200000000000       3.73321893127934526E-002  4.54628753884105813E-002
   16.297499999999999       3.76872840978165202E-002  4.62494816266286260E-002
   16.373799999999999       3.80423854667270717E-002  4.70443362407002366E-002
   16.449999999999999       3.83970058283381113E-002  4.78464085654161722E-002
   16.526199999999999       3.87515887197081993E-002  4.86567623980489264E-002
   16.602499999999999       3.91065777539646650E-002  4.94765052354829357E-002
   16.678799999999999       3.94614861592786359E-002  5.03046070660213701E-002
   16.754999999999999       3.98158278802102986E-002  5.11399943467300139E-002
   16.831199999999999       4.01700472431369832E-002  5.19837752019411542E-002
   16.907499999999999       4.05245882915247421E-002  5.28371022272040719E-002
   16.983799999999999       4.08789656824194714E-002  5.36989026131631589E-002
   17.059999999999999       4.12326951719506132E-002  5.45680594243339381E-002
   17.136199999999999       4.15862214728700066E-002  5.54457260428071197E-002
   17.212499999999999       4.19399884556830999E-002  5.63331008310127487E-002
   17.288799999999998       4.22935125511044313E-002  5.72290677534627867E-002
   17.364999999999998       4.26463116743547588E-002  5.81324660587889119E-002
   17.441199999999998       4.29988303294000090E-002  5.90444950627429938E-002
   17.517499999999998       4.33515117459974536E-002  5.99663997332413393E-002
   17.593800000000002       4.37038744352421515E-002  6.08970203303243196E-002
   17.670000000000002       4.40554387634787409E-002  6.18351517851772198E-002
   17.746200000000002       4.44066485137732114E-002  6.27820401264841260E-002
   17.822500000000002       4.47579457785831150E-002  6.37389777323641715E-002
   17.898800000000001       4.51088514381822389E-002  6.47047606497270500E-002
   17.975000000000001       4.54588885823914643E-002  6.56781389520482844E-002
   18.051200000000001       4.58084997740713443E-002  6.66604061788066554E-002
   18.127500000000001       4.61581254826896673E-002  6.76529029447291569E-002
   18.203800000000001       4.65072892278010491E-002  6.86543805368119153E-002
   18.280000000000001       4.68555170789947684E-002  6.96635435899096156E-002
   18.356200000000001       4.72032498914090465E-002  7.06817339747123075E-002
   18.432500000000001       4.75509260354898197E-002  7.17103413945981844E-002
   18.508800000000001       4.78980719247600398E-002  7.27480717902800056E-002
   18.585000000000001       4.82442168393154916E-002  7.37935837159007513E-002
   18.661200000000001       4.85897994741551001E-002  7.48482682587300746E-002
   18.737500000000001       4.89352556197444957E-002  7.59135650732654377E-002
   18.813800000000001       4.92801148254473284E-002  7.69881341264182922E-002
   18.890000000000001       4.96239098400937384E-002  7.80705872638904619E-002
   18.966200000000001       4.99670766785284270E-002  7.91623655899209994E-002
   19.042500000000000       5.03100481134072589E-002  8.02649596622588835E-002
   19.118800000000000       5.06523570619062322E-002  8.13769828034977133E-002
   19.195000000000000       5.09935399547355311E-002  8.24969994201709134E-002
   19.271200000000000       5.13340296880697711E-002  8.36265015820963353E-002
   19.347500000000000       5.16742555450940277E-002  8.47670316812337427E-002
   19.423700000000000       5.20133095668524545E-002  8.59156420130617743E-002
   19.500000000000000       5.23520654945555317E-002  8.70753897917578151E-002
   19.576300000000000       5.26900617177088471E-002  8.82448170193416842E-002
   19.652500000000000       5.30268406042325932E-002  8.94224155085481254E-002
   19.728800000000000       5.33632699148081299E-002  9.06113201751386488E-002
   19.805000000000000       5.36984516269977674E-002  9.18084592038494046E-002
   19.881200000000000       5.40328110212972348E-002  9.30154294775906165E-002
   19.957500000000000       5.43667690270135534E-002  9.42338800676643107E-002


==> anc/M0_5_0_v2.dat <==
  2.12500000000000015E-002  1.16823545200619639E-009  7.20479473349245257E-009
  4.49999999999999983E-002  2.16824183266186309E-007  3.03670733699095649E-009
  6.87500000000000056E-002  5.07015580166487665E-007  7.12969119418108712E-009
  9.24999999999999989E-002  9.19505852505273994E-007  1.29827687344113209E-008
  0.11625000000000002       1.45496995518437600E-006  2.06271660750096081E-008
  0.14000000000000001       2.11408865175975746E-006  3.00947580832655173E-008
  0.16375000000000001       2.89754859280561502E-006  4.14180849509156960E-008
  0.18750000000000000       3.80604239572777093E-006  5.46303692808925716E-008
  0.21124999999999999       4.84026872605951371E-006  6.97655337050903333E-008
  0.23499999999999999       6.00093238027389037E-006  8.68582190527040804E-008
  0.25874999999999998       7.28874437014742439E-006  1.05943803089531368E-007
  0.28249999999999997       8.70442200871096922E-006  1.27058419849509708E-007
  0.30625000000000002       1.02486889978245930E-005  1.50238979580678384E-007
  0.33000000000000002       1.19222755174142222E-005  1.75523189328728061E-007
  0.35375000000000001       1.37259183164086520E-005  2.02949574182311921E-007
  0.37750000000000000       1.56603608054168944E-005  2.32557499205361702E-007
  0.40125000000000000       1.77263531511865330E-005  2.64387192082774050E-007
  0.42499999999999999       1.99246523728850093E-005  2.98479766507013337E-007
  0.44874999999999998       2.22560224402468535E-005  3.34877246334398927E-007
  0.47249999999999992       2.47212343736310673E-005  3.73622590541183119E-007
  0.49625000000000008       2.73210663460338116E-005  4.14759719010845704E-007
  0.52000000000000002       3.00563037871030526E-005  4.58333539185536349E-007
  0.54374999999999996       3.29277394892027672E-005  5.04389973616031115E-007
  0.56750000000000000       3.59361737155759032E-005  5.52975988446266479E-007
  0.59125000000000005       3.90824143106560846E-005  6.04139622870097351E-007
  0.61499999999999999       4.23672768125798731E-005  6.57930019599778874E-007
  0.63875000000000004       4.57915845679525522E-005  7.14397456387489808E-007
  0.66249999999999998       4.93561688489216742E-005  7.73593378643206332E-007
  0.68625000000000003       5.30618689726141131E-005  8.35570433194327774E-007
  0.70999999999999996       5.69095324229939106E-005  9.00382503234593339E-007
  0.73375000000000001       6.09000149751998078E-005  9.68084744512224779E-007
  0.75749999999999995       6.50341808224219918E-005  1.03873362280959419E-006
  0.78125000000000000       6.93129027053809616E-005  1.11238695276936937E-006
  0.80500000000000016       7.37370620444703260E-005  1.18910393812473457E-006
  0.82875000000000010       7.83075490746301851E-005  1.26894521339426254E-006
  0.85250000000000004       8.30252629830160321E-005  1.35197288710498057E-006
  0.87624999999999997       8.78911120495329306E-005  1.43825058661044919E-006
  0.90000000000000002       9.29060137903036238E-005  1.52784350457405504E-006
  0.92374999999999996       9.80708951041428122E-005  1.62081844719137683E-006
  0.94750000000000001       1.03386692422111404E-004  1.71724388422923358E-006
  0.97124999999999995       1.08854351860225023E-004  1.81719000096317735E-006
  0.99500000000000000       1.14474829375394536E-004  1.92072875209944611E-006
   1.0187500000000000       1.20249090924676229E-004  2.02793391777187169E-006
   1.0425000000000000       1.26178112627914140E-004  2.13888116170932331E-006
   1.0662499999999999       1.32262880933854443E-004  2.25364809167401373E-006
   1.0900000000000001       1.38504392789817803E-004  2.37231432227691519E-006
   1.1137500000000000       1.44903655815015593E-004  2.49496154028189095E-006
   1.1375000000000000       1.51461688477596472E-004  2.62167357251659871E-006
   1.1612499999999999       1.58179520275514475E-004  2.75253645651476014E-006
   1.1850000000000001       1.65058191921308995E-004  2.88763851402107275E-006
   1.2087500000000000       1.72098755530890053E-004  3.02707042749781331E-006
   1.2324999999999999       1.79302274816423387E-004  3.17092531978005302E-006
   1.2562500000000001       1.86669825283411987E-004  3.31929883703446201E-006
   1.2800000000000000       1.94202494432071953E-004  3.47228923518605693E-006
   1.3037500000000000       2.01901381963101925E-004  3.62999746998677263E-006
   1.3274999999999999       2.09767600293533793E-004  3.79252729643460501E-006
   1.3512500000000001       2.17802273566789487E-004  3.95998534493896522E-006
   1.3750000000000000       2.26006539653821227E-004  4.13248125557872182E-006
   1.3987499999999999       2.34381549206391415E-004  4.31012776360862245E-006
   1.4225000000000001       2.42928466175062287E-004  4.49304081591739126E-006
   1.4462500000000000       2.51648468043480750E-004  4.68133968722046493E-006
   1.4700000000000000       2.60542746067782206E-004  4.87514710143991481E-006
   1.4937499999999999       2.69612505521216812E-004  5.07458935855017015E-006
   1.5175000000000001       2.78858965944107028E-004  5.27979646718538146E-006
   1.5412500000000000       2.88283361399237215E-004  5.49090228332300939E-006
   1.5649999999999999       2.97886940732779409E-004  5.70804465537891184E-006
   1.5887500000000001       3.07670967840856572E-004  5.93136557607043093E-006
   1.6125000000000000       3.17636721941842021E-004  6.16101134142754954E-006
   1.6362500000000000       3.27785497854488788E-004  6.39713271735759286E-006
   1.6599999999999999       3.38118606281985652E-004  6.63988511419543734E-006
   1.6837500000000001       3.48637374102019385E-004  6.88942876970076573E-006
   1.7075000000000000       3.59343144662933791E-004  7.14592894099547378E-006
   1.7312500000000000       3.70237278086052218E-004  7.40955610596746799E-006
   1.7549999999999999       3.81321151574237052E-004  7.68048617470463360E-006
   1.7787500000000001       3.92596159726738177E-004  7.95890071156179024E-006
   1.8025000000000000       4.04063714860382448E-004  8.24498716850594027E-006
   1.8262499999999999       4.15725247337133503E-004  8.53893913043235098E-006
   1.8499999999999999       4.27582205898045494E-004  8.84095657319282837E-006
   1.8737499999999998       4.39636058003609054E-004  9.15124613513303828E-006
   1.8974999999999997       4.51888290180474600E-004  9.47002140299388674E-006
   1.9212499999999997       4.64340408374514261E-004  9.79750321309633085E-006
   1.9450000000000001       4.76993938310155748E-004  1.01339199687982245E-005
   1.9687500000000000       4.89850425855890815E-004  1.04795079752880988E-005
   1.9924999999999999       5.02911437395839366E-004  1.08345117928619151E-005
   2.0162499999999999       5.16178560207192108E-004  1.11991846099201351E-005
   2.0400000000000000       5.29653402843327211E-004  1.15737886370188764E-005
   2.0637500000000002       5.43337595522344293E-004  1.19585955234167700E-005
   2.0874999999999999       5.57232790520695732E-004  1.23538867976757466E-005
   2.1112500000000001       5.71340662571536090E-004  1.27599543340015987E-005
   2.1349999999999998       5.85662909267342440E-004  1.31771008461503046E-005
   2.1587499999999999       6.00201251466264229E-004  1.36056404108802312E-005
   2.1825000000000001       6.14957433701577541E-004  1.40458990230976324E-005
   2.2062499999999998       6.29933224593512138E-004  1.44982151850294334E-005
   2.2300000000000000       6.45130417262587707E-004  1.49629405319609801E-005
   2.2537500000000001       6.60550829743471938E-004  1.54404404972992452E-005
   2.2774999999999999       6.76196305398208460E-004  1.59310950199734878E-005
   2.3012500000000000       6.92068713327490610E-004  1.64352992974539414E-005
   2.3250000000000002       7.08169948576885255E-004  1.69534645831514854E-005
   2.3487499999999999       7.24501933335867259E-004  1.74860190607945771E-005
   2.3725000000000001       7.41066616152538031E-004  1.80334087290559023E-005
   2.3962500000000002       7.57865972783860445E-004  1.85960983872641251E-005
   2.4199999999999999       7.74902007620139818E-004  1.91745727034594069E-005
   2.4437500000000001       7.92176752193155540E-004  1.97693372843375883E-005
   2.4674999999999998       8.09692267574461922E-004  2.03809199204617272E-005
   2.4912500000000000       8.27450642634786288E-004  2.10098718157083823E-005
   2.5150000000000001       8.45453993072959827E-004  2.16567689281184032E-005
   2.5387499999999998       8.63704467624761148E-004  2.23222135974361292E-005
   2.5625000000000000       8.82204242996142670E-004  2.30068359991715067E-005
   2.5862500000000002       9.00955525547340289E-004  2.37112958918957500E-005
   2.6099999999999999       9.19960551412143642E-004  2.44362844596021589E-005
   2.6337500000000000       9.39221586554756112E-004  2.51825262999014706E-005
   2.6575000000000002       9.58740926753853698E-004  2.59507815722289575E-005
   2.6812499999999999       9.78520897501903176E-004  2.67418483218889761E-005
   2.7050000000000001       9.98563853806000998E-004  2.75565649976354269E-005
   2.7287499999999998       1.01887217987441298E-003  2.83958131826190014E-005
   2.7524999999999999       1.03944828867057648E-003  2.92605205609649506E-005
   2.7762500000000001       1.06029462131350719E-003  3.01516641450299667E-005
   2.7999999999999998       1.08141364630025510E-003  3.10702737915787903E-005
   2.8237500000000000       1.10280785852222654E-003  3.20174360387919893E-005
   2.8475000000000001       1.12447977804264166E-003  3.29942983002426846E-005
   2.8712499999999999       1.14643194859714902E-003  3.40020734568775138E-005
   2.8950000000000000       1.16866693577331242E-003  3.50420448936938659E-005
   2.9187500000000002       1.19118732481735337E-003  3.61155720344019657E-005
   2.9424999999999999       1.21399571800777351E-003  3.72240964350367830E-005
   2.9662500000000001       1.23709473152509202E-003  3.83691485064740500E-005
   2.9900000000000002       1.26048699173456915E-003  3.95523549463490292E-005
   3.0137499999999999       1.28417513078397483E-003  4.07754469733009433E-005
   3.0375000000000001       1.30816178140073292E-003  4.20402694711491815E-005
   3.0612499999999998       1.33244957075136813E-003  4.33487911680309905E-005
   3.0850000000000000       1.35704111320035861E-003  4.47031159962882604E-005
   3.1087500000000001       1.38193900177419992E-003  4.61054958037231978E-005
   3.1324999999999998       1.40714579809820845E-003  4.75583446166799676E-005
   3.1562500000000000       1.43266402052696592E-003  4.90642546914282765E-005
   3.1800000000000002       1.45849613013176419E-003  5.06260146340081229E-005
   3.2037499999999999       1.48464451413748131E-003  5.22466299219638008E-005
   3.2275000000000000       1.51111146631313143E-003  5.39293462266741529E-005
   3.2512500000000006       1.53789916371023993E-003  5.56776760154736774E-005
   3.2749999999999999       1.56500963900490717E-003  5.74954290125608187E-005
   3.2987500000000005       1.59244474752463132E-003  5.93867472222680458E-005
   3.3224999999999998       1.62020612781856661E-003  6.13561453747940713E-005
   3.3462500000000004       1.64829515434498182E-003  6.34085578526183879E-005
   3.3700000000000001       1.67671288048179806E-003  6.55493934084849664E-005
   3.3937500000000003       1.70545996958748375E-003  6.77845993107488687E-005
   3.4175000000000000       1.73453660660737290E-003  7.01207367872294256E-005
   3.4412500000000001       1.76394241837419825E-003  7.25650716653497281E-005
   3.4649999999999999       1.79367630318474761E-003  7.51256797258749204E-005
   3.4887500000000000       1.82373631905878922E-003  7.78115773798396357E-005
   3.5124999999999997       1.85411946956900130E-003  8.06328771384845223E-005
   3.5362499999999999       1.88482145947945173E-003  8.36009786751499938E-005
   3.5599999999999996       1.91583640117315153E-003  8.67288053795796507E-005
   3.5837500000000002       1.94715639314874621E-003  9.00310973567827841E-005
   3.6074999999999995       1.97877104329397023E-003  9.35247840224223367E-005
   3.6312500000000001       2.01066678370474382E-003  9.72294573898289336E-005
   3.6549999999999994       2.04282599282084752E-003  1.01167986629656273E-004
   3.6787500000000000       2.07522580182251939E-003  1.05367326537446763E-004
   3.7025000000000001       2.10783648821125926E-003  1.09859602585312560E-004
   3.7262499999999998       2.14061916773346716E-003  1.14683592322599348E-004
   3.7500000000000000       2.17352256223143827E-003  1.19886804268764838E-004
   3.7525000000000004       2.17699049692642770E-003  1.20458859883050551E-004
   3.7549999999999999       2.18045893718447382E-003  1.21035837037512472E-004
   3.7574999999999998       2.18392779122261651E-003  1.21617815916287683E-004
   3.7599999999999998       2.18739695770491308E-003  1.22204878430974469E-004
   3.7624999999999997       2.19086633412660580E-003  1.22797108768033111E-004
   3.7650000000000001       2.19433581716456860E-003  1.23394593497598755E-004
   3.7675000000000005       2.19780529184788022E-003  1.23997421056335752E-004
   3.7700000000000000       2.20127464820763646E-003  1.24605682778294424E-004
   3.7725000000000000       2.20474376892172133E-003  1.25219472301978650E-004
   3.7749999999999999       2.20821253295481936E-003  1.25838885880189921E-004
   3.7774999999999999       2.21168081508947394E-003  1.26464022464547137E-004
   3.7799999999999994       2.21514848574770910E-003  1.27094983811985938E-004
   3.7825000000000006       2.21861541080317637E-003  1.27731874596721313E-004
   3.7850000000000001       2.22208145138310699E-003  1.28374802528016021E-004
   3.7875000000000001       2.22554646391007888E-003  1.29023878488653947E-004
   3.7900000000000000       2.22901029887973435E-003  1.29679216607433192E-004
   3.7925000000000000       2.23247280213042815E-003  1.30340934483647584E-004
   3.7949999999999995       2.23593381359628697E-003  1.31009153274213734E-004
   3.7974999999999999       2.23939316729756957E-003  1.31683997861124384E-004
   3.8000000000000003       2.24285069106582025E-003  1.32365597012968261E-004
   3.8025000000000002       2.24630620625292099E-003  1.33054083555564882E-004
   3.8050000000000002       2.24975952742295388E-003  1.33749594552346683E-004
   3.8075000000000001       2.25321046202555742E-003  1.34452271495179385E-004
   3.8099999999999996       2.25665881004946580E-003  1.35162260506364559E-004
   3.8125000000000000       2.26010436365477836E-003  1.35879712552644104E-004
   3.8150000000000004       2.26354690678228334E-003  1.36604783672082490E-004
   3.8174999999999999       2.26698621473819459E-003  1.37337635214786983E-004
   3.8199999999999998       2.27042205394285129E-003  1.38078434110107401E-004
   3.8224999999999998       2.27385418070096684E-003  1.38827353092136778E-004
   3.8249999999999997       2.27728234100380662E-003  1.39584571006545890E-004
   3.8275000000000001       2.28070627875534906E-003  1.40350273656917083E-004
   3.8300000000000005       2.28412570565545781E-003  1.41124652317379243E-004
   3.8325000000000000       2.28754033479784766E-003  1.41907906178045099E-004
   3.8350000000000000       2.29094987839524242E-003  1.42700242633160416E-004
   3.8374999999999999       2.29435401885303173E-003  1.43501875928866285E-004
   3.8399999999999999       2.29775243067770543E-003  1.44313028991012714E-004
   3.8424999999999994       2.30114477210925780E-003  1.45133933411975568E-004
   3.8450000000000006       2.30453068670041523E-003  1.45964830092113319E-004
   3.8475000000000001       2.30790980155174156E-003  1.46805969712119618E-004
   3.8500000000000001       2.31128173262948235E-003  1.47657613699877090E-004
   3.8525000000000000       2.31464605844775625E-003  1.48520033225367005E-004
   3.8550000000000000       2.31800235675617234E-003  1.49393512265461655E-004
   3.8574999999999995       2.32135017807238043E-003  1.50278346701262778E-004
   3.8599999999999999       2.32468905063050717E-003  1.51174845477724439E-004
   3.8625000000000003       2.32801847891693676E-003  1.52083331423716664E-004
   3.8650000000000002       2.33133794208280776E-003  1.53004142139480457E-004
   3.8675000000000002       2.33464689222038623E-003  1.53937630958366758E-004
   3.8700000000000001       2.33794475248897630E-003  1.54884167990604435E-004
   3.8724999999999996       2.34123091507406310E-003  1.55844141257813397E-004
   3.8750000000000000       2.34450473896143227E-003  1.56817957928100977E-004
   3.8775000000000004       2.34776554743851415E-003  1.57806045658355650E-004
   3.8799999999999999       2.35101262570073990E-003  1.58808854083296980E-004
   3.8824999999999998       2.35424521753379483E-003  1.59826856398332686E-004
   3.8849999999999998       2.35746252237648739E-003  1.60860551142062518E-004
   3.8874999999999997       2.36066369172876307E-003  1.61910464130024425E-004
   3.8900000000000001       2.36384782543658635E-003  1.62977150599629523E-004
   3.8925000000000005       2.36701396668805540E-003  1.64061197513787322E-004
   3.8950000000000000       2.37016109835361515E-003  1.65163226236351394E-004
   3.8975000000000000       2.37328813695770460E-003  1.66283895360873666E-004
   3.8999999999999999       2.37639391406115020E-003  1.67423903010606326E-004
   3.9024999999999999       2.37947722144533002E-003  1.68583994038498170E-004
   3.9049999999999994       2.38253672623257948E-003  1.69764958552232959E-004
   3.9075000000000006       2.38557102695679830E-003  1.70967640890772450E-004
   3.9100000000000001       2.38857858105479947E-003  1.72192940107816295E-004
   3.9125000000000001       2.39155776995257597E-003  1.73441820987548379E-004
   3.9150000000000000       2.39450683698523960E-003  1.74715316804449058E-004
   3.9175000000000000       2.39742388658790127E-003  1.76014537414315305E-004
   3.9199999999999995       2.40030686905416679E-003  1.77340677438785033E-004
   3.9224999999999999       2.40315356310273056E-003  1.78695025610194774E-004
   3.9250000000000003       2.40596155585625282E-003  1.80078975484417411E-004
   3.9275000000000002       2.40872821974966568E-003  1.81494037774739101E-004
   3.9300000000000002       2.41145068577512493E-003  1.82941854617079194E-004
   3.9325000000000001       2.41412581233101152E-003  1.84424216149633221E-004
   3.9349999999999996       2.41675014876325698E-003  1.85943079883160245E-004
   3.9375000000000000       2.41931989245551538E-003  1.87500593458522156E-004
   3.9400000000000004       2.42183083123753522E-003  1.89099121015129341E-004
   3.9424999999999999       2.42427830996633622E-003  1.90741277303951444E-004
   3.9449999999999998       2.42665712242021983E-003  1.92429963272513983E-004
   3.9474999999999998       2.42896142354623269E-003  1.94168412301791031E-004
   3.9499999999999997       2.43118467005114551E-003  1.95960250322883936E-004
   3.9525000000000001       2.43331943580365421E-003  1.97809560803368251E-004
   3.9550000000000005       2.43535727779666282E-003  1.99720972912563628E-004
   3.9575000000000000       2.43728850128054801E-003  2.01699766726445417E-004
   3.9600000000000000       2.43910193825209879E-003  2.03752013038392980E-004
   3.9624999999999999       2.44078458306930214E-003  2.05884746768249136E-004
   3.9649999999999999       2.44232115843920740E-003  2.08106196878322594E-004
   3.9674999999999994       2.44369352884697775E-003  2.10426091017296152E-004
   3.9700000000000006       2.44487990487424851E-003  2.12856068054709447E-004
   3.9725000000000001       2.44585373273598170E-003  2.15410248637746784E-004
   3.9750000000000001       2.44658215206979782E-003  2.18106049082172736E-004
   3.9775000000000000       2.44702365499501698E-003  2.20965366198476541E-004
   3.9800000000000000       2.44712458933430115E-003  2.24016381236090227E-004
   3.9824999999999995       2.44681360760963529E-003  2.27296421190072742E-004
   3.9849999999999999       2.44599236983892871E-003  2.30856751363962462E-004
   3.9875000000000003       2.44451869063949103E-003  2.34771164704029894E-004
   3.9900000000000002       2.44217345487481681E-003  2.39152902112911407E-004
   3.9925000000000002       2.43858638947609587E-003  2.44192570798700199E-004
   3.9950000000000001       2.43303264396936081E-003  2.50261779311141764E-004
   3.9974999999999996       2.42363299481008956E-003  2.58319763876801675E-004
   4.0000000000000000       2.39048226756817224E-003  2.78462742064408447E-004
   4.0025000000000004       2.37761562378655455E-003  2.37369855556056688E-004
   4.0049999999999999       2.37683150472019602E-003  2.20280663961266852E-004
   4.0075000000000003       2.37803447923672171E-003  2.07201534039954766E-004
   4.0099999999999998       2.38026610459500087E-003  1.96221824609623589E-004
   4.0125000000000002       2.38315511865116276E-003  1.86598521629864118E-004
   4.0149999999999997       2.38651115050382426E-003  1.77949118751163444E-004
   4.0175000000000001       2.39022112686919971E-003  1.70045542748256483E-004
   4.0199999999999996       2.39421138338635547E-003  1.62738652735697036E-004
   4.0225000000000000       2.39843075897814857E-003  1.55924481841890491E-004
   4.0250000000000004       2.40284200812256390E-003  1.49527063548222504E-004
   4.0274999999999999       2.40741701626002265E-003  1.43488847320474844E-004
   4.0300000000000002       2.41213394321604857E-003  1.37764966019648325E-004
   4.0324999999999998       2.41697542214902019E-003  1.32319615718499073E-004
   4.0350000000000001       2.42192737305215811E-003  1.27123667095236644E-004
   4.0374999999999996       2.42697819264240918E-003  1.22153031653290511E-004
   4.0400000000000000       2.43211818417174170E-003  1.17387509951962920E-004
   4.0425000000000004       2.43733914546971587E-003  1.12809958458033924E-004
   4.0449999999999999       2.44263406554452635E-003  1.08405673400448931E-004
   4.0475000000000003       2.44799689473070231E-003  1.04161926124138202E-004
   4.0499999999999998       2.45342237008250265E-003  1.00067606809295793E-004
   4.0525000000000002       2.45890587898901867E-003  9.61129470561965715E-005
   4.0549999999999997       2.46444335192012040E-003  9.22893009900504531E-005
   4.0579999999999998       2.47115449389483577E-003  8.78630828868070868E-005
   4.0599999999999996       2.47566612938642135E-003  8.50050637298977596E-005
   4.0625000000000000       2.48134531890297286E-003  8.15313807029565074E-005
   4.0650000000000004       2.48706613991670324E-003  7.81623178782606619E-005
   4.0674999999999999       2.49282623514762627E-003  7.48927899454480440E-005
   4.0700000000000003       2.49862346336768943E-003  7.17181640665171064E-005
   4.0724999999999998       2.50445587259237211E-003  6.86342045809950149E-005
   4.0750000000000002       2.51032167740206395E-003  6.56370261550870567E-005
   4.0774999999999997       2.51621923964133335E-003  6.27230538462782551E-005
   4.0800000000000001       2.52214705184432373E-003  5.98889888705388595E-005
   4.0824999999999996       2.52810372325037915E-003  5.71317791122791672E-005
   4.0850000000000000       2.53408796718076774E-003  5.44485935772240460E-005
   4.0875000000000004       2.54009859059479808E-003  5.18368001837539840E-005
   4.0899999999999999       2.54613448472823436E-003  4.92939463561522669E-005
   4.0925000000000002       2.55219461694432877E-003  4.68177420044530950E-005
   4.0949999999999998       2.55827802363810860E-003  4.44060445406510015E-005
   4.0975000000000001       2.56438380364599171E-003  4.20568456333711394E-005
   4.0999999999999996       2.57051111305705779E-003  3.97682594761229231E-005
   4.1025000000000000       2.57665915997459891E-003  3.75385123412128564E-005
   4.1050000000000004       2.58282720015798242E-003  3.53659332657606766E-005
   4.1074999999999999       2.58901453306889561E-003  3.32489457169376406E-005
   4.1100000000000003       2.59522049832943422E-003  3.11860601139127177E-005
   4.1124999999999998       2.60144447254076483E-003  2.91758671008524753E-005
   4.1150000000000002       2.60768586641853999E-003  2.72170314803944432E-005
   4.1174999999999997       2.61394412213980217E-003  2.53082867290558449E-005
   4.1200000000000001       2.62021871127382554E-003  2.34484300312732791E-005
   4.1224999999999996       2.62650913215476149E-003  2.16363177629764923E-005
   4.1250000000000000       2.63281490900480700E-003  1.98708613955474624E-005
   4.1275000000000004       2.63913558801637292E-003  1.81510237357743725E-005
   4.1299999999999999       2.64547073838198275E-003  1.64758155281742519E-005
   4.1325000000000003       2.65181994925259854E-003  1.48442923134802320E-005
   4.1349999999999998       2.65818282876818888E-003  1.32555515634111036E-005
   4.1375000000000002       2.66455900283075814E-003  1.17087300466691833E-005
   4.1399999999999997       2.67094811397740762E-003  1.02030014061287759E-005
   4.1425000000000001       2.67734981996797013E-003  8.73757392552951011E-006
   4.1449999999999996       2.68376379433165040E-003  7.31168847512402133E-006
   4.1475000000000000       2.69018972323497099E-003  5.92461660072539739E-006
   4.1500000000000004       2.69662730616702451E-003  4.57565876835646324E-006
   4.1524999999999999       2.70307625481159847E-003  3.26414273122757987E-006
   4.1550000000000002       2.70953629234930646E-003  1.98942201594760020E-006
   4.1574999999999998       2.71600715319698189E-003  7.50874516357077932E-007
   4.1600000000000001       2.72248858086056008E-003 -4.52098815081812869E-007
   4.1624999999999996       2.72898032969311720E-003 -1.62007518417105104E-006
   4.1650000000000000       2.73548216283082219E-003 -2.75361109152145030E-006
   4.1675000000000004       2.74199385209346943E-003 -3.85324339215246898E-006
   4.1699999999999999       2.74851517753193879E-003 -4.91949028579924535E-006
   4.1725000000000003       2.75504592700553334E-003 -5.95285224316696616E-006
   4.1749999999999998       2.76158589578679153E-003 -6.95381287316481464E-006
   4.1775000000000002       2.76813488619169967E-003 -7.92283973567552954E-006
   4.1799999999999997       2.77469270723325161E-003 -8.86038510401341115E-006
   4.1825000000000001       2.78125917429664906E-003 -9.76688668085093226E-006
   4.1849999999999996       2.78783410883446216E-003 -1.06427682710556727E-005
   4.1875000000000000       2.79441733808031504E-003 -1.14884404145964571E-005
   4.1900000000000004       2.80100869477971576E-003 -1.23043009823848973E-005
   4.1924999999999999       2.80760801693677670E-003 -1.30907357376987702E-005
   4.1950000000000003       2.81421514757576163E-003 -1.38481188656017895E-005
   4.1974999999999998       2.82082993451630111E-003 -1.45768134725681292E-005
   4.2000000000000002       2.82745223016146220E-003 -1.52771720583664147E-005
   4.2024999999999997       2.83408189129766373E-003 -1.59495369620574182E-005
   4.2050000000000001       2.84071877890573971E-003 -1.65942407838487623E-005
   4.2074999999999996       2.84736275798231622E-003 -1.72116067843871556E-005
   4.2100000000000000       2.85401369737089960E-003 -1.78019492629600034E-005
   4.2125000000000004       2.86067146960197576E-003 -1.83655739159610414E-005
   4.2149999999999999       2.86733595074156961E-003 -1.89027781768728879E-005
   4.2175000000000002       2.87400702024773235E-003 -1.94138515389301268E-005
   4.2199999999999998       2.88068456083442892E-003 -1.98990758615340689E-005
   4.2225000000000001       2.88736845834239482E-003 -2.03587256614164990E-005
   4.2249999999999996       2.89405860161649330E-003 -2.07930683894793643E-005
   4.2275000000000000       2.90075488238923998E-003 -2.12023646941653913E-005
   4.2300000000000004       2.90745719517002598E-003 -2.15868686721614849E-005
   4.2324999999999999       2.91416543713980420E-003 -2.19468281071764963E-005
   4.2350000000000003       2.92087950805085695E-003 -2.22824846974833936E-005
   4.2374999999999998       2.92759931013132331E-003 -2.25940742728733105E-005
   4.2400000000000002       2.93432474791249657E-003 -2.28818270009823436E-005
   4.2424999999999997       2.94105572856263485E-003 -2.31459675881095863E-005
   4.2450000000000001       2.94779216094037504E-003 -2.33867154611097866E-005
   4.2474999999999996       2.95453395640284501E-003 -2.36042849545325581E-005
   4.2500000000000000       2.96128102827536172E-003 -2.37988854793385460E-005
   4.3262499999999999       3.16922242753754158E-003 -1.96165836432497134E-005
   4.4024999999999999       3.38028628043837579E-003  1.62392892179977869E-006
   4.4787499999999998       3.59338723083918845E-003  3.73445693693256402E-005
   4.5549999999999997       3.80779094997444863E-003  8.58582447321604169E-005
   4.6312499999999996       4.02295194438028348E-003  1.45965356812305819E-004
   4.7074999999999996       4.23843827203156283E-003  2.16760113702078628E-004
   4.7837500000000004       4.45389220661928775E-003  2.97526360720795245E-004
   4.8600000000000003       4.66900783623169346E-003  3.87676779092828113E-004
   4.9362500000000002       4.88351742868838902E-003  4.86715133176396375E-004
   5.0125000000000002       5.09718268081904655E-003  5.94211667015411091E-004
   5.0887500000000001       5.30978885292712754E-003  7.09786435829740038E-004
   5.1650000000000000       5.52114068723191277E-003  8.33097648768241802E-004
   5.2412500000000000       5.73105948001626300E-003  9.63833299042606202E-004
   5.3174999999999999       5.93938092037475749E-003  1.10170501981886673E-003
   5.3937499999999998       6.14595345631890368E-003  1.24644348896744495E-003
   5.4699999999999998       6.35063703210586843E-003  1.39779493718957004E-003
   5.5462499999999997       6.55330209289118563E-003  1.55551845847652962E-003
   5.6224999999999996       6.75382878570838022E-003  1.71938391462223700E-003
   5.6987500000000004       6.95210630716665973E-003  1.88917028666660248E-003
   5.7750000000000004       7.14803236250041111E-003  2.06466436740636566E-003
   5.8512500000000003       7.34151271029788617E-003  2.24565971752382952E-003
   5.9275000000000002       7.53246077395922087E-003  2.43195582781455515E-003
   6.0037500000000001       7.72079730536511140E-003  2.62335744410217061E-003
   6.0800000000000001       7.90645009190661142E-003  2.81967402248422920E-003
   6.1562500000000000       8.08935369028480726E-003  3.02071928655124481E-003
   6.2324999999999999       8.26944920760717961E-003  3.22631087649120907E-003
   6.3087499999999999       8.44668406944659722E-003  3.43627005437191360E-003
   6.3849999999999998       8.62101183822283276E-003  3.65042147766355112E-003
   6.4612499999999997       8.79239203131634839E-003  3.86859301402486680E-003
   6.5375000000000005       8.96078995359037185E-003  4.09061559549477993E-003
   6.6137499999999996       9.12617654003972101E-003  4.31632310482834257E-003
   6.6900000000000013       9.28852820662845989E-003  4.54555228856568655E-003
   6.7662500000000003       9.44782670788639478E-003  4.77814269243303797E-003
   6.8425000000000002       9.60405900008188228E-003  5.01393661542350998E-003
   6.9187500000000002       9.75721710709655070E-003  5.25277907848881610E-003
   6.9949999999999992       9.90729799950420577E-003  5.49451781134339175E-003
   7.0712500000000000       1.00543034579681865E-002  5.73900324019056308E-003
   7.1475000000000000       1.01982399578712350E-002  5.98608849440572521E-003
   7.2237500000000008       1.03391185466835886E-002  6.23562941583433086E-003
   7.2999999999999998       1.04769547248448301E-002  6.48748457522595797E-003
   7.3762499999999998       1.06117683279749603E-002  6.74151529368217494E-003
   7.4524999999999997       1.07435834101429414E-002  6.99758566812124297E-003
   7.5287499999999987       1.08724281279703565E-002  7.25556259989512068E-003
   7.6050000000000004       1.09983346253899449E-002  7.51531582580600675E-003
   7.6812499999999995       1.11213389189163039E-002  7.77671795086610183E-003
   7.7575000000000003       1.12414807833176554E-002  8.03964448222715088E-003
   7.8337500000000002       1.13588036376054500E-002  8.30397386377854443E-003
   7.9100000000000010       1.14733544312809362E-002  8.56958751097552061E-003
   7.9862500000000001       1.15851835307973737E-002  8.83636984551356038E-003
   8.0625000000000000       1.16943446062116128E-002  9.10420832951137037E-003
   8.1387499999999999       1.18008945180128784E-002  9.37299349890452493E-003
   8.2149999999999999       1.19048932041289478E-002  9.64261899578498609E-003
   8.2912499999999998       1.20064035671230886E-002  9.91298159945040031E-003
   8.3674999999999997       1.21054913616086644E-002  1.01839812559529463E-002
   8.4437499999999996       1.22022250819224382E-002  1.04555211059630775E-002
   8.5199999999999996       1.22966758501104438E-002  1.07275075107890333E-002
   8.5962499999999995       1.23889173042901271E-002  1.09998500764203738E-002
   8.6724999999999994       1.24790254856449300E-002  1.12724616738530004E-002
   8.7487499999999994       1.25670787349614187E-002  1.15452584653803134E-002
   8.8249999999999993       1.26531575717425179E-002  1.18181599125145240E-002
   8.9012499999999992       1.27373445918855036E-002  1.20910887976675794E-002
   8.9774999999999991       1.28197243570984751E-002  1.23639712355484831E-002
   9.0537500000000009       1.29003832868201471E-002  1.26367366837714101E-002
   9.1300000000000008       1.29794095509160844E-002  1.29093179510409595E-002
   9.2062500000000007       1.30568929632206149E-002  1.31816512028609979E-002
   9.2825000000000006       1.31329248760144960E-002  1.34536759647223871E-002
   9.3587500000000006       1.32075980755483203E-002  1.37253351227447761E-002
   9.4350000000000005       1.32810066787328977E-002  1.39965749217774871E-002
   9.5112500000000004       1.33532460311158955E-002  1.42673449610000412E-002
   9.5875000000000004       1.34244126062450751E-002  1.45375981870948107E-002
   9.6637500000000003       1.34946039064865429E-002  1.48072908850847926E-002
   9.7400000000000002       1.35639183653277016E-002  1.50763826669300313E-002
   9.8162500000000001       1.36324552511615012E-002  1.53448364579570236E-002
   9.8925000000000001       1.37003145725309462E-002  1.56126184811586147E-002
   9.9687500000000000       1.37675969885200210E-002  1.58796982436276470E-002
   10.045000000000000       1.38344037021618932E-002  1.61460484995925475E-002
   10.121200000000000       1.39007929300370842E-002  1.64114713432581376E-002
   10.197500000000000       1.39669971063732263E-002  1.66764677146835835E-002
   10.273800000000000       1.40330314312073628E-002  1.69406711624193081E-002
   10.350000000000000       1.40989121892896620E-002  1.72037225351261147E-002
   10.426200000000000       1.41648284796447536E-002  1.74659573317014517E-002
   10.502500000000000       1.42309696292521708E-002  1.77277098585170781E-002
   10.578799999999999       1.42973520512604431E-002  1.79886302615708885E-002
   10.654999999999999       1.43639907860995415E-002  1.82483760763198916E-002
   10.731199999999999       1.44310748243443813E-002  1.85072906620271302E-002
   10.807499999999999       1.44987952376646467E-002  1.87657159661833266E-002
   10.883699999999999       1.45670762107282838E-002  1.90229813002631837E-002
   10.960000000000001       1.46361984344287929E-002  1.92797714905885154E-002
   11.036300000000001       1.47061738710405811E-002  1.95357608155433161E-002
   11.112500000000001       1.47770094820298212E-002  1.97906305352223630E-002
   11.188800000000001       1.48489910750558372E-002  2.00450675531270509E-002
   11.265000000000001       1.49220290299831339E-002  2.02984255455167552E-002
   11.341200000000001       1.49963152180963132E-002  2.05510617133200270E-002
   11.417500000000000       1.50720472987483835E-002  2.08033320660810997E-002
   11.493800000000000       1.51492256675175574E-002  2.10549330713402441E-002
   11.570000000000000       1.52278422726138292E-002  2.13055672026700518E-002
   11.646200000000000       1.53080921783544793E-002  2.15555979532293454E-002
   11.722500000000000       1.53901780857884866E-002  2.18053880804373879E-002
   11.798800000000000       1.54740890165326918E-002  2.20546472120438514E-002
   11.875000000000000       1.55598034445221141E-002  2.23030901510543333E-002
   11.951200000000000       1.56475209159267596E-002  2.25510865200015745E-002
   12.027500000000000       1.57374503651333368E-002  2.27990058004262398E-002
   12.103800000000000       1.58295668557960414E-002  2.30465693840757289E-002
   12.180000000000000       1.59238327861515490E-002  2.32935026246110267E-002
   12.256200000000000       1.60204534906108059E-002  2.35401812871832566E-002
   12.332500000000000       1.61196454192914923E-002  2.37869818213628757E-002
   12.408799999999999       1.62213671242222857E-002  2.40336355041983266E-002
   12.484999999999999       1.63255626405437865E-002  2.42798763560182242E-002
   12.561199999999999       1.64324444474037920E-002  2.45260864375105754E-002
   12.637499999999999       1.65422377660670236E-002  2.47726494306150895E-002
   12.713699999999999       1.66547329829768130E-002  2.50189813186822534E-002
   12.789999999999999       1.67703022753865408E-002  2.52657927181361291E-002
   12.866299999999999       1.68888754731768252E-002  2.55128262182577961E-002
   12.942500000000003       1.70103652269033116E-002  2.57598248321368808E-002
   13.018800000000001       1.71351630056931284E-002  2.60075056962545056E-002
   13.095000000000001       1.72630126882742339E-002  2.62552897978541623E-002
   13.171199999999999       1.73941452049290388E-002  2.65035730837774389E-002
   13.247500000000000       1.75288072191303011E-002  2.67527555013099792E-002
   13.323800000000002       1.76668955304318843E-002  2.70025861701366256E-002
   13.400000000000000       1.78082874642642476E-002  2.72528120918926961E-002
   13.476200000000000       1.79532251745849851E-002  2.75038370936760874E-002
   13.552499999999998       1.81019679149214026E-002  2.77560703900115863E-002
   13.628800000000000       1.82543884753311007E-002  2.80092625983320576E-002
   13.705000000000000       1.84103388469978244E-002  2.82631604035881723E-002
   13.781200000000000       1.85700737619478168E-002  2.85181763585357316E-002
   13.857500000000000       1.87338663129651105E-002  2.87747299211004830E-002
   13.933799999999998       1.89015639587879619E-002  2.90325708897432276E-002
   14.010000000000002       1.90729921817073440E-002  2.92914432723728885E-002
   14.086200000000000       1.92484195550093815E-002  2.95517693938827340E-002
   14.162500000000000       1.94281341411988197E-002  2.98139800910706132E-002
   14.238799999999999       1.96119568936108241E-002  3.00778220118824192E-002
   14.315000000000000       1.97996857352377431E-002  3.03430340518687815E-002
   14.391200000000000       1.99916042426786129E-002  3.06100494375742445E-002
   14.467499999999999       2.01880165097476118E-002  3.08793115842050901E-002
   14.543799999999999       2.03887160137239710E-002  3.11505615530353643E-002
   14.619999999999997       2.05934723079806183E-002  3.14235306370639692E-002
   14.696200000000001       2.08025851291751725E-002  3.16986641974431813E-002
   14.772500000000001       2.10163756719982039E-002  3.19764195690496744E-002
   14.848799999999999       2.12346091982928108E-002  3.22565298194067013E-002
   14.924999999999999       2.14570262843570350E-002  3.25387162176899586E-002
   15.001200000000003       2.16839439156865585E-002  3.28234377014437195E-002
   15.077500000000001       2.19157013249574421E-002  3.31111670051331269E-002
   15.153800000000000       2.21520349347215650E-002  3.34016268585108841E-002
   15.230000000000000       2.23926558225497757E-002  3.36945261103984914E-002
   15.306200000000000       2.26378991492064488E-002  3.39903387857154876E-002
   15.382500000000002       2.28881230022189228E-002  3.42895545653353825E-002
   15.458800000000000       2.31430344807580339E-002  3.45918834603327341E-002
   15.535000000000000       2.34023147847370258E-002  3.48970194381109100E-002
   15.611199999999998       2.36663181362330582E-002  3.52054531776184593E-002
   15.687500000000000       2.39354222924066419E-002  3.55176929482249742E-002
   15.763800000000002       2.42093046875622893E-002  3.58334335916223948E-002
   15.840000000000000       2.44876164918754226E-002  3.61523518509745817E-002
   15.916200000000000       2.47707318412004711E-002  3.64749567986520848E-002
   15.992499999999998       2.50590488053652541E-002  3.68017769406626394E-002
   16.068800000000000       2.53522150146711124E-002  3.71324897321338790E-002
   16.145000000000000       2.56498515202590316E-002  3.74667524093576024E-002
   16.221200000000000       2.59523528926296557E-002  3.78050940072512873E-002
   16.297499999999999       2.62601383168282361E-002  3.81480654273828462E-002
   16.373799999999999       2.65728254203289396E-002  3.84953243300772477E-002
   16.449999999999999       2.68900049990678236E-002  3.88465059613876257E-002
   16.526199999999999       2.72120928949424017E-002  3.92021615002054111E-002
   16.602499999999999       2.75395296395297487E-002  3.95628656788203775E-002
   16.678799999999999       2.78719029647445660E-002  3.99282542021648992E-002
   16.754999999999999       2.82087735988846219E-002  4.02979381440164500E-002
   16.831199999999999       2.85505789809331507E-002  4.06724924210355096E-002
   16.907499999999999       2.88977817280024404E-002  4.10525179488184302E-002
   16.983799999999999       2.92499396116376736E-002  4.14376260058996956E-002
   17.059999999999999       2.96065835797671255E-002  4.18274014295323265E-002
   17.136199999999999       2.99681732259922222E-002  4.22224450565531484E-002
   17.212499999999999       3.03351932401304987E-002  4.26233854985765617E-002
   17.288799999999998       3.07071717329853514E-002  4.30298076250242231E-002
   17.364999999999998       3.10836100763335864E-002  4.34412677995055646E-002
   17.441199999999998       3.14649902756587302E-002  4.38583946942427902E-002
   17.517499999999998       3.18518194364655477E-002  4.42818467679642405E-002
   17.593800000000002       3.22435963419392957E-002  4.47111804245756903E-002
   17.670000000000002       3.26397930424391358E-002  4.51459212885889569E-002
   17.746200000000002       3.30409141657195052E-002  4.55867278526404587E-002
   17.822500000000002       3.34474895058349611E-002  4.60342906170359209E-002
   17.898800000000001       3.38589887327619687E-002  4.64881352591934860E-002
   17.975000000000001       3.42748549744169642E-002  4.69477545899803783E-002
   18.051200000000001       3.46956157196774556E-002  4.74138391408519058E-002
   18.127500000000001       3.51218234613513008E-002  4.78871134657733732E-002
   18.203800000000001       3.55529190860119013E-002  4.83670703954372297E-002
   18.280000000000001       3.59883172572197027E-002  4.88531678975783687E-002
   18.356200000000001       3.64285683513154920E-002  4.93461305955751051E-002
   18.432500000000001       3.68742475358323912E-002  4.98467191718052968E-002
   18.508800000000001       3.73247674969898469E-002  5.03543917603514815E-002
   18.585000000000001       3.77795148038503475E-002  5.08685692747792365E-002
   18.661200000000001       3.82390627453944379E-002  5.13900126052519376E-002
   18.737500000000001       3.87040091878468329E-002  5.19195208380419659E-002
   18.813800000000001       3.91737389018926851E-002  5.24565151497752985E-002
   18.890000000000001       3.96476109947055885E-002  5.30003775576048108E-002
   18.966200000000001       4.01262215569483938E-002  5.35519073805887300E-002
   19.042500000000000       4.06101909838270936E-002  5.41119442808262741E-002
   19.118800000000000       4.10988766641750200E-002  5.46798705423229350E-002
   19.195000000000000       4.15916107305901034E-002  5.52550272151330069E-002
   19.271200000000000       4.20890119338303142E-002  5.58382542636186932E-002
   19.347500000000000       4.25917229635275549E-002  5.64304340883624994E-002
   19.423700000000000       4.30984064118088914E-002  5.70301156392538783E-002
   19.500000000000000       4.36103719026019188E-002  5.76389743459578482E-002
   19.576300000000000       4.41269367595369597E-002  5.82563303965754065E-002
   19.652500000000000       4.46473937101459634E-002  5.88814595936276372E-002
   19.728800000000000       4.51730870589949277E-002  5.95161046112514108E-002
   19.805000000000000       4.57026166797905378E-002  6.01587038044371220E-002
   19.881200000000000       4.62366459717143755E-002  6.08101852081428668E-002
   19.957500000000000       4.67758614995945135E-002  6.14715236883860566E-002


==> anc/M0_5_1_v2.dat <==
  2.12500000000000015E-002  1.50484828054848384E-009  9.36995656323381024E-009
  4.49999999999999983E-002  2.85070047207066213E-007  3.84920388088353831E-009
  6.87500000000000056E-002  6.66658122304367769E-007  9.03708464436515945E-009
  9.24999999999999989E-002  1.20913419343302362E-006  1.64556306678808498E-008
  0.11625000000000002       1.91342877932708566E-006  2.61442556260716223E-008
  0.14000000000000001       2.78048067313066540E-006  3.81431892133095017E-008
  0.16375000000000001       3.81123705930777524E-006  5.24934979255017968E-008
  0.18750000000000000       5.00665363289154390E-006  6.92371064824712511E-008
  0.21124999999999999       6.36769472113329403E-006  8.84168199143149799E-008
  0.23499999999999999       7.89533340761375942E-006  1.10076346336140694E-007
  0.25874999999999998       9.59055165888084640E-006  1.34260320436619288E-007
  0.28249999999999997       1.14543404536802359E-005  1.61014327706894877E-007
  0.30625000000000002       1.34876999148473522E-005  1.90384929437528385E-007
  0.33000000000000002       1.56916394439314490E-005  2.22419688512369630E-007
  0.35375000000000001       1.80671778586247380E-005  2.57167196029511328E-007
  0.37750000000000000       2.06153435330720165E-005  2.94677098780809420E-007
  0.40125000000000000       2.33371745411385515E-005  3.35000127622840591E-007
  0.42499999999999999       2.62337188027167647E-005  3.78188126773662535E-007
  0.44874999999999998       2.93060342331547091E-005  4.24294084071244670E-007
  0.47249999999999992       3.25551888958921151E-005  4.73372162231089822E-007
  0.49625000000000008       3.59822611583930294E-005  5.25477731142268917E-007
  0.52000000000000002       3.95883398514663330E-005  5.80667401242864906E-007
  0.54374999999999996       4.33745244320694754E-005  6.38999058017734344E-007
  0.56750000000000000       4.73419251496929648E-005  7.00531897663477717E-007
  0.59125000000000005       5.14916632164274949E-005  7.65326463967588571E-007
  0.61499999999999999       5.58248709808183854E-005  8.33444686450981234E-007
  0.63875000000000004       6.03426921056159814E-005  9.04949919825407386E-007
  0.66249999999999998       6.50462817495343210E-005  9.79906984819736949E-007
  0.68625000000000003       6.99368067531346905E-005  1.05838221043163375E-006
  0.70999999999999996       7.50154458684651812E-005  1.14044347826461720E-006
  0.73375000000000001       8.02833897997252841E-005  1.22616026547564031E-006
  0.75749999999999995       8.57418416269925223E-005  1.31560369507836655E-006
  0.78125000000000000       9.13920168638594521E-005  1.40884658230733167E-006
  0.80500000000000016       9.72351437014198905E-005  1.50596348548447877E-006
  0.82875000000000010       1.03272463221585340E-004  1.60703075817480071E-006
  0.85250000000000004       1.09505229615464638E-004  1.71212660324886646E-006
  0.87624999999999997       1.15934710406962347E-004  1.82133112893532330E-006
  0.90000000000000002       1.22562186681755961E-004  1.93472640695091111E-006
  0.92374999999999996       1.29388953321816808E-004  2.05239653279985634E-006
  0.94750000000000001       1.36416319245648976E-004  2.17442768833941325E-006
  0.97124999999999995       1.43645607654423413E-004  2.30090820671319558E-006
  0.99500000000000000       1.51078156284194129E-004  2.43192863975943723E-006
   1.0187500000000000       1.58715317664387444E-004  2.56758182800695915E-006
   1.0425000000000000       1.66558459382767422E-004  2.70796297337758780E-006
   1.0662499999999999       1.74608964357081799E-004  2.85316971472012761E-006
   1.0900000000000001       1.82868231113607647E-004  3.00330220630795054E-006
   1.1137500000000000       1.91337674072818397E-004  3.15846319943919922E-006
   1.1375000000000000       2.00018723842408289E-004  3.31875812728652343E-006
   1.1612499999999999       2.08912827517914471E-004  3.48429519315122679E-006
   1.1850000000000001       2.18021448991189949E-004  3.65518546228541257E-006
   1.2087500000000000       2.27346069266990487E-004  3.83154295745498073E-006
   1.2324999999999999       2.36888186787946451E-004  4.01348475842618607E-006
   1.2562500000000001       2.46649317768206106E-004  4.20113110556871821E-006
   1.2800000000000000       2.56630996536044427E-004  4.39460550777964385E-006
   1.3037500000000000       2.66834775885744732E-004  4.59403485494451203E-006
   1.3274999999999999       2.77262227439077137E-004  4.79954953516418566E-006
   1.3512500000000001       2.87914942016703041E-004  5.01128355699008310E-006
   1.3750000000000000       2.98794530019857877E-004  5.22937467692464097E-006
   1.3987499999999999       3.09902621822672321E-004  5.45396453245938439E-006
   1.4225000000000001       3.21240868175511713E-004  5.68519878093955057E-006
   1.4462500000000000       3.32810940619726538E-004  5.92322724456197633E-006
   1.4700000000000000       3.44614531914227593E-004  6.16820406183197852E-006
   1.4937499999999999       3.56653356474311294E-004  6.42028784582506517E-006
   1.5175000000000001       3.68929150823187751E-004  6.67964184962149268E-006
   1.5412500000000000       3.81443674056675737E-004  6.94643413930469084E-006
   1.5649999999999999       3.94198708321552029E-004  7.22083777494007738E-006
   1.5887500000000001       4.07196059308070305E-004  7.50303099997740688E-006
   1.6125000000000000       4.20437556757174177E-004  7.79319743954905428E-006
   1.6362500000000000       4.33925054982969394E-004  8.09152630816773167E-006
   1.6599999999999999       4.47660433411029024E-004  8.39821262736081536E-006
   1.6837500000000001       4.61645597133147239E-004  8.71345745381429789E-006
   1.7075000000000000       4.75882477479171011E-004  9.03746811863900086E-006
   1.7312500000000000       4.90373032606580632E-004  9.37045847841308002E-006
   1.7549999999999999       5.05119248108510787E-004  9.71264917870074302E-006
   1.7787500000000001       5.20123137640943829E-004  1.00642679307959025E-005
   1.8025000000000000       5.35386743569836563E-004  1.04255498024926746E-005
   1.8262499999999999       5.50912137638976686E-004  1.07967375237419816E-005
   1.8499999999999999       5.66701421659411130E-004  1.11780818081155427E-005
   1.8737499999999998       5.82756728221317478E-004  1.15698416910664357E-005
   1.8974999999999997       5.99080221429232470E-004  1.19722848860476779E-005
   1.9212499999999997       6.15674097661612495E-004  1.23856881596302617E-005
   1.9450000000000001       6.32540586355718440E-004  1.28103377268483448E-005
   1.9687500000000000       6.49681950818891980E-004  1.32465296680926127E-005
   1.9924999999999999       6.67100489067330802E-004  1.36945703689752570E-005
   2.0162499999999999       6.84798534693517895E-004  1.41547769847015084E-005
   2.0400000000000000       7.02778457763532740E-004  1.46274779306034054E-005
   2.0637500000000002       7.21042665745515979E-004  1.51130134006249607E-005
   2.0874999999999999       7.39593604470633139E-004  1.56117359156914803E-005
   2.1112500000000001       7.58433759127944080E-004  1.61240109040557990E-005
   2.1349999999999998       7.77565655294652335E-004  1.66502173158862655E-005
   2.1587499999999999       7.96991860003284339E-004  1.71907482745529456E-005
   2.1825000000000001       8.16714982847430355E-004  1.77460117672765885E-005
   2.2062499999999998       8.36737677127738586E-004  1.83164313780346205E-005
   2.2300000000000000       8.57062641039968410E-004  1.89024470658720878E-005
   2.2537500000000001       8.77692618906961933E-004  1.95045159920418305E-005
   2.2774999999999999       8.98630402456516552E-004  2.01231133997070647E-005
   2.3012500000000000       9.19878832147209163E-004  2.07587335502779851E-005
   2.3250000000000002       9.41440798544337302E-004  2.14118907208274810E-005
   2.3487499999999999       9.63319243748243944E-004  2.20831202674489862E-005
   2.3725000000000001       9.85517162877389084E-004  2.27729797598767192E-005
   2.3962500000000002       1.00803760560864400E-003  2.34820501932022860E-005
   2.4199999999999999       1.03088367777740735E-003  2.42109372830879080E-005
   2.4437500000000001       1.05405854304023677E-003  2.49602728515108807E-005
   2.4674999999999998       1.07756542460281379E-003  2.57307163107801640E-005
   2.4912500000000000       1.10140760701617798E-003  2.65229562543523927E-005
   2.5150000000000001       1.12558843861995076E-003  2.73377121778432683E-005
   2.5387499999999998       1.15011133119363165E-003  2.81757362571575058E-005
   2.5625000000000000       1.17497976539433432E-003  2.90378154029077311E-005
   2.5862500000000002       1.20019729059118443E-003  2.99247733283808379E-005
   2.6099999999999999       1.22576752761431921E-003  3.08374728508247284E-005
   2.6337500000000000       1.25169417168938214E-003  3.17768183767637986E-005
   2.6575000000000002       1.27798099218909842E-003  3.27437585027249317E-005
   2.6812499999999999       1.30463183834244982E-003  3.37392889818436800E-005
   2.7050000000000001       1.33165064172077784E-003  3.47644558482667211E-005
   2.7287499999999998       1.35904141584996933E-003  3.58203587275562516E-005
   2.7524999999999999       1.38680826862261418E-003  3.69081547723668787E-005
   2.7762500000000001       1.41495537592030104E-003  3.80290618907328862E-005
   2.7999999999999998       1.44348702726930620E-003  3.91843642382062090E-005
   2.8237500000000000       1.47240760070785912E-003  4.03754162317321988E-005
   2.8475000000000001       1.50172157301560428E-003  4.16036479364345553E-005
   2.8712499999999999       1.53143352305335455E-003  4.28705707607123960E-005
   2.8950000000000000       1.56154813522183899E-003  4.41777837021600870E-005
   2.9187500000000002       1.59207020303875129E-003  4.55269802102524070E-005
   2.9424999999999999       1.62300463283189143E-003  4.69199557412373750E-005
   2.9662500000000001       1.65435644754416346E-003  4.83586160917943888E-005
   2.9900000000000002       1.68613079064366587E-003  4.98449866110526409E-005
   3.0137499999999999       1.71833293012888335E-003  5.13812224059293816E-005
   3.0375000000000001       1.75096826261484663E-003  5.29696196728976918E-005
   3.0612499999999998       1.78404231748091635E-003  5.46126283108397560E-005
   3.0850000000000000       1.81756076105420682E-003  5.63128659952934796E-005
   3.1087500000000001       1.85152940079424044E-003  5.80731339251040095E-005
   3.1324999999999998       1.88595418943372892E-003  5.98964344893645415E-005
   3.1562500000000000       1.92084122901677533E-003  6.17859911470459798E-005
   3.1800000000000002       1.95619677475837367E-003  6.37452708657031245E-005
   3.2037499999999999       1.99202723862695582E-003  6.57780095314629325E-005
   3.2275000000000000       2.02833919252319627E-003  6.78882408231651455E-005
   3.2512500000000006       2.06513937089164087E-003  7.00803291429588122E-005
   3.2749999999999999       2.10243467255436228E-003  7.23590073189623337E-005
   3.2987500000000005       2.14023216149426907E-003  7.47294199494794427E-005
   3.3224999999999998       2.17853906623532946E-003  7.71971734515978109E-005
   3.3462500000000004       2.21736277736158663E-003  7.97683941217046182E-005
   3.3700000000000001       2.25671084257731422E-003  8.24497958274738224E-005
   3.3937500000000003       2.29659095852535961E-003  8.52487593521140599E-005
   3.4175000000000000       2.33701094259585298E-003  8.81734253383479954E-005
   3.4412500000000001       2.37797877743655154E-003  9.12328075939937373E-005
   3.4649999999999999       2.41950250787283149E-003  9.44369227113841077E-005
   3.4887500000000000       2.46159018792308209E-003  9.77969486372578823E-005
   3.5124999999999997       2.50424997542873307E-003  1.01325423489263808E-004
   3.5362499999999999       2.54748992453326419E-003  1.05036476307992317E-004
   3.5599999999999996       2.59131790371534484E-003  1.08946118797603208E-004
   3.5837500000000002       2.63574155307819309E-003  1.13072612195699466E-004
   3.6074999999999995       2.68076807671645745E-003  1.17436924321323086E-004
   3.6312500000000001       2.72640397913214609E-003  1.22063313959760140E-004
   3.6549999999999994       2.77265477121729862E-003  1.26980090909684329E-004
   3.6787500000000000       2.81952450563793767E-003  1.32220614314528749E-004
   3.7025000000000001       2.86701513222956030E-003  1.37824631276014901E-004
   3.7262499999999998       2.91512552843797845E-003  1.43840106320242220E-004
   3.7500000000000000       2.96385014175946579E-003  1.50325787589139016E-004
   3.7525000000000004       2.96901435943454969E-003  1.51038673611996707E-004
   3.7549999999999999       2.97418523796230292E-003  1.51757659461250179E-004
   3.7574999999999998       2.97936275680461870E-003  1.52482843951638969E-004
   3.7599999999999998       2.98454689414229344E-003  1.53214328467794861E-004
   3.7624999999999997       2.98973762681691577E-003  1.53952217058207595E-004
   3.7650000000000001       2.99493493026963464E-003  1.54696616533644407E-004
   3.7675000000000005       3.00013875666469386E-003  1.55447635440135343E-004
   3.7700000000000000       3.00534914413879643E-003  1.56205389831271402E-004
   3.7725000000000000       3.01056599756339407E-003  1.56969992025755671E-004
   3.7749999999999999       3.01578930818399921E-003  1.57741562110794929E-004
   3.7774999999999999       3.02101904340059541E-003  1.58520222360354786E-004
   3.7799999999999994       3.02625516876972589E-003  1.59306098510885575E-004
   3.7825000000000006       3.03149764791574251E-003  1.60099319899432004E-004
   3.7850000000000001       3.03674644243700836E-003  1.60900019608892182E-004
   3.7875000000000001       3.04200151180675183E-003  1.61708334620904923E-004
   3.7900000000000000       3.04726281326814837E-003  1.62524405976842006E-004
   3.7925000000000000       3.05253030172329774E-003  1.63348378947452663E-004
   3.7949999999999995       3.05780392961560498E-003  1.64180403211720865E-004
   3.7974999999999999       3.06308364680516311E-003  1.65020633045570515E-004
   3.8000000000000003       3.06836940043657023E-003  1.65869227521072180E-004
   3.8025000000000002       3.07366113479870485E-003  1.66726350716889899E-004
   3.8050000000000002       3.07895879117580165E-003  1.67592171940743399E-004
   3.8075000000000001       3.08426230768923905E-003  1.68466865964738755E-004
   3.8099999999999996       3.08957161912930354E-003  1.69350613274490296E-004
   3.8125000000000000       3.09488665677619791E-003  1.70243600333030428E-004
   3.8150000000000004       3.10020734820943330E-003  1.71146019860600256E-004
   3.8174999999999999       3.10553361710474160E-003  1.72058071131500482E-004
   3.8199999999999998       3.11086538301749010E-003  1.72979960289295888E-004
   3.8224999999999998       3.11620256115151912E-003  1.73911900681771362E-004
   3.8249999999999997       3.12154506211226486E-003  1.74854113217190184E-004
   3.8275000000000001       3.12689279164280560E-003  1.75806826743512738E-004
   3.8300000000000005       3.13224565034147173E-003  1.76770278452430713E-004
   3.8325000000000000       3.13760351012366389E-003  1.77744712993914016E-004
   3.8350000000000000       3.14296632971983918E-003  1.78730389497323247E-004
   3.8374999999999999       3.14833392341163417E-003  1.79727568981623666E-004
   3.8399999999999999       3.15370619083232178E-003  1.80736527919927526E-004
   3.8424999999999994       3.15908300185612553E-003  1.81757552303856568E-004
   3.8450000000000006       3.16446421903121512E-003  1.82790939541702335E-004
   3.8475000000000001       3.16984969711428489E-003  1.83836999105189606E-004
   3.8500000000000001       3.17523927223159041E-003  1.84896052622199770E-004
   3.8525000000000000       3.18063280262475580E-003  1.85968437025437491E-004
   3.8550000000000000       3.18603010622290706E-003  1.87054501762823648E-004
   3.8574999999999995       3.19143100117812639E-003  1.88154612054255695E-004
   3.8599999999999999       3.19683529490068881E-003  1.89269149230986340E-004
   3.8625000000000003       3.20224278331376552E-003  1.90398511746540857E-004
   3.8650000000000002       3.20765325004370837E-003  1.91543116270688680E-004
   3.8675000000000002       3.21306646553905489E-003  1.92703398874957032E-004
   3.8700000000000001       3.21848218611068149E-003  1.93879816319237675E-004
   3.8724999999999996       3.22390015288437056E-003  1.95072847450219826E-004
   3.8750000000000000       3.22932009065611840E-003  1.96282994723775831E-004
   3.8775000000000004       3.23474170663903913E-003  1.97510785864987774E-004
   3.8799999999999999       3.24016468908935179E-003  1.98756775681355403E-004
   3.8824999999999998       3.24558871428575965E-003  2.00021548569959872E-004
   3.8849999999999998       3.25101341093410844E-003  2.01305718603537879E-004
   3.8874999999999997       3.25643840920765513E-003  2.02609935047009680E-004
   3.8900000000000001       3.26186330482992068E-003  2.03934882904891141E-004
   3.8925000000000005       3.26728765684854193E-003  2.05281285808777200E-004
   3.8950000000000000       3.27271101891921969E-003  2.06649911340668315E-004
   3.8975000000000000       3.27813288596743484E-003  2.08041571412909566E-004
   3.8999999999999999       3.28355272477588982E-003  2.09457128317128323E-004
   3.9024999999999999       3.28896996213975295E-003  2.10897498586460350E-004
   3.9049999999999994       3.29438398101234223E-003  2.12363657892664418E-004
   3.9075000000000006       3.29979412438350566E-003  2.13856647058884887E-004
   3.9100000000000001       3.30519965760136180E-003  2.15377576088649218E-004
   3.9125000000000001       3.31059981201455803E-003  2.16927634269007059E-004
   3.9150000000000000       3.31599374598438336E-003  2.18508095880348463E-004
   3.9175000000000000       3.32138054595466480E-003  2.20120329589681800E-004
   3.9199999999999995       3.32675920944233835E-003  2.21765807942072364E-004
   3.9224999999999999       3.33212867130221408E-003  2.23446121241603998E-004
   3.9250000000000003       3.33748773971856687E-003  2.25162987207156324E-004
   3.9275000000000002       3.34283511936621499E-003  2.26918268525839204E-004
   3.9300000000000002       3.34816938819024320E-003  2.28713989839981455E-004
   3.9325000000000001       3.35348898067400723E-003  2.30552358173270419E-004
   3.9349999999999996       3.35879216822175183E-003  2.32435786794448650E-004
   3.9375000000000000       3.36407703602968188E-003  2.34366923253396056E-004
   3.9400000000000004       3.36934145565288010E-003  2.36348682517582159E-004
   3.9424999999999999       3.37458305225618854E-003  2.38384286391212354E-004
   3.9449999999999998       3.37979914802082407E-003  2.40477309512119908E-004
   3.9474999999999998       3.38498680687595969E-003  2.42631742932189796E-004
   3.9499999999999997       3.39014256970180576E-003  2.44852048776978868E-004
   3.9525000000000001       3.39526262887752126E-003  2.47143263017360728E-004
   3.9550000000000005       3.40034257344660378E-003  2.49511089326322222E-004
   3.9575000000000000       3.40537733620107849E-003  2.51962035847592308E-004
   3.9600000000000000       3.41036104158192561E-003  2.54503582731360452E-004
   3.9624999999999999       3.41528682091867377E-003  2.57144398463552901E-004
   3.9649999999999999       3.42014657034154547E-003  2.59894622354980419E-004
   3.9674999999999994       3.42493062814640216E-003  2.62766239744729058E-004
   3.9700000000000006       3.42962733642700060E-003  2.65773590071224539E-004
   3.9725000000000001       3.43422243210468603E-003  2.68934070294689148E-004
   3.9750000000000001       3.43869818814113463E-003  2.72269134903260009E-004
   3.9775000000000000       3.44303210141827520E-003  2.75805756134898895E-004
   3.9800000000000000       3.44719499639703541E-003  2.79578648516492405E-004
   3.9824999999999995       3.45114793302046070E-003  2.83633790891647840E-004
   3.9849999999999999       3.45483697301312512E-003  2.88034320430066487E-004
   3.9875000000000003       3.45818387295852544E-003  2.92871120941554889E-004
   3.9900000000000002       3.46106757806540367E-003  2.98283653979817989E-004
   3.9925000000000002       3.46328273265130143E-003  3.04506644966912304E-004
   3.9950000000000001       3.46442577659155293E-003  3.11997687117501407E-004
   3.9974999999999996       3.46344634534906512E-003  3.21937907926906621E-004
   4.0000000000000000       3.44915416422690493E-003  3.46757816445321561E-004
   4.0025000000000004       3.43259070447918301E-003  3.23388243066272054E-004
   4.0049999999999999       3.43090163410058289E-003  3.13606125702685097E-004
   4.0075000000000003       3.43165897632852473E-003  3.06125461075739899E-004
   4.0099999999999998       3.43368280569776238E-003  2.99861701682653775E-004
   4.0125000000000002       3.43651612994128313E-003  2.94391564607495869E-004
   4.0149999999999997       3.43992463508618158E-003  2.89496394175260555E-004
   4.0175000000000001       3.44376915393146887E-003  2.85045379845044083E-004
   4.0199999999999996       3.44795903126536964E-003  2.80952705579738356E-004
   4.0225000000000000       3.45243130982527931E-003  2.77158357959487144E-004
   4.0250000000000004       3.45714016089594504E-003  2.73618349402467240E-004
   4.0274999999999999       3.46205098971230597E-003  2.70299253131523441E-004
   4.0300000000000002       3.46713693464346419E-003  2.67174931114200838E-004
   4.0324999999999998       3.47237662869764657E-003  2.64224462344574596E-004
   4.0350000000000001       3.47775275341614953E-003  2.61430776192537269E-004
   4.0374999999999996       3.48325103805705244E-003  2.58779715241854889E-004
   4.0400000000000000       3.48885955847050072E-003  2.56259373948584718E-004
   4.0425000000000004       3.49456822932997556E-003  2.53859619481030597E-004
   4.0449999999999999       3.50036843058876366E-003  2.51571736952313919E-004
   4.0475000000000003       3.50625272563749590E-003  2.49388161505866100E-004
   4.0499999999999998       3.51221464561975909E-003  2.47302272573863841E-004
   4.0525000000000002       3.51824852544463992E-003  2.45308233734046945E-004
   4.0549999999999997       3.52434935719923544E-003  2.43400864956367253E-004
   4.0579999999999998       3.53175252253390371E-003  2.41219951192603180E-004
   4.0599999999999996       3.53673461363430844E-003  2.39828117301107068E-004
   4.0625000000000000       3.54301151857216914E-003  2.38154845045133692E-004
   4.0650000000000004       3.54934023542913864E-003  2.36552335778945672E-004
   4.0674999999999999       3.55571786880136322E-003  2.35017504313732501E-004
   4.0700000000000003       3.56214179021107410E-003  2.33547533224518812E-004
   4.0724999999999998       3.56860959651461671E-003  2.32139839974745651E-004
   4.0750000000000002       3.57511910048302498E-003  2.30792050714580629E-004
   4.0774999999999997       3.58166829231213379E-003  2.29501975911504641E-004
   4.0800000000000001       3.58825532298518357E-003  2.28267590513031311E-004
   4.0824999999999996       3.59487848679094710E-003  2.27087016622137317E-004
   4.0850000000000000       3.60153620621102028E-003  2.25958508477674171E-004
   4.0875000000000004       3.60822701879537008E-003  2.24880439373607133E-004
   4.0899999999999999       3.61494956571556999E-003  2.23851290217935738E-004
   4.0925000000000002       3.62170258174088471E-003  2.22869639485392642E-004
   4.0949999999999998       3.62848488642689149E-003  2.21934154360594124E-004
   4.0975000000000001       3.63529537634210871E-003  2.21043582902567256E-004
   4.0999999999999996       3.64213301801620407E-003  2.20196747079042296E-004
   4.1025000000000000       3.64899684251630786E-003  2.19392536614055521E-004
   4.1050000000000004       3.65588593896757578E-003  2.18629903392393170E-004
   4.1074999999999999       3.66279944654877279E-003  2.17907856317158362E-004
   4.1100000000000003       3.66973656529814667E-003  2.17225457760447530E-004
   4.1124999999999998       3.67669652921083674E-003  2.16581818182251312E-004
   4.1150000000000002       3.68367861803301031E-003  2.15976093424731947E-004
   4.1174999999999997       3.69068215025548409E-003  2.15407481206707110E-004
   4.1200000000000001       3.69770648023740305E-003  2.14875218151395309E-004
   4.1224999999999996       3.70475099607148672E-003  2.14378577111809282E-004
   4.1250000000000000       3.71181511532431199E-003  2.13916864599846419E-004
   4.1275000000000004       3.71889828571394425E-003  2.13489418703935755E-004
   4.1299999999999999       3.72599998125458434E-003  2.13095606924772787E-004
   4.1325000000000003       3.73311970045984206E-003  2.12734824293416740E-004
   4.1349999999999998       3.74025696658124556E-003  2.12406491750976879E-004
   4.1375000000000002       3.74741132327594461E-003  2.12110054398983257E-004
   4.1399999999999997       3.75458233510255141E-003  2.11844980144143758E-004
   4.1425000000000001       3.76176958577668398E-003  2.11610758322373417E-004
   4.1449999999999996       3.76897267699681602E-003  2.11406898452639762E-004
   4.1475000000000000       3.77619122736104137E-003  2.11232929084203560E-004
   4.1500000000000004       3.78342487136620973E-003  2.11088396728773160E-004
   4.1524999999999999       3.79067326250135360E-003  2.10972865093664861E-004
   4.1550000000000002       3.79793605632267961E-003  2.10885913267020369E-004
   4.1574999999999998       3.80521293374302223E-003  2.10827136204255928E-004
   4.1600000000000001       3.81250358424645597E-003  2.10796143036667247E-004
   4.1624999999999996       3.81980770921016731E-003  2.10792556552401859E-004
   4.1650000000000000       3.82712502126477359E-003  2.10816012503283872E-004
   4.1675000000000004       3.83445524369818063E-003  2.10866158957161815E-004
   4.1699999999999999       3.84179810989941596E-003  2.10942655692129431E-004
   4.1725000000000003       3.84915336283919111E-003  2.11045173629322274E-004
   4.1749999999999998       3.85652075458427354E-003  2.11173394301300234E-004
   4.1775000000000002       3.86390004584306803E-003  2.11327009353292993E-004
   4.1799999999999997       3.87129100553990123E-003  2.11505720074828095E-004
   4.1825000000000001       3.87869341041591426E-003  2.11709236959488166E-004
   4.1849999999999996       3.88610704465450338E-003  2.11937279290734380E-004
   4.1875000000000000       3.89353169536195897E-003  2.12189574524788906E-004
   4.1900000000000004       3.90096716889625156E-003  2.12465858831147698E-004
   4.1924999999999999       3.90841326558270634E-003  2.12765875384498545E-004
   4.1950000000000003       3.91586979605907173E-003  2.13089374944698355E-004
   4.1974999999999998       3.92333657684254371E-003  2.13436115320948030E-004
   4.2000000000000002       3.93081343006940805E-003  2.13805861079538907E-004
   4.2024999999999997       3.93830018377366777E-003  2.14198383295877349E-004
   4.2050000000000001       3.94579666955839365E-003  2.14613459178667582E-004
   4.2074999999999996       3.95330272551945843E-003  2.15050871992827577E-004
   4.2100000000000000       3.96081819394373744E-003  2.15510410710416551E-004
   4.2125000000000004       3.96834292163602328E-003  2.15991869815983575E-004
   4.2149999999999999       3.97587675973299064E-003  2.16495049094755205E-004
   4.2175000000000002       3.98341956352697441E-003  2.17019753431413792E-004
   4.2199999999999998       3.99097119229875359E-003  2.17565792618826769E-004
   4.2225000000000001       3.99853150864234314E-003  2.18132981147933709E-004
   4.2249999999999996       4.00610038037964387E-003  2.18721138147249427E-004
   4.2275000000000000       4.01367767732143787E-003  2.19330087049157652E-004
   4.2300000000000004       4.02126327319404526E-003  2.19959655545279504E-004
   4.2324999999999999       4.02885704499464196E-003  2.20609675408612964E-004
   4.2350000000000003       4.03645887286819757E-003  2.21279982350685640E-004
   4.2374999999999998       4.04406863999026093E-003  2.21970415885218994E-004
   4.2400000000000002       4.05168623245533849E-003  2.22680819197957003E-004
   4.2424999999999997       4.05931153917046990E-003  2.23411039022300032E-004
   4.2450000000000001       4.06694445175378224E-003  2.24160925520444025E-004
   4.2474999999999996       4.07458486443767597E-003  2.24930332169707623E-004
   4.2500000000000000       4.08223267397640147E-003  2.25719115653786093E-004
   4.3262499999999999       4.31859497481919697E-003  2.58453157660858937E-004
   4.4024999999999999       4.55973357456158218E-003  3.06216481723001329E-004
   4.4787499999999998       4.80439466323699660E-003  3.67174587150151312E-004
   4.5549999999999997       5.05174918752696045E-003  4.40102227264140716E-004
   4.6312499999999996       5.30119444005415236E-003  5.24114670608207098E-004
   4.7074999999999996       5.55226212994785074E-003  6.18536035750904883E-004
   4.7837500000000004       5.80457049465024633E-003  7.22827214717637980E-004
   4.8600000000000003       6.05779711562484495E-003  8.36543143727490552E-004
   4.9362500000000002       6.31166244465147450E-003  9.59305904196240157E-004
   5.0125000000000002       6.56591925559596879E-003  1.09078697172041383E-003
   5.0887500000000001       6.82034567896733484E-003  1.23069506667962576E-003
   5.1650000000000000       7.07474030709961260E-003  1.37876756022756956E-003
   5.2412500000000000       7.32891876881920212E-003  1.53476425761623551E-003
   5.3174999999999999       7.58271120172636544E-003  1.69846279431157547E-003
   5.3937499999999998       7.83596036472130816E-003  1.86965516826774415E-003
   5.4699999999999998       8.08852019648714435E-003  2.04814508774428007E-003
   5.5462499999999997       8.34025469407354177E-003  2.23374591678321107E-003
   5.6224999999999996       8.59103702576402041E-003  2.42627906647336754E-003
   5.6987500000000004       8.84074881840214016E-003  2.62557272397046827E-003
   5.7750000000000004       9.08927957663427724E-003  2.83146084102478112E-003
   5.8512500000000003       9.33652624449306766E-003  3.04378233785303903E-003
   5.9275000000000002       9.58239261610251657E-003  3.26238039138191521E-003
   6.0037500000000001       9.82678933689606557E-003  3.48710202122460297E-003
   6.0800000000000001       1.00696333063330819E-002  3.71779756750132946E-003
   6.1562500000000000       1.03108475619626497E-002  3.95432039391821824E-003
   6.2324999999999999       1.05503610345912286E-002  4.19652660572046067E-003
   6.3087499999999999       1.07881083526012410E-002  4.44427483029644944E-003
   6.3849999999999998       1.10240296667587084E-002  4.69742604307760679E-003
   6.4612499999999997       1.12580705264133715E-002  4.95584344631647654E-003
   6.5375000000000005       1.14901815970216477E-002  5.21939230388135215E-003
   6.6137499999999996       1.17203187303795090E-002  5.48793995066867556E-003
   6.6900000000000013       1.19484427077887288E-002  5.76135567912082480E-003
   6.7662500000000003       1.21745191518735068E-002  6.03951071320332159E-003
   6.8425000000000002       1.23985184185813700E-002  6.32227818730172943E-003
   6.9187500000000002       1.26204154902643806E-002  6.60953313661710555E-003
   6.9949999999999992       1.28401898734776896E-002  6.90115249909954275E-003
   7.0712500000000000       1.30578254999232247E-002  7.19701512682032786E-003
   7.1475000000000000       1.32733106298625527E-002  7.49700180528621498E-003
   7.2237500000000008       1.34866377574297050E-002  7.80099527940945111E-003
   7.2999999999999998       1.36978035173654054E-002  8.10888028502194935E-003
   7.3762499999999998       1.39068085927702076E-002  8.42054358496834715E-003
   7.4524999999999997       1.41136576235389895E-002  8.73587400893484009E-003
   7.5287499999999987       1.43183591151953594E-002  9.05476249627459526E-003
   7.6050000000000004       1.45209253478931315E-002  9.37710214117854282E-003
   7.6812499999999995       1.47213722853943817E-002  9.70278823961639655E-003
   7.7575000000000003       1.49197194838701849E-002  1.00317183375387281E-002
   7.8337500000000002       1.51159900004020908E-002  1.03637922798885743E-002
   7.9100000000000010       1.53102103010885112E-002  1.06989122600216653E-002
   7.9862500000000001       1.55024101686829108E-002  1.10369828691779873E-002
   8.0625000000000000       1.56926226097092759E-002  1.13779111456847552E-002
   8.1387499999999999       1.58808837610170672E-002  1.17216066236022244E-002
   8.2149999999999999       1.60672327957534535E-002  1.20679813805498835E-002
   8.2912499999999998       1.62517118384605114E-002  1.24169500918947327E-002
   8.3674999999999997       1.64343658322456641E-002  1.27684300476256316E-002
   8.4437499999999996       1.66152424966956279E-002  1.31223412369452386E-002
   8.5199999999999996       1.67943921993400913E-002  1.34786063663746535E-002
   8.5962499999999995       1.69718678645367320E-002  1.38371509044457608E-002
   8.6724999999999994       1.71477248773608884E-002  1.41979031210815714E-002
   8.7487499999999994       1.73220209862022835E-002  1.45607941242071170E-002
   8.8249999999999993       1.74948162050995865E-002  1.49257578942479565E-002
   8.9012499999999992       1.76661727158662907E-002  1.52927313164415209E-002
   8.9774999999999991       1.78361547700553180E-002  1.56616542108871971E-002
   9.0537500000000009       1.80048285908122573E-002  1.60324693602573246E-002
   9.1300000000000008       1.81722621999661979E-002  1.64051224676397822E-002
   9.2062500000000007       1.83385256173350386E-002  1.67795624469369263E-002
   9.2825000000000006       1.85036903185179652E-002  1.71557410448534148E-002
   9.3587500000000006       1.86678294318692699E-002  1.75336131218175109E-002
   9.4350000000000005       1.88310175677633487E-002  1.79131366015750255E-002
   9.5112500000000004       1.89933307217449686E-002  1.82942724834608932E-002
   9.5875000000000004       1.91548461783322618E-002  1.86769848520853786E-002
   9.6637500000000003       1.93156424155559482E-002  1.90612408845072627E-002
   9.7400000000000002       1.94757990102787867E-002  1.94470108549676217E-002
   9.8162500000000001       1.96353965443052808E-002  1.98342681372349373E-002
   9.8925000000000001       1.97945165097813992E-002  2.02229892030470620E-002
   9.9687500000000000       1.99532412228281067E-002  2.06131536257329988E-002
   10.045000000000000       2.01116537231707040E-002  2.10047440662725800E-002
   10.121200000000000       2.02697340188009965E-002  2.13974881054748260E-002
   10.197500000000000       2.04278773484193391E-002  2.17921490640516566E-002
   10.273800000000000       2.05859609789940251E-002  2.21882043201271570E-002
   10.350000000000000       2.07438628633497962E-002  2.25851269900476867E-002
   10.426200000000000       2.09018753890439883E-002  2.29834332036225053E-002
   10.502500000000000       2.10602917297322799E-002  2.33836493664825971E-002
   10.578799999999999       2.12189904542532323E-002  2.37852576370896213E-002
   10.654999999999999       2.13778487021994944E-002  2.41877358486756663E-002
   10.731199999999999       2.15371597795556355E-002  2.45916192833196476E-002
   10.807499999999999       2.16972192621312648E-002  2.49974535189631114E-002
   10.883699999999999       2.18576929141052444E-002  2.54041904148409013E-002
   10.960000000000001       2.20190871335327852E-002  2.58129160522823850E-002
   11.036300000000001       2.21812767219030302E-002  2.62231189817122741E-002
   11.112500000000001       2.23441319103862106E-002  2.66342828004705844E-002
   11.188800000000001       2.25081641418662069E-002  2.70475135868853550E-002
   11.265000000000001       2.26730267671904767E-002  2.74617577425791126E-002
   11.341200000000001       2.28390167460758818E-002  2.78775880628025323E-002
   11.417500000000000       2.30064365641455271E-002  2.82955886409028655E-002
   11.493800000000000       2.31751501738133268E-002  2.87152517423684452E-002
   11.570000000000000       2.33450147683824348E-002  2.91360644489806267E-002
   11.646200000000000       2.35163302370533685E-002  2.95586181678967642E-002
   11.722500000000000       2.36894032001922598E-002  2.99835159136787356E-002
   11.798800000000000       2.38640879348416372E-002  3.04102518663970194E-002
   11.875000000000000       2.40402292792974183E-002  3.08383129437480308E-002
   11.951200000000000       2.42181309084905233E-002  3.12683092949639155E-002
   12.027500000000000       2.43981046586046781E-002  3.17008635231014468E-002
   12.103800000000000       2.45799921242977511E-002  3.21354694341876024E-002
   12.180000000000000       2.47636237006947611E-002  3.25716122754504053E-002
   12.256200000000000       2.49493077238698811E-002  3.30099212242167053E-002
   12.332500000000000       2.51373620173568312E-002  3.34510388729156588E-002
   12.408799999999999       2.53276133091139832E-002  3.38944568702772980E-002
   12.484999999999999       2.55198753291386478E-002  3.43396565748620777E-002
   12.561199999999999       2.57144621083075543E-002  3.47872867361254529E-002
   12.637499999999999       2.59116983649613913E-002  3.52380105619314321E-002
   12.713699999999999       2.61111304516163170E-002  3.56907194098399563E-002
   12.789999999999999       2.63133438297414313E-002  3.61466761971937847E-002
   12.866299999999999       2.65181390640381737E-002  3.66053651043935502E-002
   12.942500000000003       2.67253017106287571E-002  3.70662576905483113E-002
   13.018800000000001       2.69354331231947998E-002  3.75306435069252819E-002
   13.095000000000001       2.71480385033224698E-002  3.79973866230140372E-002
   13.171199999999999       2.73634458849739068E-002  3.84671765663017265E-002
   13.247500000000000       2.75819964618632292E-002  3.89407203786325054E-002
   13.323800000000002       2.78034608934715870E-002  3.94174896644667802E-002
   13.400000000000000       2.80275930092913697E-002  3.98969405648196690E-002
   13.476200000000000       2.82547292775320313E-002  4.03797843565132514E-002
   13.552499999999998       2.84852203542897871E-002  4.08667514622512718E-002
   13.628800000000000       2.87188152772808701E-002  4.13573019815733217E-002
   13.705000000000000       2.89552452178947969E-002  4.18508784685919857E-002
   13.781200000000000       2.91948560442510802E-002  4.23482150520971545E-002
   13.857500000000000       2.94380087184353996E-002  4.28500667622098499E-002
   13.933799999999998       2.96844295832841450E-002  4.33558796347769462E-002
   14.010000000000002       2.99338262368902090E-002  4.38650800245940983E-002
   14.086200000000000       3.01865548029045874E-002  4.43784261986202092E-002
   14.162500000000000       3.04429872756898055E-002  4.48966991921841280E-002
   14.238799999999999       3.07028263786599948E-002  4.54193283662340311E-002
   14.315000000000000       3.09657553287089465E-002  4.59457211214680389E-002
   14.391200000000000       3.12321413277619683E-002  4.64766613318269434E-002
   14.467499999999999       3.15023680282019575E-002  4.70129574516429255E-002
   14.543799999999999       3.17761139857835676E-002  4.75540196613211327E-002
   14.619999999999997       3.20530372973771085E-002  4.80992332932049516E-002
   14.696200000000001       3.23335170264232516E-002  4.86494093578775030E-002
   14.772500000000001       3.26179491998848520E-002  4.92053854198829105E-002
   14.848799999999999       3.29059873277732784E-002  4.97665491282906075E-002
   14.924999999999999       3.31972649332753500E-002  5.03322622961656432E-002
   15.001200000000003       3.34921732444245362E-002  5.09033642155293925E-002
   15.077500000000001       3.37911211681357418E-002  5.14807233033270778E-002
   15.153800000000000       3.40937373013856723E-002  5.20637027083937151E-002
   15.230000000000000       3.43996294955318180E-002  5.26516366644126099E-002
   15.306200000000000       3.47092021072784238E-002  5.32453952143475615E-002
   15.382500000000002       3.50228773205463265E-002  5.38458794694404996E-002
   15.458800000000000       3.53402584924325594E-002  5.44524251256829281E-002
   15.535000000000000       3.56609281074201090E-002  5.50643365681612248E-002
   15.611199999999998       3.59853039334066330E-002  5.56825161664846052E-002
   15.687500000000000       3.63138218130606219E-002  5.63078996661642017E-002
   15.763800000000002       3.66460599171149204E-002  5.69397926144018102E-002
   15.840000000000000       3.69815755199902133E-002  5.75774668012417404E-002
   15.916200000000000       3.73208002610552619E-002  5.82218590309716219E-002
   15.992499999999998       3.76641838829807410E-002  5.88739417126812603E-002
   16.068800000000000       3.80112795396886569E-002  5.95329876327035240E-002
   16.145000000000000       3.83616195837339774E-002  6.01982333818820367E-002
   16.221200000000000       3.87156497274999539E-002  6.08706522709749898E-002
   16.297499999999999       3.90738339403482043E-002  6.15512558602617568E-002
   16.373799999999999       3.94357002133383927E-002  6.22392809223345223E-002
   16.449999999999999       3.98007565498582419E-002  6.29339265114177149E-002
   16.526199999999999       4.01694628658602476E-002  6.36362045927562348E-002
   16.602499999999999       4.05422969896853808E-002  6.43471674241208186E-002
   16.678799999999999       4.09187629656857371E-002  6.50660144050805994E-002
   16.754999999999999       4.12983445859961204E-002  6.57919038146737301E-002
   16.831199999999999       4.16815160331286058E-002  6.65258885194596333E-002
   16.907499999999999       4.20687691505914896E-002  6.72690640825650832E-002
   16.983799999999999       4.24595841628675821E-002  6.80205893607974121E-002
   17.059999999999999       4.28534214659134216E-002  6.87795796297522022E-002
   17.136199999999999       4.32507694372025187E-002  6.95471310114546271E-002
   17.212499999999999       4.36521337290747477E-002  7.03243847119612991E-002
   17.288799999999998       4.40569713392964524E-002  7.11104565373232439E-002
   17.364999999999998       4.44647199483575242E-002  7.19044162258497543E-002
   17.441199999999998       4.48758819151733671E-002  7.27074054998769898E-002
   17.517499999999998       4.52909764446006377E-002  7.35206136507129127E-002
   17.593800000000002       4.57094379849403432E-002  7.43431108962235576E-002
   17.670000000000002       4.61306822903776587E-002  7.51739189269790692E-002
   17.746200000000002       4.65552254293746109E-002  7.60142275139484153E-002
   17.822500000000002       4.69835997684055623E-002  7.68652764746792921E-002
   17.898800000000001       4.74152179893836054E-002  7.77260879924581982E-002
   17.975000000000001       4.78494747723783587E-002  7.85956332504691713E-002
   18.051200000000001       4.82868994887820577E-002  7.94751525712617535E-002
   18.127500000000001       4.87280371640378268E-002  8.03659388194642443E-002
   18.203800000000001       4.91722801086497685E-002  8.12669646437982618E-002
   18.280000000000001       4.96190016988931129E-002  8.21771463916916162E-002
   18.356200000000001       5.00687446589335450E-002  8.30977783944397974E-002
   18.432500000000001       5.05220660796566121E-002  8.40302091138920293E-002
   18.508800000000001       5.09783376644405081E-002  8.49733573406139253E-002
   18.585000000000001       5.14369147406716354E-002  8.59260858951995665E-002
   18.661200000000001       5.18983516456763688E-002  8.68897438236012204E-002
   18.737500000000001       5.23632168831588973E-002  8.78657378587906074E-002
   18.813800000000001       5.28308630660215342E-002  8.88529314571964435E-002
   18.890000000000001       5.33006273629589231E-002  8.98501296382354375E-002
   18.966200000000001       5.37730755951868339E-002  9.08587397892165333E-002
   19.042500000000000       5.42487868028393230E-002  9.18802294677478482E-002
   19.118800000000000       5.47270955323590977E-002  9.29134044499669021E-002
   19.195000000000000       5.52073218569330698E-002  9.39570095332292049E-002
   19.271200000000000       5.56900422437757794E-002  9.50125130779366084E-002
   19.347500000000000       5.61758454278073610E-002  9.60814462361215677E-002
   19.423700000000000       5.66634075091334011E-002  9.71611296682563935E-002
   19.500000000000000       5.71539568112218593E-002  9.82545203835154812E-002
   19.576300000000000       5.76468027765451654E-002  9.93603330962211789E-002
   19.652500000000000       5.81412419832457242E-002  0.10047721775057754     
   19.728800000000000       5.86385173109658792E-002  0.10160822824853447     
   19.805000000000000       5.91372726368611240E-002  0.10275052762891215     
   19.881200000000000       5.96381019371287832E-002  0.10390571274093832     
   19.957500000000000       6.01416102261930208E-002  0.10507545015684623     


==> anc/M0_5_2_v2.dat <==
  2.12500000000000015E-002  9.34765523027752531E-010  5.69214437455072336E-009
  4.49999999999999983E-002  1.68324305022383309E-007  2.48962012442009590E-009
  6.87500000000000056E-002  3.93579538646049737E-007  5.84537983061600740E-009
  9.24999999999999989E-002  7.13736135860838571E-007  1.06444024433828075E-008
  0.11625000000000002       1.12929934148792610E-006  1.69124123044382180E-008
  0.14000000000000001       1.64077861295535973E-006  2.46756701776918417E-008
  0.16375000000000001       2.24868767365403207E-006  3.39609869950917366E-008
  0.18750000000000000       2.95354456716170765E-006  4.47957380282873754E-008
  0.21124999999999999       3.75587171235041053E-006  5.72078775017251389E-008
  0.23499999999999999       4.65619595939263264E-006  7.12259536634597254E-008
  0.25874999999999998       5.65504864668198744E-006  8.68791243306605196E-008
  0.28249999999999997       6.75296565868420200E-006  1.04197172927530120E-007
  0.30625000000000002       7.95048748473436599E-006  1.23210525034110653E-007
  0.33000000000000002       9.24815927879667484E-006  1.43950265465274507E-007
  0.35375000000000001       1.06465309202029440E-005  1.66448155900026309E-007
  0.37750000000000000       1.21461570753863132E-005  1.90736653082156486E-007
  0.40125000000000000       1.37475972606267444E-005  2.16848927614184555E-007
  0.42499999999999999       1.54514159058249656E-005  2.44818883367566046E-007
  0.44874999999999998       1.72581824193216524E-005  2.74681177533110258E-007
  0.47249999999999992       1.91684712537785979E-005  3.06471241336688257E-007
  0.49625000000000008       2.11828619731389008E-005  3.40225301446437792E-007
  0.52000000000000002       2.33019393206828195E-005  3.75980402098858630E-007
  0.54374999999999996       2.55262932881965507E-005  4.13774427972494194E-007
  0.56750000000000000       2.78565191862704245E-005  4.53646127839178115E-007
  0.59125000000000005       3.02932177157435178E-005  4.95635139024285234E-007
  0.61499999999999999       3.28369950403114335E-005  5.39782012708849765E-007
  0.63875000000000004       3.54884628603136516E-005  5.86128240108015908E-007
  0.66249999999999998       3.82482384877167817E-005  6.34716279561911079E-007
  0.68625000000000003       4.11169449223102964E-005  6.85589584576756658E-007
  0.70999999999999996       4.40952109291297640E-005  7.38792632855882409E-007
  0.73375000000000001       4.71836711171241390E-005  7.94370956362234552E-007
  0.75749999999999995       5.03829660190812016E-005  8.52371172455975959E-007
  0.78125000000000000       5.36937421728264939E-005  9.12841016152998707E-007
  0.80500000000000016       5.71166522037095029E-005  9.75829373552383404E-007
  0.82875000000000010       6.06523549083905195E-005  1.04138631648322998E-006
  0.85250000000000004       6.43015153347118948E-005  1.10956313833371959E-006
  0.87624999999999997       6.80648048885767863E-005  1.18041239165092291E-006
  0.90000000000000002       7.19429013916994103E-005  1.25398792625835205E-006
  0.92374999999999996       7.59364891902931856E-005  1.33034492967478332E-006
  0.94750000000000001       8.00462592407414622E-005  1.40953996862718316E-006
  0.97124999999999995       8.42729092014227904E-005  1.49163103222708864E-006
  0.99500000000000000       8.86171435259042103E-005  1.57667757679979736E-006
   1.0187500000000000       9.30796735575067067E-005  1.66474057244195185E-006
   1.0425000000000000       9.76612176252455820E-005  1.75588255138713970E-006
   1.0662499999999999       1.02362501141145881E-004  1.85016765826328037E-006
   1.0900000000000001       1.07184256698930310E-004  1.94766170233030197E-006
   1.1137500000000000       1.12127224174076280E-004  2.04843221179132677E-006
   1.1375000000000000       1.17192150825234055E-004  2.15254849027581475E-006
   1.1612499999999999       1.22379791396995722E-004  2.26008167559842951E-006
   1.1850000000000001       1.27690908224001206E-004  2.37110480090349838E-006
   1.2087500000000000       1.33126271336364414E-004  2.48569285831074580E-006
   1.2324999999999999       1.38686658566397223E-004  2.60392286518498099E-006
   1.2562500000000001       1.44372855656604984E-004  2.72587393315913824E-006
   1.2800000000000000       1.50185656368922782E-004  2.85162734004773032E-006
   1.3037500000000000       1.56125862595156314E-004  2.98126660479571347E-006
   1.3274999999999999       1.62194284468583129E-004  3.11487756561636159E-006
   1.3512500000000001       1.68391740476665845E-004  3.25254846148078831E-006
   1.3750000000000000       1.74719057574820744E-004  3.39437001713144727E-006
   1.3987499999999999       1.81177071301175417E-004  3.54043553180268172E-006
   1.4225000000000001       1.87766625892245114E-004  3.69084097184191090E-006
   1.4462500000000000       1.94488574399439781E-004  3.84568506743767338E-006
   1.4700000000000000       2.01343778806312097E-004  4.00506941367302601E-006
   1.4937499999999999       2.08333110146438302E-004  4.16909857613656495E-006
   1.5175000000000001       2.15457448621814564E-004  4.33788020133832960E-006
   1.5412500000000000       2.22717683721634799E-004  4.51152513219292449E-006
   1.5649999999999999       2.30114714341303516E-004  4.69014752884999400E-006
   1.5887500000000001       2.37649448901517291E-004  4.87386499516939749E-006
   1.6125000000000000       2.45322805467231182E-004  5.06279871115870954E-006
   1.6362500000000000       2.53135711893723368E-004  5.25707357228064603E-006
   1.6599999999999999       2.61089105836313936E-004  5.45681833260551760E-006
   1.6837500000000001       2.69183935028353505E-004  5.66216576058357782E-006
   1.7075000000000000       2.77421157291555566E-004  5.87325279676092488E-006
   1.7312500000000000       2.85801740677007381E-004  6.09022072212228460E-006
   1.7549999999999999       2.94326663578280405E-004  6.31321533426223791E-006
   1.7787500000000001       3.02996914842432912E-004  6.54238713242845949E-006
   1.8025000000000000       3.11813493878486316E-004  6.77789151197601421E-006
   1.8262499999999999       3.20777410979331142E-004  7.01988897354711217E-006
   1.8499999999999999       3.29889686567150123E-004  7.26854531941197874E-006
   1.8737499999999998       3.39151352562795194E-004  7.52403190752200449E-006
   1.8974999999999997       3.48563451640136344E-004  7.78652587156064205E-006
   1.9212499999999997       3.58127037521488759E-004  8.05621037652621117E-006
   1.9450000000000001       3.67843175059324968E-004  8.33327488338460543E-006
   1.9687500000000000       3.77712940311001146E-004  8.61791542819333586E-006
   1.9924999999999999       3.87737420605573731E-004  8.91033491665465236E-006
   2.0162499999999999       3.97917714601671801E-004  9.21074343513109516E-006
   2.0400000000000000       4.08254932335293589E-004  9.51935857923776263E-006
   2.0637500000000002       4.18750195256269338E-004  9.83640580121592367E-006
   2.0874999999999999       4.29404636252002836E-004  1.01621187773895948E-005
   2.1112500000000001       4.40219399656951896E-004  1.04967397971135609E-005
   2.1349999999999998       4.51195641246147916E-004  1.08405201747391281E-005
   2.1587499999999999       4.62334528168906948E-004  1.11937206852349488E-005
   2.1825000000000001       4.73637239069497602E-004  1.15566120312752228E-005
   2.2062499999999998       4.85104963777471929E-004  1.19294753288961627E-005
   2.2300000000000000       4.96738903375754668E-004  1.23126026333893829E-005
   2.2537500000000001       5.08540270042461408E-004  1.27062974932609013E-005
   2.2774999999999999       5.20510287412082918E-004  1.31108755533638513E-005
   2.3012500000000000       5.32650188365219003E-004  1.35266651323376254E-005
   2.3250000000000002       5.44961217819058311E-004  1.39540079676459782E-005
   2.3487499999999999       5.57444630470997821E-004  1.43932598795697624E-005
   2.3725000000000001       5.70101690979768678E-004  1.48447915453494145E-005
   2.3962500000000002       5.82933673600069058E-004  1.53089893128914790E-005
   2.4199999999999999       5.95941870425517584E-004  1.57862563002820139E-005
   2.4437500000000001       6.09127556513747300E-004  1.62770124179019052E-005
   2.4674999999999998       6.22492040481402616E-004  1.67816967145869840E-005
   2.4912500000000000       6.36036630028893944E-004  1.73007675563536067E-005
   2.5150000000000001       6.49762639594231978E-004  1.78347039940043533E-005
   2.5387499999999998       6.63671389515147359E-004  1.83840069956959457E-005
   2.5625000000000000       6.77764205077414331E-004  1.89492007725731182E-005
   2.5862500000000002       6.92042415435903586E-004  1.95308342060796965E-005
   2.6099999999999999       7.06507352393185043E-004  2.01294823865109036E-005
   2.6337500000000000       7.21160349018541594E-004  2.07457482734441921E-005
   2.6575000000000002       7.36002738088010230E-004  2.13802644899027664E-005
   2.6812499999999999       7.51035850323528544E-004  2.20336952634833864E-005
   2.7050000000000001       7.66261012406301749E-004  2.27067385292472406E-005
   2.7287499999999998       7.81679544736128568E-004  2.34001282109555339E-005
   2.7524999999999999       7.97292758904527446E-004  2.41146366992663687E-005
   2.7762500000000001       8.13101954844995707E-004  2.48510775478392537E-005
   2.7999999999999998       8.29108417618493556E-004  2.56103084109626284E-005
   2.8237500000000000       8.45313413786214374E-004  2.63932342493892032E-005
   2.8475000000000001       8.61718187314605157E-004  2.72008108346044052E-005
   2.8712499999999999       8.78323954949397851E-004  2.80340485858387142E-005
   2.8950000000000000       8.95131900985737046E-004  2.88940167788814000E-005
   2.9187500000000002       9.12143171350204558E-004  2.97818481712569038E-005
   2.9424999999999999       9.29358866897195333E-004  3.06987440947556768E-005
   2.9662500000000001       9.46780035806390119E-004  3.16459800738273580E-005
   2.9900000000000002       9.64407664949417927E-004  3.26249120371668294E-005
   3.0137499999999999       9.82242670071676021E-004  3.36369832002151871E-005
   3.0375000000000001       1.00028588460883178E-003  3.46837317085842934E-005
   3.0612499999999998       1.01853804692592499E-003  3.57667991469865439E-005
   3.0850000000000000       1.03699978572892987E-003  3.68879400356232165E-005
   3.1087500000000001       1.05567160335278830E-003  3.80490324567546583E-005
   3.1324999999999998       1.07455385657427072E-003  3.92520899791429546E-005
   3.1562500000000000       1.09364673453030158E-003  4.04992750781931201E-005
   3.1800000000000002       1.11295023323952028E-003  4.17929142861670345E-005
   3.2037499999999999       1.13246412612296528E-003  4.31355153514176068E-005
   3.2275000000000000       1.15218792979382141E-003  4.45297867402089976E-005
   3.2512500000000006       1.17212086422958462E-003  4.59786598820379139E-005
   3.2749999999999999       1.19226180624425237E-003  4.74853146428836099E-005
   3.2987500000000005       1.21260923493173847E-003  4.90532086150562662E-005
   3.3224999999999998       1.23316116743958670E-003  5.06861109432991190E-005
   3.3462500000000004       1.25391508303384627E-003  5.23881415725887764E-005
   3.3700000000000001       1.27486780645973152E-003  5.41638158910210749E-005
   3.3937500000000003       1.29601551288262436E-003  5.60181031534886514E-005
   3.4175000000000000       1.31735343232026298E-003  5.79564827496147162E-005
   3.4412500000000001       1.33887576145459556E-003  5.99850219946375387E-005
   3.4649999999999999       1.36057554149546429E-003  6.21104687890338504E-005
   3.4887500000000000       1.38244434473377585E-003  6.43403558945629628E-005
   3.5124999999999997       1.40447202329243605E-003  6.66831332184544817E-005
   3.5362499999999999       1.42664633773886742E-003  6.91483269760163405E-005
   3.5599999999999996       1.44895252529468111E-003  7.17467377302699263E-005
   3.5837500000000002       1.47137272714352582E-003  7.44906862087226976E-005
   3.6074999999999995       1.49388526692205621E-003  7.73943239668157471E-005
   3.6312500000000001       1.51646371219931689E-003  8.04740301601478733E-005
   3.6549999999999994       1.53907564000623225E-003  8.37489256545242072E-005
   3.6787500000000000       1.56168098746500166E-003  8.72415498384673322E-005
   3.7025000000000001       1.58422980606946848E-003  9.09787676635035879E-005
   3.7262499999999998       1.60665916008304673E-003  9.49930115570608944E-005
   3.7500000000000000       1.62888867833523997E-003  9.93240190930400421E-005
   3.7525000000000004       1.63121301295073582E-003  9.98002561482540831E-005
   3.7549999999999999       1.63353386850229477E-003  1.00280605140576695E-004
   3.7574999999999998       1.63585109877690377E-003  1.00765132814194973E-004
   3.7599999999999998       1.63816455653491224E-003  1.01253907858320666E-004
   3.7624999999999997       1.64047409702472663E-003  1.01747001202854453E-004
   3.7650000000000001       1.64277955451489930E-003  1.02244484643102253E-004
   3.7675000000000005       1.64508076569557697E-003  1.02746432365315366E-004
   3.7700000000000000       1.64737756537336076E-003  1.03252920770268415E-004
   3.7725000000000000       1.64966978084836739E-003  1.03764028212917711E-004
   3.7749999999999999       1.65195723394069875E-003  1.04279835222200154E-004
   3.7774999999999999       1.65423974076479071E-003  1.04800424585884734E-004
   3.7799999999999994       1.65651711149198137E-003  1.05325881439728551E-004
   3.7825000000000006       1.65878915010056666E-003  1.05856293361201756E-004
   3.7850000000000001       1.66105565411251094E-003  1.06391750468074937E-004
   3.7875000000000001       1.66331641431597234E-003  1.06932345522182357E-004
   3.7900000000000000       1.66557121447267857E-003  1.07478174038688100E-004
   3.7925000000000000       1.66781983100916108E-003  1.08029334401230155E-004
   3.7949999999999995       1.67006203269074610E-003  1.08585927983317825E-004
   3.7974999999999999       1.67229758027712680E-003  1.09148059276417805E-004
   3.8000000000000003       1.67452622529116525E-003  1.09715835968360076E-004
   3.8025000000000002       1.67674771310151677E-003  1.10289369313179390E-004
   3.8050000000000002       1.67896177731390126E-003  1.10868773942017593E-004
   3.8075000000000001       1.68116814280592792E-003  1.11454168249357745E-004
   3.8099999999999996       1.68336652440263432E-003  1.12045674505581870E-004
   3.8125000000000000       1.68555664687938941E-003  1.12643420405357986E-004
   3.8150000000000004       1.68773816253235415E-003  1.13247533788971393E-004
   3.8174999999999999       1.68991077343997155E-003  1.13858151034407101E-004
   3.8199999999999998       1.69207414904835591E-003  1.14475411819164806E-004
   3.8224999999999998       1.69422794599907375E-003  1.15099460708683961E-004
   3.8249999999999997       1.69637180746884646E-003  1.15730447398222871E-004
   3.8275000000000001       1.69850536457191335E-003  1.16368527114636751E-004
   3.8300000000000005       1.70062822717450819E-003  1.17013860313451879E-004
   3.8325000000000000       1.70273999575899066E-003  1.17666613837343146E-004
   3.8350000000000000       1.70484025211363336E-003  1.18326960651102820E-004
   3.8374999999999999       1.70692853656266119E-003  1.18995078648684348E-004
   3.8399999999999999       1.70900444351009006E-003  1.19671157731877716E-004
   3.8424999999999994       1.71106749392132434E-003  1.20355391410152549E-004
   3.8450000000000006       1.71311715416779496E-003  1.21047978537381395E-004
   3.8475000000000001       1.71515292795302882E-003  1.21749130307175900E-004
   3.8500000000000001       1.71717427584892695E-003  1.22459065175254599E-004
   3.8525000000000000       1.71918063384283288E-003  1.23178010763873373E-004
   3.8550000000000000       1.72117141182238855E-003  1.23906204407952196E-004
   3.8574999999999995       1.72314599194015581E-003  1.24643893743749086E-004
   3.8599999999999999       1.72510372684623876E-003  1.25391337344209349E-004
   3.8625000000000003       1.72704393777571292E-003  1.26148805405590093E-004
   3.8650000000000002       1.72896591561529523E-003  1.26916580720945699E-004
   3.8675000000000002       1.73086890295860198E-003  1.27694958333217959E-004
   3.8700000000000001       1.73275212305368893E-003  1.28484248713510993E-004
   3.8724999999999996       1.73461474575144908E-003  1.29284776406687142E-004
   3.8750000000000000       1.73645590030168826E-003  1.30096882217688398E-004
   3.8775000000000004       1.73827466904783747E-003  1.30920924108787946E-004
   3.8799999999999999       1.74007008396401914E-003  1.31757278431364857E-004
   3.8824999999999998       1.74184110228536621E-003  1.32606339707345327E-004
   3.8849999999999998       1.74358668461019480E-003  1.33468528361157564E-004
   3.8874999999999997       1.74530566604642673E-003  1.34344282906628300E-004
   3.8900000000000001       1.74699685873876132E-003  1.35234069927754938E-004
   3.8925000000000005       1.74865893350854818E-003  1.36138377365780202E-004
   3.8950000000000000       1.75029054740113987E-003  1.37057727015828208E-004
   3.8975000000000000       1.75189024925928539E-003  1.37992670188198587E-004
   3.8999999999999999       1.75345649377448096E-003  1.38943792053829060E-004
   3.9024999999999999       1.75498763300613032E-003  1.39911714625725968E-004
   3.9049999999999994       1.75648190690345560E-003  1.40897100086654720E-004
   3.9075000000000006       1.75793743268368727E-003  1.41900654513561520E-004
   3.9100000000000001       1.75935219289401396E-003  1.42923132058116572E-004
   3.9125000000000001       1.76072400074722148E-003  1.43965337919675472E-004
   3.9150000000000000       1.76205056970202040E-003  1.45028140584074094E-004
   3.9175000000000000       1.76332936902246374E-003  1.46112467485568864E-004
   3.9199999999999995       1.76455768885917515E-003  1.47219318756591490E-004
   3.9224999999999999       1.76573259657630951E-003  1.48349773332443993E-004
   3.9250000000000003       1.76685091093515168E-003  1.49504997922377637E-004
   3.9275000000000002       1.76790917233301853E-003  1.50686257338219988E-004
   3.9300000000000002       1.76890360833765439E-003  1.51894926440432283E-004
   3.9325000000000001       1.76983009357846617E-003  1.53132504022411044E-004
   3.9349999999999996       1.77068410083265453E-003  1.54400628858003932E-004
   3.9375000000000000       1.77146065376583561E-003  1.55701099450208599E-004
   3.9400000000000004       1.77215424987642875E-003  1.57035895538124590E-004
   3.9424999999999999       1.77275879010540941E-003  1.58407205536671562E-004
   3.9449999999999998       1.77326750656368729E-003  1.59817460543490854E-004
   3.9474999999999998       1.77367275989627460E-003  1.61269365013876780E-004
   3.9499999999999997       1.77396603579695446E-003  1.62765955949524608E-004
   3.9525000000000001       1.77413768733038148E-003  1.64310652891857173E-004
   3.9550000000000005       1.77417674626465329E-003  1.65907331673289469E-004
   3.9575000000000000       1.77407066015871718E-003  1.67560414578789594E-004
   3.9600000000000000       1.77380495722435222E-003  1.69274984683443771E-004
   3.9624999999999999       1.77336281489125593E-003  1.71056932950425000E-004
   3.9649999999999999       1.77272447323321633E-003  1.72913148130097316E-004
   3.9674999999999994       1.77186657553007258E-003  1.74851780733019531E-004
   3.9700000000000006       1.77076101267105651E-003  1.76882575107356626E-004
   3.9725000000000001       1.76937360577075352E-003  1.79017356768142194E-004
   3.9750000000000001       1.76766208073847182E-003  1.81270710098916250E-004
   3.9775000000000000       1.76557313303715734E-003  1.83660974001965900E-004
   3.9800000000000000       1.76303795014039785E-003  1.86211751613116319E-004
   3.9824999999999995       1.75996506444666269E-003  1.88954300437160983E-004
   3.9849999999999999       1.75622856769003721E-003  1.91931555400069010E-004
   3.9875000000000003       1.75164662081241356E-003  1.95205317161018340E-004
   3.9900000000000002       1.74593943757513667E-003  1.98870437947843597E-004
   3.9925000000000002       1.73863451329627438E-003  2.03086553512134619E-004
   3.9950000000000001       1.72880799668258451E-003  2.08164908415484323E-004
   3.9974999999999996       1.71406757009171938E-003  2.14908939945501461E-004
   4.0000000000000000       1.66911516028677462E-003  2.31775190773989443E-004
   4.0025000000000004       1.65879690577877114E-003  1.79731951834840605E-004
   4.0049999999999999       1.65859872587785853E-003  1.58132493710189955E-004
   4.0075000000000003       1.66006488453870264E-003  1.41597934159948973E-004
   4.0099999999999998       1.66239259033655563E-003  1.27707019931569892E-004
   4.0125000000000002       1.66527084472826081E-003  1.15519187250525743E-004
   4.0149999999999997       1.66854017422231283E-003  1.04550731323403562E-004
   4.0175000000000001       1.67210585502787197E-003  9.45135296082304206E-005
   4.0199999999999996       1.67590617472711213E-003  8.52193597542495279E-005
   4.0225000000000000       1.67989827102306422E-003  7.65371389097856543E-005
   4.0250000000000004       1.68405093882089373E-003  6.83711795424648254E-005
   4.0274999999999999       1.68834062080033863E-003  6.06490597693250770E-005
   4.0300000000000002       1.69274901867970786E-003  5.33143717593762177E-005
   4.0324999999999998       1.69726157834047321E-003  4.63221439004244282E-005
   4.0350000000000001       1.70186650047566396E-003  3.96358219813192959E-005
   4.0374999999999996       1.70655406125499228E-003  3.32252050774184339E-005
   4.0400000000000000       1.71131613304546597E-003  2.70649910181392525E-005
   4.0425000000000004       1.71614584097546838E-003  2.11337247508171564E-005
   4.0449999999999999       1.72103730749468111E-003  1.54130208547816328E-005
   4.0475000000000003       1.72598546091607113E-003  9.88697757598166124E-006
   4.0499999999999998       1.73098588853004619E-003  4.54172762078423720E-006
   4.0525000000000002       1.73603472248501714E-003 -6.34911428007895728E-007
   4.0549999999999997       1.74112854988149883E-003 -5.65371284754728862E-006
   4.0579999999999998       1.74729629184545055E-003 -1.14813506014827865E-005
   4.0599999999999996       1.75143939192286486E-003 -1.52551285121641033E-005
   4.0625000000000000       1.75665127665966558E-003 -1.98540220489680116E-005
   4.0650000000000004       1.76189780932026500E-003 -2.43279004555079437E-005
   4.0674999999999999       1.76717701201624215E-003 -2.86830740170681565E-005
   4.0700000000000003       1.77248708690055522E-003 -3.29252868790087965E-005
   4.0724999999999998       1.77782639535517930E-003 -3.70597865230627694E-005
   4.0750000000000002       1.78319343907471970E-003 -4.10913826005582673E-005
   4.0774999999999997       1.78858684192931966E-003 -4.50244970115348887E-005
   4.0800000000000001       1.79400533791414783E-003 -4.88632068851413794E-005
   4.0824999999999996       1.79944775860216592E-003 -5.26112815554099562E-005
   4.0850000000000000       1.80491302292912388E-003 -5.62722145769870848E-005
   4.0875000000000004       1.81040012779454295E-003 -5.98492515453504832E-005
   4.0899999999999999       1.81590814210346786E-003 -6.33454144629437262E-005
   4.0925000000000002       1.82143619718376721E-003 -6.67635229608696748E-005
   4.0949999999999998       1.82698348268008895E-003 -7.01062131140124087E-005
   4.0975000000000001       1.83254924055636882E-003 -7.33759539824676015E-005
   4.0999999999999996       1.83813276077401835E-003 -7.65750623059170357E-005
   4.1025000000000000       1.84373337688552384E-003 -7.97057155471797460E-005
   4.1050000000000004       1.84935046238698681E-003 -8.27699635349284324E-005
   4.1074999999999999       1.85498342740522942E-003 -8.57697388749561714E-005
   4.1100000000000003       1.86063171572993969E-003 -8.87068662877058364E-005
   4.1124999999999998       1.86629480214792719E-003 -9.15830710047585444E-005
   4.1150000000000002       1.87197218990562938E-003 -9.43999863311450023E-005
   4.1174999999999997       1.87766340909219015E-003 -9.71591605125896388E-005
   4.1200000000000001       1.88336801385327861E-003 -9.98620628890369689E-005
   4.1224999999999996       1.88908558117365085E-003 -1.02510089544975892E-004
   4.1250000000000000       1.89481570909375572E-003 -1.05104568415099157E-004
   4.1275000000000004       1.90055801528587207E-003 -1.07646763947634826E-004
   4.1299999999999999       1.90631213568296363E-003 -1.10137881358666014E-004
   4.1325000000000003       1.91207772326133568E-003 -1.12579070525909840E-004
   4.1349999999999998       1.91785444698402432E-003 -1.14971429560573737E-004
   4.1375000000000002       1.92364199051376543E-003 -1.17316008067255739E-004
   4.1399999999999997       1.92944005165642928E-003 -1.19613810178607750E-004
   4.1425000000000001       1.93524834116847355E-003 -1.21865797309446059E-004
   4.1449999999999996       1.94106658220676671E-003 -1.24072890730182213E-004
   4.1475000000000000       1.94689450950138554E-003 -1.26235973924507217E-004
   4.1500000000000004       1.95273186855932069E-003 -1.28355894767614277E-004
   4.1524999999999999       1.95857841495296423E-003 -1.30433467544877491E-004
   4.1550000000000002       1.96443391413577209E-003 -1.32469474855736351E-004
   4.1574999999999998       1.97029814058255872E-003 -1.34464669336627294E-004
   4.1600000000000001       1.97617087736479905E-003 -1.36419775287275957E-004
   4.1624999999999996       1.98205191568207647E-003 -1.38335490179811301E-004
   4.1650000000000000       1.98794105442585706E-003 -1.40212486065211076E-004
   4.1675000000000004       1.99383809977293856E-003 -1.42051410885517856E-004
   4.1699999999999999       1.99974286480614780E-003 -1.43852889699471788E-004
   4.1725000000000003       2.00565516916007295E-003 -1.45617525828474226E-004
   4.1749999999999998       2.01157483868982887E-003 -1.47345901929131539E-004
   4.1775000000000002       2.01750170516111190E-003 -1.49038580998113516E-004
   4.1799999999999997       2.02343560595980628E-003 -1.50696107314449856E-004
   4.1825000000000001       2.02937638381973581E-003 -1.52319007324031833E-004
   4.1849999999999996       2.03532388656714339E-003 -1.53907790470576015E-004
   4.1875000000000000       2.04127796688069506E-003 -1.55462949977004785E-004
   4.1900000000000004       2.04723848206583674E-003 -1.56984963580810805E-004
   4.1924999999999999       2.05320529384250177E-003 -1.58474294226703657E-004
   4.1950000000000003       2.05917826814519880E-003 -1.59931390719548252E-004
   4.1974999999999998       2.06515727493460262E-003 -1.61356688340346559E-004
   4.2000000000000002       2.07114218801987592E-003 -1.62750609427811057E-004
   4.2024999999999997       2.07713288489095151E-003 -1.64113563927856850E-004
   4.2050000000000001       2.08312924656013079E-003 -1.65445949913164823E-004
   4.2074999999999996       2.08913115741235066E-003 -1.66748154074789829E-004
   4.2100000000000000       2.09513850506356765E-003 -1.68020552187651053E-004
   4.2125000000000004       2.10115118022669977E-003 -1.69263509551564526E-004
   4.2149999999999999       2.10716907658469463E-003 -1.70477381409423373E-004
   4.2175000000000002       2.11319209067016914E-003 -1.71662513343913951E-004
   4.2199999999999998       2.11922012175131238E-003 -1.72819241654142985E-004
   4.2225000000000001       2.12525307172361892E-003 -1.73947893713397917E-004
   4.2249999999999996       2.13129084492722160E-003 -1.75048788302634319E-004
   4.2275000000000000       2.13733334836817062E-003 -1.76122235960044112E-004
   4.2300000000000004       2.14338049114771957E-003 -1.77168539249616242E-004
   4.2324999999999999       2.14943218469220137E-003 -1.78187993080200356E-004
   4.2350000000000003       2.15548834258953714E-003 -1.79180884978134315E-004
   4.2374999999999998       2.16154888050918608E-003 -1.80147495353288493E-004
   4.2400000000000002       2.16761371612592384E-003 -1.81088097752784611E-004
   4.2424999999999997       2.17368276904715595E-003 -1.82002959103075263E-004
   4.2450000000000001       2.17975596074362725E-003 -1.82892339941037704E-004
   4.2474999999999996       2.18583321448328517E-003 -1.83756494634684157E-004
   4.2500000000000000       2.19191445535977169E-003 -1.84595671601790095E-004
   4.3262499999999999       2.37897798541327008E-003 -1.99274915949918874E-004
   4.4024999999999999       2.56818788486527869E-003 -1.95795075811820707E-004
   4.4787499999999998       2.75857518197135127E-003 -1.77162637968538995E-004
   4.5549999999999997       2.94946931678322305E-003 -1.45326493992993657E-004
   4.6312499999999996       3.14036184254283535E-003 -1.01662196222176681E-004
   4.7074999999999996       3.33084304511687161E-003 -4.72025155922095515E-005
   4.7837500000000004       3.52056874947612002E-003  1.72394818640547024E-005
   4.8600000000000003       3.70924135202474817E-003  9.09990894964736007E-005
   4.9362500000000002       3.89659822633505425E-003  1.73515941826046278E-004
   5.0125000000000002       4.08240424111950325E-003  2.64305498448635663E-004
   5.0887500000000001       4.26644671115102188E-003  3.62939832571199052E-004
   5.1650000000000000       4.44853185583640124E-003  4.69034266305621823E-004
   5.2412500000000000       4.62848223249113112E-003  5.82237822286998897E-004
   5.3174999999999999       4.80613482361151156E-003  7.02226247763628754E-004
   5.3937499999999998       4.98133956964745984E-003  8.28696820091920014E-004
   5.4699999999999998       5.15395822064674235E-003  9.61364416080973529E-004
   5.5462499999999997       5.32386341659441681E-003  1.09995849620749052E-003
   5.6224999999999996       5.49093793681979057E-003  1.24422076334295166E-003
   5.6987500000000004       5.65507407632641866E-003  1.39390332677705609E-003
   5.7750000000000004       5.81617311896185686E-003  1.54876725020123250E-003
   5.8512500000000003       5.97414488620149741E-003  1.70858139537319602E-003
   5.9275000000000002       6.12890734139617289E-003  1.87312149486248644E-003
   6.0037500000000001       6.28038625091017870E-003  2.04216940871043825E-003
   6.0800000000000001       6.42851485593830870E-003  2.21551251634980340E-003
   6.1562500000000000       6.57323361917479341E-003  2.39294323743013179E-003
   6.2324999999999999       6.71448996108628751E-003  2.57425863480169412E-003
   6.3087499999999999       6.85223800726290130E-003  2.75926008784971571E-003
   6.3849999999999998       6.98643839694473856E-003  2.94775304375558293E-003
   6.4612499999999997       7.11705806550894538E-003  3.13954680442049723E-003
   6.5375000000000005       7.24407005504694706E-003  3.33445436076856621E-003
   6.6137499999999996       7.36745333190370021E-003  3.53229226022617115E-003
   6.6900000000000013       7.48719261240688664E-003  3.73288050251611514E-003
   6.7662500000000003       7.60327819187056001E-003  3.93604245705881511E-003
   6.8425000000000002       7.71570579864526776E-003  4.14160480976108730E-003
   6.9187500000000002       7.82447641217616507E-003  4.34939750500187329E-003
   6.9949999999999992       7.92959613094987303E-003  4.55925372436701004E-003
   7.0712500000000000       8.03107601669894068E-003  4.77100986252823860E-003
   7.1475000000000000       8.12893195009472061E-003  4.98450551655680099E-003
   7.2237500000000008       8.22318448826795875E-003  5.19958348228519857E-003
   7.2999999999999998       8.31385872474640214E-003  5.41608975679756712E-003
   7.3762499999999998       8.40098415151623729E-003  5.63387354584771790E-003
   7.4524999999999997       8.48459452296502006E-003  5.85278727517604853E-003
   7.5287499999999987       8.56472772150606090E-003  6.07268660484106947E-003
   7.6050000000000004       8.64142562472245031E-003  6.29343044580381750E-003
   7.6812499999999995       8.71473397390092053E-003  6.51488097810765197E-003
   7.7575000000000003       8.78470224385332482E-003  6.73690367008560574E-003
   7.8337500000000002       8.85138351394856165E-003  6.95936729810527586E-003
   7.9100000000000010       8.91483434029581058E-003  7.18214396642788237E-003
   7.9862500000000001       8.97511462903731981E-003  7.40510912681637250E-003
   8.0625000000000000       9.03228751072157089E-003  7.62814159757667365E-003
   8.1387499999999999       9.08641921573862844E-003  7.85112358175788297E-003
   8.2149999999999999       9.13757895081010983E-003  8.07394068427230542E-003
   8.2912499999999998       9.18583877653666829E-003  8.29648192772620974E-003
   8.3674999999999997       9.23127348601700259E-003  8.51863976677863684E-003
   8.4437499999999996       9.27396048456484955E-003  8.74031010087178949E-003
   8.5199999999999996       9.31397967056042664E-003  8.96139228520110263E-003
   8.5962499999999995       9.35141331748173300E-003  9.18178913982057102E-003
   8.6724999999999994       9.38634596203393422E-003  9.40140696168093384E-003
   8.7487499999999994       9.41886426927456000E-003  9.62015551044655484E-003
   8.8249999999999993       9.44905694747526920E-003  9.83794804038436166E-003
   8.9012499999999992       9.47701461605238334E-003  1.00547012824081534E-002
   8.9774999999999991       9.50282969894060588E-003  1.02703354477616821E-002
   9.0537500000000009       9.52659631456409008E-003  1.04847742248764305E-002
   9.1300000000000008       9.54841016723343393E-003  1.06979447740873854E-002
   9.2062500000000007       9.56836844001064495E-003  1.09097777201749031E-002
   9.2825000000000006       9.58656968910447105E-003  1.11202071427095282E-002
   9.3587500000000006       9.60311373987498586E-003  1.13291705641915732E-002
   9.4350000000000005       9.61810158453836606E-003  1.15366089360056639E-002
   9.5112500000000004       9.63163528166103254E-003  1.17424666222425110E-002
   9.5875000000000004       9.64381785547833124E-003  1.19466913789469300E-002
   9.6637500000000003       9.65475320727656947E-003  1.21492343439621522E-002
   9.7400000000000002       9.66454600840417968E-003  1.23500499999647274E-002
   9.8162500000000001       9.67330160885340566E-003  1.25490961520693875E-002
   9.8925000000000001       9.68112597334660867E-003  1.27463339376960496E-002
   9.9687500000000000       9.68812554055318610E-003  1.29417277327831814E-002
   10.045000000000000       9.69440718008130614E-003  1.31352451803805371E-002
   10.121200000000000       9.70007454598569366E-003  1.33267321185564312E-002
   10.197500000000000       9.70524570590560257E-003  1.35165376368269492E-002
   10.273800000000000       9.71002066250255085E-003  1.37043863253281054E-002
   10.350000000000000       9.71450157922935584E-003  1.38900161411051309E-002
   10.426200000000000       9.71880243556972126E-003  1.40736579766594198E-002
   10.502500000000000       9.72303619788768107E-003  1.42555353232149806E-002
   10.578799999999999       9.72730482862921124E-003  1.44353952584377002E-002
   10.654999999999999       9.73170989750766352E-003  1.46129983867285800E-002
   10.731199999999999       9.73636374343041060E-003  1.47885770446953384E-002
   10.807499999999999       9.74137966890210004E-003  1.49623558127725473E-002
   10.883699999999999       9.74685068207150132E-003  1.51338801501802751E-002
   10.960000000000001       9.75289701364800456E-003  1.53036040140746982E-002
   11.036300000000001       9.75961726423858235E-003  1.54713074864663448E-002
   11.112500000000001       9.76710591220712222E-003  1.56367839282594220E-002
   11.188800000000001       9.77548671204297830E-003  1.58004795055712369E-002
   11.265000000000001       9.78484091154345308E-003  1.59619795511349825E-002
   11.341200000000001       9.79528124459426094E-003  1.61215168538005188E-002
   11.417500000000000       9.80692534464087766E-003  1.62793163916963440E-002
   11.493800000000000       9.81986134398846015E-003  1.64351894674148145E-002
   11.570000000000000       9.83416971067231291E-003  1.65889598719781706E-002
   11.646200000000000       9.84996540479510761E-003  1.67408597481677017E-002
   11.722500000000000       9.86737022788765177E-003  1.68911137245599530E-002
   11.798800000000000       9.88646170251135208E-003  1.70395524546034030E-002
   11.875000000000000       9.90730748369132372E-003  1.71860183391534249E-002
   11.951200000000000       9.93002621735475377E-003  1.73307425625193988E-002
   12.027500000000000       9.95474526191099385E-003  1.74739492629490678E-002
   12.103800000000000       9.98152888708618742E-003  1.76154871129689874E-002
   12.180000000000000       1.00104293596838499E-002  1.77552155329096691E-002
   12.256200000000000       1.00415704795189468E-002  1.78933646195192815E-002
   12.332500000000000       1.00750865659715791E-002  1.80301580635695256E-002
   12.408799999999999       1.01110261469437770E-002  1.81654609484068578E-002
   12.484999999999999       1.01494237592347023E-002  1.82991479498383000E-002
   12.561199999999999       1.01904098608924330E-002  1.84314480885572896E-002
   12.637499999999999       1.02341271819594362E-002  1.85625847977048258E-002
   12.713699999999999       1.02805435160869853E-002  1.86922684301867072E-002
   12.789999999999999       1.03298618650712552E-002  1.88208951432432894E-002
   12.866299999999999       1.03821030297687588E-002  1.89483513050127360E-002
   12.942500000000003       1.04372711058581241E-002  1.90745309135086361E-002
   13.018800000000001       1.04955878973319611E-002  1.91998254214709660E-002
   13.095000000000001       1.05569759989347315E-002  1.93239679722295200E-002
   13.171199999999999       1.06215837592705271E-002  1.94471863084581705E-002
   13.247500000000000       1.06895749951547089E-002  1.95697046277004405E-002
   13.323800000000002       1.07609384038290790E-002  1.96914263062630962E-002
   13.400000000000000       1.08356435609053836E-002  1.98122601065133137E-002
   13.476200000000000       1.09138499504495296E-002  1.99324338544277745E-002
   13.552499999999998       1.09957339896531517E-002  2.00521730315880824E-002
   13.628800000000000       1.10812608942956626E-002  2.01713897610670129E-002
   13.705000000000000       1.11703753571148375E-002  2.02899999713077282E-002
   13.781200000000000       1.12632494597889043E-002  2.04082322476627637E-002
   13.857500000000000       1.13600735858631428E-002  2.05263141653131698E-002
   13.933799999999998       1.14607880814701236E-002  2.06441645320470414E-002
   14.010000000000002       1.15653114611709677E-002  2.07617042604095400E-002
   14.086200000000000       1.16738297916745976E-002  2.08791635947373037E-002
   14.162500000000000       1.17865486750559322E-002  2.09967731738284202E-002
   14.238799999999999       1.19033823015752063E-002  2.11144563625006998E-002
   14.315000000000000       1.20242218793909905E-002  2.12321369044490317E-002
   14.391200000000000       1.21492686979506430E-002  2.13500475987378445E-002
   14.467499999999999       1.22787447673597706E-002  2.14684231954181300E-002
   14.543799999999999       1.24125370356557175E-002  2.15871894083904808E-002
   14.619999999999997       1.25505084404788393E-002  2.17062705007009318E-002
   14.696200000000001       1.26928768194958796E-002  2.18259029859382281E-002
   14.772500000000001       1.28398817334613863E-002  2.19463268123753913E-002
   14.848799999999999       1.29913820300253183E-002  2.20674678755749740E-002
   14.924999999999999       1.31472116376279129E-002  2.21892487693136561E-002
   15.001200000000003       1.33076061078573164E-002  2.23119109127067200E-002
   15.077500000000001       1.34728236320724899E-002  2.24357007784505638E-002
   15.153800000000000       1.36426941790646333E-002  2.25605422910035644E-002
   15.230000000000000       1.38170220285623955E-002  2.26863542447244930E-002
   15.306200000000000       1.39960614753648262E-002  2.28133842563274201E-002
   15.382500000000002       1.41800902762105191E-002  2.29418866651513766E-002
   15.458800000000000       1.43689088787854660E-002  2.30717812495948235E-002
   15.535000000000000       1.45622913837859958E-002  2.32029807679172938E-002
   15.611199999999998       1.47605118269041186E-002  2.33357403899287288E-002
   15.687500000000000       1.49638684382501479E-002  2.34703237114270852E-002
   15.763800000000002       1.51721316912972557E-002  2.36066441968277863E-002
   15.840000000000000       1.53850451712788053E-002  2.37446064071672007E-002
   15.916200000000000       1.56029035870571837E-002  2.38844745251113426E-002
   15.992499999999998       1.58260264916522918E-002  2.40265229465398966E-002
   16.068800000000000       1.60541540265739559E-002  2.41706567271600774E-002
   16.145000000000000       1.62869989938950084E-002  2.43167701398894105E-002
   16.221200000000000       1.65248775898825979E-002  2.44651379659100096E-002
   16.297499999999999       1.67681313520377274E-002  2.46160469256998735E-002
   16.373799999999999       1.70164698172815682E-002  2.47693916024807337E-002
   16.449999999999999       1.72695748187270681E-002  2.49250538835109059E-002
   16.526199999999999       1.75277847391419155E-002  2.50833207015712101E-002
   16.602499999999999       1.77914637471683970E-002  2.52444927078063625E-002
   16.678799999999999       1.80602906194222632E-002  2.54084519210982657E-002
   16.754999999999999       1.83339161707090394E-002  2.55750657741578846E-002
   16.831199999999999       1.86127016388118460E-002  2.57446349959012284E-002
   16.907499999999999       1.88970343854105299E-002  2.59174758101873640E-002
   16.983799999999999       1.91865623835120180E-002  2.60934556768284281E-002
   17.059999999999999       1.94809054527154621E-002  2.62724255841232518E-002
   17.136199999999999       1.97804482195090212E-002  2.64547017436066144E-002
   17.212499999999999       2.00856017240256916E-002  2.66406177011279735E-002
   17.288799999999998       2.03959831174291492E-002  2.68300243648860633E-002
   17.364999999999998       2.07111812937734001E-002  2.70227543047331722E-002
   17.441199999999998       2.10316047284912801E-002  2.72191409397469775E-002
   17.517499999999998       2.13576885087431723E-002  2.74195368333409913E-002
   17.593800000000002       2.16890190548591072E-002  2.76237743909604865E-002
   17.670000000000002       2.20251544973417909E-002  2.78316658194135008E-002
   17.746200000000002       2.23665275562181867E-002  2.80435634933952904E-002
   17.822500000000002       2.27135976913317023E-002  2.82598407539023481E-002
   17.898800000000001       2.30659207487810686E-002  2.84803096022156546E-002
   17.975000000000001       2.34230243106217824E-002  2.87047599972382501E-002
   18.051200000000001       2.37853656440713337E-002  2.89335650613243879E-002
   18.127500000000001       2.41534288121260862E-002  2.91671207030253822E-002
   18.203800000000001       2.45267392766316539E-002  2.94052166442645771E-002
   18.280000000000001       2.49047943282582236E-002  2.96476187367523299E-002
   18.356200000000001       2.52880760029836719E-002  2.98947226413139276E-002
   18.432500000000001       2.56770931385164464E-002  3.01469486299354612E-002
   18.508800000000001       2.60713410619557474E-002  3.04040622820203714E-002
   18.585000000000001       2.64702871003840469E-002  3.06658035190768077E-002
   18.661200000000001       2.68744382277374717E-002  3.09325923600049721E-002
   18.737500000000001       2.72843281614054099E-002  3.12048752596694179E-002
   18.813800000000001       2.76994224261351320E-002  3.14823918907866859E-002
   18.890000000000001       2.81191586986325737E-002  3.17648544237102634E-002
   18.966200000000001       2.85440689870188648E-002  3.20527091011091197E-002
   19.042500000000000       2.89747119166612992E-002  3.23464304096005156E-002
   19.118800000000000       2.94105235159050522E-002  3.26457303169380084E-002
   19.195000000000000       2.98509121977956968E-002  3.29502914879057640E-002
   19.271200000000000       3.02964350161613709E-002  3.32605882188787699E-002
   19.347500000000000       3.07476754862958113E-002  3.35771248687732130E-002
   19.423700000000000       3.12034390413100174E-002  3.38991573876219754E-002
   19.500000000000000       3.16649096642633784E-002  3.42276167865721431E-002
   19.576300000000000       3.21314798615131292E-002  3.45621701764671843E-002
   19.652500000000000       3.26025149551641691E-002  3.49024526935681340E-002
   19.728800000000000       3.30792376273132613E-002  3.52494431311657502E-002
   19.805000000000000       3.35603842289974655E-002  3.56023174349642188E-002
   19.881200000000000       3.40465617776928575E-002  3.59616116315043463E-002
   19.957500000000000       3.45384032826387063E-002  3.63278954431075843E-002


==> anc/M0_5_3_v2.dat <==
  2.12500000000000015E-002  1.15518787852438928E-009  7.12558399226291915E-009
  4.49999999999999983E-002  2.14523758593075520E-007  3.02487892147008870E-009
  6.87500000000000056E-002  5.01636586433702191E-007  7.10190263131250524E-009
  9.24999999999999989E-002  9.09751154109095839E-007  1.29321354504835687E-008
  0.11625000000000002       1.43953543351945443E-006  2.05466683804012214E-008
  0.14000000000000001       2.09166314126291716E-006  2.99772381446899174E-008
  0.16375000000000001       2.86681381593964208E-006  4.12562436810788082E-008
  0.18750000000000000       3.76567289716606382E-006  5.44167631470142650E-008
  0.21124999999999999       4.78893180473059871E-006  6.94925714345278270E-008
  0.23499999999999999       5.93728802164677356E-006  8.65181582674965103E-008
  0.25874999999999998       7.21144517650798056E-006  1.05528746834853060E-007
  0.28249999999999997       8.61211312842671600E-006  1.26560313027675174E-007
  0.30625000000000002       1.01400080533751354E-005  1.49649605284678393E-007
  0.33000000000000002       1.17958525321546887E-005  1.74834165071890683E-007
  0.35375000000000001       1.35803756400325601E-005  2.02152348020552422E-007
  0.37750000000000000       1.54943130380832829E-005  2.31643345748338666E-007
  0.40125000000000000       1.75384070662754497E-005  2.63347208390122434E-007
  0.42499999999999999       1.97134068383437442E-005  2.97304867865666264E-007
  0.44874999999999998       2.20200683384883200E-005  3.33558161912859666E-007
  0.47249999999999992       2.44591545199439024E-005  3.72149858916416137E-007
  0.49625000000000008       2.70314354054629413E-005  4.13123683563302588E-007
  0.52000000000000002       2.97376881897572391E-005  4.56524343357613915E-007
  0.54374999999999996       3.25786973439446320E-005  5.02397556029112602E-007
  0.56750000000000000       3.55552547220480071E-005  5.50790077871220170E-007
  0.59125000000000005       3.86681596695946878E-005  6.01749733045963167E-007
  0.61499999999999999       4.19182191343669234E-005  6.55325443895100868E-007
  0.63875000000000004       4.53062477793537055E-005  7.11567262298528748E-007
  0.66249999999999998       4.88330680979563627E-005  7.70526402123019071E-007
  0.68625000000000003       5.24995105315025578E-005  8.32255272806435205E-007
  0.70999999999999996       5.63064135891219814E-005  8.96807514124690744E-007
  0.73375000000000001       6.02546239700422638E-005  9.64238032191079957E-007
  0.75749999999999995       6.43449966883607966E-005  1.03460303674001374E-006
  0.78125000000000000       6.85783952003536635E-005  1.10796007974973019E-006
  0.80500000000000016       7.29556915343810642E-005  1.18436809546133039E-006
  0.82875000000000010       7.74777664234516984E-005  1.26388744185425640E-006
  0.85250000000000004       8.21455094405106170E-005  1.34657994364148615E-006
  0.87624999999999997       8.69598191365145509E-005  1.43250893685078939E-006
  0.90000000000000002       9.19216031813622418E-005  1.52173931506189902E-006
  0.92374999999999996       9.70317785077480402E-005  1.61433757737293695E-006
  0.94750000000000001       1.02291271458008606E-004  1.71037187817338322E-006
  0.97124999999999995       1.07701017934033630E-004  1.80991207880468639E-006
  0.99500000000000000       1.13261963550315259E-004  1.91302980119419558E-006
   1.0187500000000000       1.18975063790208215E-004  2.01979848355225809E-006
   1.0425000000000000       1.24841284165480175E-004  2.13029343822749175E-006
   1.0662499999999999       1.30861600379227419E-004  2.24459191182011007E-006
   1.0900000000000001       1.37036998492236532E-004  2.36277314765868221E-006
   1.1137500000000000       1.43368475092873002E-004  2.48491845075142149E-006
   1.1375000000000000       1.49857037470579521E-004  2.61111125532938331E-006
   1.1612499999999999       1.56503703793067501E-004  2.74143719510516809E-006
   1.1850000000000001       1.63309503287286322E-004  2.87598417637799974E-006
   1.2087500000000000       1.70275476424260562E-004  3.01484245412306581E-006
   1.2324999999999999       1.77402675107878922E-004  3.15810471121123576E-006
   1.2562500000000001       1.84692162867727903E-004  3.30586614091325268E-006
   1.2800000000000000       1.92145015056059302E-004  3.45822453285181724E-006
   1.3037500000000000       1.99762319048983009E-004  3.61528036257408807E-006
   1.3274999999999999       2.07545174451978395E-004  3.77713688492761477E-006
   1.3512500000000001       2.15494693309817672E-004  3.94390023143353194E-006
   1.3750000000000000       2.23612000320993598E-004  4.11567951186198831E-006
   1.3987499999999999       2.31898233056749349E-004  4.29258692022798588E-006
   1.4225000000000001       2.40354542184800226E-004  4.47473784543818928E-006
   1.4462500000000000       2.48982091697845086E-004  4.66225098683418102E-006
   1.4700000000000000       2.57782059564072878E-004  4.85524848274837395E-006
   1.4937499999999999       2.66755636318801120E-004  5.05385600567011527E-006
   1.5175000000000001       2.75904027746218944E-004  5.25820293989037697E-006
   1.5412500000000000       2.85228453523132515E-004  5.46842248931044919E-006
   1.5649999999999999       2.94730147868968960E-004  5.68465182913359704E-006
   1.5887500000000001       3.04410359804949094E-004  5.90703225686593836E-006
   1.6125000000000000       3.14270353418672160E-004  6.13570935042245832E-006
   1.6362500000000000       3.24311408134193412E-004  6.37083313374083097E-006
   1.6599999999999999       3.34534818987664571E-004  6.61255825033270350E-006
   1.6837500000000001       3.44941896908606009E-004  6.86104414523073641E-006
   1.7075000000000000       3.55533969006868560E-004  7.11645525582123271E-006
   1.7312500000000000       3.66312378865341320E-004  7.37896121208584288E-006
   1.7549999999999999       3.77278486838440372E-004  7.64873704681192772E-006
   1.7787500000000001       3.88433670356416250E-004  7.92596341637063988E-006
   1.8025000000000000       3.99779324235496100E-004  8.21082683270444527E-006
   1.8262499999999999       4.11316860993864262E-004  8.50351990721114275E-006
   1.8499999999999999       4.23047711173465512E-004  8.80424160726215349E-006
   1.8737499999999998       4.34973323667605099E-004  9.11319752614564305E-006
   1.8974999999999997       4.47095166054284798E-004  9.43060016728501668E-006
   1.9212499999999997       4.59414724935195914E-004  9.75666924364494913E-006
   1.9450000000000001       4.71933506280267068E-004  1.00916319933087795E-005
   1.9687500000000000       4.84653035777612518E-004  1.04357235122832923E-005
   1.9924999999999999       4.97574859188721448E-004  1.07891871056710357E-005
   2.0162499999999999       5.10700542708649504E-004  1.11522746584383719E-005
   2.0400000000000000       5.24031673330955985E-004  1.15252470271049404E-005
   2.0637500000000002       5.37569859217060676E-004  1.19083744537859311E-005
   2.0874999999999999       5.51316730069637169E-004  1.23019370041358428E-005
   2.1112500000000001       5.65273937509589634E-004  1.27062250308677344E-005
   2.1349999999999998       5.79443155456081183E-004  1.31215396646623031E-005
   2.1587499999999999       5.93826080508990956E-004  1.35481933344331505E-005
   2.1825000000000001       6.08424432333081648E-004  1.39865103190820950E-005
   2.2062499999999998       6.23239954043032659E-004  1.44368273330619634E-005
   2.2300000000000000       6.38274412588386722E-004  1.48994941482680476E-005
   2.2537500000000001       6.53529599137273238E-004  1.53748742550002171E-005
   2.2774999999999999       6.69007329457652023E-004  1.58633455649864740E-005
   2.3012500000000000       6.84709444294589868E-004  1.63653011597275000E-005
   2.3250000000000002       7.00637809542470325E-004  1.68811500829203108E-005
   2.3487499999999999       7.16794317397068136E-004  1.74113182094090211E-005
   2.3725000000000001       7.33180885541806168E-004  1.79562491242075324E-005
   2.3962500000000002       7.49799457949317243E-004  1.85164051020321944E-005
   2.4199999999999999       7.66652006248034362E-004  1.90922681686665326E-005
   2.4437500000000001       7.83740528200123831E-004  1.96843411640341299E-005
   2.4674999999999998       8.01067050024480902E-004  2.02931489795991992E-005
   2.4912500000000000       8.18633624620888466E-004  2.09192397798634831E-005
   2.5150000000000001       8.36442330551123107E-004  2.15631863345634068E-005
   2.5387499999999998       8.54495278118636232E-004  2.22255876360723755E-005
   2.5625000000000000       8.72794604287446016E-004  2.29070703438014110E-005
   2.5862500000000002       8.91342474274177811E-004  2.36082905202694642E-005
   2.6099999999999999       9.10141081585518234E-004  2.43299354614983336E-005
   2.6337500000000000       9.29192647986859283E-004  2.50727256722473900E-005
   2.6575000000000002       9.48499423391109932E-004  2.58374170001651181E-005
   2.6812499999999999       9.68063685655053694E-004  2.66248029445712764E-005
   2.7050000000000001       9.87887740268712441E-004  2.74357171574416278E-005
   2.7287499999999998       1.00797391992104527E-003  2.82710361562852827E-005
   2.7524999999999999       1.02832458392274431E-003  2.91316822710181001E-005
   2.7762500000000001       1.04894211746397515E-003  3.00186268497034883E-005
   2.7999999999999998       1.06982893068145258E-003  3.09328937511936264E-005
   2.8237500000000000       1.09098745750526118E-003  3.18755631563560503E-005
   2.8475000000000001       1.11242015425109370E-003  3.28477757337614461E-005
   2.8712499999999999       1.13412949791810388E-003  3.38507372005666739E-005
   2.8950000000000000       1.15611798414603541E-003  3.48857233249490656E-005
   2.9187500000000002       1.17838812477763033E-003  3.59540854229887459E-005
   2.9424999999999999       1.20094244496324765E-003  3.70572564105183343E-005
   2.9662500000000001       1.22378347973381408E-003  3.81967574793801081E-005
   2.9900000000000002       1.24691376995540856E-003  3.93742054779954511E-005
   3.0137499999999999       1.27033585756339035E-003  4.05913210884838768E-005
   3.0375000000000001       1.29405227995562505E-003  4.18499379071384002E-005
   3.0612499999999998       1.31806556340213830E-003  4.31520125523580207E-005
   3.0850000000000000       1.34237821530183645E-003  4.44996359447368483E-005
   3.1087500000000001       1.36699271508442031E-003  4.58950459286542516E-005
   3.1324999999999998       1.39191150351611033E-003  4.73406414343175642E-005
   3.1562500000000000       1.41713697011946809E-003  4.88389984149517837E-005
   3.1800000000000002       1.44267143835812516E-003  5.03928878371870238E-005
   3.2037499999999999       1.46851714816389968E-003  5.20052960555348383E-005
   3.2275000000000000       1.49467623529263120E-003  5.36794479666448566E-005
   3.2512500000000006       1.52115070688133231E-003  5.54188334188741798E-005
   3.2749999999999999       1.54794241243646265E-003  5.72272374517482997E-005
   3.2987500000000005       1.57505300930270279E-003  5.91087750634883353E-005
   3.3224999999999998       1.60248392143204528E-003  6.10679313600970129E-005
   3.3462500000000004       1.63023628997921010E-003  6.31096081360561019E-005
   3.3700000000000001       1.65831090953537591E-003  6.52391780168568605E-005
   3.3937500000000003       1.68670817355247370E-003  6.74625488024406110E-005
   3.4175000000000000       1.71542795897973422E-003  6.97862374285226152E-005
   3.4412500000000001       1.74446954907033110E-003  7.22174601739498251E-005
   3.4649999999999999       1.77383147967566292E-003  7.47642380865904592E-005
   3.4887500000000000       1.80351138174273729E-003  7.74355250456008616E-005
   3.5124999999999997       1.83350579890749770E-003  8.02413636462505152E-005
   3.5362499999999999       1.86380991433048775E-003  8.31930739658672458E-005
   3.5599999999999996       1.89441724849945823E-003  8.63034883873409892E-005
   3.5837500000000002       1.92531922841774911E-003  8.95872424980665301E-005
   3.6074999999999995       1.95650469125212669E-003  9.30611446950454916E-005
   3.6312500000000001       1.98795917845061201E-003  9.67446458118024805E-005
   3.6549999999999994       2.01966402988002294E-003  1.00660448872226635E-004
   3.6787500000000000       2.05159515342249630E-003  1.04835311204545594E-004
   3.7025000000000001       2.08372136013316653E-003  1.09301120474718596E-004
   3.7262499999999998       2.11600203201225880E-003  1.14096366605384857E-004
   3.7500000000000000       2.14838370685794438E-003  1.19268199514773650E-004
   3.7525000000000004       2.15179547356669732E-003  1.19836781467888226E-004
   3.7549999999999999       2.15520749488841120E-003  1.20410250310171713E-004
   3.7574999999999998       2.15861967530371363E-003  1.20988685611923301E-004
   3.7599999999999998       2.16203190976914936E-003  1.21572168659033131E-004
   3.7624999999999997       2.16544409194919206E-003  1.22160782994552505E-004
   3.7650000000000001       2.16885611426126087E-003  1.22754614509953215E-004
   3.7675000000000005       2.17226785864684619E-003  1.23353751014202768E-004
   3.7700000000000000       2.17567921006172780E-003  1.23958283091458663E-004
   3.7725000000000000       2.17909004721870969E-003  1.24568303678508071E-004
   3.7749999999999999       2.18250024469876470E-003  1.25183908288942794E-004
   3.7774999999999999       2.18590967277694330E-003  1.25805195113701718E-004
   3.7799999999999994       2.18931819723908270E-003  1.26432265126709702E-004
   3.7825000000000006       2.19272567918876162E-003  1.27065222195931051E-004
   3.7850000000000001       2.19613197484382202E-003  1.27704173200184605E-004
   3.7875000000000001       2.19953693556946758E-003  1.28349228166536650E-004
   3.7900000000000000       2.20294040666164622E-003  1.29000500342037894E-004
   3.7925000000000000       2.20634222859278405E-003  1.29658106416633099E-004
   3.7949999999999995       2.20974223576983790E-003  1.30322166609415490E-004
   3.7974999999999999       2.21314025651463218E-003  1.30992804834758892E-004
   3.8000000000000003       2.21653611278153874E-003  1.31670148862527114E-004
   3.8025000000000002       2.21992961985863083E-003  1.32354330487318691E-004
   3.8050000000000002       2.22332058605117892E-003  1.33045485707383612E-004
   3.8075000000000001       2.22670881234616341E-003  1.33743754913888396E-004
   3.8099999999999996       2.23009409205645638E-003  1.34449283091274407E-004
   3.8125000000000000       2.23347621044315886E-003  1.35162220029518888E-004
   3.8150000000000004       2.23685494431440524E-003  1.35882720549166107E-004
   3.8174999999999999       2.24023006159893099E-003  1.36610944740086165E-004
   3.8199999999999998       2.24360132108065947E-003  1.37347058226525013E-004
   3.8224999999999998       2.24696847116530882E-003  1.38091232390633500E-004
   3.8249999999999997       2.25033125048705032E-003  1.38843644727530707E-004
   3.8275000000000001       2.25368939273263170E-003  1.39604479483844190E-004
   3.8300000000000005       2.25704260178241287E-003  1.40373926480460390E-004
   3.8325000000000000       2.26039058160697063E-003  1.41152183342190137E-004
   3.8350000000000000       2.26373303392383551E-003  1.41939455777903535E-004
   3.8374999999999999       2.26706963403382460E-003  1.42735956513138153E-004
   3.8399999999999999       2.27040004354854249E-003  1.43541906549395001E-004
   3.8424999999999994       2.27372391098375291E-003  1.44357535707282964E-004
   3.8450000000000006       2.27704086884063586E-003  1.45183082984366919E-004
   3.8475000000000001       2.28035053271567973E-003  1.46018797079253929E-004
   3.8500000000000001       2.28365250651681607E-003  1.46864937351655572E-004
   3.8525000000000000       2.28694635641908369E-003  1.47721772820965714E-004
   3.8550000000000000       2.29023164706970012E-003  1.48589585212751627E-004
   3.8574999999999995       2.29350791538904903E-003  1.49468668058924437E-004
   3.8599999999999999       2.29677467540852784E-003  1.50359327848973015E-004
   3.8625000000000003       2.30003141676808328E-003  1.51261884843276179E-004
   3.8650000000000002       2.30327760308733642E-003  1.52176673953256390E-004
   3.8675000000000002       2.30651267019710542E-003  1.53104045695193360E-004
   3.8700000000000001       2.30973602421660935E-003  1.54044367225392392E-004
   3.8724999999999996       2.31294703945967347E-003  1.54998023465342512E-004
   3.8750000000000000       2.31614505615120557E-003  1.55965418326626664E-004
   3.8775000000000004       2.31932937786645012E-003  1.56946976042124413E-004
   3.8799999999999999       2.32249926906541579E-003  1.57943142642815761E-004
   3.8824999999999998       2.32565395170477446E-003  1.58954387527490129E-004
   3.8849999999999998       2.32879260221504052E-003  1.59981205230566711E-004
   3.8874999999999997       2.33191434781879637E-003  1.61024117339839216E-004
   3.8900000000000001       2.33501826271375083E-003  1.62083674623697088E-004
   3.8925000000000005       2.33810336296747705E-003  1.63160459315552040E-004
   3.8950000000000000       2.34116860272264677E-003  1.64255087767334719E-004
   3.8975000000000000       2.34421286804304416E-003  1.65368213254672865E-004
   3.8999999999999999       2.34723495830267562E-003  1.66500528255334016E-004
   3.9024999999999999       2.35023363056873933E-003  1.67652771599634216E-004
   3.9049999999999994       2.35320751548682115E-003  1.68825726992530409E-004
   3.9075000000000006       2.35615517235441716E-003  1.70020231928267283E-004
   3.9100000000000001       2.35907501715732848E-003  1.71237178157323204E-004
   3.9125000000000001       2.36196538646231326E-003  1.72477522625580164E-004
   3.9150000000000000       2.36482447565881590E-003  1.73742290201225631E-004
   3.9175000000000000       2.36765033765770410E-003  1.75032581700972453E-004
   3.9199999999999995       2.37044086726581832E-003  1.76349582006481680E-004
   3.9224999999999999       2.37319378331409241E-003  1.77694569331425127E-004
   3.9250000000000003       2.37590660813360218E-003  1.79068925845099128E-004
   3.9275000000000002       2.37857664388481296E-003  1.80474149903521583E-004
   3.9300000000000002       2.38120094513260281E-003  1.81911870195728721E-004
   3.9325000000000001       2.38377628691642399E-003  1.83383862185125936E-004
   3.9349999999999996       2.38629912738143367E-003  1.84892067318136367E-004
   3.9375000000000000       2.38876556379903062E-003  1.86438615591737585E-004
   3.9400000000000004       2.39117127379647040E-003  1.88025851700240312E-004
   3.9424999999999999       2.39351148008995875E-003  1.89656368868892369E-004
   3.9449999999999998       2.39578084102308768E-003  1.91333044133946951E-004
   3.9474999999999998       2.39797335973062232E-003  1.93059084119725030E-004
   3.9499999999999997       2.40008232600673159E-003  1.94838085027488733E-004
   3.9525000000000001       2.40210012005008392E-003  1.96674096336099777E-004
   3.9550000000000005       2.40401808307860818E-003  1.98571708965447012E-004
   3.9575000000000000       2.40582627323306401E-003  2.00536159228193448E-004
   3.9600000000000000       2.40751323802457272E-003  2.02573467549893414E-004
   3.9624999999999999       2.40906564202181261E-003  2.04690610417446780E-004
   3.9649999999999999       2.41046782193673950E-003  2.06895748366928123E-004
   3.9674999999999994       2.41170118568543364E-003  2.09198528069440021E-004
   3.9700000000000006       2.41274339724406681E-003  2.11610491399951290E-004
   3.9725000000000001       2.41356723932294398E-003  2.14145641197082087E-004
   3.9750000000000001       2.41413903156023754E-003  2.16821248233754153E-004
   3.9775000000000000       2.41441623857617743E-003  2.19659026480532589E-004
   3.9800000000000000       2.41434387873130495E-003  2.22686921040663322E-004
   3.9824999999999995       2.41384884701939702E-003  2.25941946191601724E-004
   3.9849999999999999       2.41283038643076708E-003  2.29474937165467509E-004
   3.9875000000000003       2.41114283056174808E-003  2.33359067149520007E-004
   3.9900000000000002       2.40856171905444102E-003  2.37706624908878920E-004
   3.9925000000000002       2.40470777525014605E-003  2.42706613216599302E-004
   3.9950000000000001       2.39883858280434030E-003  2.48727509035214119E-004
   3.9974999999999996       2.38902954270529821E-003  2.56720455328616494E-004
   4.0000000000000000       2.35489735750034172E-003  2.76696334865666441E-004
   4.0025000000000004       2.34220127900186103E-003  2.34634264672276395E-004
   4.0049999999999999       2.34148534365447849E-003  2.17148777216360025E-004
   4.0075000000000003       2.34273955242633464E-003  2.03767817359546110E-004
   4.0099999999999998       2.34501359155183742E-003  1.92535260960804614E-004
   4.0125000000000002       2.34793934957833747E-003  1.82690465871597024E-004
   4.0149999999999997       2.35132807298603667E-003  1.73841880001347879E-004
   4.0175000000000001       2.35506765014668494E-003  1.65756053506681267E-004
   4.0199999999999996       2.35908504377171750E-003  1.58280340453107393E-004
   4.0225000000000000       2.36332952871291151E-003  1.51308338019756535E-004
   4.0250000000000004       2.36776417705700107E-003  1.44762305129495422E-004
   4.0274999999999999       2.37236111423933796E-003  1.38583350876171309E-004
   4.0300000000000002       2.37709868664257593E-003  1.32725566218768067E-004
   4.0324999999999998       2.38195967589359793E-003  1.27152318211699048E-004
   4.0350000000000001       2.38693012244337033E-003  1.21833805003457323E-004
   4.0374999999999996       2.39199852234648963E-003  1.16745383535021201E-004
   4.0400000000000000       2.39715526186203530E-003  1.11866390647242665E-004
   4.0425000000000004       2.40239220931683919E-003  1.07179290355820589E-004
   4.0449999999999999       2.40770241366165729E-003  1.02669043204948438E-004
   4.0475000000000003       2.41307987720838302E-003  9.83226307562126668E-005
   4.0499999999999998       2.41851938219563413E-003  9.41286909461966782E-005
   4.0525000000000002       2.42401635563057770E-003  9.00772341856091220E-005
   4.0549999999999997       2.42956676288608566E-003  8.61594193480655086E-005
   4.0579999999999998       2.43629276988175953E-003  8.16234252089341852E-005
   4.0599999999999996       2.44081393963477278E-003  7.86940542902935767E-005
   4.0625000000000000       2.44650464656360816E-003  7.51331184970822913E-005
   4.0650000000000004       2.45223656088934148E-003  7.16788387944139997E-005
   4.0674999999999999       2.45800734561145385E-003  6.83260165141920687E-005
   4.0700000000000003       2.46381487792455764E-003  6.50699158076692658E-005
   4.0724999999999998       2.46965722263946990E-003  6.19062070705132426E-005
   4.0750000000000002       2.47553260969879917E-003  5.88309190087275952E-005
   4.0774999999999997       2.48143941504158465E-003  5.58403977810877189E-005
   4.0800000000000001       2.48737614417105738E-003  5.29312719770508308E-005
   4.0824999999999996       2.49334141828899810E-003  5.01004224467252094E-005
   4.0850000000000000       2.49933396178252587E-003  4.73449561671794564E-005
   4.0875000000000004       2.50535259186868619E-003  4.46621835227994492E-005
   4.0899999999999999       2.51139620931352088E-003  4.20495984534123855E-005
   4.0925000000000002       2.51746379035311862E-003  3.95048610440764251E-005
   4.0949999999999998       2.52355437959175029E-003  3.70257821971350172E-005
   4.0975000000000001       2.52966708373645070E-003  3.46103100889595306E-005
   4.0999999999999996       2.53580106611797293E-003  3.22565181638006759E-005
   4.1025000000000000       2.54195554149670233E-003  2.99625944510129151E-005
   4.1050000000000004       2.54812977207771654E-003  2.77268320429861168E-005
   4.1074999999999999       2.55432306332288844E-003  2.55476205671838465E-005
   4.1100000000000003       2.56053476050649041E-003  2.34234385391083027E-005
   4.1124999999999998       2.56676424556127186E-003  2.13528464826564351E-005
   4.1150000000000002       2.57301093423858551E-003  1.93344807260959797E-005
   4.1174999999999997       2.57927427347848454E-003  1.73670477935451207E-005
   4.1200000000000001       2.58555373935717443E-003  1.54493193258581250E-005
   4.1224999999999996       2.59184883448469044E-003  1.35801274638574387E-005
   4.1250000000000000       2.59815908756523464E-003  1.17583606584636059E-005
   4.1275000000000004       2.60448404778678517E-003  9.98295982482108401E-006
   4.1299999999999999       2.61082328843250571E-003  8.25291487230992677E-006
   4.1325000000000003       2.61717640213900192E-003  6.56726148880720954E-006
   4.1349999999999998       2.62354300036664193E-003  4.92507821221153105E-006
   4.1375000000000002       2.62992271218322497E-003  3.32548373738641341E-006
   4.1399999999999997       2.63631518314677614E-003  1.76763443909370145E-006
   4.1425000000000001       2.64272007427790749E-003  2.50722089991284053E-007
   4.1449999999999996       2.64913706074098058E-003 -1.22602824466185371E-006
   4.1475000000000000       2.65556583201073887E-003 -2.66336015249923070E-006
   4.1500000000000004       2.66200609062204564E-003 -4.06198767529122909E-006
   4.1524999999999999       2.66845755023159634E-003 -5.42259697495608739E-006
   4.1550000000000002       2.67491993633793383E-003 -6.74584788211560868E-006
   4.1574999999999998       2.68139298602849008E-003 -8.03237533589699132E-006
   4.1600000000000001       2.68787644404968858E-003 -9.28279071135317140E-006
   4.1624999999999996       2.69437006724974806E-003 -1.04976830783122444E-005
   4.1650000000000000       2.70087362073394809E-003 -1.16776203532985277E-005
   4.1675000000000004       2.70738687821533682E-003 -1.28231503849491113E-005
   4.1699999999999999       2.71390962156613409E-003 -1.39348019661839659E-005
   4.1725000000000003       2.72044164039873760E-003 -1.50130857808925753E-005
   4.1749999999999998       2.72698273167398114E-003 -1.60584952902746116E-005
   4.1775000000000002       2.73353269933457495E-003 -1.70715075634931946E-005
   4.1799999999999997       2.74009135396166732E-003 -1.80525840568959384E-005
   4.1825000000000001       2.74665851245289730E-003 -1.90021713456569135E-005
   4.1849999999999996       2.75323399772019889E-003 -1.99207018113725044E-005
   4.1875000000000000       2.75981763840599248E-003 -2.08085942888312008E-005
   4.1900000000000004       2.76640926861635578E-003 -2.16662546748944804E-005
   4.1924999999999999       2.77300872766996550E-003 -2.24940765021910043E-005
   4.1950000000000003       2.77961585986171962E-003 -2.32924414800934664E-005
   4.1974999999999998       2.78623051423992256E-003 -2.40617200052438472E-005
   4.2000000000000002       2.79285254439619801E-003 -2.48022716437112894E-005
   4.2024999999999997       2.79948180826716580E-003 -2.55144455866986624E-005
   4.2050000000000001       2.80611816794715122E-003 -2.61985810815690338E-005
   4.2074999999999996       2.81276148951112520E-003 -2.68550078397997792E-005
   4.2100000000000000       2.81941164284727061E-003 -2.74840464233956382E-005
   4.2125000000000004       2.82606850149847832E-003 -2.80860086111131027E-005
   4.2149999999999999       2.83273194251224512E-003 -2.86611977458042882E-005
   4.2175000000000002       2.83940184629840643E-003 -2.92099090640566440E-005
   4.2199999999999998       2.84607809649422248E-003 -2.97324300092198542E-005
   4.2225000000000001       2.85276057983636531E-003 -3.02290405288534613E-005
   4.2249999999999996       2.85944918603935365E-003 -3.07000133575293846E-005
   4.2275000000000000       2.86614380768009363E-003 -3.11456142858747653E-005
   4.2300000000000004       2.87284434008808903E-003 -3.15661024166610376E-005
   4.2324999999999999       2.87955068124103085E-003 -3.19617304087128226E-005
   4.2350000000000003       2.88626273166546488E-003 -3.23327447093335691E-005
   4.2374999999999998       2.89298039434214820E-003 -3.26793857759033723E-005
   4.2400000000000002       2.89970357453510699E-003 -3.30018882863623446E-005
   4.2424999999999997       2.90643218002876362E-003 -3.33004813446356482E-005
   4.2450000000000001       2.91316612056197275E-003 -3.35753886678138988E-005
   4.2474999999999996       2.91990530816525415E-003 -3.38268287749387910E-005
   4.2500000000000000       2.92664965663377548E-003 -3.40550151577318863E-005
   4.3262499999999999       3.13445531575557183E-003 -3.07779951642894826E-005
   4.4024999999999999       3.34528869375833211E-003 -1.02604184011180410E-005
   4.4787499999999998       3.55807118119643839E-003  2.48714378579666603E-005
   4.5549999999999997       3.77207229400997957E-003  7.28995643905724797E-005
   4.6312499999999996       3.98674892741111061E-003  1.32602666183795549E-004
   4.7074999999999996       4.20167073565975990E-003  2.03058707510570549E-004
   4.7837500000000004       4.41648114410184318E-003  2.83538765173075192E-004
   4.8600000000000003       4.63087513981341650E-003  3.73445097288108532E-004
   4.9362500000000002       4.84458575057437803E-003  4.72272702204470875E-004
   5.0125000000000002       5.05737536391061716E-003  5.79584273952638311E-004
   5.0887500000000001       5.26902990557248391E-003  6.94993239191546322E-004
   5.1650000000000000       5.47935478623962167E-003  8.18151896469504567E-004
   5.2412500000000000       5.68817199190689050E-003  9.48742901654039332E-004
   5.3174999999999999       5.89531793434725903E-003  1.08647301835673098E-003
   5.3937499999999998       6.10064182456541114E-003  1.23106844414233758E-003
   5.4699999999999998       6.30400441450398429E-003  1.38227125904902509E-003
   5.5462499999999997       6.50527700402161232E-003  1.53983669004277308E-003
   5.6224999999999996       6.70434064276453218E-003  1.70353097948037699E-003
   5.6987500000000004       6.90108547774749732E-003  1.87312970791240541E-003
   5.7750000000000004       7.09541021157371159E-003  2.04841646355054165E-003
   5.8512500000000003       7.28722164583043685E-003  2.22918177963774390E-003
   5.9275000000000002       7.47643429085989488E-003  2.41522228123763893E-003
   6.0037500000000001       7.66297002749739310E-003  2.60633999731278579E-003
   6.0800000000000001       7.84675781199118891E-003  2.80234180518827572E-003
   6.1562500000000000       8.02773340741977023E-003  3.00303897856618335E-003
   6.2324999999999999       8.20583916345012793E-003  3.20824682917637220E-003
   6.3087499999999999       8.38102377917402871E-003  3.41778440418242981E-003
   6.3849999999999998       8.55324212607476257E-003  3.63147425659690734E-003
   6.4612499999999997       8.72245505288260850E-003  3.84914225048988735E-003
   6.5375000000000005       8.88862922597791899E-003  4.07061741477284574E-003
   6.6137499999999996       9.05173696475953214E-003  4.29573182343150669E-003
   6.6900000000000013       9.21175609124809912E-003  4.52432050535443893E-003
   6.7662500000000003       9.36866978548375057E-003  4.75622137642821470E-003
   6.8425000000000002       9.52246644654395832E-003  4.99127519060154311E-003
   6.9187500000000002       9.67313955632637459E-003  5.22932550580871430E-003
   6.9949999999999992       9.82068755650332935E-003  5.47021866818889289E-003
   7.0712500000000000       9.96511371000574110E-003  5.71380379744682119E-003
   7.1475000000000000       1.01064259836306913E-002  5.95993279127440736E-003
   7.2237500000000008       1.02446369235180256E-002  6.20846033253523184E-003
   7.2999999999999998       1.03797635341768800E-002  6.45924390368821100E-003
   7.3762499999999998       1.05118271588933963E-002  6.71214380631665261E-003
   7.4524999999999997       1.06408533612480666E-002  6.96702318475246607E-003
   7.5287499999999987       1.07668718075201314E-002  7.22374805291946427E-003
   7.6050000000000004       1.08899161497987475E-002  7.48218732363347110E-003
   7.6812499999999995       1.10100239096580579E-002  7.74221283969462378E-003
   7.7575000000000003       1.11272363622847929E-002  8.00369940619142205E-003
   7.8337500000000002       1.12415984209749461E-002  8.26652482350938647E-003
   7.9100000000000010       1.13531585219384754E-002  8.53056992060083688E-003
   7.9862500000000001       1.14619685093703023E-002  8.79571858812754417E-003
   8.0625000000000000       1.15680835207612274E-002  9.06185781113507012E-003
   8.1387499999999999       1.16715618724360995E-002  9.32887770095791255E-003
   8.2149999999999999       1.17724649453193209E-002  9.59667152608799021E-003
   8.2912499999999998       1.18708570709404864E-002  9.86513574176835911E-003
   8.3674999999999997       1.19668054177070604E-002  1.01341700181002276E-002
   8.4437499999999996       1.20603798757849372E-002  1.04036772650110011E-002
   8.5199999999999996       1.21516529508075444E-002  1.06735636626663858E-002
   8.5962499999999995       1.22406996411349948E-002  1.09437386754684483E-002
   8.6724999999999994       1.23275973324195286E-002  1.12141150783253221E-002
   8.7487499999999994       1.24124256843542152E-002  1.14846089736481104E-002
   8.8249999999999993       1.24952665197120977E-002  1.17551398075458943E-002
   8.9012499999999992       1.25762037140602512E-002  1.20256303837548810E-002
   8.9774999999999991       1.26553230861954913E-002  1.22960068752550281E-002
   9.0537500000000009       1.27327122893475704E-002  1.25661988335250725E-002
   9.1300000000000008       1.28084607032037077E-002  1.28361391953839103E-002
   9.2062500000000007       1.28826593268229605E-002  1.31057642873649710E-002
   9.2825000000000006       1.29554006725303168E-002  1.33750138275793677E-002
   9.3587500000000006       1.30267786608994022E-002  1.36438309250431974E-002
   9.4350000000000005       1.30968885169450745E-002  1.39121620764747125E-002
   9.5112500000000004       1.31658266676439265E-002  1.41799571606022901E-002
   9.5875000000000004       1.32336906408829849E-002  1.44471694300564672E-002
   9.6637500000000003       1.33005789659036457E-002  1.47137555009393631E-002
   9.7400000000000002       1.33665910752704311E-002  1.49796753401661761E-002
   9.8162500000000001       1.34318272087231086E-002  1.52448922510658412E-002
   9.8925000000000001       1.34963883167150273E-002  1.55093728548148738E-002
   9.9687500000000000       1.35603759726923272E-002  1.57730870780712039E-002
   10.045000000000000       1.36238922651019841E-002  1.60360081133104938E-002
   10.121200000000000       1.36869984192313707E-002  1.62979408214610696E-002
   10.197500000000000       1.37499212396524802E-002  1.65593796830435132E-002
   10.273800000000000       1.38126810382514561E-002  1.68199632745216036E-002
   10.350000000000000       1.38752991468512957E-002  1.70793378136597958E-002
   10.426200000000000       1.39379611066967023E-002  1.73378346106019439E-002
   10.502500000000000       1.40008527015124500E-002  1.75957834739542199E-002
   10.578799999999999       1.40639953039482981E-002  1.78528399552921255E-002
   10.654999999999999       1.41274088338334061E-002  1.81086673214456498E-002
   10.731199999999999       1.41912786516352005E-002  1.83636044639169001E-002
   10.807499999999999       1.42557922277687602E-002  1.86179885606375002E-002
   10.883699999999999       1.43208827186344229E-002  1.88711600886437673E-002
   10.960000000000001       1.43868229795343985E-002  1.91237937090217129E-002
   11.036300000000001       1.44536296784858777E-002  1.93755696201080678E-002
   11.112500000000001       1.45213143853754403E-002  1.96261753040113014E-002
   11.188800000000001       1.45901550920057663E-002  1.98762870647100839E-002
   11.265000000000001       1.46600708371911748E-002  2.01252705094705983E-002
   11.341200000000001       1.47312497646872823E-002  2.03734778011293097E-002
   11.417500000000000       1.48038858579008295E-002  2.06212596265262157E-002
   11.493800000000000       1.48779839464195842E-002  2.08683188270400027E-002
   11.570000000000000       1.49535403039263472E-002  2.11143645283597831E-002
   11.646200000000000       1.50307462402795335E-002  2.13597548980701130E-002
   11.722500000000000       1.51098007616484974E-002  2.16048470924882947E-002
   11.798800000000000       1.51906971393267528E-002  2.18493573846102497E-002
   11.875000000000000       1.52734179828540352E-002  2.20930074847853625E-002
   11.951200000000000       1.53581590699764080E-002  2.23361614030743484E-002
   12.027500000000000       1.54451256331034990E-002  2.25791827428292666E-002
   12.103800000000000       1.55342968002089958E-002  2.28217997877254268E-002
   12.180000000000000       1.56256389188405773E-002  2.30637450316051838E-002
   12.256200000000000       1.57193535526586811E-002  2.33053883420854813E-002
   12.332500000000000       1.58156534517480650E-002  2.35471000146477115E-002
   12.408799999999999       1.59145010519624562E-002  2.37886184442552516E-002
   12.484999999999999       1.60158441560677746E-002  2.40296850027249716E-002
   12.561199999999999       1.61198914803971395E-002  2.42706755710130340E-002
   12.637499999999999       1.62268645573881050E-002  2.45119674042404041E-002
   12.713699999999999       1.63365611420305257E-002  2.47529908039508043E-002
   12.789999999999999       1.64493460229138515E-002  2.49944429451514592E-002
   12.866299999999999       1.65651526525067913E-002  2.52360738359264404E-002
   12.942500000000003       1.66838971922925808E-002  2.54776341240514660E-002
   13.018800000000001       1.68059638084148318E-002  2.57198271298512277E-002
   13.095000000000001       1.69311034239505685E-002  2.59620886703503667E-002
   13.171199999999999       1.70595432469464944E-002  2.62048079595327173E-002
   13.247500000000000       1.71915262938854771E-002  2.64483779816917092E-002
   13.323800000000002       1.73269527458169148E-002  2.66925555390799610E-002
   13.400000000000000       1.74657032050271645E-002  2.69370955161531700E-002
   13.476200000000000       1.76080161330626414E-002  2.71823947371249326E-002
   13.552499999999998       1.77541471646198261E-002  2.74288551907510593E-002
   13.628800000000000       1.79039723239484173E-002  2.76762353356808481E-002
   13.705000000000000       1.80573467380271135E-002  2.79242898896379169E-002
   13.781200000000000       1.82145214805732557E-002  2.81734241369372279E-002
   13.857500000000000       1.83757660567449542E-002  2.84240500505318940E-002
   13.933799999999998       1.85409310243583383E-002  2.86759254176912302E-002
   14.010000000000002       1.87098448733741714E-002  2.89288024191256266E-002
   14.086200000000000       1.88827725557931501E-002  2.91830958500448358E-002
   14.162500000000000       1.90599985796245479E-002  2.94392288064655970E-002
   14.238799999999999       1.92413468749179049E-002  2.96969560634763215E-002
   14.315000000000000       1.94266182580730591E-002  2.99560248219019123E-002
   14.391200000000000       1.96160927230917236E-002  3.02168605213986724E-002
   14.467499999999999       1.98100708431326357E-002  3.04798985835874336E-002
   14.543799999999999       2.00083489633428695E-002  3.07448883283009122E-002
   14.619999999999997       2.02106994304252809E-002  3.10115694808693679E-002
   14.696200000000001       2.04174184388315957E-002  3.12803793640286307E-002
   14.772500000000001       2.06288236932628058E-002  3.15517670647265103E-002
   14.848799999999999       2.08446832297033285E-002  3.18254740375651934E-002
   14.924999999999999       2.10647403320232615E-002  3.21012301076565032E-002
   15.001200000000003       2.12893084803570040E-002  3.23794859214397573E-002
   15.077500000000001       2.15187234519067516E-002  3.26607057209290716E-002
   15.153800000000000       2.17527243610300298E-002  3.29446207444091047E-002
   15.230000000000000       2.19910249215833388E-002  3.32309485186523881E-002
   15.306200000000000       2.22339568254115993E-002  3.35201545289973354E-002
   15.382500000000002       2.24818747327755024E-002  3.38127197142457994E-002
   15.458800000000000       2.27344883704431351E-002  3.41083627204625400E-002
   15.535000000000000       2.29914815164558133E-002  3.44067863133933685E-002
   15.611199999999998       2.32532049576331494E-002  3.47084723853216814E-002
   15.687500000000000       2.35200330515782478E-002  3.50139202183758214E-002
   15.763800000000002       2.37916458046196280E-002  3.53228334081980289E-002
   15.840000000000000       2.40676969234623374E-002  3.56348976227510369E-002
   15.916200000000000       2.43485571382805153E-002  3.59506129005862651E-002
   15.992499999999998       2.46346211427850847E-002  3.62704985137401736E-002
   16.068800000000000       2.49255390994741616E-002  3.65942407958695648E-002
   16.145000000000000       2.52209345664172122E-002  3.69215060354637706E-002
   16.221200000000000       2.55211987364068957E-002  3.72528139891489599E-002
   16.297499999999999       2.58267474334505920E-002  3.75887060710278637E-002
   16.373799999999999       2.61372007921486411E-002  3.79288489498586442E-002
   16.449999999999999       2.64521521010999822E-002  3.82728870588569664E-002
   16.526199999999999       2.67720138435247820E-002  3.86213620472957014E-002
   16.602499999999999       2.70972232047413109E-002  3.89748389096436706E-002
   16.678799999999999       2.74273704102213009E-002  3.93329624926437721E-002
   16.754999999999999       2.77620186783144908E-002  3.96953531973922163E-002
   16.831199999999999       2.81016021063828295E-002  4.00625761614575929E-002
   16.907499999999999       2.84465799698618016E-002  4.04352223021598178E-002
   16.983799999999999       2.87965125355798268E-002  4.08129121836646944E-002
   17.059999999999999       2.91509332601892351E-002  4.11952401313495503E-002
   17.136199999999999       2.95102983837399156E-002  4.15827969167975250E-002
   17.212499999999999       2.98750892089561064E-002  4.19762008253292893E-002
   17.288799999999998       3.02448365336750007E-002  4.23750464138788197E-002
   17.364999999999998       3.06190440679944484E-002  4.27788994214616386E-002
   17.441199999999998       3.09981905490675468E-002  4.31883783090655088E-002
   17.517499999999998       3.13827797418187310E-002  4.36041310122162046E-002
   17.593800000000002       3.17723129580030766E-002  4.40257235250210849E-002
   17.670000000000002       3.21662647872030943E-002  4.44526912513300981E-002
   17.746200000000002       3.25651365512988691E-002  4.48856821560153288E-002
   17.822500000000002       3.29694546813567232E-002  4.53253759240596840E-002
   17.898800000000001       3.33786914100606194E-002  4.57713079914413151E-002
   17.975000000000001       3.37922924593850107E-002  4.62229811431264237E-002
   18.051200000000001       3.42107819794906023E-002  4.66810750753586454E-002
   18.127500000000001       3.46347090965108545E-002  4.71463032606118243E-002
   18.203800000000001       3.50635173043909246E-002  4.76181684680425168E-002
   18.280000000000001       3.54966239256898769E-002  4.80961388462593648E-002
   18.356200000000001       3.59345759579905513E-002  4.85809278668441688E-002
   18.432500000000001       3.63779451938565646E-002  4.90732848565508945E-002
   18.508800000000001       3.68261469652223783E-002  4.95726780579680629E-002
   18.585000000000001       3.72785705771627451E-002  5.00785387893428816E-002
   18.661200000000001       3.77357859313046037E-002  5.05916165139956159E-002
   18.737500000000001       3.81983874784126501E-002  5.11126986419345522E-002
   18.813800000000001       3.86657627120784789E-002  5.16412166820620216E-002
   18.890000000000001       3.91372735176883577E-002  5.21765632353668740E-002
   18.966200000000001       3.96135125856180922E-002  5.27195259105277744E-002
   19.042500000000000       4.00950968624414761E-002  5.32709323787507738E-002
   19.118800000000000       4.05813865308651961E-002  5.38301754740747804E-002
   19.195000000000000       4.10717165794836983E-002  5.43966070616245037E-002
   19.271200000000000       4.15667023264325308E-002  5.49710550815829049E-002
   19.347500000000000       4.20669829746276314E-002  5.55543896169577514E-002
   19.423700000000000       4.25712271975961856E-002  5.61451821015800379E-002
   19.500000000000000       4.30807379333238358E-002  5.67450839211009750E-002
   19.576300000000000       4.35948354192380663E-002  5.73534261666790168E-002
   19.652500000000000       4.41128153711355456E-002  5.79694958349944445E-002
   19.728800000000000       4.46360153247101141E-002  5.85950110754317327E-002
   19.805000000000000       4.51630414289954374E-002  5.92284334196386125E-002
   19.881200000000000       4.56945535696163738E-002  5.98706782109861488E-002
   19.957500000000000       4.62312347321207559E-002  6.05227072995407067E-002


==> anc/M0_5_4_v2.dat <==
  2.12500000000000015E-002  1.18192287195359314E-009  7.28779310578242745E-009
  4.49999999999999983E-002  2.19231720916506144E-007  3.04791056136037016E-009
  6.87500000000000056E-002  5.12645025444221063E-007  7.15602001447548646E-009
  9.24999999999999989E-002  9.29714728119684726E-007  1.30307587545612668E-008
  0.11625000000000002       1.47112308762383954E-006  2.07034878536490785E-008
  0.14000000000000001       2.13755823839760912E-006  3.02062202513516040E-008
  0.16375000000000001       2.92971427012681351E-006  4.15716374162458175E-008
  0.18750000000000000       3.84829130870484606E-006  5.48331065224106534E-008
  0.21124999999999999       4.89399559870726783E-006  7.00246981599872221E-008
  0.23499999999999999       6.06753958741325939E-006  8.71812045994320121E-008
  0.25874999999999998       7.36964201040994897E-006  1.06338158629979815E-007
  0.28249999999999997       8.80102797881645225E-006  1.27531852993714304E-007
  0.30625000000000002       1.03624290681655916E-005  1.50799360437573655E-007
  0.33000000000000002       1.20545834089821183E-005  1.76178554406588575E-007
  0.35375000000000001       1.38782357790975043E-005  2.03708130402685136E-007
  0.37750000000000000       1.58341376977422376E-005  2.33427628034435666E-007
  0.40125000000000000       1.79230475214578053E-005  2.65377453784298230E-007
  0.42499999999999999       2.01457305418716602E-005  2.99598904521045810E-007
  0.44874999999999998       2.25029590853795344E-005  3.36134191786348690E-007
  0.47249999999999992       2.49955126147808678E-005  3.75026466885779817E-007
  0.49625000000000008       2.76241778329140762E-005  4.16319846815879799E-007
  0.52000000000000002       3.03897487883399432E-005  4.60059441060407785E-007
  0.54374999999999996       3.32930269831224434E-005  5.06291379290371989E-007
  0.56750000000000000       3.63348214827580331E-005  5.55062840004094743E-007
  0.59125000000000005       3.95159490283050082E-005  6.06422080145241244E-007
  0.61499999999999999       4.28372341507672738E-005  6.60418465738508251E-007
  0.63875000000000004       4.62995092877868273E-005  7.17102503584597956E-007
  0.66249999999999998       4.99036149027017476E-005  7.76525874058017145E-007
  0.68625000000000003       5.36503996060278497E-005  8.38741465053406670E-007
  0.70999999999999996       5.75407202794230547E-005  9.03803407128239733E-007
  0.73375000000000001       6.15754422021963749E-005  9.71767109892162195E-007
  0.75749999999999995       6.57554391804233073E-005  1.04268929969554600E-006
  0.78125000000000000       7.00815936787331631E-005  1.11662805867261357E-006
  0.80500000000000016       7.45547969548338501E-005  1.19364286519709425E-006
  0.82875000000000010       7.91759491968416912E-005  1.27379463581132681E-006
  0.85250000000000004       8.39459596634874671E-005  1.35714576869282202E-006
  0.87624999999999997       8.88657468272676954E-005  1.44376018872549881E-006
  0.90000000000000002       9.39362385206175398E-005  1.53370339424621877E-006
  0.92374999999999996       9.91583720851777476E-005  1.62704250554104565E-006
  0.94750000000000001       1.04533094524234872E-004  1.72384631516921780E-006
  0.97124999999999995       1.10061362658413054E-004  1.82418534019726679E-006
  0.99500000000000000       1.15744143284698080E-004  1.92813187642968311E-006
   1.0187500000000000       1.21582413338877749E-004  2.03576005472743846E-006
   1.0425000000000000       1.27577160061483817E-004  2.14714589951029786E-006
   1.0662499999999999       1.33729381167320871E-004  2.26236738954421264E-006
   1.0900000000000001       1.40040085018674603E-004  2.38150452112041778E-006
   1.1137500000000000       1.46510290802287637E-004  2.50463937373888051E-006
   1.1375000000000000       1.53141028710198528E-004  2.63185617841470205E-006
   1.1612499999999999       1.59933340124539768E-004  2.76324138873300608E-006
   1.1850000000000001       1.66888277806389375E-004  2.89888375478442836E-006
   1.2087500000000000       1.74006906088780463E-004  3.03887440012127577E-006
   1.2324999999999999       1.81290301073967265E-004  3.18330690188200950E-006
   1.2562500000000001       1.88739550835051857E-004  3.33227737424038724E-006
   1.2800000000000000       1.96355755622078904E-004  3.48588455534447341E-006
   1.3037500000000000       2.04140028072705409E-004  3.64422989792070799E-006
   1.3274999999999999       2.12093493736529367E-004  3.80741766927460744E-006
   1.3512500000000001       2.20217290077077277E-004  3.97555502795648667E-006
   1.3750000000000000       2.28512568498197570E-004  4.14875215875821675E-006
   1.3987499999999999       2.36980493390073830E-004  4.32712235877844661E-006
   1.4225000000000001       2.45622242656366979E-004  4.51078215457274116E-006
   1.4462500000000000       2.54439007954691235E-004  4.69985141904982391E-006
   1.4700000000000000       2.63431994942467558E-004  4.89445349358883281E-006
   1.4937499999999999       2.72602423528266213E-004  5.09471531565797379E-006
   1.5175000000000001       2.81951528128766100E-004  5.30076755223241076E-006
   1.5412500000000000       2.91480557931440083E-004  5.51274473932831288E-006
   1.5649999999999999       3.01190777163095767E-004  5.73078542799054321E-006
   1.5887500000000001       3.11083465364381012E-004  5.95503233709290473E-006
   1.6125000000000000       3.21159917670376380E-004  6.18563251333393025E-006
   1.6362500000000000       3.31421445097387750E-004  6.42273749883621105E-006
   1.6599999999999999       3.41869374836051699E-004  6.66650350678445696E-006
   1.6837500000000001       3.52505050550863002E-004  6.91709160556710566E-006
   1.7075000000000000       3.63329832686229990E-004  7.17466791191769779E-006
   1.7312500000000000       3.74345098779155911E-004  7.43940379358663466E-006
   1.7549999999999999       3.85552243778644079E-004  7.71147608211050142E-006
   1.7787500000000001       3.96952680371908664E-004  7.99106729628638394E-006
   1.8025000000000000       4.08547839317471037E-004  8.27836587700088770E-006
   1.8262499999999999       4.20339169785210239E-004  8.57356643411158596E-006
   1.8499999999999999       4.32328139703418211E-004  8.87687000612758298E-006
   1.8737499999999998       4.44516236112904128E-004  9.18848433349130623E-006
   1.8974999999999997       4.56904965528170275E-004  9.50862414632344888E-006
   1.9212499999999997       4.69495854305661590E-004  9.83751146755661376E-006
   1.9450000000000001       4.82290449019076009E-004  1.01753759324535086E-005
   1.9687500000000000       4.95290316841685168E-004  1.05224551255824277E-005
   1.9924999999999999       5.08497045935598973E-004  1.08789949364045800E-005
   2.0162499999999999       5.21912245847861952E-004  1.12452499347192915E-005
   2.0400000000000000       5.35537547913237993E-004  1.16214837673110607E-005
   2.0637500000000002       5.49374605663491408E-004  1.20079695772506490E-005
   2.0874999999999999       5.63425095242926170E-004  1.24049904474196028E-005
   2.1112500000000001       5.77690715829879808E-004  1.28128398699570660E-005
   2.1349999999999998       5.92173190063813521E-004  1.32318222434683766E-005
   2.1587499999999999       6.06874264477552791E-004  1.36622533999898297E-005
   2.1825000000000001       6.21795709934152229E-004  1.41044611638738077E-005
   2.2062499999999998       6.36939322067771969E-004  1.45587859449457641E-005
   2.2300000000000000       6.52306921727814149E-004  1.50255813684890124E-005
   2.2537500000000001       6.67900355425473367E-004  1.55052149448400621E-005
   2.2774999999999999       6.83721495781689122E-004  1.59980687816278017E-005
   2.3012500000000000       6.99772241975329403E-004  1.65045403419638708E-005
   2.3250000000000002       7.16054519986449229E-004  1.70250432473523245E-005
   2.3487499999999999       7.32570283846012979E-004  1.75600081580676302E-005
   2.3725000000000001       7.49321514882052742E-004  1.81098836640049747E-005
   2.3962500000000002       7.66310222622635035E-004  1.86751372772402140E-005
   2.4199999999999999       7.83538446282839533E-004  1.92562565074954030E-005
   2.4437500000000001       8.01008253306581303E-004  1.98537499397349842E-005
   2.4674999999999998       8.18721743374291170E-004  2.04681485262379983E-005
   2.4912500000000000       8.36681039059917011E-004  2.11000066338634868E-005
   2.5150000000000001       8.54888300195904205E-004  2.17499037766294811E-005
   2.5387499999999998       8.73345714936681018E-004  2.24184458723705675E-005
   2.5625000000000000       8.92055502351624054E-004  2.31062668986714025E-005
   2.5862500000000002       9.11019912680524797E-004  2.38140306144422279E-005
   2.6099999999999999       9.30241227542098824E-004  2.45424324156212472E-005
   2.6337500000000000       9.49721760087101708E-004  2.52922013378301507E-005
   2.6575000000000002       9.69463855086344665E-004  2.60641022202713437E-005
   2.6812499999999999       9.89469888942441341E-004  2.68589380468216488E-005
   2.7050000000000001       1.00974226961239632E-003  2.76775524821612667E-005
   2.7287499999999998       1.03028343642618328E-003  2.85208326229306187E-005
   2.7524999999999999       1.05109585978415310E-003  2.93897119863575149E-005
   2.7762500000000001       1.07218204071342642E-003  3.02851737616093379E-005
   2.7999999999999998       1.09354451026029485E-003  3.12082543523374404E-005
   2.8237500000000000       1.11518582869198990E-003  3.21600472425889747E-005
   2.8475000000000001       1.13710858447686877E-003  3.31417072225214038E-005
   2.8712499999999999       1.15931539300700558E-003  3.41544550152882704E-005
   2.8950000000000000       1.18180889502121742E-003  3.51995823521803261E-005
   2.9187500000000002       1.20459175467948630E-003  3.62784575497471958E-005
   2.9424999999999999       1.22766665723139223E-003  3.73925316503753458E-005
   2.9662500000000001       1.25103630621121510E-003  3.85433451968584772E-005
   2.9900000000000002       1.27470342008051624E-003  3.97325357221346750E-005
   3.0137499999999999       1.29867072822482769E-003  4.09618460478932390E-005
   3.0375000000000001       1.32294096619404804E-003  4.22331335005663624E-005
   3.0612499999999998       1.34751687005562541E-003  4.35483801707916407E-005
   3.0850000000000000       1.37240116970482862E-003  4.49097043633728846E-005
   3.1087500000000001       1.39759658094626622E-003  4.63193734098126005E-005
   3.1324999999999998       1.42310579612413279E-003  4.77798180455863802E-005
   3.1562500000000000       1.44893147303373402E-003  4.92936485906655202E-005
   3.1800000000000002       1.47507622179150148E-003  5.08636732158597855E-005
   3.2037499999999999       1.50154258927247112E-003  5.24929186312870854E-005
   3.2275000000000000       1.52833304063921226E-003  5.41846535991373859E-005
   3.2512500000000006       1.55544993738017346E-003  5.59424157540913247E-005
   3.2749999999999999       1.58289551114209107E-003  5.77700423154468932E-005
   3.2987500000000005       1.61067183247257974E-003  5.96717054006928120E-005
   3.3224999999999998       1.63878077337444136E-003  6.16519528081893722E-005
   3.3462500000000004       1.66722396229834020E-003  6.37157553365135193E-005
   3.3700000000000001       1.69600272984524202E-003  6.58685619629594839E-005
   3.3937500000000003       1.72511804298784103E-003  6.81163645315212166E-005
   3.4175000000000000       1.75457042035603254E-003  7.04657738389238587E-005
   3.4412500000000001       1.78435985723453196E-003  7.29241110461632401E-005
   3.4649999999999999       1.81448565993026279E-003  7.54995139440415436E-005
   3.4887500000000000       1.84494634093203855E-003  7.82010687521250382E-005
   3.5124999999999997       1.87573941227230675E-003  8.10389669415653290E-005
   3.5362499999999999       1.90686115130577383E-003  8.40246979928158425E-005
   3.5599999999999996       1.93830631654207022E-003  8.71712879120290797E-005
   3.5837500000000002       1.97006774430451238E-003  9.04935949836362146E-005
   3.6074999999999995       2.00213588847017974E-003  9.40086855555683263E-005
   3.6312500000000001       2.03449815948638204E-003  9.77363115756563894E-005
   3.6549999999999994       2.06713807747099278E-003  1.01699530658341301E-004
   3.6787500000000000       2.10003412478776321E-003  1.05925522113272091E-004
   3.7025000000000001       2.13315816661723218E-003  1.10446680406025731E-004
   3.7262499999999998       2.16647327599193322E-003  1.15302113005705164E-004
   3.7500000000000000       2.19993054455325677E-003  1.20539735122871029E-004
   3.7525000000000004       2.20345814412967493E-003  1.21115605250673441E-004
   3.7549999999999999       2.20698652295782871E-003  1.21696436026620038E-004
   3.7574999999999998       2.21051559332052956E-003  1.22282308332616254E-004
   3.7599999999999998       2.21404525797527785E-003  1.22873304795014898E-004
   3.7624999999999997       2.21757541864581621E-003  1.23469510335296449E-004
   3.7650000000000001       2.22110597638262072E-003  1.24071012279784325E-004
   3.7675000000000005       2.22463682060734889E-003  1.24677899839985767E-004
   3.7700000000000000       2.22816784597197875E-003  1.25290265149429880E-004
   3.7725000000000000       2.23169893985948218E-003  1.25908202667840966E-004
   3.7749999999999999       2.23522998607512654E-003  1.26531809493048722E-004
   3.7774999999999999       2.23876086437907375E-003  1.27161185446360129E-004
   3.7799999999999994       2.24229145031346272E-003  1.27796433180051461E-004
   3.7825000000000006       2.24582161502027717E-003  1.28437658290376654E-004
   3.7850000000000001       2.24935122504935038E-003  1.29084969436431805E-004
   3.7875000000000001       2.25288014240955384E-003  1.29738478479869180E-004
   3.7900000000000000       2.25640822334090881E-003  1.30398300558286993E-004
   3.7925000000000000       2.25993531960972651E-003  1.31064554311478165E-004
   3.7949999999999995       2.26346127725683081E-003  1.31737361969593882E-004
   3.7974999999999999       2.26698593659883842E-003  1.32416849522106714E-004
   3.8000000000000003       2.27050913196158791E-003  1.33103146880845705E-004
   3.8025000000000002       2.27403069139798424E-003  1.33796388052228281E-004
   3.8050000000000002       2.27755043638909558E-003  1.34496711319332410E-004
   3.8075000000000001       2.28106818152733247E-003  1.35204259434508912E-004
   3.8099999999999996       2.28458373418036946E-003  1.35919179823277739E-004
   3.8125000000000000       2.28809689413440182E-003  1.36641624800343199E-004
   3.8150000000000004       2.29160745321515830E-003  1.37371751798606370E-004
   3.8174999999999999       2.29511519488499521E-003  1.38109723612149477E-004
   3.8199999999999998       2.29861989400713439E-003  1.38855708665904372E-004
   3.8224999999999998       2.30212131562045541E-003  1.39609881243449616E-004
   3.8249999999999997       2.30561921560192701E-003  1.40372421847907236E-004
   3.8275000000000001       2.30911334565306282E-003  1.41143517849572211E-004
   3.8300000000000005       2.31260342787624430E-003  1.41923362297875907E-004
   3.8325000000000000       2.31608919175178320E-003  1.42712156565901545E-004
   3.8350000000000000       2.31957034037175245E-003  1.43510108700160187E-004
   3.8374999999999999       2.32304658839127065E-003  1.44317436204550325E-004
   3.8399999999999999       2.32651761278593805E-003  1.45134363475071625E-004
   3.8424999999999994       2.32998308438731472E-003  1.45961124253532058E-004
   3.8450000000000006       2.33344265897539966E-003  1.46797961623824132E-004
   3.8475000000000001       2.33689598275947565E-003  1.47645128944569499E-004
   3.8500000000000001       2.34034266590486166E-003  1.48502888808200930E-004
   3.8525000000000000       2.34378231972825037E-003  1.49371516063226444E-004
   3.8550000000000000       2.34721453009542917E-003  1.50251296868169325E-004
   3.8574999999999995       2.35063886257296309E-003  1.51142529801813691E-004
   3.8599999999999999       2.35405486111506593E-003  1.52045526629232314E-004
   3.8625000000000003       2.35746204664178402E-003  1.52960613129637447E-004
   3.8650000000000002       2.36085991549739391E-003  1.53888129992268117E-004
   3.8675000000000002       2.36424793777654119E-003  1.54828433787267827E-004
   3.8700000000000001       2.36762555550415130E-003  1.55781898019382507E-004
   3.8724999999999996       2.37099218065332492E-003  1.56748914273265315E-004
   3.8750000000000000       2.37434719298339507E-003  1.57729893460337487E-004
   3.8775000000000004       2.37768993761019141E-003  1.58725267173882081E-004
   3.8799999999999999       2.38101972269202239E-003  1.59735489192219815E-004
   3.8824999999999998       2.38433581619026166E-003  1.60761037076764769E-004
   3.8849999999999998       2.38763744302708698E-003  1.61802413971467058E-004
   3.8874999999999997       2.39092378159317959E-003  1.62860150555041764E-004
   3.8900000000000001       2.39419396014545422E-003  1.63934807206344267E-004
   3.8925000000000005       2.39744705191614806E-003  1.65026976330199225E-004
   3.8950000000000000       2.40068207160205709E-003  1.66137285058150436E-004
   3.8975000000000000       2.40389796947608784E-003  1.67266398104473141E-004
   3.8999999999999999       2.40709361277110633E-003  1.68415020091478089E-004
   3.9024999999999999       2.41026783171709169E-003  1.69583902805147270E-004
   3.9049999999999994       2.41341933386694059E-003  1.70773843726036695E-004
   3.9075000000000006       2.41654676122870712E-003  1.71985695075278029E-004
   3.9100000000000001       2.41964861719633521E-003  1.73220364319146735E-004
   3.9125000000000001       2.42272333290774250E-003  1.74478825270857774E-004
   3.9150000000000000       2.42576920484284270E-003  1.75762120890023214E-004
   3.9175000000000000       2.42878439455184976E-003  1.77071371448148796E-004
   3.9199999999999995       2.43176691383987587E-003  1.78407782791857838E-004
   3.9224999999999999       2.43471460782021445E-003  1.79772655777657138E-004
   3.9250000000000003       2.43762513545131392E-003  1.81167397087903366E-004
   3.9275000000000002       2.44049594708781225E-003  1.82593531683471547E-004
   3.9300000000000002       2.44332425846911739E-003  1.84052717206453819E-004
   3.9325000000000001       2.44610702043292433E-003  1.85546760719661961E-004
   3.9349999999999996       2.44884088346689240E-003  1.87077638263793121E-004
   3.9375000000000000       2.45152215598622245E-003  1.88647517834641796E-004
   3.9400000000000004       2.45414675493089594E-003  1.90258786541107588E-004
   3.9424999999999999       2.45671014000149474E-003  1.91914082375232889E-004
   3.9449999999999998       2.45920727583874652E-003  1.93616335481310562E-004
   3.9474999999999998       2.46163247700048517E-003  1.95368809435889264E-004
   3.9499999999999997       2.46397939809290352E-003  1.97175165521658400E-004
   3.9525000000000001       2.46624080821443046E-003  1.99039524875611645E-004
   3.9550000000000005       2.46840850567181871E-003  2.00966560980959995E-004
   3.9575000000000000       2.47047308380059141E-003  2.02961605586923338E-004
   3.9600000000000000       2.47242368334955193E-003  2.05030787112323623E-004
   3.9624999999999999       2.47424766466203521E-003  2.07181207989287435E-004
   3.9649999999999999       2.47593017883111213E-003  2.09421176250409964E-004
   3.9674999999999994       2.47745359708326663E-003  2.11760513132589579E-004
   3.9700000000000006       2.47879673670855540E-003  2.14210969621898422E-004
   3.9725000000000001       2.47993378043276326E-003  2.16786802561981046E-004
   3.9750000000000001       2.48083277618874141E-003  2.19505596373700687E-004
   3.9775000000000000       2.48145336268615173E-003  2.22389459847688006E-004
   3.9800000000000000       2.48174335785232613E-003  2.25466846824848240E-004
   3.9824999999999995       2.48163336754947785E-003  2.28775446227664835E-004
   3.9849999999999999       2.48102773553476614E-003  2.32367020936317817E-004
   3.9875000000000003       2.47978814183053443E-003  2.36316081047748786E-004
   3.9900000000000002       2.47770140712979094E-003  2.40736969397739131E-004
   3.9925000000000002       2.47440725735438398E-003  2.45822150338984729E-004
   3.9950000000000001       2.46920035108799977E-003  2.51946857836362400E-004
   3.9974999999999996       2.46025186309640478E-003  2.60079699209663938E-004
   4.0000000000000000       2.42818771450946857E-003  2.80415725226563866E-004
   4.0025000000000004       2.41511964161497065E-003  2.40398494421770680E-004
   4.0049999999999999       2.41425270143799100E-003  2.23748522696533015E-004
   4.0075000000000003       2.41539250122627114E-003  2.11003644457954720E-004
   4.0099999999999998       2.41757117919524141E-003  2.00303749103000316E-004
   4.0125000000000002       2.42041382184054717E-003  1.90925408254425457E-004
   4.0149999999999997       2.42372818355638710E-003  1.82496166398507721E-004
   4.0175000000000001       2.42740007622398515E-003  1.74793924681663967E-004
   4.0199999999999996       2.43135510840796843E-003  1.67673437167812061E-004
   4.0225000000000000       2.43554161351240044E-003  1.61033444062390742E-004
   4.0250000000000004       2.43992197760606582E-003  1.54799951027050656E-004
   4.0274999999999999       2.44446780775981528E-003  1.48916897255888046E-004
   4.0300000000000002       2.44915704734159504E-003  1.43340573673089006E-004
   4.0324999999999998       2.45397215722593280E-003  1.38036097848994360E-004
   4.0350000000000001       2.45889891760313600E-003  1.32975088056068344E-004
   4.0374999999999996       2.46392560987999595E-003  1.28134072292375309E-004
   4.0400000000000000       2.46904244086584932E-003  1.23493366648204844E-004
   4.0425000000000004       2.47424112674805895E-003  1.19036263927854943E-004
   4.0449999999999999       2.47951458670025255E-003  1.14748433586147299E-004
   4.0475000000000003       2.48485671075373985E-003  1.10617469188592534E-004
   4.0499999999999998       2.49026218346811443E-003  1.06632541406798196E-004
   4.0525000000000002       2.49572634619652043E-003  1.02784127814282579E-004
   4.0549999999999997       2.50124508877046887E-003  9.90637996746007043E-005
   4.0579999999999998       2.50793451666193531E-003  9.47579678379161753E-005
   4.0599999999999996       2.51243211248652161E-003  9.19781642621000353E-005
   4.0625000000000000       2.51809421747216031E-003  8.86000918658113299E-005
   4.0650000000000004       2.52379844648322523E-003  8.53243702793299281E-005
   4.0674999999999999       2.52954241864933272E-003  8.21460402923819620E-005
   4.0700000000000003       2.53532397130798231E-003  7.90605836630982453E-005
   4.0724999999999998       2.54114113292989085E-003  7.60638692460803952E-005
   4.0750000000000002       2.54699210021499785E-003  7.31521073456469861E-005
   4.0774999999999997       2.55287521859983834E-003  7.03218108055216198E-005
   4.0800000000000001       2.55878896551781044E-003  6.75697616534419389E-005
   4.0824999999999996       2.56473193627665191E-003  6.48929823670282607E-005
   4.0850000000000000       2.57070283130791249E-003  6.22887109787399903E-005
   4.0875000000000004       2.57670044562006290E-003  5.97543794352814098E-005
   4.0899999999999999       2.58272365934332547E-003  5.72875946857131715E-005
   4.0925000000000002       2.58877142949945393E-003  5.48861220949501739E-005
   4.0949999999999998       2.59484278283550604E-003  5.25478708415225338E-005
   4.0975000000000001       2.60093680916650017E-003  5.02708810079099272E-005
   4.0999999999999996       2.60705265613662236E-003  4.80533121480870707E-005
   4.1025000000000000       2.61318952392725502E-003  4.58934331053127248E-005
   4.1050000000000004       2.61934666085556411E-003  4.37896129342620717E-005
   4.1074999999999999       2.62552335938119911E-003  4.17403127770784988E-005
   4.1100000000000003       2.63171895252893150E-003  3.97440785742379340E-005
   4.1124999999999998       2.63793281067546074E-003  3.77995345072954886E-005
   4.1150000000000002       2.64416433865615093E-003  3.59053770852445765E-005
   4.1174999999999997       2.65041297308505133E-003  3.40603697977483405E-005
   4.1200000000000001       2.65667818026607636E-003  3.22633382750044426E-005
   4.1224999999999996       2.66295945353730223E-003  3.05131658829194077E-005
   4.1250000000000000       2.66925631238936964E-003  2.88087897335770998E-005
   4.1275000000000004       2.67556829850004773E-003  2.71491970116324315E-005
   4.1299999999999999       2.68189497678451719E-003  2.55334216710877743E-005
   4.1325000000000003       2.68823593231709091E-003  2.39605413666368941E-005
   4.1349999999999998       2.69459076935343531E-003  2.24296746612871688E-005
   4.1375000000000002       2.70095911009126484E-003  2.09399784580402110E-005
   4.1399999999999997       2.70734059353204375E-003  1.94906456374231951E-005
   4.1425000000000001       2.71373487405310180E-003  1.80809028784064551E-005
   4.1449999999999996       2.72014162196503474E-003  1.67100086604599641E-005
   4.1475000000000000       2.72656052034017660E-003  1.53772513919933245E-005
   4.1500000000000004       2.73299126571002922E-003  1.40819477038829765E-005
   4.1524999999999999       2.73943356692470021E-003  1.28234408555482857E-005
   4.1550000000000002       2.74588714444797943E-003  1.16010992586081699E-005
   4.1574999999999998       2.75235173009538096E-003  1.04143151068367914E-005
   4.1600000000000001       2.75882706486023106E-003  9.26250309433540413E-006
   4.1624999999999996       2.76531290069713170E-003  8.14509923690679402E-006
   4.1650000000000000       2.77180899843191761E-003  7.06155975799269794E-006
   4.1675000000000004       2.77831512766248297E-003  6.01136005650720217E-006
   4.1699999999999999       2.78483106630164840E-003  4.99399374086411137E-006
   4.1725000000000003       2.79135660015022297E-003  4.00897172544861141E-006
   4.1749999999999998       2.79789152249780267E-003  3.05582138464448926E-006
   4.1775000000000002       2.80443563374924544E-003  2.13408575996283690E-006
   4.1799999999999997       2.81098874107471499E-003  1.24332281623559077E-006
   4.1825000000000001       2.81755065808157821E-003  3.83104743175932590E-007
   4.1849999999999996       2.82412120450648224E-003 -4.46982701036587377E-007
   4.1875000000000000       2.83070020592612838E-003 -1.24734080723278563E-006
   4.1900000000000004       2.83728749348536062E-003 -2.01835849659007219E-006
   4.1924999999999999       2.84388290364132653E-003 -2.76041286839860900E-006
   4.1950000000000003       2.85048627792258355E-003 -3.47386971661550342E-006
   4.1974999999999998       2.85709746270204233E-003 -4.15908401736810830E-006
   4.2000000000000002       2.86371630898286716E-003 -4.81640038939333816E-006
   4.2024999999999997       2.87034267219635729E-003 -5.44615352923681933E-006
   4.2050000000000001       2.87697641201109825E-003 -6.04866862290339039E-006
   4.2074999999999996       2.88361739215249992E-003 -6.62426173549788940E-006
   4.2100000000000000       2.89026548023217558E-003 -7.17324018029935823E-006
   4.2125000000000004       2.89692054758640101E-003 -7.69590286858075470E-006
   4.2149999999999999       2.90358246912313578E-003 -8.19254064140601027E-006
   4.2175000000000002       2.91025112317705188E-003 -8.66343658452457139E-006
   4.2199999999999998       2.91692639137201056E-003 -9.10886632742626645E-006
   4.2225000000000001       2.92360815849061935E-003 -9.52909832751020132E-006
   4.2249999999999996       2.93029631235033113E-003 -9.92439414028558958E-006
   4.2275000000000000       2.93699074368577008E-003 -1.02950086764336735E-005
   4.2300000000000004       2.94369134603682725E-003 -1.06411904465096946E-005
   4.2324999999999999       2.95039801564227558E-003 -1.09631817940094996E-005
   4.2350000000000003       2.95711065133849984E-003 -1.12612191174811880E-005
   4.2374999999999998       2.96382915446305505E-003 -1.15355330822986836E-005
   4.2400000000000002       2.97055342868001197E-003 -1.17863488223693932E-005
   4.2424999999999997       2.97728338031808676E-003 -1.20138861346552911E-005
   4.2450000000000001       2.98401891741253500E-003 -1.22183596598468509E-005
   4.2474999999999996       2.99075995052338912E-003 -1.23999790618678937E-005
   4.2500000000000000       2.99750639219879865E-003 -1.25589491942201876E-005
   4.3262499999999999       3.20548874533907631E-003 -7.42373040948180362E-006
   4.4024999999999999       3.41670138929959935E-003  1.45644932506307828E-005
   4.4787499999999998       3.63005082856770285E-003  5.08815113786524866E-005
   4.5549999999999997       3.84479801998632766E-003  9.98748138712353113E-005
   4.6312499999999996       4.06039449233334265E-003  1.60369082285250955E-004
   4.7074999999999996       4.27640627374704322E-003  2.31476704301797321E-004
   4.7837500000000004       4.49247415198562438E-003  3.12495813325876031E-004
   4.8600000000000003       4.70829104460690571E-003  4.02850749906909797E-004
   4.9362500000000002       4.92358822930015656E-003  5.02055078811314845E-004
   5.0125000000000002       5.13812651091100948E-003  6.09687479447461040E-004
   5.0887500000000001       5.35169029874817560E-003  7.25375406843586381E-004
   5.1650000000000000       5.56408349696767713E-003  8.48783663250159311E-004
   5.2412500000000000       5.77512655021579242E-003  9.79606190234150968E-004
   5.3174999999999999       5.98465426874027033E-003  1.11756004314335247E-003
   5.3937499999999998       6.19251418506171648E-003  1.26238088416532560E-003
   5.4699999999999998       6.39856528542909544E-003  1.41381955753884471E-003
   5.5462499999999997       6.60267701107035768E-003  1.57163945184178437E-003
   5.6224999999999996       6.80472845750588248E-003  1.73561444515746505E-003
   5.6987500000000004       7.00460772181019445E-003  1.90552728884855875E-003
   5.7750000000000004       7.20221136210233079E-003  2.08116832610586973E-003
   5.8512500000000003       7.39744394334175201E-003  2.26233446929338363E-003
   5.9275000000000002       7.59021765030024401E-003  2.44882837965272127E-003
   6.0037500000000001       7.78045195305847575E-003  2.64045780676170879E-003
   6.0800000000000001       7.96807331609721871E-003  2.83703505600531097E-003
   6.1562500000000000       8.15301493425750999E-003  3.03837655614915339E-003
   6.2324999999999999       8.33521651625530186E-003  3.24430251734763881E-003
   6.3087499999999999       8.51462405494539387E-003  3.45463664403930330E-003
   6.3849999999999998       8.69118964819274621E-003  3.66920591516130181E-003
   6.4612499999999997       8.86487131936874485E-003  3.88784040477833850E-003
   6.5375000000000005       9.03563285226782059E-003  4.11037314144750698E-003
   6.6137499999999996       9.20344363613279787E-003  4.33663999916652446E-003
   6.6900000000000013       9.36827851884079049E-003  4.56647961458636446E-003
   6.7662500000000003       9.53011766681260628E-003  4.79973332616288016E-003
   6.8425000000000002       9.68894643045785722E-003  5.03624513165739935E-003
   6.9187500000000002       9.84475521226055653E-003  5.27586165996434941E-003
   6.9949999999999992       9.99753934810589627E-003  5.51843216083688654E-003
   7.0712500000000000       1.01472989727085777E-002  5.76380849528954596E-003
   7.1475000000000000       1.02940389063889502E-002  6.01184514483065792E-003
   7.2237500000000008       1.04377685344527460E-002  6.26239922314205961E-003
   7.2999999999999998       1.05785016900480661E-002  6.51533049477463246E-003
   7.3762499999999998       1.07162565382982328E-002  6.77050139875113449E-003
   7.4524999999999997       1.08510554614384899E-002  7.02777707609464602E-003
   7.5287499999999987       1.09829249447337789E-002  7.28702540043102680E-003
   7.6050000000000004       1.11118954629975120E-002  7.54811701092381656E-003
   7.6812499999999995       1.12380013675685043E-002  7.81092534689463696E-003
   7.7575000000000003       1.13612807736350237E-002  8.07532668356364912E-003
   7.8337500000000002       1.14817754478227924E-002  8.34120016841584204E-003
   7.9100000000000010       1.15995306959863036E-002  8.60842785776040273E-003
   7.9862500000000001       1.17145952511621861E-002  8.87689475310431825E-003
   8.0625000000000000       1.18270211616586310E-002  9.14648883700671343E-003
   8.1387499999999999       1.19368636792687860E-002  9.41710110811961980E-003
   8.2149999999999999       1.20441811476088168E-002  9.68862561515337548E-003
   8.2912499999999998       1.21490348905938378E-002  9.96095948953291781E-003
   8.3674999999999997       1.22514891010794616E-002  1.02340029765371106E-002
   8.4437499999999996       1.23516107297097239E-002  1.05076594647377751E-002
   8.5199999999999996       1.24494693740259121E-002  1.07818355135809157E-002
   8.5962499999999995       1.25451371679001743E-002  1.10564408789793969E-002
   8.6724999999999994       1.26386886695273419E-002  1.13313885351667282E-002
   8.7487499999999994       1.27302007590236084E-002  1.16065947025480870E-002
   8.8249999999999993       1.28197525183222361E-002  1.18819788570867172E-002
   8.9012499999999992       1.29074251298116009E-002  1.21574637535223802E-002
   8.9774999999999991       1.29933017665493870E-002  1.24329754382543484E-002
   9.0537500000000009       1.30774674849538572E-002  1.27084432614328075E-002
   9.1300000000000008       1.31600091182233134E-002  1.29837998866165066E-002
   9.2062500000000007       1.32410151705536806E-002  1.32589812979431020E-002
   9.2825000000000006       1.33205757122448736E-002  1.35339268047672216E-002
   9.3587500000000006       1.33987822758062682E-002  1.38085790437407624E-002
   9.4350000000000005       1.34757277531834026E-002  1.40828839783403992E-002
   9.5112500000000004       1.35515062942256643E-002  1.43567908958819497E-002
   9.5875000000000004       1.36262132064960215E-002  1.46302524020936464E-002
   9.6637500000000003       1.36999448564920044E-002  1.49032244133403945E-002
   9.7400000000000002       1.37727985723085349E-002  1.51756661465921473E-002
   9.8162500000000001       1.38448725477400714E-002  1.54475401072098929E-002
   9.8925000000000001       1.39162657478022079E-002  1.57188120745862421E-002
   9.9687500000000000       1.39870778194184572E-002  1.59894510899327956E-002
   10.045000000000000       1.40574089847920278E-002  1.62594294205063751E-002
   10.121200000000000       1.41273142066500358E-002  1.65285462077809746E-002
   10.197500000000000       1.41970319164958034E-002  1.67973092051157888E-002
   10.273800000000000       1.42665718089274984E-002  1.70653466148181811E-002
   10.350000000000000       1.43359447367542234E-002  1.73322935703859385E-002
   10.426200000000000       1.44053435789591334E-002  1.75984899797954723E-002
   10.502500000000000       1.44749614239102660E-002  1.78642748916752192E-002
   10.578799999999999       1.45448093487203847E-002  1.81292926962602248E-002
   10.654999999999999       1.46148971482877831E-002  1.83931948213359765E-002
   10.731199999999999       1.46854176696912184E-002  1.86563293348913917E-002
   10.807499999999999       1.47565658066063365E-002  1.89190432182244593E-002
   10.883699999999999       1.48282561279975654E-002  1.91806539049355212E-002
   10.960000000000001       1.49007776724219866E-002  1.94418569819910167E-002
   11.036300000000001       1.49741373482831005E-002  1.97023204150335272E-002
   11.112500000000001       1.50483371728965341E-002  1.99617188257754791E-002
   11.188800000000001       1.51236712752848834E-002  2.02207503451347047E-002
   11.265000000000001       1.52000407700068080E-002  2.04787559455157503E-002
   11.341200000000001       1.52776414855393308E-002  2.07360981486358377E-002
   11.417500000000000       1.53566749785840582E-002  2.09931385906468870E-002
   11.493800000000000       1.54371368932772254E-002  2.12495669359637797E-002
   11.570000000000000       1.55190145487505565E-002  2.15050785557649310E-002
   11.646200000000000       1.56025069926990986E-002  2.17600425721909477E-002
   11.722500000000000       1.56878208407108082E-002  2.20148276672492080E-002
   11.798800000000000       1.57749405684177620E-002  2.22691363730629609E-002
   11.875000000000000       1.58638402323980215E-002  2.25226761156645423E-002
   11.951200000000000       1.59547233739911025E-002  2.27758224538464268E-002
   12.027500000000000       1.60478028461882340E-002  2.30289510900135268E-002
   12.103800000000000       1.61430493734634334E-002  2.32817760550288536E-002
   12.180000000000000       1.62404211448095512E-002  2.35340150757951359E-002
   12.256200000000000       1.63401274886767200E-002  2.37860501587035082E-002
   12.332500000000000       1.64423887677529502E-002  2.40382642688331226E-002
   12.408799999999999       1.65471593967033911E-002  2.42903810800729827E-002
   12.484999999999999       1.66543794047455361E-002  2.45421267600490350E-002
   12.561199999999999       1.67642652525198423E-002  2.47938899122430237E-002
   12.637499999999999       1.68770460575321489E-002  2.50460610249925095E-002
   12.713699999999999       1.69925043910929240E-002  2.52980408168610588E-002
   12.789999999999999       1.71110202445094138E-002  2.55505541738160757E-002
   12.866299999999999       1.72325196030548057E-002  2.58033357607673000E-002
   12.942500000000003       1.73569113995334784E-002  2.60561204367911955E-002
   13.018800000000001       1.74845948167479184E-002  2.63096400068979427E-002
   13.095000000000001       1.76153062849366132E-002  2.65632996495511996E-002
   13.171199999999999       1.77492806631912858E-002  2.68175024441744854E-002
   13.247500000000000       1.78867684567654180E-002  2.70726557149937111E-002
   13.323800000000002       1.80276628919374959E-002  2.73285003775246907E-002
   13.400000000000000       1.81718378403739333E-002  2.75847750172612642E-002
   13.476200000000000       1.83195393478190090E-002  2.78418908811135409E-002
   13.552499999999998       1.84710304741820819E-002  2.81002648394618297E-002
   13.628800000000000       1.86261806027529925E-002  2.83596391383450566E-002
   13.705000000000000       1.87848384308354384E-002  2.86197518892659653E-002
   13.781200000000000       1.89472625403584796E-002  2.88810233467618992E-002
   13.857500000000000       1.91137297915839575E-002  2.91438808992229050E-002
   13.933799999999998       1.92840843887745403E-002  2.94080658173099876E-002
   14.010000000000002       1.94581486684803490E-002  2.96733133928007223E-002
   14.086200000000000       1.96361950075612801E-002  2.99400539275550097E-002
   14.162500000000000       1.98185151948455408E-002  3.02087264593079823E-002
   14.238799999999999       2.00049270699757323E-002  3.04790689657291405E-002
   14.315000000000000       2.01952255390087897E-002  3.07508114855823203E-002
   14.391200000000000       2.03896979360007717E-002  3.10243954960573373E-002
   14.467499999999999       2.05886520390219790E-002  3.13002728800617705E-002
   14.543799999999999       2.07918783367544331E-002  3.15781758924660941E-002
   14.619999999999997       2.09991434813079220E-002  3.18578268385911051E-002
   14.696200000000001       2.12107509203090031E-002  3.21396795997935802E-002
   14.772500000000001       2.14270254885346005E-002  3.24242002383824113E-002
   14.848799999999999       2.16477295706468120E-002  3.27111128870937878E-002
   14.924999999999999       2.18726009418519426E-002  3.30001297008009065E-002
   15.001200000000003       2.21019602503816325E-002  3.32917183992725921E-002
   15.077500000000001       2.23361503313306009E-002  3.35863607094440617E-002
   15.153800000000000       2.25749048238304030E-002  3.38837702979142008E-002
   15.230000000000000       2.28179320888719540E-002  3.41836467748233772E-002
   15.306200000000000       2.30655709047803241E-002  3.44864732084202985E-002
   15.382500000000002       2.33181829235369897E-002  3.47927485313954399E-002
   15.458800000000000       2.35754725409760280E-002  3.51021735674174051E-002
   15.535000000000000       2.38371183091004475E-002  3.54144329206894440E-002
   15.611199999999998       2.41034780252866003E-002  3.57300265725842489E-002
   15.687500000000000       2.43749329769419321E-002  3.60494723032750708E-002
   15.763800000000002       2.46511579592102840E-002  3.63724556416001876E-002
   15.840000000000000       2.49318015482933482E-002  3.66986438418448122E-002
   15.916200000000000       2.52172414174088866E-002  3.70285555374328390E-002
   15.992499999999998       2.55078791353550681E-002  3.73627290028672038E-002
   16.068800000000000       2.58033597436252322E-002  3.77008322543075786E-002
   16.145000000000000       2.61033017386670292E-002  3.80425129105297424E-002
   16.221200000000000       2.64081031921608103E-002  3.83883098227781466E-002
   16.297499999999999       2.67181867657633604E-002  3.87387839254546562E-002
   16.373799999999999       2.70331675325193553E-002  3.90935833086005630E-002
   16.449999999999999       2.73526337563535227E-002  3.94523334645171045E-002
   16.526199999999999       2.76770047536960620E-002  3.98155956504389827E-002
   16.602499999999999       2.80067245107910381E-002  4.01839548920449943E-002
   16.678799999999999       2.83413782269603121E-002  4.05570371893836518E-002
   16.754999999999999       2.86805241084597297E-002  4.09344437211137460E-002
   16.831199999999999       2.90246030443528161E-002  4.13167597418132720E-002
   16.907499999999999       2.93740810953710824E-002  4.17045967312285118E-002
   16.983799999999999       2.97285135057590542E-002  4.20975561177201196E-002
   17.059999999999999       3.00874286996904439E-002  4.24952126963724849E-002
   17.136199999999999       3.04512897049556523E-002  4.28981779083850087E-002
   17.212499999999999       3.08205846444573918E-002  4.33070911976388279E-002
   17.288799999999998       3.11948390962906059E-002  4.37215274333404985E-002
   17.364999999999998       3.15735518933189657E-002  4.41410327799404006E-002
   17.441199999999998       3.19572084647296792E-002  4.45662467839641127E-002
   17.517499999999998       3.23463193465547416E-002  4.49978390127549754E-002
   17.593800000000002       3.27403807726138335E-002  4.54353557124982724E-002
   17.670000000000002       3.31388622134292168E-002  4.58783121221260498E-002
   17.746200000000002       3.35422717603273204E-002  4.63273779448397302E-002
   17.822500000000002       3.39511425920351259E-002  4.67832550041548667E-002
   17.898800000000001       3.43649418280031690E-002  4.72454586893387776E-002
   17.975000000000001       3.47831099703494115E-002  4.77134712365213168E-002
   18.051200000000001       3.52061779401901323E-002  4.81879946233433748E-002
   18.127500000000001       3.56347016593374505E-002  4.86697650660504258E-002
   18.203800000000001       3.60681194288356086E-002  4.91582649333987820E-002
   18.280000000000001       3.65058432382113773E-002  4.96529414284796675E-002
   18.356200000000001       3.69484268963718096E-002  5.01545308996074399E-002
   18.432500000000001       3.73964490346066283E-002  5.06638060172609969E-002
   18.508800000000001       3.78493196684199645E-002  5.11802142138969435E-002
   18.585000000000001       3.83064226537764216E-002  5.17031654607464433E-002
   18.661200000000001       3.87683347195916378E-002  5.22334326620983724E-002
   18.737500000000001       3.92356572246892049E-002  5.27718272122603277E-002
   18.813800000000001       3.97077722069848413E-002  5.33177593775438705E-002
   18.890000000000001       4.01840359872370489E-002  5.38706000068654711E-002
   18.966200000000001       4.06650481272197370E-002  5.44311607566781985E-002
   19.042500000000000       4.11514325427541003E-002  5.50002939194363244E-002
   19.118800000000000       4.16425438172016854E-002  5.55773706439375847E-002
   19.195000000000000       4.21377112197201323E-002  5.61617205773268791E-002
   19.271200000000000       4.26375570022407210E-002  5.67541963467725064E-002
   19.347500000000000       4.31427274082454362E-002  5.73556933177416378E-002
   19.423700000000000       4.36518789013892600E-002  5.79647367480539688E-002
   19.500000000000000       4.41663278957700467E-002  5.85830273818490552E-002
   19.576300000000000       4.46853887882950329E-002  5.92098739106636032E-002
   19.652500000000000       4.52083513150721081E-002  5.98445403543649487E-002
   19.728800000000000       4.57365666487588723E-002  6.04887951930964882E-002
   19.805000000000000       4.62686283397847550E-002  6.11410523791964533E-002
   19.881200000000000       4.68052033649351135E-002  6.18022533002208357E-002
   19.957500000000000       4.73469819330992817E-002  6.24733865103891672E-002


==> anc/M0_5_5_v2.dat <==
  2.12500000000000015E-002  1.16465494351541068E-009  7.18279536932346418E-009
  4.49999999999999983E-002  2.16286546409528602E-007  3.05301412330881151E-009
  6.87500000000000056E-002  5.05759347058248455E-007  7.16797213312138650E-009
  9.24999999999999989E-002  9.17229348262918212E-007  1.30524670023363766E-008
  0.11625000000000002       1.45137055267108165E-006  2.07378879341307484E-008
  0.14000000000000001       2.10886277258334597E-006  3.02562757713931844E-008
  0.16375000000000001       2.89039170846678407E-006  4.16403396326772440E-008
  0.18750000000000000       3.79664902892314835E-006  5.49234740620042945E-008
  0.21124999999999999       4.82833245214528011E-006  7.01397767113220161E-008
  0.23499999999999999       5.98614582889591603E-006  8.73240665752206133E-008
  0.25874999999999998       7.27079922704407257E-006  1.06511902798355032E-007
  0.28249999999999997       8.68300901769501734E-006  1.27739604076895580E-007
  0.30625000000000002       1.02234979629509339E-005  1.51044268676254593E-007
  0.33000000000000002       1.18929953053401588E-005  1.76463795088314549E-007
  0.35375000000000001       1.36922368589541746E-005  2.04036903352384190E-007
  0.37750000000000000       1.56219651023321626E-005  2.33803157065201426E-007
  0.40125000000000000       1.76829292731345143E-005  2.65802986106403422E-007
  0.42499999999999999       1.98758854646471971E-005  3.00077710107080505E-007
  0.44874999999999998       2.22015967241605828E-005  3.36669562690266798E-007
  0.47249999999999992       2.46608331532669557E-005  3.75621716513514044E-007
  0.49625000000000008       2.72543720101225769E-005  4.16978309145105769E-007
  0.52000000000000002       2.99829978137209499E-005  4.60784469806850643E-007
  0.54374999999999996       3.28475024502256779E-005  5.07086347017977434E-007
  0.56750000000000000       3.58486852814119992E-005  5.55931137176232429E-007
  0.59125000000000005       3.89873532552678699E-005  6.07367114113928927E-007
  0.61499999999999999       4.22643210188066305E-005  6.61443659668541940E-007
  0.63875000000000004       4.56804110331446913E-005  7.18211295309279638E-007
  0.66249999999999998       4.92364536908988424E-005  7.77721714863010611E-007
  0.68625000000000003       5.29332874359597684E-005  8.40027818385060448E-007
  0.70999999999999996       5.67717588856992789E-005  9.05183747222558697E-007
  0.73375000000000001       6.07527229556705526E-005  9.73244920320347813E-007
  0.75749999999999995       6.48770429868622480E-005  1.04426807182187735E-006
  0.78125000000000000       6.91455908755687589E-005  1.11831129002018779E-006
  0.80500000000000016       7.35592472059405509E-005  1.19543405771666209E-006
  0.82875000000000010       7.81189013852801912E-005  1.27569729404830888E-006
  0.85250000000000004       8.28254517821517899E-005  1.35916339784723363E-006
  0.87624999999999997       8.76798058673719234E-005  1.44589629259924393E-006
  0.90000000000000002       9.26828803579535199E-005  1.53596147307197185E-006
  0.92374999999999996       9.78356013640747490E-005  1.62942605368654580E-006
  0.94750000000000001       1.03138904539147781E-004  1.72635881871053720E-006
  0.97124999999999995       1.08593735233062361E-004  1.82683027435416326E-006
  0.99500000000000000       1.14201048648683172E-004  1.93091270285590872E-006
   1.0187500000000000       1.19961810001680013E-004  2.03868021864831360E-006
   1.0425000000000000       1.25876994683772820E-004  2.15020882669958633E-006
   1.0662499999999999       1.31947588429474677E-004  2.26557648313175374E-006
   1.0900000000000001       1.38174587486418422E-004  2.38486315822159843E-006
   1.1137500000000000       1.44558998789353206E-004  2.50815090189645061E-006
   1.1375000000000000       1.51101840137901985E-004  2.63552391184292063E-006
   1.1612499999999999       1.57804140378168368E-004  2.76706860435354327E-006
   1.1850000000000001       1.64666939588287408E-004  2.90287368804280866E-006
   1.2087500000000000       1.71691289268014700E-004  3.04303024057200297E-006
   1.2324999999999999       1.78878252532448800E-004  3.18763178852991259E-006
   1.2562500000000001       1.86228904309986438E-004  3.33677439062472240E-006
   1.2800000000000000       1.93744331544610891E-004  3.49055672435200468E-006
   1.3037500000000000       2.01425633402610801E-004  3.64908017631253865E-006
   1.3274999999999999       2.09273921788705479E-004  3.81244894191857345E-006
   1.3512500000000001       2.17290320359974227E-004  3.98077010171194891E-006
   1.3750000000000000       2.25475966523883353E-004  4.15415375606727764E-006
   1.3987499999999999       2.33832010495454366E-004  4.33271311087378262E-006
   1.4225000000000001       2.42359615815755826E-004  4.51656459431716236E-006
   1.4462500000000000       2.51059959587421279E-004  4.70582797337931792E-006
   1.4700000000000000       2.59934232715343654E-004  4.90062647553662982E-006
   1.4937499999999999       2.68983640152653308E-004  5.10108691593552103E-006
   1.5175000000000001       2.78209401152085039E-004  5.30733983034187166E-006
   1.5412500000000000       2.87612749522845994E-004  5.51951961417944186E-006
   1.5649999999999999       2.97194933893088595E-004  5.73776466799295998E-006
   1.5887500000000001       3.06957217978092562E-004  5.96221754969332218E-006
   1.6125000000000000       3.16900880854261064E-004  6.19302513396529595E-006
   1.6362500000000000       3.27027217239027844E-004  6.43033877924405839E-006
   1.6599999999999999       3.37337537776775747E-004  6.67431450269332196E-006
   1.6837500000000001       3.47833169330854814E-004  6.92511316364727164E-006
   1.7075000000000000       3.58515455281788675E-004  7.18290065600995870E-006
   1.7312500000000000       3.69385755831750176E-004  7.44784811013999623E-006
   1.7549999999999999       3.80445448315377369E-004  7.72013210478446896E-006
   1.7787500000000001       3.91695927516995184E-004  7.99993488966611866E-006
   1.8025000000000000       4.03138605994295747E-004  8.28744461937054199E-006
   1.8262499999999999       4.14774914408519413E-004  8.58285559922614763E-006
   1.8499999999999999       4.26606301861161231E-004  8.88636854392046825E-006
   1.8737499999999998       4.38634236237215908E-004  9.19819084964999660E-006
   1.8974999999999997       4.50860204554952759E-004  9.51853688066030830E-006
   1.9212499999999997       4.63285713322188284E-004  9.84762827109725899E-006
   1.9450000000000001       4.75912288899006165E-004  1.01856942431593169E-005
   1.9687500000000000       4.88741477866832586E-004  1.05329719426171354E-005
   1.9924999999999999       5.01774847403763666E-004  1.08897067928488187E-005
   2.0162499999999999       5.15013985665977261E-004  1.12561528686293900E-005
   2.0400000000000000       5.28460502175044297E-004  1.16325732910104143E-005
   2.0637500000000002       5.42116028210887333E-004  1.20192406447334896E-005
   2.0874999999999999       5.55982217210093665E-004  1.24164374197380322E-005
   2.1112500000000001       5.70060745169215341E-004  1.28244564784511565E-005
   2.1349999999999998       5.84353311052625843E-004  1.32436015506892388E-005
   2.1587499999999999       5.98861637204414462E-004  1.36741877581522060E-005
   2.1825000000000001       6.13587469763721377E-004  1.41165421706631926E-005
   2.2062499999999998       6.28532579082787262E-004  1.45710043964883731E-005
   2.2300000000000000       6.43698760146906739E-004  1.50379272092795280E-005
   2.2537500000000001       6.59087832995296154E-004  1.55176772144030998E-005
   2.2774999999999999       6.74701643141780707E-004  1.60106355576711421E-005
   2.3012500000000000       6.90542061993990606E-004  1.65171986797598775E-005
   2.3250000000000002       7.06610987068463951E-004  1.70377791150582796E-005
   2.3487499999999999       7.22910343196902431E-004  1.75728063676912784E-005
   2.3725000000000001       7.39442081753062422E-004  1.81227277976419028E-005
   2.3962500000000002       7.56208181512163448E-004  1.86880096082420021E-005
   2.4199999999999999       7.73210650083963526E-004  1.92691379161764461E-005
   2.4437500000000001       7.90451522436582885E-004  1.98666198231269627E-005
   2.4674999999999998       8.07932863302747461E-004  2.04809846632676912E-005
   2.4912500000000000       8.25656765456998483E-004  2.11127852346118069E-005
   2.5150000000000001       8.43625348761590328E-004  2.17625991419780681E-005
   2.5387499999999998       8.61840766377739700E-004  2.24310304276859099E-005
   2.5625000000000000       8.80305199726749959E-004  2.31187110275232509E-005
   2.5862500000000002       8.99020860188486028E-004  2.38263025209477916E-005
   2.6099999999999999       9.17989989239636627E-004  2.45544979763373262E-005
   2.6337500000000000       9.37214858531027211E-004  2.53040239422591998E-005
   2.6575000000000002       9.56697769893729015E-004  2.60756425989499936E-005
   2.6812499999999999       9.76441055262191834E-004  2.68701540858501602E-005
   2.7050000000000001       9.96447076500814712E-004  2.76883990229077194E-005
   2.7287499999999998       1.01671822511834715E-003  2.85312612455043436E-005
   2.7524999999999999       1.03725692185207955E-003  2.93996707752882948E-005
   2.7762500000000001       1.05806561610102628E-003  3.02946070519897494E-005
   2.7999999999999998       1.07914678518399596E-003  3.12171024544849555E-005
   2.8237500000000000       1.10050293339469200E-003  3.21682461430514716E-005
   2.8475000000000001       1.12213659082145418E-003  3.31491882589900864E-005
   2.8712499999999999       1.14405031189404203E-003  3.41611445226814474E-005
   2.8950000000000000       1.16624667361364437E-003  3.52054012768189623E-005
   2.9187500000000002       1.18872827341498402E-003  3.62833210281501603E-005
   2.9424999999999999       1.21149772660073332E-003  3.73963485487491745E-005
   2.9662500000000001       1.23455766327813755E-003  3.85460176068351656E-005
   2.9900000000000002       1.25791072471546569E-003  3.97339584077069233E-005
   3.0137499999999999       1.28155955902124557E-003  4.09619058377941000E-005
   3.0375000000000001       1.30550681603159853E-003  4.22317086195241729E-005
   3.0612499999999998       1.32975514126978879E-003  4.35453395021373447E-005
   3.0850000000000000       1.35430716881646375E-003  4.49049066343569137E-005
   3.1087500000000001       1.37916551289794017E-003  4.63126662896709378E-005
   3.1324999999999998       1.40433275796197649E-003  4.77710371448433811E-005
   3.1562500000000000       1.42981144696409813E-003  4.92826163483094535E-005
   3.1800000000000002       1.45560406753041430E-003  5.08501976588349199E-005
   3.2037499999999999       1.48171303559246816E-003  5.24767919881109136E-005
   3.2275000000000000       1.50814067600197905E-003  5.41656507462915770E-005
   3.2512500000000006       1.53488919952405483E-003  5.59202924700084438E-005
   3.2749999999999999       1.56196067547000289E-003  5.77445333122769642E-005
   3.2987500000000005       1.58935699905724437E-003  5.96425220983548134E-005
   3.3224999999999998       1.61707985236277194E-003  6.16187808082416222E-005
   3.3462500000000004       1.64513065745354307E-003  6.36782515447528778E-005
   3.3700000000000001       1.67351051991147456E-003  6.58263512989111065E-005
   3.3937500000000003       1.70222016049505188E-003  6.80690361495083965E-005
   3.4175000000000000       1.73125982745973893E-003  7.04128767685015402E-005
   3.4412500000000001       1.76062921764907183E-003  7.28651491370034614E-005
   3.4649999999999999       1.79032730714675614E-003  7.54339399752784886E-005
   3.4887500000000000       1.82035224063988878E-003  7.81282775251089539E-005
   3.5124999999999997       1.85070111872050018E-003  8.09582871319141582E-005
   3.5362499999999999       1.88136975527043813E-003  8.39353824437873071E-005
   3.5599999999999996       1.91235238600597390E-003  8.70725021329748578E-005
   3.5837500000000002       1.94364124968610433E-003  9.03844030889859574E-005
   3.6074999999999995       1.97522611466775105E-003  9.38880332632091287E-005
   3.6312500000000001       2.00709359800733131E-003  9.76030052536478251E-005
   3.6549999999999994       2.03922629306278573E-003  1.01552211242860477E-004
   3.6787500000000000       2.07160158307007894E-003  1.05762631944552197E-004
   3.7025000000000001       2.10419004424679257E-003  1.10266422280200991E-004
   3.7262499999999998       2.13695315078287493E-003  1.15102393592119546E-004
   3.7500000000000000       2.16984006077733079E-003  1.20318093644258007E-004
   3.7525000000000004       2.17330646083332794E-003  1.20891495074102134E-004
   3.7549999999999999       2.17677340724191024E-003  1.21469824219187013E-004
   3.7574999999999998       2.18024080893853460E-003  1.22053161324696540E-004
   3.7599999999999998       2.18370856533478281E-003  1.22641588363173767E-004
   3.7624999999999997       2.18717657468878862E-003  1.23235189583654380E-004
   3.7650000000000001       2.19064473445557692E-003  1.23834051620613864E-004
   3.7675000000000005       2.19411293047634508E-003  1.24438262974723449E-004
   3.7700000000000000       2.19758105360075371E-003  1.25047915047106945E-004
   3.7725000000000000       2.20104898735304106E-003  1.25663101544013818E-004
   3.7749999999999999       2.20451661156644864E-003  1.26283918787465092E-004
   3.7774999999999999       2.20798380191565254E-003  1.26910465799761572E-004
   3.7799999999999994       2.21145042973931684E-003  1.27542844410032124E-004
   3.7825000000000006       2.21491636185316976E-003  1.28181159366248657E-004
   3.7850000000000001       2.21838146035298290E-003  1.28825518453046635E-004
   3.7875000000000001       2.22184558265697309E-003  1.29476032630307451E-004
   3.7900000000000000       2.22530858028630041E-003  1.30132816105506640E-004
   3.7925000000000000       2.22877030013338400E-003  1.30795986558561580E-004
   3.7949999999999995       2.23223058321788109E-003  1.31465665228821751E-004
   3.7974999999999999       2.23568926467792488E-003  1.32141977082639631E-004
   3.8000000000000003       2.23914617349664329E-003  1.32825050974964013E-004
   3.8025000000000002       2.24260113221268556E-003  1.33515019820049151E-004
   3.8050000000000002       2.24605395661359435E-003  1.34212020771916422E-004
   3.8075000000000001       2.24950445541080134E-003  1.34916195415257578E-004
   3.8099999999999996       2.25295242989487915E-003  1.35627689967527428E-004
   3.8125000000000000       2.25639767356961875E-003  1.36346655493038645E-004
   3.8150000000000004       2.25983997176328966E-003  1.37073248129942490E-004
   3.8174999999999999       2.26327910121540757E-003  1.37807629331053894E-004
   3.8199999999999998       2.26671482982729365E-003  1.38549966131197171E-004
   3.8224999999999998       2.27014691543586059E-003  1.39300431372666209E-004
   3.8249999999999997       2.27357510561773841E-003  1.40059204012243048E-004
   3.8275000000000001       2.27699914590378518E-003  1.40826469969489740E-004
   3.8300000000000005       2.28041874971308999E-003  1.41602420633354459E-004
   3.8325000000000000       2.28383363189820030E-003  1.42387255314885259E-004
   3.8350000000000000       2.28724350647619822E-003  1.43181181535216123E-004
   3.8374999999999999       2.29064805775148692E-003  1.43984413667577537E-004
   3.8399999999999999       2.29404696219104396E-003  1.44797174770029072E-004
   3.8424999999999994       2.29743988007293778E-003  1.45619696570873562E-004
   3.8450000000000006       2.30082645706572355E-003  1.46452220110827012E-004
   3.8475000000000001       2.30420632246931475E-003  1.47294996215405324E-004
   3.8500000000000001       2.30757909452744808E-003  1.48148286463344357E-004
   3.8525000000000000       2.31094435415542341E-003  1.49012362176394956E-004
   3.8550000000000000       2.31430168157251972E-003  1.49887507492397630E-004
   3.8574999999999995       2.31765062988087541E-003  1.50774018457556748E-004
   3.8599999999999999       2.32099073001019486E-003  1.51672204187691272E-004
   3.8625000000000003       2.32432148926038640E-003  1.52582387688620340E-004
   3.8650000000000002       2.32764238972148511E-003  1.53504906743960108E-004
   3.8675000000000002       2.33095288655808287E-003  1.54440114877234751E-004
   3.8700000000000001       2.33425240614395287E-003  1.55388382396042359E-004
   3.8724999999999996       2.33754034403067280E-003  1.56350097527000262E-004
   3.8750000000000000       2.34081606273205513E-003  1.57325667651308685E-004
   3.8775000000000004       2.34407888923683074E-003  1.58315520647537417E-004
   3.8799999999999999       2.34732811262685281E-003  1.59320106381281374E-004
   3.8824999999999998       2.35056298077338096E-003  1.60339898288530810E-004
   3.8849999999999998       2.35378269741422577E-003  1.61375395158885464E-004
   3.8874999999999997       2.35698641857799056E-003  1.62427123069996612E-004
   3.8900000000000001       2.36017324888642159E-003  1.63495637533317444E-004
   3.8925000000000005       2.36334223657115594E-003  1.64581525798429551E-004
   3.8950000000000000       2.36649236983383238E-003  1.65685409529661888E-004
   3.8975000000000000       2.36962257084278325E-003  1.66807947635716470E-004
   3.8999999999999999       2.37273167716159665E-003  1.67949838567983662E-004
   3.9024999999999999       2.37581848688299402E-003  1.69111827533244242E-004
   3.9049999999999994       2.37888167390180221E-003  1.70294705002958064E-004
   3.9075000000000006       2.38191984392328165E-003  1.71499315705586760E-004
   3.9100000000000001       2.38493146209282610E-003  1.72726559097718344E-004
   3.9125000000000001       2.38791491801296392E-003  1.73977400398556424E-004
   3.9150000000000000       2.39086846379282791E-003  1.75252873340718681E-004
   3.9175000000000000       2.39379021327909992E-003  1.76554088266500978E-004
   3.9199999999999995       2.39667812688197689E-003  1.77882240315167507E-004
   3.9224999999999999       2.39952999421872348E-003  1.79238618770949566E-004
   3.9250000000000003       2.40234341418072090E-003  1.80624617779456684E-004
   3.9275000000000002       2.40511577194321268E-003  1.82041748685639229E-004
   3.9300000000000002       2.40784421232749252E-003  1.83491654303707849E-004
   3.9325000000000001       2.41052560878606947E-003  1.84976125502191700E-004
   3.9349999999999996       2.41315652710293559E-003  1.86497120580517644E-004
   3.9375000000000000       2.41573318267037599E-003  1.88056788033883621E-004
   3.9400000000000004       2.41825138312777230E-003  1.89657492928751341E-004
   3.9424999999999999       2.42070649516464833E-003  1.91301851032276690E-004
   3.9449999999999998       2.42309333678089687E-003  1.92992764401255439E-004
   3.9474999999999998       2.42540608991202201E-003  1.94733467633484420E-004
   3.9499999999999997       2.42763824141028301E-003  1.96527588013041603E-004
   3.9525000000000001       2.42978239908914640E-003  1.98379210505747944E-004
   3.9550000000000005       2.43183015834188459E-003  2.00292965957637960E-004
   3.9575000000000000       2.43377186819412721E-003  2.02274136325764515E-004
   3.9600000000000000       2.43559641084693150E-003  2.04328794539556150E-004
   3.9624999999999999       2.43729083876085498E-003  2.06463977956085896E-004
   3.9649999999999999       2.43883994249927778E-003  2.08687918345867222E-004
   3.9674999999999994       2.44022566663322244E-003  2.11010346626638173E-004
   3.9700000000000006       2.44142631740972785E-003  2.13442905518595267E-004
   3.9725000000000001       2.44241545693303815E-003  2.15999720265381764E-004
   3.9750000000000001       2.44316036749316892E-003  2.18698212765578484E-004
   3.9775000000000000       2.44361972030351145E-003  2.21560286729351755E-004
   3.9800000000000000       2.44374009331385905E-003  2.24614132135183615E-004
   3.9824999999999995       2.44345044332335438E-003  2.27897087343715150E-004
   3.9849999999999999       2.44265284743668725E-003  2.31460433004411037E-004
   3.9875000000000003       2.44120571968823707E-003  2.35377983747837958E-004
   3.9900000000000002       2.43889086321730014E-003  2.39763013135743078E-004
   3.9925000000000002       2.43533954771423282E-003  2.44806182316223940E-004
   3.9950000000000001       2.42982992484623095E-003  2.50879202932743981E-004
   3.9974999999999996       2.42049050552182359E-003  2.58941571696251970E-004
   4.0000000000000000       2.38749728074355051E-003  2.79092159283298889E-004
   4.0025000000000004       2.37461731628996371E-003  2.38167615728998534E-004
   4.0049999999999999       2.37382288084897908E-003  2.21149997953564044E-004
   4.0075000000000003       2.37501595767020601E-003  2.08126648184811888E-004
   4.0099999999999998       2.37723786628562216E-003  1.97194591452641918E-004
   4.0125000000000002       2.38011725498975908E-003  1.87613776517732081E-004
   4.0149999999999997       2.38346370805678697E-003  1.79003213207225509E-004
   4.0175000000000001       2.38716412623301210E-003  1.71135727040190334E-004
   4.0199999999999996       2.39114482867366180E-003  1.63862761432093752E-004
   4.0225000000000000       2.39535464315297243E-003  1.57080754482532691E-004
   4.0250000000000004       2.39975631625266583E-003  1.50714033878052308E-004
   4.0274999999999999       2.40432172762103510E-003  1.44705270691095560E-004
   4.0300000000000002       2.40902903271561671E-003  1.39009769562018084E-004
   4.0324999999999998       2.41386086132699008E-003  1.33591862860458338E-004
   4.0350000000000001       2.41880313080455487E-003  1.28422531520183713E-004
   4.0374999999999996       2.42384423575851393E-003  1.23477777700565795E-004
   4.0400000000000000       2.42897447774105156E-003  1.18737477547263640E-004
   4.0425000000000004       2.43418565319614578E-003  1.14184551312517912E-004
   4.0449999999999999       2.43947074999186376E-003  1.09804349621803670E-004
   4.0475000000000003       2.44482371751871680E-003  1.05584190641003361E-004
   4.0499999999999998       2.45023929204392192E-003  1.01513005183757383E-004
   4.0525000000000002       2.45571286029726277E-003  9.75810603739600085E-005
   4.0549999999999997       2.46124035219399571E-003  9.37797415990179105E-005
   4.0579999999999998       2.46793946297104707E-003  8.93798432936364178E-005
   4.0599999999999996       2.47244304464941909E-003  8.65391036300641308E-005
   4.0625000000000000       2.47811212945900014E-003  8.30867392757640971E-005
   4.0650000000000004       2.48382280390288665E-003  7.97387016231246721E-005
   4.0674999999999999       2.48957271046107865E-003  7.64899232301386389E-005
   4.0700000000000003       2.49535970770272016E-003  7.33357874440532969E-005
   4.0724999999999998       2.50118184347241680E-003  7.02720733172148285E-005
   4.0750000000000002       2.50703733220720201E-003  6.72949089342887930E-005
   4.0774999999999997       2.51292453563210262E-003  6.44007316282859836E-005
   4.0800000000000001       2.51884194618248345E-003  6.15862538772012335E-005
   4.0824999999999996       2.52478817301670646E-003  5.88484339254189356E-005
   4.0850000000000000       2.53076192939104098E-003  5.61844503324890484E-005
   4.0875000000000004       2.53676202221353453E-003  5.35916798480351428E-005
   4.0899999999999999       2.54278734268083197E-003  5.10676780776533366E-005
   4.0925000000000002       2.54883685812776119E-003  4.86101625263619065E-005
   4.0949999999999998       2.55490960493028095E-003  4.62169976707236762E-005
   4.0975000000000001       2.56100468191436262E-003  4.38861817625587323E-005
   4.0999999999999996       2.56712124516577300E-003  4.16158351410375702E-005
   4.1025000000000000       2.57325850279115607E-003  3.94041898250441019E-005
   4.1050000000000004       2.57941571055907625E-003  3.72495802336305607E-005
   4.1074999999999999       2.58559216794560995E-003  3.51504348819532843E-005
   4.1100000000000003       2.59178721459188844E-003  3.31052689306933839E-005
   4.1124999999999998       2.59800022712223426E-003  3.11126774837161232E-005
   4.1150000000000002       2.60423061627915869E-003  2.91713295437234854E-005
   4.1174999999999997       2.61047782426993176E-003  2.72799625476146091E-005
   4.1200000000000001       2.61674132269674444E-003  2.54373774188147006E-005
   4.1224999999999996       2.62302060992969854E-003  2.36424340668361838E-005
   4.1250000000000000       2.62931521022829887E-003  2.18940473069105225E-005
   4.1275000000000004       2.63562466982625180E-003  2.01911831118029086E-005
   4.1299999999999999       2.64194855795765174E-003  1.85328552284711899E-005
   4.1325000000000003       2.64828646381719528E-003  1.69181220465919790E-005
   4.1349999999999998       2.65463799559008872E-003  1.53460837439009588E-005
   4.1375000000000002       2.66100277922490290E-003  1.38158796616152313E-005
   4.1399999999999997       2.66738045730649910E-003  1.23266858902689401E-005
   4.1425000000000001       2.67377068764403395E-003  1.08777130440573292E-005
   4.1449999999999996       2.68017314381545791E-003  9.46820421499450358E-006
   4.1475000000000000       2.68658751203839025E-003  8.09743306691746634E-006
   4.1500000000000004       2.69301349185324017E-003  6.76470208754747578E-006
   4.1524999999999999       2.69945079499575927E-003  5.46934096092935843E-006
   4.1550000000000002       2.70589914469909938E-003  4.21070505896756373E-006
   4.1574999999999998       2.71235827543260272E-003  2.98817404051167089E-006
   4.1600000000000001       2.71882793075669009E-003  1.80115054605977212E-006
   4.1624999999999996       2.72530786507774875E-003  6.49058987025689922E-007
   4.1650000000000000       2.73179784158608142E-003 -4.68655588110257537E-007
   4.1675000000000004       2.73829763215588558E-003 -1.55252854940198222E-006
   4.1699999999999999       2.74480701689266407E-003 -2.60307667230993463E-006
   4.1725000000000003       2.75132578371052334E-003 -3.62079906075187907E-006
   4.1749999999999998       2.75785372793694358E-003 -4.60617801133876491E-006
   4.1775000000000002       2.76439065194296688E-003 -5.55967982335307941E-006
   4.1799999999999997       2.77093636479671789E-003 -6.48175555857960121E-006
   4.1825000000000001       2.77749068193858207E-003 -7.37284175478322723E-006
   4.1849999999999996       2.78405342487633408E-003 -8.23336109624479097E-006
   4.1875000000000000       2.79062442089881126E-003 -9.06372304450718076E-006
   4.1900000000000004       2.79720350280670930E-003 -9.86432443219131621E-006
   4.1924999999999999       2.80379050865929309E-003 -1.06355500225119590E-005
   4.1950000000000003       2.81038528153592249E-003 -1.13777730369053382E-005
   4.1974999999999998       2.81698766931125569E-003 -1.20913556529663922E-005
   4.2000000000000002       2.82359752444329712E-003 -1.27766494747403012E-005
   4.2024999999999997       2.83021470377331280E-003 -1.34339959772225094E-005
   4.2050000000000001       2.83683906833686206E-003 -1.40637269268001185E-005
   4.2074999999999996       2.84347048318518963E-003 -1.46661647792027641E-005
   4.2100000000000000       2.85010881721627822E-003 -1.52416230564457990E-005
   4.2125000000000004       2.85675394301495786E-003 -1.57904067040995630E-005
   4.2149999999999999       2.86340573670144623E-003 -1.63128124301466344E-005
   4.2175000000000002       2.87006407778783940E-003 -1.68091290265691983E-005
   4.2199999999999998       2.87672884904198326E-003 -1.72796376747549103E-005
   4.2225000000000001       2.88339993635832945E-003 -1.77246122356996019E-005
   4.2249999999999996       2.89007722863528866E-003 -1.81443195259344091E-005
   4.2275000000000000       2.89676061765874746E-003 -1.85390195800323348E-005
   4.2300000000000004       2.90344999799128749E-003 -1.89089659004908083E-005
   4.2324999999999999       2.91014526686687435E-003 -1.92544056957284956E-005
   4.2350000000000003       2.91684632409061487E-003 -1.95755801068878208E-005
   4.2374999999999998       2.92355307194328657E-003 -1.98727244240798887E-005
   4.2400000000000002       2.93026541500873835E-003 -2.01460682921188369E-005
   4.2424999999999997       2.93698326050713214E-003 -2.03958359103068077E-005
   4.2450000000000001       2.94370651734953814E-003 -2.06222462145252695E-005
   4.2474999999999996       2.95043509694482148E-003 -2.08255130629639651E-005
   4.2500000000000000       2.95716891266997305E-003 -2.10058454047079727E-005
   4.3262499999999999       3.16468691022736602E-003 -1.64030127672846206E-005
   4.4024999999999999       3.37529130158142031E-003  5.23435586186475213E-006
   4.4787499999999998       3.58789796604160527E-003  4.13320627091031114E-005
   4.5549999999999997       3.80177370465736245E-003  9.02047486550035563E-005
   4.6312499999999996       4.01637407731029929E-003  1.50653502011813083E-004
   4.7074999999999996       4.23126813932273634E-003  2.21772661202278846E-004
   4.7837500000000004       4.44609911992416718E-003  3.02845890663291429E-004
   4.8600000000000003       4.66056203087561200E-003  3.93285512070349664E-004
   4.9362500000000002       4.87439003888779417E-003  4.92594827761396164E-004
   5.0125000000000002       5.08734572002191628E-003  6.00343563161367401E-004
   5.0887500000000001       5.29921519789936651E-003  7.16151226892503966E-004
   5.1650000000000000       5.50980406491261183E-003  8.39675471874372055E-004
   5.2412500000000000       5.71893445642321190E-003  9.70603737464087088E-004
   5.3174999999999999       5.92644289103403700E-003  1.10864711331273196E-003
   5.3937499999999998       6.13217863782141315E-003  1.25353574944039522E-003
   5.4699999999999998       6.33600245448906647E-003  1.40501536792440743E-003
   5.5462499999999997       6.53778559261389367E-003  1.56284457572111366E-003
   5.6224999999999996       6.73740899903827427E-003  1.72679277071248125E-003
   5.6987500000000004       6.93476266383898608E-003  1.89663849410371061E-003
   5.7750000000000004       7.12974507953628885E-003  2.07216812347809200E-003
   5.8512500000000003       7.32226278589344186E-003  2.25317482917697419E-003
   5.9275000000000002       7.51222998137471374E-003  2.43945773656821388E-003
   6.0037500000000001       7.69956818675818829E-003  2.63082125084930897E-003
   6.0800000000000001       7.88420595205972623E-003  2.82707451207280100E-003
   6.1562500000000000       8.06607859020902485E-003  3.02803095205838322E-003
   6.2324999999999999       8.24512795793544070E-003  3.23350794315090334E-003
   6.3087499999999999       8.42130222369251100E-003  3.44332650308160028E-003
   6.3849999999999998       8.59455568579472681E-003  3.65731106806910016E-003
   6.4612499999999997       8.76484859031419553E-003  3.87528930714795992E-003
   6.5375000000000005       8.93214696336823433E-003  4.09709197588931096E-003
   6.6137499999999996       9.09642245352491538E-003  4.32255280225497373E-003
   6.6900000000000013       9.25765218239196601E-003  4.55150839917704657E-003
   6.7662500000000003       9.41581860196091976E-003  4.78379819946445767E-003
   6.8425000000000002       9.57090935752585685E-003  5.01926440938612294E-003
   6.9187500000000002       9.72291715331067771E-003  5.25775197686216729E-003
   6.9949999999999992       9.87183963126867306E-003  5.49910857777154236E-003
   7.0712500000000000       1.00176792342685853E-002  5.74318460317157706E-003
   7.1475000000000000       1.01604430904516565E-002  5.98983316548481592E-003
   7.2237500000000008       1.03001428903636370E-002  6.23891010729630494E-003
   7.2999999999999998       1.04367947675994190E-002  6.49027401728878833E-003
   7.3762499999999998       1.05704191807829643E-002  6.74378625119282163E-003
   7.4524999999999997       1.07010407966114766E-002  6.99931095675492606E-003
   7.5287499999999987       1.08286883737419379E-002  7.25671510185932778E-003
   7.6050000000000004       1.09533946473404538E-002  7.51586850505061264E-003
   7.6812499999999995       1.10751962141521429E-002  7.77664386780116401E-003
   7.7575000000000003       1.11941334179808689E-002  8.03891680794982522E-003
   7.8337500000000002       1.13102502354960714E-002  8.30256589381092071E-003
   7.9100000000000010       1.14235941623060926E-002  8.56747267851509786E-003
   7.9862500000000001       1.15342160992569671E-002  8.83352173419829460E-003
   8.0625000000000000       1.16421702389307626E-002  9.10060068570141961E-003
   8.1387499999999999       1.17475139523313850E-002  9.36860024348284796E-003
   8.2149999999999999       1.18503076757582714E-002  9.63741423547916955E-003
   8.2912499999999998       1.19506147978814918E-002  9.90693963767822101E-003
   8.3674999999999997       1.20485015470453653E-002  1.01770766031943558E-002
   8.4437499999999996       1.21440368788416613E-002  1.04477284896614397E-002
   8.5199999999999996       1.22372923640063913E-002  1.07188018847846692E-002
   8.5962499999999995       1.23283420767039947E-002  1.09902066299196483E-002
   8.6724999999999994       1.24172624814642557E-002  1.12618558399382087E-002
   8.7487499999999994       1.25041323296281089E-002  1.15336659290565073E-002
   8.8249999999999993       1.25890325384695537E-002  1.18055566183122955E-002
   8.9012499999999992       1.26720460888050234E-002  1.20774509567917517E-002
   8.9774999999999991       1.27532579143960142E-002  1.23492753325844026E-002
   9.0537500000000009       1.28327547938569143E-002  1.26209594829523614E-002
   9.1300000000000008       1.29106252433499082E-002  1.28924365020816455E-002
   9.2062500000000007       1.29869594101359124E-002  1.31636428463622491E-002
   9.2825000000000006       1.30618489670718020E-002  1.34345183371524148E-002
   9.3587500000000006       1.31353870081634579E-002  1.37050061610024306E-002
   9.4350000000000005       1.32076679452964516E-002  1.39750528673434349E-002
   9.5112500000000004       1.32787874062627737E-002  1.42446083636818405E-002
   9.5875000000000004       1.33488421341845052E-002  1.45136259083725756E-002
   9.6637500000000003       1.34179298884020380E-002  1.47820621010642493E-002
   9.7400000000000002       1.34861493468562930E-002  1.50498768709101914E-002
   9.8162500000000001       1.35536000099611906E-002  1.53170334626199899E-002
   9.8925000000000001       1.36203821059448504E-002  1.55834984203890234E-002
   9.9687500000000000       1.36865965013232248E-002  1.58492415739610662E-002
   10.045000000000000       1.37523445945074031E-002  1.61142360013407891E-002
   10.121200000000000       1.38176854701073867E-002  1.63782850288171321E-002
   10.197500000000000       1.38828496796899389E-002  1.66418871986484529E-002
   10.273800000000000       1.39478539654162865E-002  1.69046781755955305E-002
   10.350000000000000       1.40127160906017220E-002  1.71663010200515248E-002
   10.426200000000000       1.40776239341705370E-002  1.74270897151513858E-002
   10.502500000000000       1.41427656451972202E-002  1.76873769583543450E-002
   10.578799999999999       1.42081590814865343E-002  1.79468151047468064E-002
   10.654999999999999       1.42738206623662413E-002  1.82050639863525869E-002
   10.731199999999999       1.43399381677294362E-002  1.84624653491304441E-002
   10.807499999999999       1.44067015037202262E-002  1.87193594397094196E-002
   10.883699999999999       1.44740374351872338E-002  1.89750798976167229E-002
   10.960000000000001       1.45422242339419035E-002  1.92303078067849846E-002
   11.036300000000001       1.46112751609103024E-002  1.94847197727379441E-002
   11.112500000000001       1.46811984091606371E-002  1.97379994587154571E-002
   11.188800000000001       1.47522774234639092E-002  1.99908298982586878E-002
   11.265000000000001       1.48244249718189145E-002  2.02425692782029487E-002
   11.341200000000001       1.48978317483926832E-002  2.04935729986311134E-002
   11.417500000000000       1.49726942841150162E-002  2.07441951917044926E-002
   11.493800000000000       1.50490141310464474E-002  2.09941347467967436E-002
   11.570000000000000       1.51267843275026802E-002  2.12430966246981504E-002
   11.646200000000000       1.52061987836097368E-002  2.14914424283850665E-002
   11.722500000000000       1.52874590954453164E-002  2.17395329537322102E-002
   11.798800000000000       1.53705553504573482E-002  2.19870803020106483E-002
   11.875000000000000       1.54554670230145248E-002  2.22338018083968053E-002
   11.951200000000000       1.55423925312812503E-002  2.24800651192164150E-002
   12.027500000000000       1.56315397309923568E-002  2.27262376735531298E-002
   12.103800000000000       1.57228846644154249E-002  2.29720433797695710E-002
   12.180000000000000       1.58163906454863550E-002  2.32172101611320611E-002
   12.256200000000000       1.59122619093740557E-002  2.34621117239901325E-002
   12.332500000000000       1.60107138555520660E-002  2.37071223974592328E-002
   12.408799999999999       1.61117059326664237E-002  2.39519760113175023E-002
   12.484999999999999       1.62151830117843454E-002  2.41964091859507464E-002
   12.561199999999999       1.63213565035687652E-002  2.44408018441031917E-002
   12.637499999999999       1.64304506083661310E-002  2.46855354725549411E-002
   12.713699999999999       1.65422574289048989E-002  2.49300310525837204E-002
   12.789999999999999       1.66571472137449529E-002  2.51749945778342310E-002
   12.866299999999999       1.67750505756805758E-002  2.54201712322648064E-002
   12.942500000000003       1.68958808927533073E-002  2.56653066643964187E-002
   13.018800000000001       1.70200277671599502E-002  2.59111132985825471E-002
   13.095000000000001       1.71472366435738398E-002  2.61570172063140469E-002
   13.171199999999999       1.72777374488432660E-002  2.64034120485131946E-002
   13.247500000000000       1.74117758868711676E-002  2.66506954368538468E-002
   13.323800000000002       1.75492494396408960E-002  2.68986191165351447E-002
   13.400000000000000       1.76900360652934574E-002  2.71469327500062259E-002
   13.476200000000000       1.78343769475240096E-002  2.73960378093527912E-002
   13.552499999999998       1.79825304109698728E-002  2.76463411074316934E-002
   13.628800000000000       1.81343698687829388E-002  2.78975959029357928E-002
   13.705000000000000       1.82897478896636052E-002  2.81495515545240778E-002
   13.781200000000000       1.84489182682936841E-002  2.84026181938354522E-002
   13.857500000000000       1.86121531986760368E-002  2.86572128136033145E-002
   13.933799999999998       1.87793007096263391E-002  2.89130878665362287E-002
   14.010000000000002       1.89501868121448938E-002  2.91699900449037923E-002
   14.086200000000000       1.91250791743435775E-002  2.94283391891320585E-002
   14.162500000000000       1.93042649890649738E-002  2.96885636095925443E-002
   14.238799999999999       1.94875657328981607E-002  2.99504126193774582E-002
   14.315000000000000       1.96747798151381305E-002  3.02136278076192873E-002
   14.391200000000000       1.98661899382100993E-002  3.04786398554534183E-002
   14.467499999999999       2.00620993540174403E-002  3.07458895923479816E-002
   14.543799999999999       2.02623020225064475E-002  3.10151207543165087E-002
   14.619999999999997       2.04665679472605770E-002  3.12860673364408690E-002
   14.696200000000001       2.06751960202709827E-002  3.15591720956295008E-002
   14.772500000000001       2.08885066203460396E-002  3.18348897232668612E-002
   14.848799999999999       2.11062654575705048E-002  3.21129559706642975E-002
   14.924999999999999       2.13282135285131208E-002  3.23930948175708486E-002
   15.001200000000003       2.15546670015954317E-002  3.26757625401264684E-002
   15.077500000000001       2.17859643177443565E-002  3.29614291728895226E-002
   15.153800000000000       2.20218423192510317E-002  3.32498201384703249E-002
   15.230000000000000       2.22620124799682573E-002  3.35406470053482772E-002
   15.306200000000000       2.25068091690559455E-002  3.38343810812073778E-002
   15.382500000000002       2.27565897042350772E-002  3.41315092914592152E-002
   15.458800000000000       2.30110615816177186E-002  3.44317443496440848E-002
   15.535000000000000       2.32699063792381269E-002  3.47347829531725466E-002
   15.611199999999998       2.35334775506593416E-002  3.50411130088128867E-002
   15.687500000000000       2.38021521026681865E-002  3.53512399752393403E-002
   15.763800000000002       2.40756078495475041E-002  3.56648614077654594E-002
   15.840000000000000       2.43534963267697906E-002  3.59816567914605437E-002
   15.916200000000000       2.46361909220558749E-002  3.63021323718913033E-002
   15.992499999999998       2.49240889721141536E-002  3.66268137896851240E-002
   16.068800000000000       2.52168384752784851E-002  3.69553812260999398E-002
   16.145000000000000       2.55140608402977011E-002  3.72874946732941401E-002
   16.221200000000000       2.58161499080472763E-002  3.76236802858871261E-002
   16.297499999999999       2.61235241437924627E-002  3.79644860433611120E-002
   16.373799999999999       2.64358015365980421E-002  3.83095723473717911E-002
   16.449999999999999       2.67525732378843251E-002  3.86585772172131081E-002
   16.526199999999999       2.70742543743273008E-002  3.90120488958710723E-002
   16.602499999999999       2.74012847698064006E-002  3.93705591379983760E-002
   16.678799999999999       2.77332525157345522E-002  3.97337464070790236E-002
   16.754999999999999       2.80697186980566962E-002  4.01012245700785655E-002
   16.831199999999999       2.84111200531298944E-002  4.04735655528374177E-002
   16.907499999999999       2.87579184981609955E-002  4.08513672345358486E-002
   16.983799999999999       2.91096721675077226E-002  4.12342436737413581E-002
   17.059999999999999       2.94659123727696627E-002  4.16217825235238176E-002
   17.136199999999999       2.98270980139056091E-002  4.20145815727489685E-002
   17.212499999999999       3.01937130874772204E-002  4.24132663385428516E-002
   17.288799999999998       3.05652860739715829E-002  4.28174244941795512E-002
   17.364999999999998       3.09413187191374152E-002  4.32266152456199301E-002
   17.441199999999998       3.13222923412147317E-002  4.36414641587244689E-002
   17.517499999999998       3.17087133558534018E-002  4.40626265369702744E-002
   17.593800000000002       3.21000809264336273E-002  4.44896616150429747E-002
   17.670000000000002       3.24958674917404655E-002  4.49220978908718913E-002
   17.746200000000002       3.28965769960165993E-002  4.53605906906387676E-002
   17.822500000000002       3.33027385437061271E-002  4.58058272956432533E-002
   17.898800000000001       3.37138221996539159E-002  4.62573362457023990E-002
   17.975000000000001       3.41292714980232365E-002  4.67146132602798761E-002
   18.051200000000001       3.45496132447042290E-002  4.71783456412580293E-002
   18.127500000000001       3.49753992407756190E-002  4.76492546575296091E-002
   18.203800000000001       3.54060707858617346E-002  4.81268360381312127E-002
   18.280000000000001       3.58410429706347358E-002  4.86105506987314223E-002
   18.356200000000001       3.62808654864677158E-002  4.91011199674827661E-002
   18.432500000000001       3.67261128046521210E-002  4.95993011727214952E-002
   18.508800000000001       3.71761980451614793E-002  5.01045553861536111E-002
   18.585000000000001       3.76305082284669606E-002  5.06163065140758303E-002
   18.661200000000001       3.80896159539501830E-002  5.11353120825312202E-002
   18.737500000000001       3.85541183843361238E-002  5.16623677508284765E-002
   18.813800000000001       3.90234007483736475E-002  5.21968976783561966E-002
   18.890000000000001       3.94968226310852960E-002  5.27382869238448640E-002
   18.966200000000001       3.99749794264933692E-002  5.32873313699882695E-002
   19.042500000000000       4.04584908168005783E-002  5.38448671753291169E-002
   19.118800000000000       4.09467146756048728E-002  5.44102796562069835E-002
   19.195000000000000       4.14389836423728689E-002  5.49829129584048157E-002
   19.271200000000000       4.19359157617812256E-002  5.55636035336919895E-002
   19.347500000000000       4.24381529989260181E-002  5.61532301985619847E-002
   19.423700000000000       4.29443590889780832E-002  5.67503483627053995E-002
   19.500000000000000       4.34558423063321694E-002  5.73566264919827956E-002
   19.576300000000000       4.39719205039019456E-002  5.79713878906646315E-002
   19.652500000000000       4.44918869638233558E-002  5.85939115483775225E-002
   19.728800000000000       4.50170846136448422E-002  5.92259330562695321E-002
   19.805000000000000       4.55461145392557429E-002  5.98658973994895052E-002
   19.881200000000000       4.60796394084277069E-002  6.05147289349872858E-002
   19.957500000000000       4.66183450320749315E-002  6.11733987691429684E-002


==> anc/M0_5_6_v2.dat <==
  2.12500000000000015E-002  1.17111793937892892E-009  7.22250206405817818E-009
  4.49999999999999983E-002  2.17258765995272787E-007  3.02290487133427826E-009
  6.87500000000000056E-002  5.08031034232655674E-007  7.09729869538977078E-009
  9.24999999999999989E-002  9.21346053116807700E-007  1.29238088573431072E-008
  0.11625000000000002       1.45787955876187100E-006  2.05335307345129279E-008
  0.14000000000000001       2.11831309531680671E-006  2.99582062704872816E-008
  0.16375000000000001       2.90333409321096384E-006  4.12302405062694449E-008
  0.18750000000000000       3.81363594884447423E-006  5.43827186226530666E-008
  0.21124999999999999       4.84991810575642738E-006  6.94494235125532166E-008
  0.23499999999999999       6.01288613730470789E-006  8.64648539028176469E-008
  0.25874999999999998       7.30325183089215014E-006  1.05464243045876646E-007
  0.28249999999999997       8.72173327377472488E-006  1.26483578002474250E-007
  0.30625000000000002       1.02690549404882646E-005  1.49559619537632317E-007
  0.33000000000000002       1.19459477819313202E-005  1.74729922652980225E-007
  0.35375000000000001       1.37531493161425957E-005  2.02032857779588932E-007
  0.37750000000000000       1.56914037208125851E-005  2.31507632656509640E-007
  0.40125000000000000       1.77614619275698454E-005  2.63194314921354631E-007
  0.42499999999999999       1.99640817180837639E-005  2.97133855440414803E-007
  0.44874999999999998       2.23000278220263566E-005  3.33368112407055560E-007
  0.47249999999999992       2.47700720169369780E-005  3.71939876238436182E-007
  0.49625000000000008       2.73749932300351568E-005  4.12892895301969105E-007
  0.52000000000000002       3.01155776420275219E-005  4.56271902504345082E-007
  0.54374999999999996       3.29926187929563403E-005  5.02122642777521189E-007
  0.56750000000000000       3.60069176901384462E-005  5.50491901497624672E-007
  0.59125000000000005       3.91592829182441392E-005  6.01427533874389257E-007
  0.61499999999999999       4.24505307515676703E-005  6.54978495350588313E-007
  0.63875000000000004       4.58814852685418925E-005  7.11194873052706307E-007
  0.66249999999999998       4.94529784685505275E-005  7.70127918336116642E-007
  0.68625000000000003       5.31658503910939110E-005  8.31830080470077534E-007
  0.70999999999999996       5.70209492373651360E-005  8.96355041510097718E-007
  0.73375000000000001       6.10191314942938603E-005  9.63757752407460587E-007
  0.75749999999999995       6.51612620611187856E-005  1.03409447040819008E-006
  0.78125000000000000       6.94482143785491227E-005  1.10742279779634690E-006
  0.80500000000000016       7.38808705605782467E-005  1.18380172203914679E-006
  0.82875000000000010       7.84601215290137448E-005  1.26329165739445727E-006
  0.85250000000000004       8.31868671507904225E-005  1.34595448804409270E-006
  0.87624999999999997       8.80620163781325858E-005  1.43185361281967767E-006
  0.90000000000000002       9.30864873916367437E-005  1.52105399159120444E-006
  0.92374999999999996       9.82612077463437822E-005  1.61362219339200434E-006
  0.94750000000000001       1.03587114520875160E-004  1.70962644635777964E-006
  0.97124999999999995       1.09065154469705758E-004  1.80913668956121223E-006
  0.99500000000000000       1.14696284178650854E-004  1.91222462682818165E-006
   1.0187500000000000       1.20481470223644772E-004  2.01896378262598930E-006
   1.0425000000000000       1.26421689332890263E-004  2.12942956011893779E-006
   1.0662499999999999       1.32517928552461394E-004  2.24369930149174637E-006
   1.0900000000000001       1.38771185415440939E-004  2.36185235064662023E-006
   1.1137500000000000       1.45182468114680448E-004  2.48397011838572576E-006
   1.1375000000000000       1.51752795679266269E-004  2.61013615019692654E-006
   1.1612499999999999       1.58483198154782629E-004  2.74043619676713917E-006
   1.1850000000000001       1.65374716787460230E-004  2.87495828735467259E-006
   1.2087500000000000       1.72428404212302840E-004  3.01379280615933135E-006
   1.2324999999999999       1.79645324645285947E-004  3.15703257183699741E-006
   1.2562500000000001       1.87026554079720495E-004  3.30477292031374198E-006
   1.2800000000000000       1.94573180486880346E-004  3.45711179106346225E-006
   1.3037500000000000       2.02286304020989733E-004  3.61414981702287923E-006
   1.3274999999999999       2.10167037534839801E-004  3.77599042382839825E-006
   1.3512500000000001       2.18216505586695854E-004  3.94273990591327154E-006
   1.3750000000000000       2.26435846443942887E-004  4.11450756045747196E-006
   1.3987499999999999       2.34826211133198833E-004  4.29140577281290544E-006
   1.4225000000000001       2.43388763957881420E-004  4.47355013276028553E-006
   1.4462500000000000       2.52124682731473516E-004  4.66105955051771009E-006
   1.4700000000000000       2.61035159015858976E-004  4.85405637793061676E-006
   1.4937499999999999       2.70121398364834024E-004  5.05266653512165698E-006
   1.5175000000000001       2.79384620572895026E-004  5.25701964289587087E-006
   1.5412500000000000       2.88826059929403565E-004  5.46724916121570358E-006
   1.5649999999999999       2.98446965478231117E-004  5.68349253408074183E-006
   1.5887500000000001       3.08248601282976162E-004  5.90589134116860731E-006
   1.6125000000000000       3.18232246697856206E-004  6.13459145661665102E-006
   1.6362500000000000       3.28399196644359106E-004  6.36974321534954671E-006
   1.6599999999999999       3.38750761893747386E-004  6.61150158738479867E-006
   1.6837500000000001       3.49288269355495598E-004  6.86002636057710332E-006
   1.7075000000000000       3.60013062371739565E-004  7.11548233229428695E-006
   1.7312500000000000       3.70926501017803843E-004  7.37803951055113627E-006
   1.7549999999999999       3.82029962408876698E-004  7.64787332516415560E-006
   1.7787500000000001       3.93324841012876870E-004  7.92516484952961902E-006
   1.8025000000000000       4.04812548969558342E-004  8.21010103367049032E-006
   1.8262499999999999       4.16494516415876045E-004  8.50287494924343898E-006
   1.8499999999999999       4.28372191817632359E-004  8.80368604724782488E-006
   1.8737499999999998       4.40447042307391700E-004  9.11274042923212771E-006
   1.8974999999999997       4.52720554028644077E-004  9.43025113285315818E-006
   1.9212499999999997       4.65194232486165185E-004  9.75643843270645847E-006
   1.9450000000000001       4.77869602902504954E-004  1.00915301574165199E-005
   1.9687500000000000       4.90748210580492224E-004  1.04357620240501371E-005
   1.9924999999999999       5.03831621271627617E-004  1.07893779909997924E-005
   2.0162499999999999       5.17121421550175027E-004  1.11526306305726384E-005
   2.0400000000000000       5.30619219192742593E-004  1.15257815226189951E-005
   2.0637500000000002       5.44326643563070381E-004  1.19091016706408553E-005
   2.0874999999999999       5.58245346001702190E-004  1.23028719419383924E-005
   2.1112500000000001       5.72377000220143238E-004  1.27073835334790293E-005
   2.1349999999999998       5.86723302699040028E-004  1.31229384653153455E-005
   2.1587499999999999       6.01285973089820433E-004  1.35498501035296154E-005
   2.1825000000000001       6.16066754619159769E-004  1.39884437148533431E-005
   2.2062499999999998       6.31067414495501962E-004  1.44390570552936665E-005
   2.2300000000000000       6.46289744316775510E-004  1.49020409953036930E-005
   2.2537500000000001       6.61735560478262101E-004  1.53777601842574294E-005
   2.2774999999999999       6.77406704579469067E-004  1.58665937572377401E-005
   2.3012500000000000       6.93305043828626997E-004  1.63689360874207596E-005
   2.3250000000000002       7.09432471241344632E-004  1.68851975828339222E-005
   2.3487499999999999       7.25790906833371878E-004  1.74158055599708324E-005
   2.3725000000000001       7.42382296825007805E-004  1.79612051278177804E-005
   2.3962500000000002       7.59208614483412652E-004  1.85218601727808776E-005
   2.4199999999999999       7.76271861539582766E-004  1.90982544258674040E-005
   2.4437500000000001       7.93574066683190669E-004  1.96908925320093557E-005
   2.4674999999999998       8.11117287953805203E-004  2.03003012942394783E-005
   2.4912500000000000       8.28903610985164455E-004  2.09270309024736390E-005
   2.5150000000000001       8.46935148019590991E-004  2.15716562735890824E-005
   2.5387499999999998       8.65214044114050737E-004  2.22347786774306753E-005
   2.5625000000000000       8.83742472049862059E-004  2.29170271904242228E-005
   2.5862500000000002       9.02522634004157879E-004  2.36190604417078236E-005
   2.6099999999999999       9.21556761652663598E-004  2.43415684544376350E-005
   2.6337500000000000       9.40847116208776840E-004  2.50852746328857022E-005
   2.6575000000000002       9.60395988388417724E-004  2.58509379095065955E-005
   2.6812499999999999       9.80205698288590848E-004  2.66393550677956579E-005
   2.7050000000000001       1.00027859516574531E-003  2.74513632586375107E-005
   2.7287499999999998       1.02061705709795649E-003  2.82878427299724268E-005
   2.7524999999999999       1.04122349051248325E-003  2.91497197920449118E-005
   2.7762500000000001       1.06210032955743284E-003  3.00379700432814158E-005
   2.7999999999999998       1.08325003529292658E-003  3.09536218850362717E-005
   2.8237500000000000       1.10467509467330484E-003  3.18977603571177120E-005
   2.8475000000000001       1.12637801928733012E-003  3.28715313302321559E-005
   2.8712499999999999       1.14836134381804639E-003  3.38761460963798658E-005
   2.8950000000000000       1.17062762417760938E-003  3.49128864038987882E-005
   2.9187500000000002       1.19317943526500497E-003  3.59831099904439015E-005
   2.9424999999999999       1.21601936828575046E-003  3.70882566748719438E-005
   2.9662500000000001       1.23915002756220865E-003  3.82298550779882156E-005
   2.9900000000000002       1.26257402675068959E-003  3.94095300526616491E-005
   3.0137499999999999       1.28629398436659625E-003  4.06290109162384198E-005
   3.0375000000000001       1.31031251850100786E-003  4.18901405928699338E-005
   3.0612499999999998       1.33463224059054758E-003  4.31948857907991492E-005
   3.0850000000000000       1.35925574807641133E-003  4.45453483604118481E-005
   3.1087500000000001       1.38418561575683052E-003  4.59437780036918019E-005
   3.1324999999999998       1.40942438559884479E-003  4.73925865355716405E-005
   3.1562500000000000       1.43497455472819729E-003  4.88943639336882898E-005
   3.1800000000000002       1.46083856125834243E-003  5.04518964567512543E-005
   3.2037499999999999       1.48701876754811502E-003  5.20681871650149084E-005
   3.2275000000000000       1.51351744038891157E-003  5.37464792416359692E-005
   3.2512500000000006       1.54033672751141180E-003  5.54902825942117767E-005
   3.2749999999999999       1.56747862966277567E-003  5.73034043156219405E-005
   3.2987500000000005       1.59494496732938374E-003  5.91899837079095417E-005
   3.3224999999999998       1.62273734095644902E-003  6.11545327295112250E-005
   3.3462500000000004       1.65085708322928039E-003  6.32019829243238903E-005
   3.3700000000000001       1.67930520161093094E-003  6.53377401438438659E-005
   3.3937500000000003       1.70808230884959161E-003  6.75677486986272775E-005
   3.4175000000000000       1.73718853392636490E-003  6.98985668113956713E-005
   3.4412500000000001       1.76662344161883020E-003  7.23374572662724495E-005
   3.4649999999999999       1.79638586108947724E-003  7.48924927846138016E-005
   3.4887500000000000       1.82647377310687247E-003  7.75726867184730023E-005
   3.5124999999999997       1.85688409450726383E-003  8.03881485529614123E-005
   3.5362499999999999       1.88761243219938055E-003  8.33502750083657637E-005
   3.5599999999999996       1.91865278760240980E-003  8.64719866464154670E-005
   3.5837500000000002       1.94999713259831338E-003  8.97680209455146083E-005
   3.6074999999999995       1.98163492970095632E-003  9.32553049904177145E-005
   3.6312500000000001       2.01355244282764136E-003  9.69534288965387051E-005
   3.6549999999999994       2.04573185424515363E-003  1.00885260554797756E-004
   3.6787500000000000       2.07815006413179923E-003  1.05077754359340100E-004
   3.7025000000000001       2.11077707505729359E-003  1.09563036623631897E-004
   3.7262499999999998       2.14357367139383090E-003  1.14379887515167570E-004
   3.7500000000000000       2.17648816977274477E-003  1.19575820724386028E-004
   3.7525000000000004       2.17995709017083103E-003  1.20147102338606434E-004
   3.7549999999999999       2.18342647883449596E-003  1.20723304050259866E-004
   3.7574999999999998       2.18689624330716762E-003  1.21304506056866973E-004
   3.7599999999999998       2.19036628155306777E-003  1.21890790285046442E-004
   3.7624999999999997       2.19383649035233882E-003  1.22482240936728966E-004
   3.7650000000000001       2.19730676565146540E-003  1.23078944597932523E-004
   3.7675000000000005       2.20077699171866790E-003  1.23680989723192299E-004
   3.7700000000000000       2.20424705781573690E-003  1.24288467664035766E-004
   3.7725000000000000       2.20771684582550358E-003  1.24901472077848481E-004
   3.7749999999999999       2.21118623389620099E-003  1.25520099237210169E-004
   3.7774999999999999       2.21465509597126853E-003  1.26144448114501984E-004
   3.7799999999999994       2.21812330161009911E-003  1.26774620488453007E-004
   3.7825000000000006       2.22159071579923310E-003  1.27410721056150933E-004
   3.7850000000000001       2.22505719875335222E-003  1.28052857550862000E-004
   3.7875000000000001       2.22852260595633993E-003  1.28701140880522959E-004
   3.7900000000000000       2.23198678693657193E-003  1.29355685200437023E-004
   3.7925000000000000       2.23544958653742847E-003  1.30016608137598083E-004
   3.7949999999999995       2.23891084366781941E-003  1.30684030878027563E-004
   3.7974999999999999       2.24237039129160810E-003  1.31358078334259880E-004
   3.8000000000000003       2.24582805615139739E-003  1.32038879306935707E-004
   3.8025000000000002       2.24928365847620231E-003  1.32726566655512609E-004
   3.8050000000000002       2.25273701167178365E-003  1.33421277478728520E-004
   3.8075000000000001       2.25618792199243356E-003  1.34123153305509932E-004
   3.8099999999999996       2.25963618819284302E-003  1.34832340297065198E-004
   3.8125000000000000       2.26308160115857703E-003  1.35548989460989661E-004
   3.8150000000000004       2.26652394351353759E-003  1.36273256878248261E-004
   3.8174999999999999       2.26996298920268888E-003  1.37005303944009576E-004
   3.8199999999999998       2.27339850323889049E-003  1.37745297634936435E-004
   3.8224999999999998       2.27683024046990840E-003  1.38493410734921339E-004
   3.8249999999999997       2.28025794537858135E-003  1.39249822142015200E-004
   3.8275000000000001       2.28368136031788628E-003  1.40014717713614931E-004
   3.8300000000000005       2.28710019535280839E-003  1.40788288783596518E-004
   3.8325000000000000       2.29051416190013219E-003  1.41570734602892393E-004
   3.8350000000000000       2.29392297044824552E-003  1.42362262628045630E-004
   3.8374999999999999       2.29732630159081193E-003  1.43163087173323544E-004
   3.8399999999999999       2.30072382796115034E-003  1.43973431235397365E-004
   3.8424999999999994       2.30411520585104609E-003  1.44793526481493107E-004
   3.8450000000000006       2.30750007678909384E-003  1.45623613890722922E-004
   3.8475000000000001       2.31087806577036847E-003  1.46463944226815141E-004
   3.8500000000000001       2.31424878657772795E-003  1.47314779004306326E-004
   3.8525000000000000       2.31761181542656765E-003  1.48176389487486397E-004
   3.8550000000000000       2.32096672769568479E-003  1.49049059749901047E-004
   3.8574999999999995       2.32431307142159666E-003  1.49933085775771322E-004
   3.8599999999999999       2.32765037224881783E-003  1.50828776619058057E-004
   3.8625000000000003       2.33097813195887182E-003  1.51736455223928484E-004
   3.8650000000000002       2.33429582687546102E-003  1.52656459312652240E-004
   3.8675000000000002       2.33760290613290378E-003  1.53589142347819360E-004
   3.8700000000000001       2.34089878979343042E-003  1.54534874576628764E-004
   3.8724999999999996       2.34418286679698119E-003  1.55494044165969275E-004
   3.8750000000000000       2.34745449272512688E-003  1.56467058438138963E-004
   3.8775000000000004       2.35071298729124358E-003  1.57454345213827373E-004
   3.8799999999999999       2.35395763193506748E-003  1.58456354301869895E-004
   3.8824999999999998       2.35718766649119357E-003  1.59473559082984264E-004
   3.8849999999999998       2.36040228623773550E-003  1.60506458293135061E-004
   3.8874999999999997       2.36360063828831022E-003  1.61555577958279672E-004
   3.8900000000000001       2.36678181785956185E-003  1.62621473540374231E-004
   3.8925000000000005       2.36994486324703518E-003  1.63704732242319246E-004
   3.8950000000000000       2.37308875214537222E-003  1.64805975684582760E-004
   3.8975000000000000       2.37621239559531556E-003  1.65925862735564502E-004
   3.8999999999999999       2.37931461932415272E-003  1.67065091815185406E-004
   3.9024999999999999       2.38239420896422518E-003  1.68224408088937799E-004
   3.9049999999999994       2.38544982504522744E-003  1.69404602006712092E-004
   3.9075000000000006       2.38848005910727475E-003  1.70606518271971603E-004
   3.9100000000000001       2.39148336107387633E-003  1.71831056337422793E-004
   3.9125000000000001       2.39445810438423034E-003  1.73079181412309627E-004
   3.9150000000000000       2.39740252379958170E-003  1.74351927233210946E-004
   3.9175000000000000       2.40031471455041338E-003  1.75650404156997081E-004
   3.9199999999999995       2.40319261702778191E-003  1.76975807349729963E-004
   3.9224999999999999       2.40603399927326409E-003  1.78329426136536261E-004
   3.9250000000000003       2.40883643686998520E-003  1.79712654720214814E-004
   3.9275000000000002       2.41159728974980154E-003  1.81127004521772309E-004
   3.9300000000000002       2.41431367532134091E-003  1.82574118453378146E-004
   3.9325000000000001       2.41698243718315841E-003  1.84055787507019202E-004
   3.9349999999999996       2.41960010850638795E-003  1.85573970135353555E-004
   3.9375000000000000       2.42216286893855853E-003  1.87130815021704238E-004
   3.9400000000000004       2.42466648678381531E-003  1.88728687464308149E-004
   3.9424999999999999       2.42710628535398529E-003  1.90370203502801153E-004
   3.9449999999999998       2.42947703450731647E-003  1.92058265529813032E-004
   3.9474999999999998       2.43177286251788395E-003  1.93796108553497503E-004
   3.9499999999999997       2.43398719626138505E-003  1.95587360338213826E-004
   3.9525000000000001       2.43611257599049471E-003  1.97436106437541857E-004
   3.9550000000000005       2.43814052063040781E-003  1.99346978402998172E-004
   3.9575000000000000       2.44006129199970554E-003  2.01325259053809330E-004
   3.9600000000000000       2.44186367222984152E-003  2.03377022358389772E-004
   3.9624999999999999       2.44353459791432897E-003  2.05509306946800266E-004
   3.9649999999999999       2.44505872423209222E-003  2.07730346155642092E-004
   3.9674999999999994       2.44641783589033893E-003  2.10049872845091120E-004
   3.9700000000000006       2.44759004807720533E-003  2.12479532168541584E-004
   3.9725000000000001       2.44854869133242408E-003  2.15033452457052916E-004
   3.9750000000000001       2.44926076275169251E-003  2.17729059571331187E-004
   3.9775000000000000       2.44968457531952741E-003  2.20588262417173491E-004
   3.9800000000000000       2.44976624644108187E-003  2.23639257929553398E-004
   3.9824999999999995       2.44943412365258547E-003  2.26919394032828949E-004
   3.9849999999999999       2.44858944845298193E-003  2.30479964978704162E-004
   3.9875000000000003       2.44708943334570345E-003  2.34394805697830033E-004
   3.9900000000000002       2.44471403977917232E-003  2.38777221997404666E-004
   3.9925000000000002       2.44109144153674797E-003  2.43817931121509120E-004
   3.9950000000000001       2.43549376229490510E-003  2.49888757719767928E-004
   3.9974999999999996       2.42603397350667910E-003  2.57949500101469452E-004
   4.0000000000000000       2.39272484392615914E-003  2.78102358208513376E-004
   4.0025000000000004       2.37985506895092716E-003  2.36839275340395449E-004
   4.0049999999999999       2.37907509877804306E-003  2.19677939094295211E-004
   4.0075000000000003       2.38028347092877684E-003  2.06542740697808984E-004
   4.0099999999999998       2.38252116438789205E-003  1.95515263309415695E-004
   4.0125000000000002       2.38541669118879978E-003  1.85849483946909242E-004
   4.0149999999999997       2.38877956385682728E-003  1.77161354557052615E-004
   4.0175000000000001       2.39249663940946725E-003  1.69221886913036257E-004
   4.0199999999999996       2.39649420777765998E-003  1.61881344526715185E-004
   4.0225000000000000       2.40072107593415195E-003  1.55035347212336040E-004
   4.0250000000000004       2.40513997494830496E-003  1.48607627812380352E-004
   4.0274999999999999       2.40972277247807889E-003  1.42540409057268039E-004
   4.0300000000000002       2.41444761444820424E-003  1.36788647832429187E-004
   4.0324999999999998       2.41929712289442028E-003  1.31316400407857669E-004
   4.0350000000000001       2.42425720873640834E-003  1.26094424226337587E-004
   4.0374999999999996       2.42931626116758923E-003  1.21098537566006410E-004
   4.0400000000000000       2.43446457711414847E-003  1.16308463157370026E-004
   4.0425000000000004       2.43969394902228453E-003  1.11706991704162967E-004
   4.0449999999999999       2.44499736127099182E-003  1.07279363279105095E-004
   4.0475000000000003       2.45036876017622196E-003  1.03012800827913229E-004
   4.0499999999999998       2.45580287927541245E-003  9.88961524720427868E-005
   4.0525000000000002       2.46129510285710788E-003  9.49196129930802496E-005
   4.0549999999999997       2.46684135863953951E-003  9.10745040708435262E-005
   4.0579999999999998       2.47356312658725090E-003  8.66230405357382730E-005
   4.0599999999999996       2.47808189676108600E-003  8.37484797820108582E-005
   4.0625000000000000       2.48377005988673549E-003  8.02544239805485940E-005
   4.0650000000000004       2.48949991423103858E-003  7.68653072220696465E-005
   4.0674999999999999       2.49526910087320827E-003  7.35760255242375104E-005
   4.0700000000000003       2.50107547708622010E-003  7.03819291122464655E-005
   4.0724999999999998       2.50691708951126298E-003  6.72787669079574698E-005
   4.0750000000000002       2.51279215146454774E-003  6.42626394963590408E-005
   4.0774999999999997       2.51869902362417174E-003  6.13299590347400316E-005
   4.0800000000000001       2.52463619744479340E-003  5.84774148869444707E-005
   4.0824999999999996       2.53060228116428658E-003  5.57019440188396422E-005
   4.0850000000000000       2.53659598717216692E-003  5.30007053525423591E-005
   4.0875000000000004       2.54261612155899912E-003  5.03710574718276740E-005
   4.0899999999999999       2.54866157474866947E-003  4.78105391405888471E-005
   4.0925000000000002       2.55473131334411777E-003  4.53168522171905591E-005
   4.0949999999999998       2.56082437302698057E-003  4.28878466130808400E-005
   4.0975000000000001       2.56693985196278967E-003  4.05215069968576982E-005
   4.0999999999999996       2.57307690560896292E-003  3.82159410173652596E-005
   4.1025000000000000       2.57923474147280386E-003  3.59693688178827834E-005
   4.1050000000000004       2.58541261475050315E-003  3.37801136865913216E-005
   4.1074999999999999       2.59160982437075301E-003  3.16465936900953303E-005
   4.1100000000000003       2.59782570945049814E-003  2.95673141669630203E-005
   4.1124999999999998       2.60405964611144531E-003  2.75408609752305704E-005
   4.1150000000000002       2.61031104461358901E-003  2.55658944029112238E-005
   4.1174999999999997       2.61657934670030210E-003  2.36411436627383721E-005
   4.1200000000000001       2.62286402352788096E-003  2.17654019073028679E-005
   4.1224999999999996       2.62916457303624933E-003  1.99375216959667159E-005
   4.1250000000000000       2.63548051907188481E-003  1.81564108827344799E-005
   4.1275000000000004       2.64181140746661382E-003  1.64210288435713683E-005
   4.1299999999999999       2.64815680706908738E-003  1.47303830642294028E-005
   4.1325000000000003       2.65451630670050440E-003  1.30835259880700852E-005
   4.1349999999999998       2.66088951418465107E-003  1.14795521399040792E-005
   4.1375000000000002       2.66727605512008482E-003  9.91759548218079076E-006
   4.1399999999999997       2.67367557175241964E-003  8.39682698318063397E-006
   4.1425000000000001       2.68008772156087772E-003  6.91645237568628082E-006
   4.1449999999999996       2.68651217780578643E-003  5.47571009398540258E-006
   4.1475000000000000       2.69294862639364151E-003  4.07386935741788179E-006
   4.1500000000000004       2.69939676656330519E-003  2.71022840751330719E-006
   4.1524999999999999       2.70585630975722939E-003  1.38411286921470020E-006
   4.1550000000000002       2.71232697892311980E-003  9.48742315314403136E-008
   4.1574999999999998       2.71880850825325683E-003 -1.15811156406095714E-006
   4.1600000000000001       2.72530064103536796E-003 -2.37544543593281019E-006
   4.1624999999999996       2.73180313141267684E-003 -3.55770638526258659E-006
   4.1650000000000000       2.73831574231787368E-003 -4.70545263564168200E-006
   4.1675000000000004       2.74483824537373293E-003 -5.81922269680630450E-006
   4.1699999999999999       2.75137042044023422E-003 -6.89953635853951397E-006
   4.1725000000000003       2.75791205519161165E-003 -7.94689562029091758E-006
   4.1749999999999998       2.76446294472087756E-003 -8.96178556154611341E-006
   4.1775000000000002       2.77102289116977658E-003 -9.94467515753994394E-006
   4.1799999999999997       2.77759170338210629E-003 -1.08960180444626394E-005
   4.1825000000000001       2.78416919657866954E-003 -1.18162532379648370E-005
   4.1849999999999996       2.79075519205222852E-003 -1.27058058084163051E-005
   4.1875000000000000       2.79734951688098482E-003 -1.35650875160809975E-005
   4.1900000000000004       2.80395200365921591E-003 -1.43944974090951254E-005
   4.1924999999999999       2.81056249024380428E-003 -1.51944223868985413E-005
   4.1950000000000003       2.81718081951562449E-003 -1.59652377315427074E-005
   4.1974999999999998       2.82380683915458858E-003 -1.67073076090989640E-005
   4.2000000000000002       2.83044040142756571E-003 -1.74209855432158192E-005
   4.2024999999999997       2.83708136298814820E-003 -1.81066148627058236E-005
   4.2050000000000001       2.84372958468758451E-003 -1.87645291248937365E-005
   4.2074999999999996       2.85038493139602202E-003 -1.93950525163208308E-005
   4.2100000000000000       2.85704727183346300E-003 -1.99985002322836222E-005
   4.2125000000000004       2.86371647840975982E-003 -2.05751788365602342E-005
   4.2149999999999999       2.87039242707306120E-003 -2.11253866025940561E-005
   4.2175000000000002       2.87707499716618499E-003 -2.16494138372884891E-005
   4.2199999999999998       2.88376407129041414E-003 -2.21475431884956342E-005
   4.2225000000000001       2.89045953517625461E-003 -2.26200499372006727E-005
   4.2249999999999996       2.89716127756069978E-003 -2.30672022753283920E-005
   4.2275000000000000       2.90386919007067567E-003 -2.34892615700320677E-005
   4.2300000000000004       2.91058316711217263E-003 -2.38864826152717901E-005
   4.2324999999999999       2.91730310576485911E-003 -2.42591138714202880E-005
   4.2350000000000003       2.92402890568177172E-003 -2.46073976935976919E-005
   4.2374999999999998       2.93076046899377407E-003 -2.49315705493721033E-005
   4.2400000000000002       2.93749770013669240E-003 -2.52318632257436590E-005
   4.2424999999999997       2.94424050618551916E-003 -2.55085010309744033E-005
   4.2450000000000001       2.95098879590683337E-003 -2.57617039764443783E-005
   4.2474999999999996       2.95774248056780145E-003 -2.59916869651180058E-005
   4.2500000000000000       2.96450147340534924E-003 -2.61986599604869067E-005
   4.3262499999999999       3.17282132051761390E-003 -2.23763368293923779E-005
   4.4024999999999999       3.38429119980307187E-003 -1.46811171105715015E-006
   4.4787499999999998       3.59782438762155064E-003  3.39425813306068499E-005
   4.5549999999999997       3.81268549179870691E-003  8.21658114118503451E-005
   4.6312499999999996       4.02832812109334918E-003  1.42000419514669974E-004
   4.7074999999999996       4.24431953423844415E-003  2.12539766253822579E-004
   4.7837500000000004       4.46030126799722062E-003  2.93067274191457887E-004
   4.8600000000000003       4.67596671476048359E-003  3.82995465919879461E-004
   4.9362500000000002       4.89104747491146165E-003  4.81828116142063911E-004
   5.0125000000000002       5.10530459779469023E-003  5.89135589024360174E-004
   5.0887500000000001       5.31852271069434973E-003  7.04538131389377672E-004
   5.1650000000000000       5.53050593357230259E-003  8.27694189902955361E-004
   5.2412500000000000       5.74107494868462010E-003  9.58292023693246495E-004
   5.3174999999999999       5.95006483758508779E-003  1.09604354799071411E-003
   5.3937499999999998       6.15732344603099092E-003  1.24067973015999753E-003
   5.4699999999999998       6.36271012049670955E-003  1.39194709153761640E-003
   5.5462499999999997       6.56609471228719859E-003  1.54960501330741649E-003
   5.6224999999999996       6.76735677817927837E-003  1.71342363764738818E-003
   5.6987500000000004       6.96638492792929411E-003  1.88318221669146139E-003
   5.7750000000000004       7.16307628324292390E-003  2.05866780320953591E-003
   5.8512500000000003       7.35733602250720001E-003  2.23967420539060999E-003
   5.9275000000000002       7.54907699231449451E-003  2.42600114809056033E-003
   6.0037500000000001       7.73821937124397844E-003  2.61745359704588327E-003
   6.0800000000000001       7.92469037704382484E-003  2.81384121363139651E-003
   6.1562500000000000       8.10842400059529414E-003  3.01497791176216171E-003
   6.2324999999999999       8.28936078724123136E-003  3.22068150679596281E-003
   6.3087499999999999       8.46744760501104941E-003  3.43077342074120731E-003
   6.3849999999999998       8.64263746325453185E-003  3.64507845576250884E-003
   6.4612499999999997       8.81488933098126433E-003  3.86342460902559586E-003
   6.5375000000000005       8.98416796961880142E-003  4.08564292699795193E-003
   6.6137499999999996       9.15044377590090025E-003  4.31156739193575521E-003
   6.6900000000000013       9.31369263294583478E-003  4.54103483513806135E-003
   6.7662500000000003       9.47389576809304357E-003  4.77388487256110404E-003
   6.8425000000000002       9.63103961631460795E-003  5.00995985913545161E-003
   6.9187500000000002       9.78511568632053907E-003  5.24910485771395464E-003
   6.9949999999999992       9.93612043989162107E-003  5.49116762614437065E-003
   7.0712500000000000       1.00840551554730491E-002  5.73599860528473636E-003
   7.1475000000000000       1.02289258130485988E-002  5.98345092597948880E-003
   7.2237500000000008       1.03707429717212456E-002  6.23338041866360829E-003
   7.2999999999999998       1.05095216508066212E-002  6.48564563011011681E-003
   7.3762499999999998       1.06452812122493270E-002  6.74010784519811328E-003
   7.4524999999999997       1.07780452440898612E-002  6.99663111270349032E-003
   7.5287499999999987       1.09078414447593575E-002  7.25508227424676803E-003
   7.6050000000000004       1.10347015080217280E-002  7.51533099564467844E-003
   7.6812499999999995       1.11586610084202110E-002  7.77724980000844661E-003
   7.7575000000000003       1.12797592871168289E-002  8.04071410201472395E-003
   7.8337500000000002       1.13980393380414650E-002  8.30560224284748565E-003
   7.9100000000000010       1.15135476942894843E-002  8.57179552537190928E-003
   7.9862500000000001       1.16263343147262697E-002  8.83917824915588304E-003
   8.0625000000000000       1.17364524707725005E-002  9.10763774500114587E-003
   8.1387499999999999       1.18439586333577013E-002  9.37706440868573549E-003
   8.2149999999999999       1.19489123600423474E-002  9.64735173365264057E-003
   8.2912499999999998       1.20513761823216048E-002  9.91839634240818981E-003
   8.3674999999999997       1.21514154931377880E-002  1.01900980164197231E-002
   8.4437499999999996       1.22490984346423672E-002  1.04623597243274913E-002
   8.5199999999999996       1.23444957862612927E-002  1.07350876483114002E-002
   8.5962499999999995       1.24376808531274780E-002  1.10081912084805267E-002
   8.6724999999999994       1.25287293531292747E-002  1.12815830835412481E-002
   8.7487499999999994       1.26177193135281352E-002  1.15551792374360661E-002
   8.8249999999999993       1.27047309500720566E-002  1.18288989275975448E-002
   8.9012499999999992       1.27898465647356512E-002  1.21026647269719401E-002
   8.9774999999999991       1.28731504351547021E-002  1.23764025357502392E-002
   9.0537500000000009       1.29547287065622900E-002  1.26500415923082032E-002
   9.1300000000000008       1.30346692844928568E-002  1.29235144817204141E-002
   9.2062500000000007       1.31130617283234628E-002  1.31967571417945188E-002
   9.2825000000000006       1.31899971457424617E-002  1.34697088665809254E-002
   9.3587500000000006       1.32655680882554639E-002  1.37423123073327040E-002
   9.4350000000000005       1.33398684478500673E-002  1.40145134709207305E-002
   9.5112500000000004       1.34129933549385714E-002  1.42862617157440246E-002
   9.5875000000000004       1.34850390776793047E-002  1.45575097452076592E-002
   9.6637500000000003       1.35561029227451134E-002  1.48282135988606935E-002
   9.7400000000000002       1.36262831375691257E-002  1.50983326412875360E-002
   9.8162500000000001       1.36956788140646640E-002  1.53678295488268706E-002
   9.8925000000000001       1.37643897937988150E-002  1.56366702941554206E-002
   9.9687500000000000       1.38325165783232690E-002  1.59048241330068015E-002
   10.045000000000000       1.39001602224296007E-002  1.61722635674532121E-002
   10.121200000000000       1.39673782624344118E-002  1.64387897102901935E-002
   10.197500000000000       1.40344046267332091E-002  1.67049054349588492E-002
   10.273800000000000       1.41012533017314413E-002  1.69702425984224019E-002
   10.350000000000000       1.41679394085208205E-002  1.72344402827239035E-002
   10.426200000000000       1.42346530158275857E-002  1.74978352116490939E-002
   10.502500000000000       1.43015843868767555E-002  1.77607629897731795E-002
   10.578799999999999       1.43687487973390444E-002  1.80228719987233638E-002
   10.654999999999999       1.44361602017934482E-002  1.82838179408035019E-002
   10.731199999999999       1.45040085523759701E-002  1.85439454770735361E-002
   10.807499999999999       1.45724858466354228E-002  1.88035979257826918E-002
   10.883699999999999       1.46415142327041264E-002  1.90621011376266442E-002
   10.960000000000001       1.47113763184384058E-002  1.93201429453970959E-002
   11.036300000000001       1.47820830426586003E-002  1.95773957704140425E-002
   11.112500000000001       1.48536403959247543E-002  1.98335389558286952E-002
   11.188800000000001       1.49263360583485015E-002  2.00892625122070685E-002
   11.265000000000001       1.50000785235087728E-002  2.03439165112820619E-002
   11.341200000000001       1.50750605968184292E-002  2.05978596036733297E-002
   11.417500000000000       1.51514808334610434E-002  2.08514493090183467E-002
   11.493800000000000       1.52293387165299623E-002  2.11043801632048479E-002
   11.570000000000000       1.53086253336975828E-002  2.13563526565086724E-002
   11.646200000000000       1.53895366650437897E-002  2.16077318022723959E-002
   11.722500000000000       1.54722762887373067E-002  2.18588819344928791E-002
   11.798800000000000       1.55568323846289307E-002  2.21095107084011144E-002
   11.875000000000000       1.56431826360330928E-002  2.23593309080664313E-002
   11.951200000000000       1.57315274840569980E-002  2.26087137441279840E-002
   12.027500000000000       1.58220767193315917E-002  2.28580303386655380E-002
   12.103800000000000       1.59148046317698910E-002  2.31070000767115459E-002
   12.180000000000000       1.60096728950251121E-002  2.33553462631632923E-002
   12.256200000000000       1.61068877156842379E-002  2.36034463165467751E-002
   12.332500000000000       1.62066663779921946E-002  2.38516783886907995E-002
   12.408799999999999       1.63089667241515766E-002  2.40997717211214185E-002
   12.484999999999999       1.64137321268680338E-002  2.43474582609839590E-002
   12.561199999999999       1.65211759132158249E-002  2.45951217849443710E-002
   12.637499999999999       1.66315241151872018E-002  2.48431477363755954E-002
   12.713699999999999       1.67445657575684692E-002  2.50909481076210666E-002
   12.789999999999999       1.68606745487735188E-002  2.53392372176993660E-002
   12.866299999999999       1.69797796974461915E-002  2.55877555866267821E-002
   12.942500000000003       1.71017932761279336E-002  2.58362441256244288E-002
   13.018800000000001       1.72271082368040916E-002  2.60854237447962767E-002
   13.095000000000001       1.73554672137037277E-002  2.63347113710734777E-002
   13.171199999999999       1.74871019339552895E-002  2.65845047845410729E-002
   13.247500000000000       1.76222598236507322E-002  2.68352058053938670E-002
   13.323800000000002       1.77608371393239671E-002  2.70865614588731082E-002
   13.400000000000000       1.79027107021034228E-002  2.73383166237559025E-002
   13.476200000000000       1.80481234368258248E-002  2.75908770152564174E-002
   13.552499999999998       1.81973353356531080E-002  2.78446537733572051E-002
   13.628800000000000       1.83502186917651605E-002  2.80993954079601024E-002
   13.705000000000000       1.85066250349239340E-002  2.83548464702483780E-002
   13.781200000000000       1.86668098423117476E-002  2.86114214536797376E-002
   13.857500000000000       1.88310469218512938E-002  2.88695417922572133E-002
   13.933799999999998       1.89991832765918980E-002  2.91289551659278459E-002
   14.010000000000002       1.91710439652793968E-002  2.93894034396268676E-002
   14.086200000000000       1.93468982812584483E-002  2.96513109294333777E-002
   14.162500000000000       1.95270349794878922E-002  2.99151104971041824E-002
   14.238799999999999       1.97112745939486064E-002  3.01805466626735609E-002
   14.315000000000000       1.98994146569487947E-002  3.04473561705804197E-002
   14.391200000000000       2.00917394409989361E-002  3.07159742872100787E-002
   14.467499999999999       2.02885537107853099E-002  3.09868465001616848E-002
   14.543799999999999       2.04896505556790218E-002  3.12597117343706501E-002
   14.619999999999997       2.06947991662820123E-002  3.15342991240976991E-002
   14.696200000000001       2.09042999522157900E-002  3.18110561173983036E-002
   14.772500000000001       2.11184747588392986E-002  3.20904421678162230E-002
   14.848799999999999       2.13370884867046702E-002  3.23721881984837534E-002
   14.924999999999999       2.15598813724321228E-002  3.26560133121696350E-002
   15.001200000000003       2.17871710530612474E-002  3.29423785791341725E-002
   15.077500000000001       2.20192973932406694E-002  3.32317588977943182E-002
   15.153800000000000       2.22559964762066749E-002  3.35238748453944371E-002
   15.230000000000000       2.24969790582819455E-002  3.38184330961647864E-002
   15.306200000000000       2.27425809320393225E-002  3.41159098525742957E-002
   15.382500000000002       2.29931608000182690E-002  3.44167970041215979E-002
   15.458800000000000       2.32484254395791158E-002  3.47208024007860938E-002
   15.535000000000000       2.35080557432480047E-002  3.50276178261514776E-002
   15.611199999999998       2.37724065470587970E-002  3.53377361809173937E-002
   15.687500000000000       2.40418562082097657E-002  3.56516679875658188E-002
   15.763800000000002       2.43160818521230594E-002  3.59691059168365940E-002
   15.840000000000000       2.45947343512686219E-002  3.62897245175847205E-002
   15.916200000000000       2.48781884397482195E-002  3.66140351279497442E-002
   15.992499999999998       2.51668427741699695E-002  3.69425685511644147E-002
   16.068800000000000       2.54603446849528611E-002  3.72750000604456858E-002
   16.145000000000000       2.57583149311908684E-002  3.76109846856230862E-002
   16.221200000000000       2.60611486673904963E-002  3.79510537705595452E-002
   16.297499999999999       2.63692656552176503E-002  3.82957605598446688E-002
   16.373799999999999       2.66822832269427331E-002  3.86447605187640389E-002
   16.449999999999999       2.69997918877406748E-002  3.89976866720118318E-002
   16.526199999999999       2.73222080525203706E-002  3.93550925523596037E-002
   16.602499999999999       2.76499728202928216E-002  3.97175552800378834E-002
   16.678799999999999       2.79826736290442156E-002  4.00847083501877782E-002
   16.754999999999999       2.83198709142428763E-002  4.04561605982714512E-002
   16.831199999999999       2.86620026782999117E-002  4.08324893392579616E-002
   16.907499999999999       2.90095320999684478E-002  4.12142979242438937E-002
   16.983799999999999       2.93620166538887013E-002  4.16011954038036022E-002
   17.059999999999999       2.97189869900721382E-002  4.19927643577785448E-002
   17.136199999999999       3.00809032588131159E-002  4.23896080675852036E-002
   17.212499999999999       3.04482507066535270E-002  4.27923576273670642E-002
   17.288799999999998       3.08205571417363225E-002  4.32005956585526027E-002
   17.364999999999998       3.11973236294769349E-002  4.36138762451222170E-002
   17.441199999999998       3.15790327273433313E-002  4.40328305511833579E-002
   17.517499999999998       3.19661920952052925E-002  4.44581195672163892E-002
   17.593800000000002       3.23583002049821905E-002  4.48892974266207959E-002
   17.670000000000002       3.27548287889655454E-002  4.53258874484433819E-002
   17.746200000000002       3.31562830242769363E-002  4.57685506659094299E-002
   17.822500000000002       3.35631932594612561E-002  4.62179801627309317E-002
   17.898800000000001       3.39750288413527973E-002  4.66736993195580666E-002
   17.975000000000001       3.43912325654558704E-002  4.71351986126782377E-002
   18.051200000000001       3.48123324699211589E-002  4.76031711652967274E-002
   18.127500000000001       3.52388816040213951E-002  4.80783441683170498E-002
   18.203800000000001       3.56703205165579684E-002  4.85602081259513402E-002
   18.280000000000001       3.61060635219499840E-002  4.90482186389277833E-002
   18.356200000000001       3.65466615476781193E-002  4.95431029755917171E-002
   18.432500000000001       3.69926903215887989E-002  5.00456245111390932E-002
   18.508800000000001       3.74435621755314987E-002  5.05552390208084332E-002
   18.585000000000001       3.78986633099994696E-002  5.10713650143753417E-002
   18.661200000000001       3.83585675690579359E-002  5.15947660828062343E-002
   18.737500000000001       3.88238733852490220E-002  5.21262440642581773E-002
   18.813800000000001       3.92939651554509925E-002  5.26652177394710611E-002
   18.890000000000001       3.97682015971675476E-002  5.32110666818037953E-002
   18.966200000000001       4.02471793619779278E-002  5.37645929696547384E-002
   19.042500000000000       4.07315194191668686E-002  5.43266390790307224E-002
   19.118800000000000       4.12205787624515471E-002  5.48965848574789680E-002
   19.195000000000000       4.17136891116347136E-002  5.54737688670280810E-002
   19.271200000000000       4.22114697861008387E-002  5.60590338931240620E-002
   19.347500000000000       4.27145640589060224E-002  5.66532652154472308E-002
   19.423700000000000       4.32216335950158861E-002  5.72550065924879656E-002
   19.500000000000000       4.37339891073427467E-002  5.78659390488222569E-002
   19.576300000000000       4.42509474889325877E-002  5.84853802676814222E-002
   19.652500000000000       4.47718010165336494E-002  5.91126034891226379E-002
   19.728800000000000       4.52978951057234069E-002  5.97493570787547210E-002
   19.805000000000000       4.58278286479474467E-002  6.03940740617396124E-002
   19.881200000000000       4.63622656314747680E-002  6.10476854280187289E-002
   19.957500000000000       4.69018932281884474E-002  6.17111690647179911E-002


==> anc/M0_5_7_v2.dat <==
  2.12500000000000015E-002 -1.49311023883371316E-011 -2.13727808545477608E-010
  4.49999999999999983E-002 -1.17739122883122906E-008  1.14403186164402730E-009
  6.87500000000000056E-002 -2.75267270055962751E-008  2.68715820656817420E-009
  9.24999999999999989E-002 -4.99127207146156067E-008  4.89528740200225184E-009
  0.11625000000000002      -7.89655435654943665E-008  7.78107904801450006E-009
  0.14000000000000001      -1.14719473212651491E-007  1.13574687372591737E-008
  0.16375000000000001      -1.57209438468435996E-007  1.56376753509436302E-008
  0.18750000000000000      -2.06471043929058129E-007  2.06352085858330194E-008
  0.21124999999999999      -2.62540595615564421E-007  2.63638767208991309E-008
  0.23499999999999999      -3.25455127674669587E-007  3.28377946325908400E-008
  0.25874999999999998      -3.95252430186408945E-007  4.00713920680946871E-008
  0.28249999999999997      -4.71971078127876144E-007  4.80794221863583645E-008
  0.30625000000000002      -5.55650461544694708E-007  5.68769703770843483E-008
  0.33000000000000002      -6.46330816984444283E-007  6.64794633683471610E-008
  0.35375000000000001      -7.44053260248877195E-007  7.69026786339626767E-008
  0.37750000000000000      -8.48859820521100997E-007  8.81627541118656307E-008
  0.40125000000000000      -9.60793475950516149E-007  1.00276198247732713E-007
  0.42499999999999999      -1.07989819071346160E-006  1.13259900371595304E-007
  0.44874999999999998      -1.20621895367943819E-006  1.27131141426990775E-007
  0.47249999999999992      -1.33980181871203315E-006  1.41907605062056544E-007
  0.49625000000000008      -1.48069394669748772E-006  1.57607389098795671E-007
  0.52000000000000002      -1.62894364937845477E-006  1.74249017395426369E-007
  0.54374999999999996      -1.78460043507726256E-006  1.91851452117744581E-007
  0.56750000000000000      -1.94771505639740455E-006  2.10434106436127713E-007
  0.59125000000000005      -2.11833956019577520E-006  2.30016857687246665E-007
  0.61499999999999999      -2.29652733875410265E-006  2.50620060891893092E-007
  0.63875000000000004      -2.48233318511517354E-006  2.72264562958232500E-007
  0.66249999999999998      -2.67581334895628495E-006  2.94971717185973900E-007
  0.68625000000000003      -2.87702559585886339E-006  3.18763398389423948E-007
  0.70999999999999996      -3.08602926901963629E-006  3.43662018545203672E-007
  0.73375000000000001      -3.30288535370612381E-006  3.69690543006799168E-007
  0.75749999999999995      -3.52765654459069540E-006  3.96872507310164640E-007
  0.78125000000000000      -3.76040731610440983E-006  4.25232034595968911E-007
  0.80500000000000016      -4.00120399595999252E-006  4.54793853675189774E-007
  0.82875000000000010      -4.25011484200110413E-006  4.85583317766262214E-007
  0.85250000000000004      -4.50721012254423635E-006  5.17626423933285205E-007
  0.87624999999999997      -4.77256220038836794E-006  5.50949833256423154E-007
  0.90000000000000002      -5.04624562067777370E-006  5.85580891767175299E-007
  0.92374999999999996      -5.32833720281353993E-006  6.21547652182870347E-007
  0.94750000000000001      -5.61891613662066655E-006  6.58878896476636186E-007
  0.97124999999999995      -5.91806408298938030E-006  6.97604159320866932E-007
  0.99500000000000000      -6.22586527922196574E-006  7.37753752444375299E-007
   1.0187500000000000      -6.54240666741503426E-006  7.79358792099887019E-007
   1.0425000000000000      -6.86777793898104789E-006  8.22451216933874180E-007
   1.0662499999999999      -7.20207176014780311E-006  8.67063827762338860E-007
   1.0900000000000001      -7.54538383069259322E-006  9.13230307958841860E-007
   1.1137500000000000      -7.89781303209398662E-006  9.60985254872103925E-007
   1.1375000000000000      -8.25946156897680242E-006  1.01036421090242941E-006
   1.1612499999999999      -8.63043511367947563E-006  1.06140369540273777E-006
   1.1850000000000001      -9.01084295973231235E-006  1.11414123811978903E-006
   1.2087500000000000      -9.40079818249226868E-006  1.16861541398206633E-006
   1.2324999999999999      -9.80041780770069797E-006  1.22486587934590106E-006
   1.2562500000000001      -1.02098229884036409E-005  1.28293340977240277E-006
   1.2800000000000000      -1.06291391907008008E-005  1.34285993941248846E-006
   1.3037500000000000      -1.10584963888201321E-005  1.40468860208124255E-006
   1.3274999999999999      -1.14980292700451794E-005  1.46846377410828288E-006
   1.3512500000000001      -1.19478774500572634E-005  1.53423111905553188E-006
   1.3750000000000000      -1.24081856992898114E-005  1.60203763439955879E-006
   1.3987499999999999      -1.28791041809323338E-005  1.67193170028138989E-006
   1.4225000000000001      -1.33607887012623274E-005  1.74396313043326882E-006
   1.4462500000000000      -1.38534009730285935E-005  1.81818322539817414E-006
   1.4700000000000000      -1.43571088926579030E-005  1.89464482816572159E-006
   1.4937499999999999      -1.48720868321091139E-005  1.97340238235529982E-006
   1.5175000000000001      -1.53985159462534205E-005  2.05451199308600833E-006
   1.5412500000000000      -1.59365844967216404E-005  2.13803149068179735E-006
   1.5649999999999999      -1.64864881932222346E-005  2.22402049736958454E-006
   1.5887500000000001      -1.70484305534053030E-005  2.31254049713892244E-006
   1.6125000000000000      -1.76226232824217699E-005  2.40365490894253239E-006
   1.6362500000000000      -1.82092866734096858E-005  2.49742916342891337E-006
   1.6599999999999999      -1.88086500302267145E-005  2.59393078341148460E-006
   1.6837500000000001      -1.94209521138432182E-005  2.69322946829238271E-006
   1.7075000000000000      -2.00464416139133024E-005  2.79539718267348701E-006
   1.7312500000000000      -2.06853776471525863E-005  2.90050824940465112E-006
   1.7549999999999999      -2.13380302842721007E-005  3.00863944733498790E-006
   1.7787500000000001      -2.20046811073483759E-005  3.11987011405319302E-006
   1.8025000000000000      -2.26856237996527411E-005  3.23428225392240363E-006
   1.8262499999999999      -2.33811647701156003E-005  3.35196065173775335E-006
   1.8499999999999999      -2.40916238147705849E-005  3.47299299235814970E-006
   1.8737499999999998      -2.48173348177048144E-005  3.59746998669016164E-006
   1.8974999999999997      -2.55586464942405352E-005  3.72548550442974819E-006
   1.9212499999999997      -2.63159231792902301E-005  3.85713671399819823E-006
   1.9450000000000001      -2.70895456640612185E-005  3.99252423014179534E-006
   1.9687500000000000      -2.78799120845465564E-005  4.13175226970116578E-006
   1.9924999999999999      -2.86874388655177267E-005  4.27492881609485568E-006
   2.0162499999999999      -2.95125617240428309E-005  4.42216579310558911E-006
   2.0400000000000000      -3.03557367368931920E-005  4.57357924860381404E-006
   2.0637500000000002      -3.12174414765663258E-005  4.72928954889408941E-006
   2.0874999999999999      -3.20981762210626208E-005  4.88942158442671115E-006
   2.1112500000000001      -3.29984652429941998E-005  5.05410498767717236E-006
   2.1349999999999998      -3.39188581840948217E-005  5.22347436406344342E-006
   2.1587499999999999      -3.48599315217377632E-005  5.39766953684510217E-006
   2.1825000000000001      -3.58222901346592822E-005  5.57683580702829481E-006
   2.2062499999999998      -3.68065689757410063E-005  5.76112422938983707E-006
   2.2300000000000000      -3.78134348604233447E-005  5.95069190583150536E-006
   2.2537500000000001      -3.88435883801220295E-005  6.14570229738287801E-006
   2.2774999999999999      -3.98977659509007151E-005  6.34632555629073440E-006
   2.3012500000000000      -4.09767420086314674E-005  6.55273887976296838E-006
   2.3250000000000002      -4.20813313629620861E-005  6.76512688708229989E-006
   2.3487499999999999      -4.32123917236103147E-005  6.98368202196347927E-006
   2.3725000000000001      -4.43708264138562694E-005  7.20860498220872879E-006
   2.3962500000000002      -4.55575872875891902E-005  7.44010517891216647E-006
   2.4199999999999999      -4.67736778679433306E-005  7.67840122768645958E-006
   2.4437500000000001      -4.80201567274163142E-005  7.92372147462904967E-006
   2.4674999999999998      -4.92981411314546823E-005  8.17630456002134819E-006
   2.4912500000000000      -5.06088109698299188E-005  8.43640002305893486E-006
   2.5150000000000001      -5.19534130027599707E-005  8.70426895125505216E-006
   2.5387499999999998      -5.33332654516801945E-005  8.98018467854489599E-006
   2.5625000000000000      -5.47497629679097851E-005  9.26443353654875058E-006
   2.5862500000000002      -5.62043820162079797E-005  9.55731566394024185E-006
   2.6099999999999999      -5.76986867144761251E-005  9.85914587941320073E-006
   2.6337500000000000      -5.92343351756740357E-005  1.01702546243607933E-005
   2.6575000000000002      -6.08130864034911686E-005  1.04909889820812619E-005
   2.6812499999999999      -6.24368077995337764E-005  1.08217137811201525E-005
   2.7050000000000001      -6.41074833468848702E-005  1.11628127912622063E-005
   2.7287499999999998      -6.58272225429965279E-005  1.15146900217169111E-005
   2.7524999999999999      -6.75982701641543931E-005  1.18777711322144221E-005
   2.7762500000000001      -6.94230169544055877E-005  1.22525049690771907E-005
   2.7999999999999998      -7.13040113440970285E-005  1.26393652398709102E-005
   2.8237500000000000      -7.32439723173052053E-005  1.30388523420173895E-005
   2.8475000000000001      -7.52458035637890247E-005  1.34514953627931115E-005
   2.8712499999999999      -7.73126090700509261E-005  1.38778542705059201E-005
   2.8950000000000000      -7.94477103261425645E-005  1.43185223193824620E-005
   2.9187500000000002      -8.16546653389795094E-005  1.47741286917945081E-005
   2.9424999999999999      -8.39372897536494792E-005  1.52453414197507990E-005
   2.9662500000000001      -8.62996801962721588E-005  1.57328705916200598E-005
   2.9900000000000002      -8.87462402715010802E-005  1.62374719051734707E-005
   3.0137499999999999      -9.12817096606647688E-005  1.67599506280915648E-005
   3.0375000000000001      -9.39111963372365105E-005  1.73011659447949766E-005
   3.0612499999999998      -9.66402133847452403E-005  1.78620359335131360E-005
   3.0850000000000000      -9.94747190087215833E-005  1.84435428805155011E-005
   3.1087500000000001      -1.02421162910110980E-004  1.90467394736825337E-005
   3.1324999999999998      -1.05486537961629371E-004  1.96727556330343991E-005
   3.1562500000000000      -1.08678438853832701E-004  2.03228062274932877E-005
   3.1800000000000002      -1.12005128700200639E-004  2.09981997914580167E-005
   3.2037499999999999      -1.15475614928011236E-004  2.17003484029216646E-005
   3.2275000000000000      -1.19099736047706298E-004  2.24307789166097771E-005
   3.2512500000000006      -1.22888261222338282E-004  2.31911457847662902E-005
   3.2749999999999999      -1.26853004967873430E-004  2.39832457467867106E-005
   3.2987500000000005      -1.31006959827503826E-004  2.48090347295410229E-005
   3.3224999999999998      -1.35364450509033196E-004  2.56706473764592734E-005
   3.3462500000000004      -1.39941313794554449E-004  2.65704197199737980E-005
   3.3700000000000001      -1.44755109581009704E-004  2.75109156350525190E-005
   3.3937500000000003      -1.49825369841725736E-004  2.84949578847619866E-005
   3.4175000000000000      -1.55173893523176306E-004  2.95256646721338700E-005
   3.4412500000000001      -1.60825099298919503E-004  3.06064931848903720E-005
   3.4649999999999999      -1.66806448413000011E-004  3.17412914509736726E-005
   3.4887500000000000      -1.73148957649216006E-004  3.29343610001099120E-005
   3.5124999999999997      -1.79887822705580223E-004  3.41905324541770113E-005
   3.5362499999999999      -1.87063188096135192E-004  3.55152586051417712E-005
   3.5599999999999996      -1.94721100664328945E-004  3.69147289122416812E-005
   3.5837500000000002      -2.02914707110404656E-004  3.83960126350627243E-005
   3.6074999999999995      -2.11705773109087159E-004  3.99672394217059974E-005
   3.6312500000000001      -2.21166635663373084E-004  4.16378302005243828E-005
   3.6549999999999994      -2.31382747491724932E-004  4.34187965080259138E-005
   3.6787500000000000      -2.42456047029844155E-004  4.53231349384263380E-005
   3.7025000000000001      -2.54509501342817343E-004  4.73663560824633202E-005
   3.7262499999999998      -2.67693357576906507E-004  4.95672085965558762E-005
   3.7500000000000000      -2.82193954829380086E-004  5.19486947228990726E-005
   3.7525000000000004      -2.83805992218283702E-004  5.22109947424124137E-005
   3.7549999999999999      -2.85435476111077491E-004  5.24756452053838524E-005
   3.7574999999999998      -2.87082726308005899E-004  5.27426849087774091E-005
   3.7599999999999998      -2.88748071362878627E-004  5.30121536658905793E-005
   3.7624999999999997      -2.90431848911019887E-004  5.32840923436496744E-005
   3.7650000000000001      -2.92134406012993996E-004  5.35585429016787972E-005
   3.7675000000000005      -2.93856099777737179E-004  5.38355484813746255E-005
   3.7700000000000000      -2.95597296691726833E-004  5.41151532566279010E-005
   3.7725000000000000      -2.97358374586817844E-004  5.43974027667701185E-005
   3.7749999999999999      -2.99139722011582761E-004  5.46823437722072163E-005
   3.7774999999999999      -3.00941738680280996E-004  5.49700243062494677E-005
   3.7799999999999994      -3.02764836929943497E-004  5.52604939093598115E-005
   3.7825000000000006      -3.04609440715315598E-004  5.55538034118365786E-005
   3.7850000000000001      -3.06475987108229312E-004  5.58500051723715665E-005
   3.7875000000000001      -3.08364926588055026E-004  5.61491530937331597E-005
   3.7900000000000000      -3.10276723607499124E-004  5.64513026867395021E-005
   3.7925000000000000      -3.12211857189167855E-004  5.67565111376776987E-005
   3.7949999999999995      -3.14170821554949731E-004  5.70648373793915229E-005
   3.7974999999999999      -3.16154126790435541E-004  5.73763421662887863E-005
   3.8000000000000003      -3.18162299546782270E-004  5.76910881535349211E-005
   3.8025000000000002      -3.20195883782626028E-004  5.80091399807203538E-005
   3.8050000000000002      -3.22255441548854903E-004  5.83305643603167044E-005
   3.8075000000000001      -3.24341553819295888E-004  5.86554301712579151E-005
   3.8099999999999996      -3.26454821370629879E-004  5.89838085580169145E-005
   3.8125000000000000      -3.28595865715132442E-004  5.93157730355748400E-005
   3.8150000000000004      -3.30765330090153733E-004  5.96513996007172909E-005
   3.8174999999999999      -3.32963880508592067E-004  5.99907668501316058E-005
   3.8199999999999998      -3.35192207113854440E-004  6.03339561488071835E-005
   3.8224999999999998      -3.37451024414049889E-004  6.06810515918095096E-005
   3.8249999999999997      -3.39741073969945361E-004  6.10321404026588742E-005
   3.8275000000000001      -3.42063124792991188E-004  6.13873129136241708E-005
   3.8300000000000005      -3.44417975015746871E-004  6.17466627690981630E-005
   3.8325000000000000      -3.46806453422280855E-004  6.21102870971136065E-005
   3.8350000000000000      -3.49229421082716059E-004  6.24782866924362100E-005
   3.8374999999999999      -3.51687773100667464E-004  6.28507662122024192E-005
   3.8399999999999999      -3.54182440483236615E-004  6.32278343851697041E-005
   3.8424999999999994      -3.56714392144172061E-004  6.36096042357525043E-005
   3.8450000000000006      -3.59284637051961934E-004  6.39961933241442520E-005
   3.8475000000000001      -3.61894226535806689E-004  6.43877240039552500E-005
   3.8500000000000001      -3.64544256763888917E-004  6.47843236989566722E-005
   3.8525000000000000      -3.67235871409830948E-004  6.51861252006884760E-005
   3.8550000000000000      -3.69970264525105552E-004  6.55932669888876433E-005
   3.8574999999999995      -3.72748683637075067E-004  6.60058935769102358E-005
   3.8599999999999999      -3.75572433094673963E-004  6.64241558845722044E-005
   3.8625000000000003      -3.78442877686259709E-004  6.68482116411154344E-005
   3.8650000000000002      -3.81361446557140803E-004  6.72782258213281781E-005
   3.8675000000000002      -3.84329637457570168E-004  6.77143711182138602E-005
   3.8700000000000001      -3.87349021355855663E-004  6.81568284560229971E-005
   3.8724999999999996      -3.90421247455558873E-004  6.86057875479410438E-005
   3.8750000000000000      -3.93548048660791671E-004  6.90614475032727548E-005
   3.8775000000000004      -3.96731247539383245E-004  6.95240174896030890E-005
   3.8799999999999999      -3.99972762840335237E-004  6.99937174561395616E-005
   3.8824999999999998      -4.03274616288313529E-004  7.04707788656283455E-005
   3.8849999999999998      -4.06638941766117909E-004  7.09554457990801334E-005
   3.8874999999999997      -4.10067991899790076E-004  7.14479755562806508E-005
   3.8900000000000001      -4.13564148866684008E-004  7.19486399385670453E-005
   3.8925000000000005      -4.17129934517812280E-004  7.24577263481061742E-005
   3.8950000000000000      -4.20768021832415671E-004  7.29755390486403583E-005
   3.8975000000000000      -4.24481248204435510E-004  7.35024006645242789E-005
   3.8999999999999999      -4.28272628853974043E-004  7.40386536111124023E-005
   3.9024999999999999      -4.32145373401525347E-004  7.45846619709037545E-005
   3.9049999999999994      -4.36102902918961285E-004  7.51408133351070298E-005
   3.9075000000000006      -4.40148871246882054E-004  7.57075212483325407E-005
   3.9100000000000001      -4.44287185129946282E-004  7.62852272966337908E-005
   3.9125000000000001      -4.48522030740759845E-004  7.68744041207579853E-005
   3.9150000000000000      -4.52857902060356944E-004  7.74755585441170848E-005
   3.9175000000000000      -4.57299631566631878E-004  7.80892348627750384E-005
   3.9199999999999995      -4.61852429059256557E-004  7.87160192551617112E-005
   3.9224999999999999      -4.66521922012861094E-004  7.93565441321489562E-005
   3.9250000000000003      -4.71314203922323710E-004  8.00114934767290337E-005
   3.9275000000000002      -4.76235889573568274E-004  8.06816089197705992E-005
   3.9300000000000002      -4.81294179007464345E-004  8.13676967678687120E-005
   3.9325000000000001      -4.86496931905913113E-004  8.20706361722336721E-005
   3.9349999999999996      -4.91852754550498234E-004  8.27913886735023326E-005
   3.9375000000000000      -4.97371102048640187E-004  8.35310094167749739E-005
   3.9400000000000004      -5.03062399231951401E-004  8.42906604085422590E-005
   3.9424999999999999      -5.08938184566290648E-004  8.50716262890976489E-005
   3.9449999999999998      -5.15011282656720518E-004  8.58753332295343798E-005
   3.9474999999999998      -5.21296012604480371E-004  8.67033717448373190E-005
   3.9499999999999997      -5.27808435379373774E-004  8.75575234054944579E-005
   3.9525000000000001      -5.34566678755694978E-004  8.84397971288655038E-005
   3.9550000000000005      -5.41591354371036868E-004  8.93524764332598900E-005
   3.9575000000000000      -5.48905919472828961E-004  9.02981520405671836E-005
   3.9600000000000000      -5.56537448235819624E-004  9.12798148024737606E-005
   3.9624999999999999      -5.64517342105213789E-004  9.23009285525226399E-005
   3.9649999999999999      -5.72882379628125195E-004  9.33655453809088484E-005
   3.9674999999999994      -5.81676098728672311E-004  9.44784566026830305E-005
   3.9700000000000006      -5.90950663292045880E-004  9.56453961700302224E-005
   3.9725000000000001      -6.00769450412041561E-004  9.68733225558846228E-005
   3.9750000000000001      -6.11210728683413032E-004  9.81708193406741550E-005
   3.9775000000000000      -6.22373044150682526E-004  9.95486813195745729E-005
   3.9800000000000000      -6.34383407287791141E-004  1.01020805312283443E-004
   3.9824999999999995      -6.47410280186195165E-004  1.02605602348093954E-004
   3.9849999999999999      -6.61685332591806382E-004  1.04328362002716385E-004
   3.9875000000000003      -6.77542522418187105E-004  1.06225497728649264E-004
   3.9900000000000002      -6.95495067012570048E-004  1.08352903973761252E-004
   3.9925000000000002      -7.16408016829416091E-004  1.10804683300531965E-004
   3.9950000000000001      -7.41970298410287474E-004  1.13764344510686557E-004
   3.9974999999999996      -7.76548152641785882E-004  1.17705712761006627E-004
   4.0000000000000000      -8.66200347224129136E-004  1.27617960657687386E-004
   4.0025000000000004      -8.71752638164290019E-004  3.32701280035436556E-005
   4.0049999999999999      -8.71332409705501349E-004 -5.81273791126935673E-006
   4.0075000000000003      -8.69930281556726814E-004 -3.57565149560070772E-005
   4.0099999999999998      -8.68020051584348067E-004 -6.09512741007676566E-005
   4.0125000000000002      -8.65785396163479509E-004 -8.30997178172580516E-005
   4.0149999999999997      -8.63320523826600471E-004 -1.03076183331688427E-004
   4.0175000000000001      -8.60681409121768115E-004 -1.21400712308991532E-004
   4.0199999999999996      -8.57904532991604456E-004 -1.38412545779399677E-004
   4.0225000000000000      -8.55015241591903911E-004 -1.54347603836565972E-004
   4.0250000000000004      -8.52031994728898808E-004 -1.69377860961472188E-004
   4.0274999999999999      -8.48968733052715501E-004 -1.83633296265728552E-004
   4.0300000000000002      -8.45836290947691812E-004 -1.97215008161679003E-004
   4.0324999999999998      -8.42643288624485981E-004 -2.10203487954965774E-004
   4.0350000000000001      -8.39396717704729480E-004 -2.22664072445288749E-004
   4.0374999999999996      -8.36102343764273583E-004 -2.34650670141084157E-004
   4.0400000000000000      -8.32764987613107775E-004 -2.46208384900588762E-004
   4.0425000000000004      -8.29388729931963310E-004 -2.57375412169748210E-004
   4.0449999999999999      -8.25977060894666246E-004 -2.68184439522168043E-004
   4.0475000000000003      -8.22532994118283086E-004 -2.78663701956225634E-004
   4.0499999999999998      -8.19059153299492911E-004 -2.88837790213619758E-004
   4.0525000000000002      -8.15557839613642024E-004 -2.98728279459704730E-004
   4.0549999999999997      -8.12031085164361191E-004 -3.08354224982592990E-004
   4.0579999999999998      -8.07767925547392559E-004 -3.19579870055599193E-004
   4.0599999999999996      -8.04908281284432391E-004 -3.26878401913229596E-004
   4.0625000000000000      -8.01315291660281465E-004 -3.35805337651248488E-004
   4.0650000000000004      -7.97703031504869544E-004 -3.44525611659629290E-004
   4.0674999999999999      -7.94072683176551947E-004 -3.53050315679509811E-004
   4.0700000000000003      -7.90425321765222413E-004 -3.61389534003099218E-004
   4.0724999999999998      -7.86761928383366573E-004 -3.69552467781165299E-004
   4.0750000000000002      -7.83083401411050080E-004 -3.77547540242635291E-004
   4.0774999999999997      -7.79390566067208438E-004 -3.85382486293966227E-004
   4.0800000000000001      -7.75684182601994840E-004 -3.93064429244932556E-004
   4.0824999999999996      -7.71964953345556236E-004 -4.00599946853893811E-004
   4.0850000000000000      -7.68233528802450289E-004 -4.07995128457248608E-004
   4.0875000000000004      -7.64490512945139103E-004 -4.15255624612821379E-004
   4.0899999999999999      -7.60736467838632772E-004 -4.22386690427619229E-004
   4.0925000000000002      -7.56971917655922984E-004 -4.29393223503470479E-004
   4.0949999999999998      -7.53197352276984648E-004 -4.36279797350574538E-004
   4.0975000000000001      -7.49413230396757325E-004 -4.43050690845711646E-004
   4.0999999999999996      -7.45619982309990935E-004 -4.49709914342442051E-004
   4.1025000000000000      -7.41818012378159361E-004 -4.56261232868767198E-004
   4.1050000000000004      -7.38007701227261313E-004 -4.62708186803198007E-004
   4.1074999999999999      -7.34189407711548334E-004 -4.69054110356845514E-004
   4.1100000000000003      -7.30363470675650405E-004 -4.75302148141672795E-004
   4.1124999999999998      -7.26530210524099643E-004 -4.81455270051750592E-004
   4.1150000000000002      -7.22689930661201416E-004 -4.87516284687771362E-004
   4.1174999999999997      -7.18842918764830844E-004 -4.93487851464067683E-004
   4.1200000000000001      -7.14989447951726136E-004 -4.99372491575774866E-004
   4.1224999999999996      -7.11129777831609250E-004 -5.05172597946039600E-004
   4.1250000000000000      -7.07264155464997087E-004 -5.10890444268465613E-004
   4.1275000000000004      -7.03392816235278860E-004 -5.16528193243528965E-004
   4.1299999999999999      -6.99515984644222006E-004 -5.22087904095228875E-004
   4.1325000000000003      -6.95633875038993276E-004 -5.27571539443524471E-004
   4.1349999999999998      -6.91746692277766715E-004 -5.32980971598844629E-004
   4.1375000000000002      -6.87854632340125253E-004 -5.38317988337158929E-004
   4.1399999999999997      -6.83957882887776462E-004 -5.43584298207072268E-004
   4.1425000000000001      -6.80056623780422127E-004 -5.48781535414617620E-004
   4.1449999999999996      -6.76151027489159655E-004 -5.53911264275378521E-004
   4.1475000000000000      -6.72241259784243450E-004 -5.58974983574792310E-004
   4.1500000000000004      -6.68327479764628768E-004 -5.63974130105503809E-004
   4.1524999999999999      -6.64409840485009093E-004 -5.68910082429060701E-004
   4.1550000000000002      -6.60488489239986830E-004 -5.73784164122502190E-004
   4.1574999999999998      -6.56563567886509175E-004 -5.78597646839063028E-004
   4.1600000000000001      -6.52635213143352402E-004 -5.83351753152451069E-004
   4.1624999999999996      -6.48703556869667823E-004 -5.88047659203097778E-004
   4.1650000000000000      -6.44768726324313510E-004 -5.92686497163051216E-004
   4.1675000000000004      -6.40830844407585848E-004 -5.97269357534472721E-004
   4.1699999999999999      -6.36890029886790290E-004 -6.01797291295322876E-004
   4.1725000000000003      -6.32946397606941736E-004 -6.06271311904485119E-004
   4.1749999999999998      -6.29000058687798546E-004 -6.10692397177428343E-004
   4.1775000000000002      -6.25051120708260068E-004 -6.15061491042541235E-004
   4.1799999999999997      -6.21099687879154527E-004 -6.19379505187266240E-004
   4.1825000000000001      -6.17145861205249733E-004 -6.23647320602420548E-004
   4.1849999999999996      -6.13189738637339539E-004 -6.27865789032282890E-004
   4.1875000000000000      -6.09231415215102327E-004 -6.32035734337430032E-004
   4.1900000000000004      -6.05270983201437458E-004 -6.36157953776638006E-004
   4.1924999999999999      -6.01308532208879882E-004 -6.40233219213674266E-004
   4.1950000000000003      -5.97344149318643691E-004 -6.44262278254321323E-004
   4.1974999999999998      -5.93377919069778257E-004 -6.48245855184008337E-004
   4.2000000000000002      -5.89409924058038144E-004 -6.52184652516406239E-004
   4.2024999999999997      -5.85440244295145859E-004 -6.56079351144801663E-004
   4.2050000000000001      -5.81468957797694045E-004 -6.59930611780052269E-004
   4.2074999999999996      -5.77496140552581335E-004 -6.63739075670884051E-004
   4.2100000000000000      -5.73521866601405992E-004 -6.67505365411960442E-004
   4.2125000000000004      -5.69546208120391023E-004 -6.71230085709106352E-004
   4.2149999999999999      -5.65569235496083712E-004 -6.74913824104464541E-004
   4.2175000000000002      -5.61591017397099668E-004 -6.78557151664143038E-004
   4.2199999999999998      -5.57611620842191091E-004 -6.82160623630648005E-004
   4.2225000000000001      -5.53631111264832050E-004 -6.85724780042359233E-004
   4.2249999999999996      -5.49649552574564808E-004 -6.89250146321993993E-004
   4.2275000000000000      -5.45667007215278402E-004 -6.92737233836011445E-004
   4.2300000000000004      -5.41683536220630775E-004 -6.96186540426625873E-004
   4.2324999999999999      -5.37699199266762043E-004 -6.99598550918116850E-004
   4.2350000000000003      -5.33714054722466812E-004 -7.02973737598907049E-004
   4.2374999999999998      -5.29728159696991126E-004 -7.06312560680812389E-004
   4.2400000000000002      -5.25741570085543584E-004 -7.09615468736809920E-004
   4.2424999999999997      -5.21754340612720678E-004 -7.12882899118489916E-004
   4.2450000000000001      -5.17766524873890352E-004 -7.16115278354391102E-004
   4.2474999999999996      -5.13778175374712907E-004 -7.19313022530232091E-004
   4.2500000000000000      -5.09789343568845649E-004 -7.22476537652075421E-004
   4.3262499999999999      -3.88129100100887781E-004 -8.04280340651616714E-004
   4.4024999999999999      -2.67140080665817905E-004 -8.62437487024617544E-004
   4.4787499999999998      -1.47570152267832130E-004 -9.01705713654597373E-004
   4.5549999999999997      -2.99780328567351853E-005 -9.25107085484927071E-004
   4.6312499999999996       8.51840649707596780E-005 -9.34736481659594726E-004
   4.7074999999999996       1.97531650351494856E-004 -9.32141641569799177E-004
   4.7837500000000004       3.06727419278709644E-004 -9.18523720078286794E-004
   4.8600000000000003       4.12469370173924172E-004 -8.94852341611726988E-004
   4.9362500000000002       5.14483432705830301E-004 -8.61935915952712637E-004
   5.0125000000000002       6.12518632545170369E-004 -8.20466800192302666E-004
   5.0887500000000001       7.06343768349630349E-004 -7.71051487717701865E-004
   5.1650000000000000       7.95745035768936470E-004 -7.14231461030802794E-004
   5.2412500000000000       8.80524269513999918E-004 -6.50497994470856781E-004
   5.3174999999999999       9.60497603072152806E-004 -5.80302906505009391E-004
   5.3937499999999998       1.03549441947497134E-003 -5.04066523969988012E-004
   5.4699999999999998       1.10535651009422190E-003 -4.22183680270686861E-004
   5.5462499999999997       1.16993738599540991E-003 -3.35028297946638463E-004
   5.6224999999999996       1.22910170273298099E-003 -2.42956932523799509E-004
   5.6987500000000004       1.28272477371385888E-003 -1.46311542207266026E-004
   5.7750000000000004       1.33069214196554855E-003 -4.54216702676329249E-005
   5.8512500000000003       1.37289921860204132E-003  5.93938195352228390E-005
   5.9275000000000002       1.40925095204268982E-003  1.67825358749323244E-004
   6.0037500000000001       1.43966152905938903E-003  2.79571562008264956E-004
   6.0800000000000001       1.46405410916252863E-003  3.94338331479354861E-004
   6.1562500000000000       1.48236057637540926E-003  5.11838134196851468E-004
   6.2324999999999999       1.49452130935961102E-003  6.31789418446017858E-004
   6.3087499999999999       1.50048496583465472E-003  7.53916142848120468E-004
   6.3849999999999998       1.50020827871469569E-003  8.77947397341260062E-004
   6.4612499999999997       1.49365586185069995E-003  1.00361709950087352E-003
   6.5375000000000005       1.48080002364283378E-003  1.13066375291759140E-003
   6.6137499999999996       1.46162058708838535E-003  1.25883025689503417E-003
   6.6900000000000013       1.43610471507306554E-003  1.38786375872433686E-003
   6.7662500000000003       1.40424673991144033E-003  1.51751554136744316E-003
   6.8425000000000002       1.36604799630500660E-003  1.64754094063450677E-003
   6.9187500000000002       1.32151665702189285E-003  1.77769928694476004E-003
   6.9949999999999992       1.27066757165976581E-003  1.90775386898821156E-003
   7.0712500000000000       1.21352210230775653E-003  2.03747190745361345E-003
   7.1475000000000000       1.15010797001579451E-003  2.16662455660710353E-003
   7.2237500000000008       1.08045909174031324E-003  2.29498690230402072E-003
   7.2999999999999998       1.00461542570221734E-003  2.42233798190035800E-003
   7.3762499999999998       9.22622813897069102E-004  2.54846080801023403E-003
   7.4524999999999997       8.34532820923036388E-004  2.67314238687912280E-003
   7.5287499999999987       7.40402581166676554E-004  2.79617376137704593E-003
   7.6050000000000004       6.40294640493962682E-004  2.91735004557676630E-003
   7.6812499999999995       5.34276799097512423E-004  3.03647046463290582E-003
   7.7575000000000003       4.22421954280407705E-004  3.15333839683486217E-003
   7.8337500000000002       3.04807943002871303E-004  3.26776141644917993E-003
   7.9100000000000010       1.81517384305799115E-004  3.37955133715456008E-003
   7.9862500000000001       5.26375215785190878E-005  3.48852425530556034E-003
   8.0625000000000000      -8.17399352918122039E-005  3.59450059254975973E-003
   8.1387499999999999      -2.21518967847291815E-004  3.69730513735456187E-003
   8.2149999999999999      -3.66599407009907011E-004  3.79676708505319966E-003
   8.2912499999999998      -5.16877090991053130E-004  3.89272007606581002E-003
   8.3674999999999997      -6.72244023083449333E-004  3.98500223199222368E-003
   8.4437499999999996      -8.32588529246675664E-004  4.07345618931152786E-003
   8.5199999999999996      -9.97795415385927800E-004  4.15792913045990187E-003
   8.5962499999999995      -1.16774612421451942E-003  4.23827281209427070E-003
   8.6724999999999994      -1.34231889158562771E-003  4.31434359038447308E-003
   8.7487499999999994      -1.52138890217887960E-003  4.38600244320834064E-003
   8.8249999999999993      -1.70482844443223800E-003  4.45311498915124896E-003
   8.9012499999999992      -1.89250706461701625E-003  4.51555150323144829E-003
   8.9774999999999991      -2.08429171787327932E-003  4.57318692470406324E-003
   9.0537500000000009      -2.28004692726046111E-003  4.62590088191460955E-003
   9.1300000000000008      -2.47963492833106229E-003  4.67357768186790409E-003
   9.2062500000000007      -2.68291581603149337E-003  4.71610630884311804E-003
   9.2825000000000006      -2.88974770111352424E-003  4.75338043873361517E-003
   9.3587500000000006      -3.09998685217836552E-003  4.78529842425611321E-003
   9.4350000000000005      -3.31348784169424593E-003  4.81176328808519734E-003
   9.5112500000000004      -3.53010368928844331E-003  4.83268271063425330E-003
   9.5875000000000004      -3.74968600308079290E-003  4.84796901439024045E-003
   9.6637500000000003      -3.97208511895374376E-003  4.85753914490370722E-003
   9.7400000000000002      -4.19715023768984282E-003  4.86131464854089486E-003
   9.8162500000000001      -4.42472955994115732E-003  4.85922164709222133E-003
   9.8925000000000001      -4.65467041901423614E-003  4.85119080930173936E-003
   9.9687500000000000      -4.88681941145236668E-003  4.83715731934596018E-003
   10.045000000000000      -5.12102252537146359E-003  4.81706084225988658E-003
   10.121200000000000      -5.35696985637154274E-003  4.79086469305038416E-003
   10.197500000000000      -5.59497278152346848E-003  4.75845976221923265E-003
   10.273800000000000      -5.83456747493599735E-003  4.71982917652597183E-003
   10.350000000000000      -6.07528164509756399E-003  4.67499299725551622E-003
   10.426200000000000      -6.31727339705970281E-003  4.62386620607074025E-003
   10.502500000000000      -6.56070762731796302E-003  4.56633494703756297E-003
   10.578799999999999      -6.80511239521199105E-003  4.50243194510217565E-003
   10.654999999999999      -7.05001095547812002E-003  4.43222738842564967E-003
   10.731199999999999      -7.29556918297058835E-003  4.35561970151066447E-003
   10.807499999999999      -7.54195694068845925E-003  4.27247767070771268E-003
   10.883699999999999      -7.78837551995560130E-003  4.18300510310206167E-003
   10.960000000000001      -8.03531926825058578E-003  4.08695687276441552E-003
   11.036300000000001      -8.28231322263717901E-003  3.98443966737446580E-003
   11.112500000000001      -8.52888305337769562E-003  3.87559780223714363E-003
   11.188800000000001      -8.77552619494015480E-003  3.76014650457698763E-003
   11.265000000000001      -9.02144773412603962E-003  3.63839288278939091E-003
   11.341200000000001      -9.26682402204710362E-003  3.51019784529944942E-003
   11.417500000000000      -9.51182976714519575E-003  3.37539191854352395E-003
   11.493800000000000      -9.75599739899081324E-003  3.23415394358369385E-003
   11.570000000000000      -9.99886509861526267E-003  3.08669976005764794E-003
   11.646200000000000      -1.02406116418125963E-002  2.93286973983614965E-003
   11.722500000000000      -1.04814114043819667E-002  2.77247391738464494E-003
   11.798800000000000      -1.07208070306127144E-002  2.60573756128768593E-003
   11.875000000000000      -1.09583501263351632E-002  2.43292215865531340E-003
   11.951200000000000      -1.11942198649639512E-002  2.25384668891070268E-003
   12.027500000000000      -1.14285883454491623E-002  2.06830009860030318E-003
   12.103800000000000      -1.16610123122418245E-002  1.87655239157316482E-003
   12.180000000000000      -1.18910605092063283E-002  1.67890874989571606E-003
   12.256200000000000      -1.21189104475612104E-002  1.47516613725902552E-003
   12.332500000000000      -1.23447299899091603E-002  1.26509201296417574E-003
   12.408799999999999      -1.25680935636921978E-002  1.04899912377037167E-003
   12.484999999999999      -1.27885904295082769E-002  8.27234119130983007E-004
   12.561199999999999      -1.30063943208826686E-002  5.99571519611972613E-004
   12.637499999999999      -1.32216668508311486E-002  3.65757084146968610E-004
   12.713699999999999      -1.34337270202603467E-002  1.26461892675073070E-004
   12.789999999999999      -1.36430165636303117E-002 -1.18881767132900107E-004
   12.866299999999999      -1.38491423504784189E-002 -3.69901233241885341E-004
   12.942500000000003      -1.40517299396596164E-002 -6.26192187280500702E-004
   13.018800000000001      -1.42512025377034644E-002 -8.88361208749651626E-004
   13.095000000000001      -1.44469310961972009E-002 -1.15565334333905074E-003
   13.171199999999999      -1.46390753746276324E-002 -1.42833921704384691E-003
   13.247500000000000      -1.48277784872615347E-002 -1.70671616119791878E-003
   13.323800000000002      -1.50126859455821417E-002 -1.99035704837489339E-003
   13.400000000000000      -1.51934653418370740E-002 -2.27880569543580016E-003
   13.476200000000000      -1.53702663379686466E-002 -2.57235504065105904E-003
   13.552499999999998      -1.55432198973083358E-002 -2.87132347719979732E-003
   13.628800000000000      -1.57120001952147786E-002 -3.17525083660528474E-003
   13.705000000000000      -1.58763054421803135E-002 -3.48364976047049746E-003
   13.781200000000000      -1.60362731440037674E-002 -3.79683506152809743E-003
   13.857500000000000      -1.61920201995456939E-002 -4.11514560792915294E-003
   13.933799999999998      -1.63432513659824731E-002 -4.43809081689569822E-003
   14.010000000000002      -1.64896972336623614E-002 -4.76515485914022659E-003
   14.086200000000000      -1.66314811856942829E-002 -5.09667374300475356E-003
   14.162500000000000      -1.67687042821917792E-002 -5.43300603093471897E-003
   14.238799999999999      -1.69011035828485166E-002 -5.77363338256339960E-003
   14.315000000000000      -1.70284435624394707E-002 -6.11801423050116911E-003
   14.391200000000000      -1.71508316658331404E-002 -6.46650499321987145E-003
   14.467499999999999      -1.72683514401673482E-002 -6.81948306803126843E-003
   14.543799999999999      -1.73807736724358487E-002 -7.17640508184232487E-003
   14.619999999999997      -1.74878979272282964E-002 -7.53670649573402133E-003
   14.696200000000001      -1.75898139222674041E-002 -7.90076322281906343E-003
   14.772500000000001      -1.76865860480738893E-002 -8.26897049240112210E-003
   14.848799999999999      -1.77780199341171403E-002 -8.64076255885682168E-003
   14.924999999999999      -1.78639511660878200E-002 -9.01555457278570282E-003
   15.001200000000003      -1.79444500578344879E-002 -9.39374082021515039E-003
   15.077500000000001      -1.80195603415909678E-002 -9.77573317790071152E-003
   15.153800000000000      -1.80891234326769762E-002 -1.01609461039362681E-002
   15.230000000000000      -1.81530117202853732E-002 -1.05487770314468699E-002
   15.306200000000000      -1.82112746251151709E-002 -1.09396374027269459E-002
   15.382500000000002      -1.82639338857187999E-002 -1.13339545056081823E-002
   15.458800000000000      -1.83108674581793814E-002 -1.17311255897028718E-002
   15.535000000000000      -1.83519851061080957E-002 -1.21305329634366320E-002
   15.611199999999998      -1.83873139525307372E-002 -1.25326039644727948E-002
   15.687500000000000      -1.84168524654894986E-002 -1.29377799999864304E-002
   15.763800000000002      -1.84405156550064842E-002 -1.33454436443181321E-002
   15.840000000000000      -1.84582509540058004E-002 -1.37549645378867939E-002
   15.916200000000000      -1.84700618895865358E-002 -1.41667845273654100E-002
   15.992499999999998      -1.84759224966054604E-002 -1.45813577144171449E-002
   16.068800000000000      -1.84757851441666870E-002 -1.49980543534671360E-002
   16.145000000000000      -1.84696352185833509E-002 -1.54162338178057273E-002
   16.221200000000000      -1.84574514879162870E-002 -1.58363509539430174E-002
   16.297499999999999      -1.84391825692753857E-002 -1.62588710840199692E-002
   16.373799999999999      -1.84148184422244753E-002 -1.66831544874950048E-002
   16.449999999999999      -1.83843825048156627E-002 -1.71085525537598461E-002
   16.526199999999999      -1.83478277821254344E-002 -1.75355316572417333E-002
   16.602499999999999      -1.83050765853599584E-002 -1.79645668690418397E-002
   16.678799999999999      -1.82561565565924622E-002 -1.83950107643860855E-002
   16.754999999999999      -1.82011290376920751E-002 -1.88262089809609762E-002
   16.831199999999999      -1.81399203599766669E-002 -1.92586378454834978E-002
   16.907499999999999      -1.80724257487163906E-002 -1.96927806583902278E-002
   16.983799999999999      -1.79987104273681905E-002 -2.01279844230021245E-002
   17.059999999999999      -1.79188734702291595E-002 -2.05635910719861280E-002
   17.136199999999999      -1.78328138115347659E-002 -2.10000853491097914E-002
   17.212499999999999      -1.77403989070671411E-002 -2.14379571749446080E-002
   17.288799999999998      -1.76417314167295440E-002 -2.18765500327595154E-002
   17.364999999999998      -1.75369479118326066E-002 -2.23152041686673526E-002
   17.441199999999998      -1.74259192620667309E-002 -2.27544111260053750E-002
   17.517499999999998      -1.73084846329151394E-002 -2.31946659149880607E-002
   17.593800000000002      -1.71847838578351210E-002 -2.36353104754054820E-002
   17.670000000000002      -1.70549906442982874E-002 -2.40756852842511221E-002
   17.746200000000002      -1.69189472479874953E-002 -2.45162870888084861E-002
   17.822500000000002      -1.67764640894477179E-002 -2.49576144211925942E-002
   17.898800000000001      -1.66277178250304192E-002 -2.53990095393922671E-002
   17.975000000000001      -1.64729188710506652E-002 -2.58398149495756360E-002
   18.051200000000001      -1.63118804437014132E-002 -2.62805309918753317E-002
   18.127500000000001      -1.61443838861769808E-002 -2.67216581519886948E-002
   18.203800000000001      -1.59706422799706649E-002 -2.71625407825196001E-002
   18.280000000000001      -1.57909022780733446E-002 -2.76025251412925464E-002
   18.356200000000001      -1.56049477378459259E-002 -2.80421135812981316E-002
   18.432500000000001      -1.54125306794329169E-002 -2.84818070065181415E-002
   18.508800000000001      -1.52139001359355448E-002 -2.89209535654037682E-002
   18.585000000000001      -1.50093384490029014E-002 -2.93589048955525470E-002
   18.661200000000001      -1.47985998815562871E-002 -2.97961638045944402E-002
   18.737500000000001      -1.45814069570741993E-002 -3.02332300715485620E-002
   18.813800000000001      -1.43580441371388926E-002 -3.06694572335523448E-002
   18.890000000000001      -1.41288288863873606E-002 -3.11042038537147382E-002
   18.966200000000001      -1.38934857238456749E-002 -3.15379716002960747E-002
   19.042500000000000      -1.36517076211952037E-002 -3.19712576301614260E-002
   19.118800000000000      -1.34038139268386584E-002 -3.24034223932595095E-002
   19.195000000000000      -1.31501566304231595E-002 -3.28338328430738541E-002
   19.271200000000000      -1.28904304635312373E-002 -3.32629880130184338E-002
   19.347500000000000      -1.26242988412844908E-002 -3.36913809685917623E-002
   19.423700000000000      -1.23524760813617778E-002 -3.41178218419320653E-002
   19.500000000000000      -1.20742660062178406E-002 -3.45433634483174740E-002
   19.576300000000000      -1.17900391602394315E-002 -3.49673793127282459E-002
   19.652500000000000      -1.15001980994213250E-002 -3.53892515603831739E-002
   19.728800000000000      -1.12040007950009856E-002 -3.58100228310106947E-002
   19.805000000000000      -1.09022427740384335E-002 -3.62285262558838875E-002
   19.881200000000000      -1.05945592833739614E-002 -3.66452511315080651E-002
   19.957500000000000      -1.02805548755021559E-002 -3.70606780017923437E-002


==> anc/M0_6_0_v2.dat <==
  2.12500000000000015E-002 -1.11550203144405456E-009 -6.70834594832924887E-009
  4.49999999999999983E-002 -1.93972322137789802E-007 -1.44100214780482763E-009
  6.87500000000000056E-002 -4.53559017582377742E-007 -3.38224706508062450E-009
  9.24999999999999989E-002 -8.22522098282062683E-007 -6.15706992281740588E-009
  0.11625000000000002      -1.30145094831984101E-006 -9.77952393821438210E-009
  0.14000000000000001      -1.89094025177194282E-006 -1.42639434798488229E-008
  0.16375000000000001      -2.59159007690181130E-006 -1.96249510496588050E-008
  0.18750000000000000      -3.40400596237209370E-006 -2.58774644762164513E-008
  0.21124999999999999      -4.32879900553872275E-006 -3.30367043269092276E-008
  0.23499999999999999      -5.36658595289357854E-006 -4.11182015469674949E-008
  0.25874999999999998      -6.51798929272488636E-006 -5.01378053336120883E-008
  0.28249999999999997      -7.78363735006723035E-006 -6.01116912539487295E-008
  0.30625000000000002      -9.16416438401593337E-006 -7.10563696156064859E-008
  0.33000000000000002      -1.06602106874835537E-005 -8.29886940995038765E-008
  0.35375000000000001      -1.22724226894793352E-005 -9.59258706645340604E-008
  0.37750000000000000      -1.40014530599958886E-005 -1.09885466734392300E-007
  0.40125000000000000      -1.58479608175905719E-005 -1.24885420677206664E-007
  0.42499999999999999      -1.78126114397530513E-005 -1.40944051589121256E-007
  0.44874999999999998      -1.98960769761537537E-005 -1.58080069393459148E-007
  0.47249999999999992      -2.20990361648725523E-005 -1.76312585267628956E-007
  0.49625000000000008      -2.44221745517106380E-005 -1.95661122410475488E-007
  0.52000000000000002      -2.68661846126932592E-005 -2.16145627163355868E-007
  0.54374999999999996      -2.94317658798754564E-005 -2.37786480498830438E-007
  0.56750000000000000      -3.21196250705678378E-005 -2.60604509891494119E-007
  0.59125000000000005      -3.49304762201043385E-005 -2.84621001586142401E-007
  0.61499999999999999      -3.78650408182796958E-005 -3.09857713279178048E-007
  0.63875000000000004      -4.09240479495892487E-005 -3.36336887229917819E-007
  0.66249999999999998      -4.41082344374103062E-005 -3.64081263819220399E-007
  0.68625000000000003      -4.74183449922703460E-005 -3.93114095573712392E-007
  0.70999999999999996      -5.08551323643531547E-005 -4.23459161674752622E-007
  0.73375000000000001      -5.44193575004023235E-005 -4.55140782972184939E-007
  0.75749999999999995      -5.81117897051871749E-005 -4.88183837523924146E-007
  0.78125000000000000      -6.19332068077052024E-005 -5.22613776683439947E-007
  0.80500000000000016      -6.58843953323020589E-005 -5.58456641758267048E-007
  0.82875000000000010      -6.99661506748996818E-005 -5.95739081263865124E-007
  0.85250000000000004      -7.41792772845312421E-005 -6.34488368798307028E-007
  0.87624999999999997      -7.85245888503915523E-005 -6.74732421564607865E-007
  0.90000000000000002      -8.30029084946211826E-005 -7.16499819568821292E-007
  0.92374999999999996      -8.76150689710538511E-005 -7.59819825523502292E-007
  0.94750000000000001      -9.23619128701672266E-005 -8.04722405487620838E-007
  0.97124999999999995      -9.72442928304887046E-005 -8.51238250275657710E-007
  0.99500000000000000      -1.02263071756721191E-004 -8.99398797670273368E-007
   1.0187500000000000      -1.07419123044866907E-004 -9.49236255474807140E-007
   1.0425000000000000      -1.12713330814640157E-004 -1.00078362544373961E-006
   1.0662499999999999      -1.18146590149476640E-004 -1.05407472813128758E-006
   1.0900000000000001      -1.23719807344461195E-004 -1.10914422870049712E-006
   1.1137500000000000      -1.29433900162512000E-004 -1.16602766373745972E-006
   1.1375000000000000      -1.35289798099180926E-004 -1.22476146911773991E-006
   1.1612499999999999      -1.41288442656441361E-004 -1.28538300897466513E-006
   1.1850000000000001      -1.47430787625861900E-004 -1.34793060582194934E-006
   1.2087500000000000      -1.53717799381581808E-004 -1.41244357188595919E-006
   1.2324999999999999      -1.60150457183526080E-004 -1.47896224170616362E-006
   1.2562500000000001      -1.66729753491324980E-004 -1.54752800606555840E-006
   1.2800000000000000      -1.73456694289424781E-004 -1.61818334731643528E-006
   1.3037500000000000      -1.80332299423905599E-004 -1.69097187617065028E-006
   1.3274999999999999      -1.87357603224492359E-004 -1.76593837260017003E-006
   1.3512500000000001      -1.94533653790360028E-004 -1.84312881565167708E-006
   1.3750000000000000      -2.01861514956717443E-004 -1.92259044004456417E-006
   1.3987499999999999      -2.09342265638240411E-004 -2.00437176977584852E-006
   1.4225000000000001      -2.16977000491116350E-004 -2.08852266583950277E-006
   1.4462500000000000      -2.24766830332690513E-004 -2.17509437350212660E-006
   1.4700000000000000      -2.32712882577353747E-004 -2.26413957165701606E-006
   1.4937499999999999      -2.40816301689481807E-004 -2.35571242436694899E-006
   1.5175000000000001      -2.49078249654281314E-004 -2.44986863471301029E-006
   1.5412500000000000      -2.57499906467454059E-004 -2.54666550107416685E-006
   1.5649999999999999      -2.66082470644643759E-004 -2.64616197597021101E-006
   1.5887500000000001      -2.74827159751695111E-004 -2.74841872760933780E-006
   1.6125000000000000      -2.83735210956809821E-004 -2.85349820429072683E-006
   1.6362500000000000      -2.92807881605766163E-004 -2.96146470182240261E-006
   1.6599999999999999      -3.02046449821432314E-004 -3.07238443412534487E-006
   1.6837500000000001      -3.11452215128887888E-004 -3.18632560720608113E-006
   1.7075000000000000      -3.21026499107558694E-004 -3.30335849669260678E-006
   1.7312500000000000      -3.30770646071852626E-004 -3.42355552914152530E-006
   1.7549999999999999      -3.40686023781895328E-004 -3.54699136733884432E-006
   1.7787500000000001      -3.50774024186064379E-004 -3.67374299983220637E-006
   1.8025000000000000      -3.61036064197141544E-004 -3.80388983494933111E-006
   1.8262499999999999      -3.71473586504027134E-004 -3.93751379957533842E-006
   1.8499999999999999      -3.82088060421095473E-004 -4.07469944298132115E-006
   1.8737499999999998      -3.92880982777421149E-004 -4.21553404601804748E-006
   1.8974999999999997      -4.03853878848263014E-004 -4.36010773601131391E-006
   1.9212499999999997      -4.15008303331363142E-004 -4.50851360772095128E-006
   1.9450000000000001      -4.26345841370813256E-004 -4.66084785075237707E-006
   1.9687500000000000      -4.37868109631436202E-004 -4.81720988383932640E-006
   1.9924999999999999      -4.49576757426859710E-004 -4.97770249644865001E-006
   2.0162499999999999      -4.61473467904695137E-004 -5.14243199819291548E-006
   2.0400000000000000      -4.73559959292497513E-004 -5.31150837657512075E-006
   2.0637500000000002      -4.85837986208472882E-004 -5.48504546363123718E-006
   2.0874999999999999      -4.98309341041208676E-004 -5.66316111208233987E-006
   2.1112500000000001      -5.10975855403044614E-004 -5.84597738165753349E-006
   2.1349999999999998      -5.23839401662079150E-004 -6.03362073630400856E-006
   2.1587499999999999      -5.36901894558202797E-004 -6.22622225305996224E-006
   2.1825000000000001      -5.50165292909022695E-004 -6.42391784343240868E-006
   2.2062499999999998      -5.63631601412005359E-004 -6.62684848819360838E-006
   2.2300000000000000      -5.77302872549732143E-004 -6.83516048658976472E-006
   2.2537500000000001      -5.91181208605733141E-004 -7.04900572104271977E-006
   2.2774999999999999      -6.05268763799046098E-004 -7.26854193852222401E-006
   2.3012500000000000      -6.19567746546347215E-004 -7.49393304987257043E-006
   2.3250000000000002      -6.34080421680836381E-004 -7.72534944629667199E-006
   2.3487499999999999      -6.48809113712497400E-004 -7.96296834759849515E-006
   2.3725000000000001      -6.63756208477550157E-004 -8.20697415149035191E-006
   2.3962500000000002      -6.78924156432463032E-004 -8.45755882507131780E-006
   2.4199999999999999      -6.94315476659548131E-004 -8.71492232954673540E-006
   2.4437500000000001      -7.09932758474623310E-004 -8.97927304125011155E-006
   2.4674999999999998      -7.25778666754054694E-004 -9.25082824741408147E-006
   2.4912500000000000      -7.41855943809514298E-004 -9.52981462939708590E-006
   2.5150000000000001      -7.58167412230960867E-004 -9.81646879074404605E-006
   2.5387499999999998      -7.74715984475513519E-004 -1.01110379089097796E-005
   2.5625000000000000      -7.91504662684956446E-004 -1.04137803013568217E-005
   2.5862500000000002      -8.08536544925703192E-004 -1.07249661171114158E-005
   2.6099999999999999      -8.25814830434150066E-004 -1.10448780631047217E-005
   2.6337500000000000      -8.43342825255792160E-004 -1.13738121875155582E-005
   2.6575000000000002      -8.61123948315378144E-004 -1.17120787256257302E-005
   2.6812499999999999      -8.79161737959703701E-004 -1.20600030143363456E-005
   2.7050000000000001      -8.97459859019460464E-004 -1.24179264822191446E-005
   2.7287499999999998      -9.16022110442084900E-004 -1.27862077228012037E-005
   2.7524999999999999      -9.34852433553851362E-004 -1.31652236597229936E-005
   2.7762500000000001      -9.53954921016633424E-004 -1.35553708134859027E-005
   2.7999999999999998      -9.73333826553007190E-004 -1.39570666807389541E-005
   2.8237500000000000      -9.92993575522814259E-004 -1.43707512384724251E-005
   2.8475000000000001      -1.01293877644522269E-003 -1.47968885871198263E-005
   2.8712499999999999      -1.03317423357287435E-003 -1.52359687484567083E-005
   2.8950000000000000      -1.05370496063930588E-003 -1.56885096363719352E-005
   2.9187500000000002      -1.07453619591773566E-003 -1.61550592211283576E-005
   2.9424999999999999      -1.09567341874900154E-003 -1.66361979106912309E-005
   2.9662500000000001      -1.11712236771954201E-003 -1.71325411761673501E-005
   2.9900000000000002      -1.13888906069723622E-003 -1.76447424524602320E-005
   3.0137499999999999      -1.16097981696480822E-003 -1.81734963500321816E-005
   3.0375000000000001      -1.18340128172798723E-003 -1.87195422193162110E-005
   3.0612499999999998      -1.20616045332017953E-003 -1.92836681160267413E-005
   3.0850000000000000      -1.22926471347840362E-003 -1.98667152236020428E-005
   3.1087500000000001      -1.25272186112858883E-003 -2.04695827985603810E-005
   3.1324999999999998      -1.27654015019441924E-003 -2.10932337160199458E-005
   3.1562500000000000      -1.30072833203568163E-003 -2.17387007064696990E-005
   3.1800000000000002      -1.32529570323324376E-003 -2.24070933916558834E-005
   3.2037499999999999      -1.35025215957335879E-003 -2.30996062478949744E-005
   3.2275000000000000      -1.37560825724990557E-003 -2.38175276501720794E-005
   3.2512500000000006      -1.40137528250765513E-003 -2.45622501812535583E-005
   3.2749999999999999      -1.42756533120305391E-003 -2.53352824283008057E-005
   3.2987500000000005      -1.45419140007506799E-003 -2.61382625372103615E-005
   3.3224999999999998      -1.48126749191547112E-003 -2.69729738548542803E-005
   3.3462500000000004      -1.50880873733006174E-003 -2.78413630652435187E-005
   3.3700000000000001      -1.53683153642204828E-003 -2.87455613223166749E-005
   3.3937500000000003      -1.56535372455120616E-003 -2.96879090063278058E-005
   3.4175000000000000      -1.59439476315661175E-003 -3.06709848105140919E-005
   3.4412500000000001      -1.62397599156357620E-003 -3.16976407206689492E-005
   3.4649999999999999      -1.65412086130679392E-003 -3.27710424936511710E-005
   3.4887500000000000      -1.68485530706442865E-003 -3.38947200384145169E-005
   3.5124999999999997      -1.71620812811639086E-003 -3.50726271564491952E-005
   3.5362499999999999      -1.74821147586646467E-003 -3.63092149534101816E-005
   3.5599999999999996      -1.78090146935575683E-003 -3.76095226951705445E-005
   3.5837500000000002      -1.81431891936402294E-003 -3.89792901519660801E-005
   3.6074999999999995      -1.84851030273769411E-003 -4.04251004989756508E-005
   3.6312500000000001      -1.88352894910753191E-003 -4.19545615482293423E-005
   3.6549999999999994      -1.91943660419662942E-003 -4.35765409470484578E-005
   3.6787500000000000      -1.95630547432112858E-003 -4.53014752930466926E-005
   3.7025000000000001      -1.99422099035512397E-003 -4.71417847030532563E-005
   3.7262499999999998      -2.03328552656695076E-003 -4.91124381520707031E-005
   3.7500000000000000      -2.07362366989584292E-003 -5.12317462589337354E-005
   3.7525000000000004      -2.07794985192550664E-003 -5.14643600100450369E-005
   3.7549999999999999      -2.08229201976620898E-003 -5.16988978292373465E-005
   3.7574999999999998      -2.08665038506093865E-003 -5.19353905509230802E-005
   3.7599999999999998      -2.09102515861889693E-003 -5.21738696529026796E-005
   3.7624999999999997      -2.09541655873107715E-003 -5.24143674866523585E-005
   3.7650000000000001      -2.09982481183798629E-003 -5.26569173199963018E-005
   3.7675000000000005      -2.10425014251100018E-003 -5.29015531125250811E-005
   3.7700000000000000      -2.10869278974173437E-003 -5.31483099514603108E-005
   3.7725000000000000      -2.11315299550044909E-003 -5.33972237943111438E-005
   3.7749999999999999      -2.11763100861521144E-003 -5.36483315966114959E-005
   3.7774999999999999      -2.12212708474045350E-003 -5.39016713432615858E-005
   3.7799999999999994      -2.12664148662503960E-003 -5.41572820890053765E-005
   3.7825000000000006      -2.13117448439408951E-003 -5.44152040009792426E-005
   3.7850000000000001      -2.13572635584535330E-003 -5.46754784034620894E-005
   3.7875000000000001      -2.14029738700213107E-003 -5.49381478311543155E-005
   3.7900000000000000      -2.14488787147829821E-003 -5.52032560540524251E-005
   3.7925000000000000      -2.14949811226871181E-003 -5.54708481667197083E-005
   3.7949999999999995      -2.15412842115166384E-003 -5.57409706187121179E-005
   3.7974999999999999      -2.15877911931425378E-003 -5.60136712788400371E-005
   3.8000000000000003      -2.16345053775866608E-003 -5.62889994965029106E-005
   3.8025000000000002      -2.16814301773135976E-003 -5.65670061664779887E-005
   3.8050000000000002      -2.17285691117673121E-003 -5.68477437974019721E-005
   3.8075000000000001      -2.17759258121698329E-003 -5.71312665842078462E-005
   3.8099999999999996      -2.18235040266007282E-003 -5.74176304847977685E-005
   3.8125000000000000      -2.18713076253780137E-003 -5.77068933012623810E-005
   3.8150000000000004      -2.19193406067622748E-003 -5.79991147659765258E-005
   3.8174999999999999      -2.19676071030082713E-003 -5.82943566329382362E-005
   3.8199999999999998      -2.20161113886379592E-003 -5.85926827796615082E-005
   3.8224999999999998      -2.20648578799064214E-003 -5.88941592906425208E-005
   3.8249999999999997      -2.21138511449908834E-003 -5.91988545745665521E-005
   3.8275000000000001      -2.21630959968449875E-003 -5.95068397093977480E-005
   3.8300000000000005      -2.22125972144060577E-003 -5.98181877969874087E-005
   3.8325000000000000      -2.22623598835333626E-003 -6.01329749845237187E-005
   3.8350000000000000      -2.23123893910444609E-003 -6.04512805695185673E-005
   3.8374999999999999      -2.23626911600224290E-003 -6.07731864089905611E-005
   3.8399999999999999      -2.24132708809037570E-003 -6.10987776750562860E-005
   3.8424999999999994      -2.24641344493112759E-003 -6.14281428289288416E-005
   3.8450000000000006      -2.25152880021210582E-003 -6.17613738707952241E-005
   3.8475000000000001      -2.25667379224691548E-003 -6.20985665164560074E-005
   3.8500000000000001      -2.26184909156962495E-003 -6.24398205813793248E-005
   3.8525000000000000      -2.26705537775725129E-003 -6.27852395289328781E-005
   3.8550000000000000      -2.27229337808834047E-003 -6.31349317377800109E-005
   3.8574999999999995      -2.27756384464630713E-003 -6.34890100889758666E-005
   3.8599999999999999      -2.28286756238551235E-003 -6.38475924228517559E-005
   3.8625000000000003      -2.28820535119003297E-003 -6.42108018495136370E-005
   3.8650000000000002      -2.29357806810145514E-003 -6.45787670848178429E-005
   3.8675000000000002      -2.29898660973297964E-003 -6.49516228144222772E-005
   3.8700000000000001      -2.30443191488924294E-003 -6.53295100888421476E-005
   3.8724999999999996      -2.30991496741371396E-003 -6.57125767527964790E-005
   3.8750000000000000      -2.31543679928832881E-003 -6.61009779125636105E-005
   3.8775000000000004      -2.32099849394703942E-003 -6.64948764436414211E-005
   3.8799999999999999      -2.32660119023148830E-003 -6.68944435548289205E-005
   3.8824999999999998      -2.33224608603420022E-003 -6.72998593857886948E-005
   3.8849999999999998      -2.33793444298944358E-003 -6.77113136819707683E-005
   3.8874999999999997      -2.34366759127002449E-003 -6.81290065256818345E-005
   3.8900000000000001      -2.34944693510922252E-003 -6.85531491476080746E-005
   3.8925000000000005      -2.35527395799715747E-003 -6.89839647956474805E-005
   3.8950000000000000      -2.36115023029093542E-003 -6.94216897494786276E-005
   3.8975000000000000      -2.36707741569327969E-003 -6.98665743875230300E-005
   3.8999999999999999      -2.37305726654423073E-003 -7.03188840183484190E-005
   3.9024999999999999      -2.37909168439318129E-003 -7.07789017548193404E-005
   3.9049999999999994      -2.38518265256262548E-003 -7.12469277265106191E-005
   3.9075000000000006      -2.39133231149076452E-003 -7.17232826620366578E-005
   3.9100000000000001      -2.39754290790036894E-003 -7.22083078824676053E-005
   3.9125000000000001      -2.40381688452144440E-003 -7.27023696878349198E-005
   3.9150000000000000      -2.41015684563753536E-003 -7.32058602484740730E-005
   3.9175000000000000      -2.41656558770546011E-003 -7.37192006976485943E-005
   3.9199999999999995      -2.42304611987232245E-003 -7.42428442213569501E-005
   3.9224999999999999      -2.42960168739994424E-003 -7.47772795857166447E-005
   3.9250000000000003      -2.43623579851683482E-003 -7.53230351801720320E-005
   3.9275000000000002      -2.44295225533160956E-003 -7.58806836718802017E-005
   3.9300000000000002      -2.44975518958514627E-003 -7.64508473881944460E-005
   3.9325000000000001      -2.45664910420094864E-003 -7.70342045715571578E-005
   3.9349999999999996      -2.46363892182656016E-003 -7.76314966862062046E-005
   3.9375000000000000      -2.47073004186029732E-003 -7.82435370014133237E-005
   3.9400000000000004      -2.47792840090810913E-003 -7.88712205140588605E-005
   3.9424999999999999      -2.48524058070250659E-003 -7.95155368958958925E-005
   3.9449999999999998      -2.49267386794258840E-003 -8.01775837985048878E-005
   3.9474999999999998      -2.50023637018832300E-003 -8.08585842821290716E-005
   3.9499999999999997      -2.50793720601263795E-003 -8.15599096241331875E-005
   3.9525000000000001      -2.51578662405374737E-003 -8.22831036421175100E-005
   3.9550000000000005      -2.52379624850599879E-003 -8.30299160079571425E-005
   3.9575000000000000      -2.53197931842482401E-003 -8.38023417893826256E-005
   3.9600000000000000      -2.54035107115638953E-003 -8.46026742424450660E-005
   3.9624999999999999      -2.54892915392112640E-003 -8.54335700349088359E-005
   3.9649999999999999      -2.55773420530776112E-003 -8.62981358488379224E-005
   3.9674999999999994      -2.56679061820422718E-003 -8.72000430852932595E-005
   3.9700000000000006      -2.57612757287481453E-003 -8.81436831693723774E-005
   3.9725000000000001      -2.58578045990948699E-003 -8.91343822909124043E-005
   3.9750000000000001      -2.59579294181012726E-003 -9.01787078091807900E-005
   3.9775000000000000      -2.60621988832353138E-003 -9.12849139780889474E-005
   3.9800000000000000      -2.61713189793204770E-003 -9.24636206852221985E-005
   3.9824999999999995      -2.62862247277866664E-003 -9.37288898786802459E-005
   3.9849999999999999      -2.64082004764926636E-003 -9.51000283084592899E-005
   3.9875000000000003      -2.65390943290058114E-003 -9.66048174810874195E-005
   3.9900000000000002      -2.66817417665361593E-003 -9.82858759119772658E-005
   3.9925000000000002      -2.68409152693352502E-003 -1.00214914760620496E-004
   3.9950000000000001      -2.70259184000882060E-003 -1.02531693087654568E-004
   3.9974999999999996      -2.72607630866933057E-003 -1.05596836672322200E-004
   4.0000000000000000      -2.77981450491814270E-003 -1.13203854581513946E-004
   4.0025000000000004      -2.77418880433564531E-003 -1.64702197456849668E-004
   4.0049999999999999      -2.77310163510646832E-003 -1.85969012750964721E-004
   4.0075000000000003      -2.77276146264586205E-003 -2.02266480559190576E-004
   4.0099999999999998      -2.77280837225912747E-003 -2.15993228169119114E-004
   4.0125000000000002      -2.77310308830677971E-003 -2.28078119597456363E-004
   4.0149999999999997      -2.77357422219778101E-003 -2.38997411202828992E-004
   4.0175000000000001      -2.77417939110530991E-003 -2.49033956125399949E-004
   4.0199999999999996      -2.77489099875904109E-003 -2.58372003410108444E-004
   4.0225000000000000      -2.77568988927887625E-003 -2.67139503021998571E-004
   4.0250000000000004      -2.77656212498069268E-003 -2.75429592340113911E-004
   4.0274999999999999      -2.77749719162022259E-003 -2.83312566135326743E-004
   4.0300000000000002      -2.77848692662121177E-003 -2.90843023753100934E-004
   4.0324999999999998      -2.77952484373492981E-003 -2.98064375130993391E-004
   4.0350000000000001      -2.78060568809176652E-003 -3.05011808791847241E-004
   4.0374999999999996      -2.78172513247486319E-003 -3.11714318512628047E-004
   4.0400000000000000      -2.78287956357967017E-003 -3.18196129690719726E-004
   4.0425000000000004      -2.78406592748646226E-003 -3.24477729377142820E-004
   4.0449999999999999      -2.78528161647011770E-003 -3.30576626908394948E-004
   4.0475000000000003      -2.78652438213628905E-003 -3.36507926285674460E-004
   4.0499999999999998      -2.78779227050831571E-003 -3.42284764603910125E-004
   4.0525000000000002      -2.78908357082076905E-003 -3.47918652744367467E-004
   4.0549999999999997      -2.79039677540411863E-003 -3.53419743795017058E-004
   4.0579999999999998      -2.79199966266987024E-003 -3.59858375910212527E-004
   4.0599999999999996      -2.79308369513869836E-003 -3.64058600498607873E-004
   4.0625000000000000      -2.79445515130112869E-003 -3.69211611409578117E-004
   4.0650000000000004      -2.79584395525240940E-003 -3.74262571546105083E-004
   4.0674999999999999      -2.79724923898028470E-003 -3.79217352818175823E-004
   4.0700000000000003      -2.79867021511570179E-003 -3.84081287026230892E-004
   4.0724999999999998      -2.80010616690577318E-003 -3.88859232897795530E-004
   4.0750000000000002      -2.80155643973288007E-003 -3.93555632795920341E-004
   4.0774999999999997      -2.80302043389823920E-003 -3.98174560979757926E-004
   4.0800000000000001      -2.80449759838406970E-003 -4.02719764897024792E-004
   4.0824999999999996      -2.80598742579377764E-003 -4.07194700750692761E-004
   4.0850000000000000      -2.80748944738454720E-003 -4.11602564160845814E-004
   4.0875000000000004      -2.80900322933181441E-003 -4.15946316875053640E-004
   4.0899999999999999      -2.81052836919057532E-003 -4.20228710024460209E-004
   4.0925000000000002      -2.81206449285183614E-003 -4.24452304496958106E-004
   4.0949999999999998      -2.81361125194212617E-003 -4.28619488857341364E-004
   4.0975000000000001      -2.81516832116619114E-003 -4.32732495101246855E-004
   4.0999999999999996      -2.81673539666527604E-003 -4.36793412708367634E-004
   4.1025000000000000      -2.81831219386530565E-003 -4.40804201017339537E-004
   4.1050000000000004      -2.81989844589985907E-003 -4.44766700300236397E-004
   4.1074999999999999      -2.82149390213514480E-003 -4.48682641645991979E-004
   4.1100000000000003      -2.82309832684885312E-003 -4.52553655814166335E-004
   4.1124999999999998      -2.82471149804372967E-003 -4.56381281187144756E-004
   4.1150000000000002      -2.82633320637950365E-003 -4.60166970930512718E-004
   4.1174999999999997      -2.82796325413595248E-003 -4.63912099443806189E-004
   4.1200000000000001      -2.82960145463322576E-003 -4.67617968254800047E-004
   4.1224999999999996      -2.83124763089340507E-003 -4.71285811230021199E-004
   4.1250000000000000      -2.83290161605527458E-003 -4.74916799578149870E-004
   4.1275000000000004      -2.83456325038957627E-003 -4.78512045844835742E-004
   4.1299999999999999      -2.83623238353630010E-003 -4.82072608383552143E-004
   4.1325000000000003      -2.83790887225785025E-003 -4.85599494725265769E-004
   4.1349999999999998      -2.83959258033834698E-003 -4.89093664988832352E-004
   4.1375000000000002      -2.84128337812694382E-003 -4.92556034947447393E-004
   4.1399999999999997      -2.84298114211846160E-003 -4.95987478844971412E-004
   4.1425000000000001      -2.84468575416852365E-003 -4.99388831916562029E-004
   4.1449999999999996      -2.84639710273457483E-003 -5.02760893055223946E-004
   4.1475000000000000      -2.84811508015449461E-003 -5.06104426595013496E-004
   4.1500000000000004      -2.84983958393915686E-003 -5.09420164624393014E-004
   4.1524999999999999      -2.85157051609371019E-003 -5.12708808799086798E-004
   4.1550000000000002      -2.85330778285819431E-003 -5.15971032085986371E-004
   4.1574999999999998      -2.85505129487356301E-003 -5.19207480454722276E-004
   4.1600000000000001      -2.85680096533257174E-003 -5.22418774084796667E-004
   4.1624999999999996      -2.85855671221003135E-003 -5.25605509204661136E-004
   4.1650000000000000      -2.86031845644475063E-003 -5.28768259097971149E-004
   4.1675000000000004      -2.86208612216552489E-003 -5.31907575389002044E-004
   4.1699999999999999      -2.86385963652316606E-003 -5.35023989173422348E-004
   4.1725000000000003      -2.86563892953364341E-003 -5.38118012074376953E-004
   4.1749999999999998      -2.86742393393147558E-003 -5.41190137229814738E-004
   4.1775000000000002      -2.86921458503255596E-003 -5.44240840216486861E-004
   4.1799999999999997      -2.87101082060567999E-003 -5.47270579915461121E-004
   4.1825000000000001      -2.87281258075212410E-003 -5.50279799323650219E-004
   4.1849999999999996      -2.87461980779263673E-003 -5.53268926315381268E-004
   4.1875000000000000      -2.87643244616134003E-003 -5.56238374357740360E-004
   4.1900000000000004      -2.87825044230600145E-003 -5.59188543183048630E-004
   4.1924999999999999      -2.88007374459420306E-003 -5.62119819421581942E-004
   4.1950000000000003      -2.88190230322504706E-003 -5.65032577197366109E-004
   4.1974999999999998      -2.88373607014591861E-003 -5.67927178689637494E-004
   4.2000000000000002      -2.88557499897403947E-003 -5.70803974662364858E-004
   4.2024999999999997      -2.88741904492242950E-003 -5.73663304964018746E-004
   4.2050000000000001      -2.88926816472998959E-003 -5.76505498999607961E-004
   4.2074999999999996      -2.89112231659544505E-003 -5.79330876176833965E-004
   4.2100000000000000      -2.89298146011486654E-003 -5.82139746328086860E-004
   4.2125000000000004      -2.89484555622255895E-003 -5.84932410109847045E-004
   4.2149999999999999      -2.89671456713509615E-003 -5.87709159380967036E-004
   4.2175000000000002      -2.89858845629826752E-003 -5.90470277561171045E-004
   4.2199999999999998      -2.90046718833681088E-003 -5.93216039971021644E-004
   4.2225000000000001      -2.90235072900670238E-003 -5.95946714154524555E-004
   4.2249999999999996      -2.90423904514987979E-003 -5.98662560185420209E-004
   4.2275000000000000      -2.90613210465124000E-003 -6.01363830958176666E-004
   4.2300000000000004      -2.90802987639775462E-003 -6.04050772464594316E-004
   4.2324999999999999      -2.90993233023961653E-003 -6.06723624056890241E-004
   4.2350000000000003      -2.91183943695326464E-003 -6.09382618698063702E-004
   4.2374999999999998      -2.91375116820617817E-003 -6.12027983200261021E-004
   4.2400000000000002      -2.91566749644207391E-003 -6.14659938434738702E-004
   4.2424999999999997      -2.91758839526676163E-003 -6.17278699636393600E-004
   4.2450000000000001      -2.91951383855930825E-003 -6.19884476429182580E-004
   4.2474999999999996      -2.92144380132424103E-003 -6.22477473208859545E-004
   4.2500000000000000      -2.92337825921171798E-003 -6.25057889235638400E-004
   4.3262499999999999      -2.98443750944098890E-003 -6.98575376696383287E-004
   4.4024999999999999      -3.04923139256294299E-003 -7.64363341867116972E-004
   4.4787499999999998      -3.11754906676633492E-003 -8.24686715942992104E-004
   4.5549999999999997      -3.18929440354149543E-003 -8.80959876268930958E-004
   4.6312499999999996      -3.26442777510634616E-003 -9.34150608451702778E-004
   4.7074999999999996      -3.34293951540979174E-003 -9.84967094888510248E-004
   4.7837500000000004      -3.42483636516271572E-003 -1.03395517900378145E-003
   4.8600000000000003      -3.51013397458515555E-003 -1.08155341288232150E-003
   4.9362500000000002      -3.59885250409994629E-003 -1.12812627322096638E-003
   5.0125000000000002      -3.69101392725139149E-003 -1.17398523965138381E-003
   5.0887500000000001      -3.78664032345182172E-003 -1.21940272591928678E-003
   5.1650000000000000      -3.88575277012732706E-003 -1.26462159994815437E-003
   5.2412500000000000      -3.98837061561821676E-003 -1.30986187475035229E-003
   5.3174999999999999      -4.09451099774380337E-003 -1.35532552301065919E-003
   5.3937499999999998      -4.20418852705093347E-003 -1.40120001245256612E-003
   5.4699999999999998      -4.31741508227825692E-003 -1.44766094740544351E-003
   5.5462499999999997      -4.43419968380554409E-003 -1.49487407249270822E-003
   5.6224999999999996      -4.55454842217210658E-003 -1.54299681250060199E-003
   5.6987500000000004      -4.67846442601906574E-003 -1.59217946936806632E-003
   5.7750000000000004      -4.80594785858951858E-003 -1.64256616194661869E-003
   5.8512500000000003      -4.93699593512673084E-003 -1.69429557023343096E-003
   5.9275000000000002      -5.07160295569586937E-003 -1.74750152922115870E-003
   6.0037500000000001      -5.20976034925539969E-003 -1.80231350578527352E-003
   6.0800000000000001      -5.35145672739260805E-003 -1.85885698423355803E-003
   6.1562500000000000      -5.49667793998183385E-003 -1.91725377771438167E-003
   6.2324999999999999      -5.64540714946746083E-003 -1.97762228655782614E-003
   6.3087499999999999      -5.79762488512429799E-003 -2.04007770193963701E-003
   6.3849999999999998      -5.95330912207013042E-003 -2.10473217970881445E-003
   6.4612499999999997      -6.11243535227579734E-003 -2.17169498030558589E-003
   6.5375000000000005      -6.27497665874663518E-003 -2.24107258447007801E-003
   6.6137499999999996      -6.44090379101503602E-003 -2.31296878876336006E-003
   6.6900000000000013      -6.61018524149447912E-003 -2.38748478451278855E-003
   6.7662500000000003      -6.78278732244856804E-003 -2.46471922315936792E-003
   6.8425000000000002      -6.95867424337915513E-003 -2.54476827044515259E-003
   6.9187500000000002      -7.13780818729074350E-003 -2.62772565093827466E-003
   6.9949999999999992      -7.32014939396810442E-003 -2.71368268759688506E-003
   7.0712500000000000      -7.50565622959591897E-003 -2.80272833020208572E-003
   7.1475000000000000      -7.69428526991229166E-003 -2.89494918382420321E-003
   7.2237500000000008      -7.88599137645297835E-003 -2.99042953082937846E-003
   7.2999999999999998      -8.08072777392183569E-003 -3.08925135021025218E-003
   7.3762499999999998      -8.27844612727853847E-003 -3.19149433443866298E-003
   7.4524999999999997      -8.47909661848440278E-003 -3.29723590442474596E-003
   7.5287499999999987      -8.68262802285042073E-003 -3.40655122307863181E-003
   7.6050000000000004      -8.88898778493445174E-003 -3.51951320789704912E-003
   7.6812499999999995      -9.09812209393620792E-003 -3.63619254293457176E-003
   7.7575000000000003      -9.30997595853983589E-003 -3.75665769046632956E-003
   7.8337500000000002      -9.52449328115500572E-003 -3.88097490260375967E-003
   7.9100000000000010      -9.74161693150740575E-003 -4.00920823308611052E-003
   7.9862500000000001      -9.96128881953036414E-003 -4.14141954943686354E-003
   8.0625000000000000      -1.01834499675092262E-002 -4.27766854564501885E-003
   8.1387499999999999      -1.04080405814307997E-002 -4.41801275550570468E-003
   8.2149999999999999      -1.06350001214909270E-002 -4.56250756673241657E-003
   8.2912499999999998      -1.08642673717138302E-002 -4.71120623593363277E-003
   8.3674999999999997      -1.10957805086382717E-002 -4.86415990452991956E-003
   8.4437499999999996      -1.13294771690263980E-002 -5.02141761567289572E-003
   8.5199999999999996      -1.15652945165521399E-002 -5.18302633221470570E-003
   8.5962499999999995      -1.18031693074268657E-002 -5.34903095576552863E-003
   8.6724999999999994      -1.20430379531716505E-002 -5.51947434606481126E-003
   8.7487499999999994      -1.22848365909353219E-002 -5.69439734545977051E-003
   8.8249999999999993      -1.25285011353481815E-002 -5.87383879664449531E-003
   8.9012499999999992      -1.27739673463252140E-002 -6.05783556935985800E-003
   8.9774999999999991      -1.30211708870707678E-002 -6.24642258435428865E-003
   9.0537500000000009      -1.32700473824821970E-002 -6.43963283923815796E-003
   9.1300000000000008      -1.35205324762233525E-002 -6.63749743544458839E-003
   9.2062500000000007      -1.37725618864377748E-002 -6.84004560627373727E-003
   9.2825000000000006      -1.40260714600744744E-002 -7.04730474599434865E-003
   9.3587500000000006      -1.42809972258009735E-002 -7.25930043997349232E-003
   9.4350000000000005      -1.45372754454800961E-002 -7.47605649580302626E-003
   9.5112500000000004      -1.47948426641880803E-002 -7.69759497538896782E-003
   9.5875000000000004      -1.50536357587523276E-002 -7.92393622796709780E-003
   9.6637500000000003      -1.53135919847888456E-002 -8.15509892400539949E-003
   9.7400000000000002      -1.55746490222204940E-002 -8.39110008995054731E-003
   9.8162500000000001      -1.58367450192604640E-002 -8.63195514377312727E-003
   9.8925000000000001      -1.60998186348472773E-002 -8.87767793126319378E-003
   9.9687500000000000      -1.63638090839199647E-002 -9.12828076548010889E-003
   10.045000000000000      -1.66286561592537234E-002 -9.38377445467933682E-003
   10.121200000000000      -1.68941258541239585E-002 -9.64399599752759247E-003
   10.197500000000000      -1.71606825828740268E-002 -9.90947039743237702E-003
   10.273800000000000      -1.74279201577366878E-002 -1.01798659435869982E-002
   10.350000000000000      -1.76954295431197284E-002 -1.04548237870653524E-002
   10.426200000000000      -1.79635039546293014E-002 -1.07346989919937935E-002
   10.502500000000000      -1.82324403691492658E-002 -1.10198711826131630E-002
   10.578799999999999      -1.85018321385412576E-002 -1.13099777310796644E-002
   10.654999999999999      -1.87712710826740681E-002 -1.16046289749859779E-002
   10.731199999999999      -1.90410567188892613E-002 -1.19042010159944173E-002
   10.807499999999999      -1.93114912855286459E-002 -1.22090946998527419E-002
   10.883699999999999      -1.95818144052761940E-002 -1.25185077947020992E-002
   10.960000000000001      -1.98526849340585447E-002 -1.28332483546823480E-002
   11.036300000000001      -2.01236985191076377E-002 -1.31529085237793754E-002
   11.112500000000001      -2.03944510360425137E-002 -1.34770537345692987E-002
   11.188800000000001      -2.06656054052100149E-002 -1.38065279168701153E-002
   11.265000000000001      -2.09364042444595277E-002 -1.41404597637988915E-002
   11.341200000000001      -2.12071573618944909E-002 -1.44792694062126394E-002
   11.417500000000000      -2.14781753620338599E-002 -1.48234018244470210E-002
   11.493800000000000      -2.17490592418984156E-002 -1.51724055932111936E-002
   11.570000000000000      -2.20194117576792102E-002 -1.55258030758109733E-002
   11.646200000000000      -2.22895466770781439E-002 -1.58840372176661179E-002
   11.722500000000000      -2.25597777296300747E-002 -1.62475757826051510E-002
   11.798800000000000      -2.28297108299349086E-002 -1.66159392886810649E-002
   11.875000000000000      -2.30989546301507420E-002 -1.69886225120076499E-002
   11.951200000000000      -2.33678260700329980E-002 -1.73660916360923248E-002
   12.027500000000000      -2.36366412237109559E-002 -1.77488375299548230E-002
   12.103800000000000      -2.39050119838861153E-002 -1.81363536169249877E-002
   12.180000000000000      -2.41725536626864919E-002 -1.85281079511938895E-002
   12.256200000000000      -2.44395855995880491E-002 -1.89245903016067619E-002
   12.332500000000000      -2.47064255770176842E-002 -1.93263149913197874E-002
   12.408799999999999      -2.49726921149931100E-002 -1.97327491426679234E-002
   12.484999999999999      -2.52380079151930704E-002 -2.01433350448984409E-002
   12.561199999999999      -2.55026939680806468E-002 -2.05585863284868248E-002
   12.637499999999999      -2.57670690319171773E-002 -2.09790409663721499E-002
   12.713699999999999      -2.60304138610883765E-002 -2.14035805833296885E-002
   12.789999999999999      -2.62933944069819771E-002 -2.18333030714110560E-002
   12.866299999999999      -2.65556404024868409E-002 -2.22676378708993004E-002
   12.942500000000003      -2.68167864735353728E-002 -2.27059902232710324E-002
   13.018800000000001      -2.70774959349458708E-002 -2.31494941931248040E-002
   13.095000000000001      -2.73370643616770680E-002 -2.35969708500230746E-002
   13.171199999999999      -2.75958139531062366E-002 -2.40489821448348871E-002
   13.247500000000000      -2.78540635996155084E-002 -2.45061139206710042E-002
   13.323800000000002      -2.81114551132238856E-002 -2.49677597971914890E-002
   13.400000000000000      -2.83676357710347000E-002 -2.54332898738792584E-002
   13.476200000000000      -2.86229274074648737E-002 -2.59032904519348565E-002
   13.552499999999998      -2.88776481376676643E-002 -2.63783715020467525E-002
   13.628800000000000      -2.91314481221820083E-002 -2.68579037466018557E-002
   13.705000000000000      -2.93839832556045087E-002 -2.73412348133878769E-002
   13.781200000000000      -2.96355744361917958E-002 -2.78289754350072097E-002
   13.857500000000000      -2.98865385050500511E-002 -2.83217597963772577E-002
   13.933799999999998      -3.01365340634065643E-002 -2.88189364313789324E-002
   14.010000000000002      -3.03852256569953835E-002 -2.93198311967456798E-002
   14.086200000000000      -3.06329327279077808E-002 -2.98250793078389739E-002
   14.162500000000000      -3.08799703867303488E-002 -3.03353392234009984E-002
   14.238799999999999      -3.11260056954376051E-002 -3.08499379594990575E-002
   14.315000000000000      -3.13707117744756320E-002 -3.13681802158016707E-002
   14.391200000000000      -3.16144061456174186E-002 -3.18907257229488345E-002
   14.467499999999999      -3.18574017914197080E-002 -3.24182572671379288E-002
   14.543799999999999      -3.20993741535196830E-002 -3.29500809333443043E-002
   14.619999999999997      -3.23400047758283724E-002 -3.34854808048958771E-002
   14.696200000000001      -3.25796088487947319E-002 -3.40251411435541357E-002
   14.772500000000001      -3.28184968965907486E-002 -3.45697691255938966E-002
   14.848799999999999      -3.30563525782061191E-002 -3.51186504099228539E-002
   14.924999999999999      -3.32928656409891069E-002 -3.56710489240522691E-002
   15.001200000000003      -3.35283486095821412E-002 -3.62276734959909169E-002
   15.077500000000001      -3.37631092381743547E-002 -3.67892557257209277E-002
   15.153800000000000      -3.39968391907431583E-002 -3.73550612917233071E-002
   15.230000000000000      -3.42292361366292250E-002 -3.79243343439297081E-002
   15.306200000000000      -3.44606096374861989E-002 -3.84978083012783717E-002
   15.382500000000002      -3.46912644344251134E-002 -3.90762392510054096E-002
   15.458800000000000      -3.49208999415932461E-002 -3.96588732731077837E-002
   15.535000000000000      -3.51492213988218657E-002 -4.02449350092559111E-002
   15.611199999999998      -3.53765351747979892E-002 -4.08351825194581408E-002
   15.687500000000000      -3.56031428420571019E-002 -4.14303965008513894E-002
   15.763800000000002      -3.58287511714277529E-002 -4.20298036274200648E-002
   15.840000000000000      -3.60530726417747152E-002 -4.26326092816532512E-002
   15.916200000000000      -3.62764102853016246E-002 -4.32395962764840561E-002
   15.992499999999998      -3.64990622630219988E-002 -4.38515699103935383E-002
   16.068800000000000      -3.67207424179142872E-002 -4.44677377318803829E-002
   16.145000000000000      -3.69411700851816696E-002 -4.50872860153167659E-002
   16.221200000000000      -3.71606446017654773E-002 -4.57110221516011106E-002
   16.297499999999999      -3.73794609619450477E-002 -4.63397765997473829E-002
   16.373799999999999      -3.75973395730536397E-002 -4.69727377595088591E-002
   16.449999999999999      -3.78140060319696256E-002 -4.76090726335195447E-002
   16.526199999999999      -3.80297562535353503E-002 -4.82496137623719193E-002
   16.602499999999999      -3.82448816150861987E-002 -4.88952164700396583E-002
   16.678799999999999      -3.84591087952351474E-002 -4.95450501835063215E-002
   16.754999999999999      -3.86721693044903350E-002 -5.01982627042677487E-002
   16.831199999999999      -3.88843552988561575E-002 -5.08557115243664370E-002
   16.907499999999999      -3.90959549364564285E-002 -5.15182775848069818E-002
   16.983799999999999      -3.93067004807410997E-002 -5.21851109602326363E-002
   17.059999999999999      -3.95163290301309630E-002 -5.28553402988069521E-002
   17.136199999999999      -3.97251291727686792E-002 -5.35298485201832069E-002
   17.212499999999999      -3.99333854086024662E-002 -5.42095418693724698E-002
   17.288799999999998      -4.01408353298216419E-002 -5.48935511798540124E-002
   17.364999999999998      -4.03472211049047402E-002 -5.55809856825415019E-002
   17.441199999999998      -4.05528277046605934E-002 -5.62727538927858886E-002
   17.517499999999998      -4.07579361603738963E-002 -5.69697878692888432E-002
   17.593800000000002      -4.09622890382356913E-002 -5.76711991358859616E-002
   17.670000000000002      -4.11656330074311114E-002 -5.83760770879106772E-002
   17.746200000000002      -4.13682494266562062E-002 -5.90853560809680642E-002
   17.822500000000002      -4.15704160555159102E-002 -5.97999945406041122E-002
   17.898800000000001      -4.17718798376603348E-002 -6.05190842003273666E-002
   17.975000000000001      -4.19723915054201618E-002 -6.12416942959674651E-002
   18.051200000000001      -4.21722290005642902E-002 -6.19687855598147833E-002
   18.127500000000001      -4.23716668220787337E-002 -6.27013431111631131E-002
   18.203800000000001      -4.25704558063316960E-002 -6.34384384882055452E-002
   18.280000000000001      -4.27683503399304832E-002 -6.41791204142733579E-002
   18.356200000000001      -4.29656249980231789E-002 -6.49243763647377459E-002
   18.432500000000001      -4.31625510926215497E-002 -6.56752185994442378E-002
   18.508800000000001      -4.33588830925863145E-002 -6.64306983158786390E-002
   18.585000000000001      -4.35543784533161879E-002 -6.71898430241943401E-002
   18.661200000000001      -4.37493085213126187E-002 -6.79536674712816618E-002
   18.737500000000001      -4.39439416376686334E-002 -6.87232117622241512E-002
   18.813800000000001      -4.41380352514485069E-002 -6.94975059328148820E-002
   18.890000000000001      -4.43313495998363671E-002 -7.02755559362577137E-002
   18.966200000000001      -4.45241529062954805E-002 -7.10584043149832811E-002
   19.042500000000000      -4.47167106510309234E-002 -7.18471196171243803E-002
   19.118800000000000      -4.49087828996375393E-002 -7.26407102484249861E-002
   19.195000000000000      -4.51001322012607800E-002 -7.34381599012335073E-002
   19.271200000000000      -4.52910238136553442E-002 -7.42405395755114661E-002
   19.347500000000000      -4.54817204578812431E-002 -7.50489469072626453E-002
   19.423700000000000      -4.56717353363821216E-002 -7.58612986954771834E-002
   19.500000000000000      -4.58615801255983294E-002 -7.66797637560092393E-002
   19.576300000000000      -4.60510180308870629E-002 -7.75033168267096478E-002
   19.652500000000000      -4.62398142644139462E-002 -7.83309067973394363E-002
   19.728800000000000      -4.64284769362083849E-002 -7.91647449490703731E-002
   19.805000000000000      -4.66165239388802166E-002 -8.00026854818741695E-002
   19.881200000000000      -4.68042150464857559E-002 -8.08458585125636925E-002
   19.957500000000000      -4.69918080117043765E-002 -8.16954224625485032E-002


==> anc/M0_6_1_v2.dat <==
  2.12500000000000015E-002 -1.42846778918209292E-009 -8.64312903016019111E-009
  4.49999999999999983E-002 -2.52189052786462348E-007 -2.09887341992155158E-009
  6.87500000000000056E-002 -5.89740806740492770E-007 -4.92649219023152914E-009
  9.24999999999999989E-002 -1.06958661411380802E-006 -8.96845170078228260E-009
  0.11625000000000002      -1.69253361363354058E-006 -1.42453160085120452E-008
  0.14000000000000001      -2.45939634230847265E-006 -2.07780619714949449E-008
  0.16375000000000001      -3.37099685245071006E-006 -2.85880895211283747E-008
  0.18750000000000000      -4.42816483147678153E-006 -3.76972322455309868E-008
  0.21124999999999999      -5.63173772457571289E-006 -4.81277682953770363E-008
  0.23499999999999999      -6.98256086033495894E-006 -5.99024316238674574E-008
  0.25874999999999998      -8.48148757941871461E-006 -7.30444235730290001E-008
  0.28249999999999997      -1.01293793663967399E-005 -8.75774248190600350E-008
  0.30625000000000002      -1.19271059848258650E-005 -1.03525607689978534E-007
  0.33000000000000002      -1.38755456156901679E-005 -1.20913648869404954E-007
  0.35375000000000001      -1.59755849993104904E-005 -1.39766742500912310E-007
  0.37750000000000000      -1.82281195808379878E-005 -1.60110613708006593E-007
  0.40125000000000000      -2.06340536594512984E-005 -1.81971532545456931E-007
  0.42499999999999999      -2.31943005413819172E-005 -2.05376328398402659E-007
  0.44874999999999998      -2.59097826968973480E-005 -2.30352404846377509E-007
  0.47249999999999992      -2.87814319213769207E-005 -2.56927755010179557E-007
  0.49625000000000008      -3.18101895006212652E-005 -2.85130977400308098E-007
  0.52000000000000002      -3.49970063805416949E-005 -3.14991292286535912E-007
  0.54374999999999996      -3.83428433413826153E-005 -3.46538558609105722E-007
  0.56750000000000000      -4.18486711766363124E-005 -3.79803291452938983E-007
  0.59125000000000005      -4.55154708768163463E-005 -4.14816680107270719E-007
  0.61499999999999999      -4.93442338182631052E-005 -4.51610606734155517E-007
  0.63875000000000004      -5.33359619571628621E-005 -4.90217665670378725E-007
  0.66249999999999998      -5.74916680289687534E-005 -5.30671183388489361E-007
  0.68625000000000003      -6.18123757534226771E-005 -5.73005239143860084E-007
  0.70999999999999996      -6.62991200803029974E-005 -6.17254686661117636E-007
  0.73375000000000001      -7.09529472703142528E-005 -6.63455174975026511E-007
  0.75749999999999995      -7.57749153168052432E-005 -7.11643173155288781E-007
  0.78125000000000000      -8.07660940463178582E-005 -7.61855992796587464E-007
  0.80500000000000016      -8.59275653863499534E-005 -8.14131812838923725E-007
  0.82875000000000010      -9.12604236086554405E-005 -8.68509704973669109E-007
  0.85250000000000004      -9.67657755798035724E-005 -9.25029659964507152E-007
  0.87624999999999997      -1.02444741019280263E-004 -9.83732614922733487E-007
  0.90000000000000002      -1.08298452765429138E-004 -1.04466048157842465E-006
  0.92374999999999996      -1.14328057049541883E-004 -1.10785617559106125E-006
  0.94750000000000001      -1.20534713778425751E-004 -1.17336364694548921E-006
  0.97124999999999995      -1.26919596825788683E-004 -1.24122791148138280E-006
  0.99500000000000000      -1.33483894332803177E-004 -1.31149508360700045E-006
   1.0187500000000000      -1.40228809018222287E-004 -1.38421241025060098E-006
   1.0425000000000000      -1.47155558498447681E-004 -1.45942830610578545E-006
   1.0662499999999999      -1.54265375617961947E-004 -1.53719239022996161E-006
   1.0900000000000001      -1.61559508790564533E-004 -1.61755552405838027E-006
   1.1137500000000000      -1.69039222351868477E-004 -1.70056985089951148E-006
   1.1375000000000000      -1.76705796923544336E-004 -1.78628883698123886E-006
   1.1612499999999999      -1.84560529789816246E-004 -1.87476731412099024E-006
   1.1850000000000001      -1.92604735286748644E-004 -1.96606152409717108E-006
   1.2087500000000000      -2.00839745204885341E-004 -2.06022916480349006E-006
   1.2324999999999999      -2.09266909205837543E-004 -2.15732943827241165E-006
   1.2562500000000001      -2.17887595253444432E-004 -2.25742310065883506E-006
   1.2800000000000000      -2.26703190060170077E-004 -2.36057251428040934E-006
   1.3037500000000000      -2.35715099549431932E-004 -2.46684170181637735E-006
   1.3274999999999999      -2.44924749334598537E-004 -2.57629640277283464E-006
   1.3512500000000001      -2.54333585215431811E-004 -2.68900413232871545E-006
   1.3750000000000000      -2.63943073692799628E-004 -2.80503424268337914E-006
   1.3987499999999999      -2.73754702502523135E-004 -2.92445798703423863E-006
   1.4225000000000001      -2.83769981169281144E-004 -3.04734858632033885E-006
   1.4462500000000000      -2.93990441581543571E-004 -3.17378129887618626E-006
   1.4700000000000000      -3.04417638588563020E-004 -3.30383349314914967E-006
   1.4937499999999999      -3.15053150620518696E-004 -3.43758472364295612E-006
   1.5175000000000001      -3.25898580332968288E-004 -3.57511681026036530E-006
   1.5412500000000000      -3.36955555276835311E-004 -3.71651392122869414E-006
   1.5649999999999999      -3.48225728595235814E-004 -3.86186265980384739E-006
   1.5887500000000001      -3.59710779748530240E-004 -4.01125215496100198E-006
   1.6125000000000000      -3.71412415269065229E-004 -4.16477415629360553E-006
   1.6362500000000000      -3.83332369547176289E-004 -4.32252313335706723E-006
   1.6599999999999999      -3.95472405650109759E-004 -4.48459637970894785E-006
   1.6837500000000001      -4.07834316175637577E-004 -4.65109412191453257E-006
   1.7075000000000000      -4.20419924142251278E-004 -4.82211963380482564E-006
   1.7312500000000000      -4.33231083917945360E-004 -4.99777935629346801E-006
   1.7549999999999999      -4.46269682189739817E-004 -5.17818302308049753E-006
   1.7787500000000001      -4.59537638976226085E-004 -5.36344379259342007E-006
   1.8025000000000000      -4.73036908685587850E-004 -5.55367838654117785E-006
   1.8262499999999999      -4.86769481221710606E-004 -5.74900723548276942E-006
   1.8499999999999999      -5.00737383141178194E-004 -5.94955463184193130E-006
   1.8737499999999998      -5.14942678864150336E-004 -6.15544889082989119E-006
   1.8974999999999997      -5.29387471942330897E-004 -6.36682251977288942E-006
   1.9212499999999997      -5.44073906387467095E-004 -6.58381239637751246E-006
   1.9450000000000001      -5.59004168064075775E-004 -6.80655995650752540E-006
   1.9687500000000000      -5.74180486150351077E-004 -7.03521139208886374E-006
   1.9924999999999999      -5.89605134671530536E-004 -7.26991785980769688E-006
   2.0162499999999999      -6.05280434110285512E-004 -7.51083570131725700E-006
   2.0400000000000000      -6.21208753099092032E-004 -7.75812667572642285E-006
   2.0637500000000002      -6.37392510199879061E-004 -8.01195820520381520E-006
   2.0874999999999999      -6.53834175776709216E-004 -8.27250363459906516E-006
   2.1112500000000001      -6.70536273967674615E-004 -8.53994250605583387E-006
   2.1349999999999998      -6.87501384762705180E-004 -8.81446084967230765E-006
   2.1587499999999999      -7.04732146194523732E-004 -9.09625149135269346E-006
   2.1825000000000001      -7.22231256650591557E-004 -9.38551437909045627E-006
   2.2062499999999998      -7.40001477314538919E-004 -9.68245692903028395E-006
   2.2300000000000000      -7.58045634746293989E-004 -9.98729439277291170E-006
   2.2537500000000001      -7.76366623610930703E-004 -1.03002502475158769E-005
   2.2774999999999999      -7.94967409567112911E-004 -1.06215566107656221E-005
   2.3012500000000000      -8.13851032326998376E-004 -1.09514546815127611E-005
   2.3250000000000002      -8.33020608900505066E-004 -1.12901952099368826E-005
   2.3487499999999999      -8.52479337038051718E-004 -1.16380389978980278E-005
   2.3725000000000001      -8.72230498887160088E-004 -1.19952574326863482E-005
   2.3962500000000002      -8.92277464879766974E-004 -1.23621330567364895E-005
   2.4199999999999999      -9.12623697868701514E-004 -1.27389601762772041E-005
   2.4437500000000001      -9.33272757533561777E-004 -1.31260455121783946E-005
   2.4674999999999998      -9.54228305078220714E-004 -1.35237088965845229E-005
   2.4912500000000000      -9.75494108244402518E-004 -1.39322840192878126E-005
   2.5150000000000001      -9.97074047178209827E-004 -1.43521192355418239E-005
   2.5387499999999998      -1.01897211813031536E-003 -1.47835783963054928E-005
   2.5625000000000000      -1.04119244261823831E-003 -1.52270418152867188E-005
   2.5862500000000002      -1.06373927199554996E-003 -1.56829072340139811E-005
   2.6099999999999999      -1.08661699500975915E-003 -1.61515908994739791E-005
   2.6337500000000000      -1.10983014597390768E-003 -1.66335287274067475E-005
   2.6575000000000002      -1.13338341061133266E-003 -1.71291775142871016E-005
   2.6812499999999999      -1.15728163772945477E-003 -1.76390163279389517E-005
   2.7050000000000001      -1.18152984864365834E-003 -1.81635479664046755E-005
   2.7287499999999998      -1.20613324472266105E-003 -1.87033004985023804E-005
   2.7524999999999999      -1.23109722703903818E-003 -1.92588291138132442E-005
   2.7762500000000001      -1.25642738242008828E-003 -1.98307175845187712E-005
   2.7999999999999998      -1.28212953436253633E-003 -2.04195808878354650E-005
   2.8237500000000000      -1.30820973215132813E-003 -2.10260670333272922E-005
   2.8475000000000001      -1.33467427252074197E-003 -2.16508595807775873E-005
   2.8712499999999999      -1.36152971649870758E-003 -2.22946802897011046E-005
   2.8950000000000000      -1.38878290781505541E-003 -2.29582920235727624E-005
   2.9187500000000002      -1.41644099305715618E-003 -2.36425019391453802E-005
   2.9424999999999999      -1.44451144378260473E-003 -2.43481649955918705E-005
   2.9662500000000001      -1.47300208082905802E-003 -2.50761878233090858E-005
   2.9900000000000002      -1.50192110109720464E-003 -2.58275329982061298E-005
   3.0137499999999999      -1.53127710712492714E-003 -2.66032237743463456E-005
   3.0375000000000001      -1.56107913982046374E-003 -2.74043493361393553E-005
   3.0612499999999998      -1.59133671478132706E-003 -2.82320706411545403E-005
   3.0850000000000000      -1.62205986269592394E-003 -2.90876269363885809E-005
   3.1087500000000001      -1.65325917440860802E-003 -2.99723430448824618E-005
   3.1324999999999998      -1.68494585132962548E-003 -3.08876375364737721E-005
   3.1562500000000000      -1.71713176199272217E-003 -3.18350319168499301E-005
   3.1800000000000002      -1.74982950571027601E-003 -3.28161609937769499E-005
   3.2037499999999999      -1.78305248445497617E-003 -3.38327846094892135E-005
   3.2275000000000000      -1.81681498431642430E-003 -3.48868009651179318E-005
   3.2512500000000006      -1.85113226815117413E-003 -3.59802618084923705E-005
   3.2749999999999999      -1.88602068137955930E-003 -3.71153898129969107E-005
   3.2987500000000005      -1.92149777330000550E-003 -3.82945985454629927E-005
   3.3224999999999998      -1.95758243681557701E-003 -3.95205155093620125E-005
   3.3462500000000004      -1.99429507013031571E-003 -4.07960088612591322E-005
   3.3700000000000001      -2.03165776481717972E-003 -4.21242185408607470E-005
   3.3937500000000003      -2.06969452574456980E-003 -4.35085927379850551E-005
   3.4175000000000000      -2.10843151555739411E-003 -4.49529305543498568E-005
   3.4412500000000001      -2.14789741730596340E-003 -4.64614341360416111E-005
   3.4649999999999999      -2.18812372940675477E-003 -4.80387679898394305E-005
   3.4887500000000000      -2.22914518751281786E-003 -4.96901316476568264E-005
   3.5124999999999997      -2.27100042397861092E-003 -5.14213510444457310E-005
   3.5362499999999999      -2.31373248692024868E-003 -5.32389838981488884E-005
   3.5599999999999996      -2.35738964426571640E-003 -5.51504532216349778E-005
   3.5837500000000002      -2.40202644861949640E-003 -5.71642152506422787E-005
   3.6074999999999995      -2.44770495087032799E-003 -5.92899682231531769E-005
   3.6312500000000001      -2.49449626429649801E-003 -6.15389191749167420E-005
   3.6549999999999994      -2.54248265081063194E-003 -6.39241308310490176E-005
   3.6787500000000000      -2.59176021834913936E-003 -6.64609768175987426E-005
   3.7025000000000001      -2.64244254548591951E-003 -6.91677516116433227E-005
   3.7262499999999998      -2.69466560029901553E-003 -7.20665034342270970E-005
   3.7500000000000000      -2.74859468944606061E-003 -7.51842017936760112E-005
   3.7525000000000004      -2.75437859842561725E-003 -7.55264149205930635E-005
   3.7549999999999999      -2.76018389726702439E-003 -7.58714619876240927E-005
   3.7574999999999998      -2.76601086088856156E-003 -7.62193882581828976E-005
   3.7599999999999998      -2.77185977116074832E-003 -7.65702401659801687E-005
   3.7624999999999997      -2.77773091715885750E-003 -7.69240653576797826E-005
   3.7650000000000001      -2.78362459542729791E-003 -7.72809127375735156E-005
   3.7675000000000005      -2.78954108997578809E-003 -7.76408319499207334E-005
   3.7700000000000000      -2.79548077421355257E-003 -7.80038762570786480E-005
   3.7725000000000000      -2.80144390747210986E-003 -7.83700969191040325E-005
   3.7749999999999999      -2.80743083961700925E-003 -7.87395489338611819E-005
   3.7774999999999999      -2.81344190897482105E-003 -7.91122882434091733E-005
   3.7799999999999994      -2.81947746322159598E-003 -7.94883723651690490E-005
   3.7825000000000006      -2.82553785975358119E-003 -7.98678604545739247E-005
   3.7850000000000001      -2.83162346607708330E-003 -8.02508133709574454E-005
   3.7875000000000001      -2.83773466021876569E-003 -8.06372937468952642E-005
   3.7900000000000000      -2.84387183115763619E-003 -8.10273660612155147E-005
   3.7925000000000000      -2.85003537928020349E-003 -8.14210967159271289E-005
   3.7949999999999995      -2.85622571686028294E-003 -8.18185541173166420E-005
   3.7974999999999999      -2.86244326856517715E-003 -8.22198087615034806E-005
   3.8000000000000003      -2.86868847198994180E-003 -8.26249333247469560E-005
   3.8025000000000002      -2.87496177822175623E-003 -8.30340027588411070E-005
   3.8050000000000002      -2.88126365243642629E-003 -8.34470943919444314E-005
   3.8075000000000001      -2.88759457452933323E-003 -8.38642880352346020E-005
   3.8099999999999996      -2.89395503978326449E-003 -8.42856660957997164E-005
   3.8125000000000000      -2.90034555957584001E-003 -8.47113136962233308E-005
   3.8150000000000004      -2.90676666212937723E-003 -8.51413188013486725E-005
   3.8174999999999999      -2.91321889330642316E-003 -8.55757723527634980E-005
   3.8199999999999998      -2.91970281745437734E-003 -8.60147684115832034E-005
   3.8224999999999998      -2.92621901830291027E-003 -8.64584043101687775E-005
   3.8249999999999997      -2.93276809991839353E-003 -8.69067808134744757E-005
   3.8275000000000001      -2.93935068771969009E-003 -8.73600022907815277E-005
   3.8300000000000005      -2.94596742956032250E-003 -8.78181768986482957E-005
   3.8325000000000000      -2.95261897501647658E-003 -8.82814161222110743E-005
   3.8350000000000000      -2.95930608561187488E-003 -8.87498382421857059E-005
   3.8374999999999999      -2.96602941883199189E-003 -8.92235620602076441E-005
   3.8399999999999999      -2.97278974613377281E-003 -8.97027136128695639E-005
   3.8424999999999994      -2.97958784650546003E-003 -9.01874231988333266E-005
   3.8450000000000006      -2.98642452959721428E-003 -9.06778262949927549E-005
   3.8475000000000001      -2.99330063745209410E-003 -9.11740638491337216E-005
   3.8500000000000001      -3.00021703659776422E-003 -9.16762822957767690E-005
   3.8525000000000000      -3.00717465905097313E-003 -9.21846350850124218E-005
   3.8550000000000000      -3.01417444605377779E-003 -9.26992812641623390E-005
   3.8574999999999995      -3.02121738927451288E-003 -9.32203870550752788E-005
   3.8599999999999999      -3.02830452360471200E-003 -9.37481259815788043E-005
   3.8625000000000003      -3.03543692986303279E-003 -9.42826793266371145E-005
   3.8650000000000002      -3.04261573772107545E-003 -9.48242366270155067E-005
   3.8675000000000002      -3.04984212887367484E-003 -9.53729962092844116E-005
   3.8700000000000001      -3.05711734047923230E-003 -9.59291657714683661E-005
   3.8724999999999996      -3.06444266889867268E-003 -9.64929630151832736E-005
   3.8750000000000000      -3.07181947376541009E-003 -9.70646163337331321E-005
   3.8775000000000004      -3.07924918242288284E-003 -9.76443655623401938E-005
   3.8799999999999999      -3.08673329477107032E-003 -9.82324627975147247E-005
   3.8824999999999998      -3.09427339666198432E-003 -9.88291735520027237E-005
   3.8849999999999998      -3.10187113336590726E-003 -9.94347767052432231E-005
   3.8874999999999997      -3.10952826443540919E-003 -1.00049567128112325E-004
   3.8900000000000001      -3.11724663843430212E-003 -1.00673855841721267E-004
   3.8925000000000005      -3.12502820066384379E-003 -1.01307971321431257E-004
   3.8950000000000000      -3.13287503401407999E-003 -1.01952261989752066E-004
   3.8975000000000000      -3.14078932009240978E-003 -1.02607096254676391E-004
   3.8999999999999999      -3.14877338193154986E-003 -1.03272865329549575E-004
   3.9024999999999999      -3.15682968767589311E-003 -1.03949984954508637E-004
   3.9049999999999994      -3.16496086365886803E-003 -1.04638897607057865E-004
   3.9075000000000006      -3.17316971693084758E-003 -1.05340075237880533E-004
   3.9100000000000001      -3.18145922015015828E-003 -1.06054021001446890E-004
   3.9125000000000001      -3.18983257731913356E-003 -1.06781273946625482E-004
   3.9150000000000000      -3.19829321320718157E-003 -1.07522411505296504E-004
   3.9175000000000000      -3.20684480487293862E-003 -1.08278053752076733E-004
   3.9199999999999995      -3.21549129998163329E-003 -1.09048867661842009E-004
   3.9224999999999999      -3.22423698189640718E-003 -1.09835573467152611E-004
   3.9250000000000003      -3.23308645340049513E-003 -1.10638948868384181E-004
   3.9275000000000002      -3.24204471154972314E-003 -1.11459837045885083E-004
   3.9300000000000002      -3.25111718599630081E-003 -1.12299154295255341E-004
   3.9325000000000001      -3.26030979348364627E-003 -1.13157899236392544E-004
   3.9349999999999996      -3.26962900150700765E-003 -1.14037163571109016E-004
   3.9375000000000000      -3.27908190309854873E-003 -1.14938144720175408E-004
   3.9400000000000004      -3.28867630521028622E-003 -1.15862160757579770E-004
   3.9424999999999999      -3.29842083384604239E-003 -1.16810668174260903E-004
   3.9449999999999998      -3.30832504313509530E-003 -1.17785282555535702E-004
   3.9474999999999998      -3.31839965780651117E-003 -1.18787807484315672E-004
   3.9499999999999997      -3.32865655593123999E-003 -1.19820258586010421E-004
   3.9525000000000001      -3.33910923732312756E-003 -1.20884910509911042E-004
   3.9550000000000005      -3.34977294314582619E-003 -1.21984338734831935E-004
   3.9575000000000000      -3.36066506745651790E-003 -1.23121481325695761E-004
   3.9600000000000000      -3.37180559671704542E-003 -1.24299714343399561E-004
   3.9624999999999999      -3.38321768639070295E-003 -1.25522949238059069E-004
   3.9649999999999999      -3.39492841382273147E-003 -1.26795760012519601E-004
   3.9674999999999994      -3.40696977814494706E-003 -1.28123552100883843E-004
   3.9700000000000006      -3.41938005416800436E-003 -1.29512791022504852E-004
   3.9725000000000001      -3.43220566670208614E-003 -1.30971318913472036E-004
   3.9750000000000001      -3.44550386225161032E-003 -1.32508804488050110E-004
   3.9775000000000000      -3.45934657013351621E-003 -1.34137399849381924E-004
   3.9800000000000000      -3.47382636491516770E-003 -1.35872741262839158E-004
   3.9824999999999995      -3.48906584709691688E-003 -1.37735533225375443E-004
   3.9849999999999999      -3.50523330947393082E-003 -1.39754198903596112E-004
   3.9875000000000003      -3.52257097259697609E-003 -1.41969641253643456E-004
   3.9900000000000002      -3.54145043171104562E-003 -1.44444608292529440E-004
   3.9925000000000002      -3.56249700908456771E-003 -1.47284679832984552E-004
   3.9950000000000001      -3.58692953816802749E-003 -1.50695620764958378E-004
   3.9974999999999996      -3.61789344581151971E-003 -1.55208378509593157E-004
   4.0000000000000000      -3.68848348375373000E-003 -1.66408096667117422E-004
   4.0025000000000004      -3.68007848280998019E-003 -2.33835477459036473E-004
   4.0049999999999999      -3.67835427857329247E-003 -2.61678261086354140E-004
   4.0075000000000003      -3.67772937889507615E-003 -2.83017417215627055E-004
   4.0099999999999998      -3.67767389915369270E-003 -3.00993353965620699E-004
   4.0125000000000002      -3.67798277956321454E-003 -3.16822033982303540E-004
   4.0149999999999997      -3.67855091537664216E-003 -3.31126841323892769E-004
   4.0175000000000001      -3.67931590338206561E-003 -3.44277964693804370E-004
   4.0199999999999996      -3.68023711271025849E-003 -3.56516514418622364E-004
   4.0225000000000000      -3.68128633857234657E-003 -3.68009907258740878E-004
   4.0250000000000004      -3.68244305989525161E-003 -3.78879994922482442E-004
   4.0274999999999999      -3.68369179125858578E-003 -3.89218732776282781E-004
   4.0300000000000002      -3.68502052136137096E-003 -3.99097537083375770E-004
   4.0324999999999998      -3.68641969558715279E-003 -4.08573180588142875E-004
   4.0350000000000001      -3.68788157610999007E-003 -4.17691678739693880E-004
   4.0374999999999996      -3.68939979073779544E-003 -4.26490941744320185E-004
   4.0400000000000000      -3.69096901890147945E-003 -4.35002641348574055E-004
   4.0425000000000004      -3.69258476339974148E-003 -4.43253558700859183E-004
   4.0449999999999999      -3.69424318334030674E-003 -4.51266579664792809E-004
   4.0475000000000003      -3.69594096770728886E-003 -4.59061443933087205E-004
   4.0499999999999998      -3.69767523868852130E-003 -4.66655318576154833E-004
   4.0525000000000002      -3.69944348039308573E-003 -4.74063244317110967E-004
   4.0549999999999997      -3.70124346440395225E-003 -4.81298484747565451E-004
   4.0579999999999998      -3.70344259310480435E-003 -4.89769308274955509E-004
   4.0599999999999996      -3.70493100836204485E-003 -4.95296716648944068E-004
   4.0625000000000000      -3.70681523161454311E-003 -5.02079618422401181E-004
   4.0650000000000004      -3.70872449397394990E-003 -5.08729993673981721E-004
   4.0674999999999999      -3.71065751537127259E-003 -5.15255509175711088E-004
   4.0700000000000003      -3.71261313572030047E-003 -5.21663125834143462E-004
   4.0724999999999998      -3.71459029118602823E-003 -5.27959185100151615E-004
   4.0750000000000002      -3.71658802096125904E-003 -5.34149485838555623E-004
   4.0774999999999997      -3.71860544125935744E-003 -5.40239345296950079E-004
   4.0800000000000001      -3.72064174006703392E-003 -5.46233653647531310E-004
   4.0824999999999996      -3.72269616932425097E-003 -5.52136920446519731E-004
   4.0850000000000000      -3.72476803816493719E-003 -5.57953314795482896E-004
   4.0875000000000004      -3.72685670704783973E-003 -5.63686700217236607E-004
   4.0899999999999999      -3.72896158263842994E-003 -5.69340665072191323E-004
   4.0925000000000002      -3.73108211332765644E-003 -5.74918549192650775E-004
   4.0949999999999998      -3.73321778529339503E-003 -5.80423467294197745E-004
   4.0975000000000001      -3.73536811902639354E-003 -5.85858329628257280E-004
   4.0999999999999996      -3.73753266608024652E-003 -5.91225860235139325E-004
   4.1025000000000000      -3.73971100704650113E-003 -5.96528613288911875E-004
   4.1050000000000004      -3.74190274805902799E-003 -6.01768987389362251E-004
   4.1074999999999999      -3.74410751541417314E-003 -6.06949237955342461E-004
   4.1100000000000003      -3.74632496912810989E-003 -6.12071491304446401E-004
   4.1124999999999998      -3.74855477767417795E-003 -6.17137751247835232E-004
   4.1150000000000002      -3.75079663208244870E-003 -6.22149910972391498E-004
   4.1174999999999997      -3.75305024060369275E-003 -6.27109760855442929E-004
   4.1200000000000001      -3.75531532742573925E-003 -6.32018996103707797E-004
   4.1224999999999996      -3.75759163198960367E-003 -6.36879223759790019E-004
   4.1250000000000000      -3.75987890601432728E-003 -6.41691968668899005E-004
   4.1275000000000004      -3.76217691541155764E-003 -6.46458679691510035E-004
   4.1299999999999999      -3.76448543749112853E-003 -6.51180734603155442E-004
   4.1325000000000003      -3.76680426016329662E-003 -6.55859444864608215E-004
   4.1349999999999998      -3.76913318310659329E-003 -6.60496060320648975E-004
   4.1375000000000002      -3.77147201424427470E-003 -6.65091772710444599E-004
   4.1399999999999997      -3.77382057102697765E-003 -6.69647719675101408E-004
   4.1425000000000001      -3.77617867938994213E-003 -6.74164988058986942E-004
   4.1449999999999996      -3.77854617322987774E-003 -6.78644617026688372E-004
   4.1475000000000000      -3.78092289392245769E-003 -6.83087600938690601E-004
   4.1500000000000004      -3.78330868987652134E-003 -6.87494892008169559E-004
   4.1524999999999999      -3.78570342013590357E-003 -6.91867403492555755E-004
   4.1550000000000002      -3.78810693794622748E-003 -6.96206009041139685E-004
   4.1574999999999998      -3.79051911446972147E-003 -7.00511549193438029E-004
   4.1600000000000001      -3.79293982241554360E-003 -7.04784830421496724E-004
   4.1624999999999996      -3.79536893974292532E-003 -7.09026627682100168E-004
   4.1650000000000000      -3.79780634937654845E-003 -7.13237686114428322E-004
   4.1675000000000004      -3.80025193894138356E-003 -7.17418722622131669E-004
   4.1699999999999999      -3.80270560051533275E-003 -7.21570427349295320E-004
   4.1725000000000003      -3.80516723039825509E-003 -7.25693465058856895E-004
   4.1749999999999998      -3.80763672889607987E-003 -7.29788476421217892E-004
   4.1775000000000002      -3.81011400011879763E-003 -7.33856079220135621E-004
   4.1799999999999997      -3.81259895179128982E-003 -7.37896869482235272E-004
   4.1825000000000001      -3.81509149507598027E-003 -7.41911422536015771E-004
   4.1849999999999996      -3.81759154440644262E-003 -7.45900294005609758E-004
   4.1875000000000000      -3.82009901324218510E-003 -7.49864019941541516E-004
   4.1900000000000004      -3.82261383027220894E-003 -7.53803120903948792E-004
   4.1924999999999999      -3.82513591475934847E-003 -7.57718097986528720E-004
   4.1950000000000003      -3.82766519274980316E-003 -7.61609436790086961E-004
   4.1974999999999998      -3.83020159286703984E-003 -7.65477607357118567E-004
   4.2000000000000002      -3.83274504619627058E-003 -7.69323064862581811E-004
   4.2024999999999997      -3.83529548668609188E-003 -7.73146250368747815E-004
   4.2050000000000001      -3.83785284900322156E-003 -7.76947591029646285E-004
   4.2074999999999996      -3.84041707149799681E-003 -7.80727501289083751E-004
   4.2100000000000000      -3.84298809407096400E-003 -7.84486383020823537E-004
   4.2125000000000004      -3.84556585859608139E-003 -7.88224626151890558E-004
   4.2149999999999999      -3.84815030883824648E-003 -7.91942609155879833E-004
   4.2175000000000002      -3.85074139037522908E-003 -7.95640699520464684E-004
   4.2199999999999998      -3.85333905052358565E-003 -7.99319254190697186E-004
   4.2225000000000001      -3.85594323777020903E-003 -8.02978619885900079E-004
   4.2249999999999996      -3.85855390369786852E-003 -8.06619133913496784E-004
   4.2275000000000000      -3.86117099993449515E-003 -8.10241123927498644E-004
   4.2300000000000004      -3.86379448008391949E-003 -8.13844908702511657E-004
   4.2324999999999999      -3.86642429917105233E-003 -8.17430798373492925E-004
   4.2350000000000003      -3.86906041358744870E-003 -8.20999094762115355E-004
   4.2374999999999998      -3.87170278103944913E-003 -8.24550091687489047E-004
   4.2400000000000002      -3.87435136049882247E-003 -8.28084075262171151E-004
   4.2424999999999997      -3.87700611215570541E-003 -8.31601324174264969E-004
   4.2450000000000001      -3.87966699737376120E-003 -8.35102109956448570E-004
   4.2474999999999996      -3.88233397864739052E-003 -8.38586697242609132E-004
   4.2500000000000000      -3.88500701956089479E-003 -8.42055344012828614E-004
   4.3262499999999999      -3.96929405227827888E-003 -9.41301894247996581E-004
   4.4024999999999999      -4.05854488180944217E-003 -1.03085541977441381E-003
   4.4787499999999998      -4.15243639845030293E-003 -1.11363438065976614E-003
   4.5549999999999997      -4.25081624807633392E-003 -1.19145550732615061E-003
   4.6312499999999996      -4.35361699377903241E-003 -1.26555848586466075E-003
   4.7074999999999996      -4.46081689173054383E-003 -1.33684844604882360E-003
   4.7837500000000004      -4.57241982558554989E-003 -1.40602191074820919E-003
   4.8600000000000003      -4.68844416790390080E-003 -1.47363797516479123E-003
   4.9362500000000002      -4.80891621673238019E-003 -1.54016119796427774E-003
   5.0125000000000002      -4.93386612399896764E-003 -1.60598877558509531E-003
   5.0887500000000001      -5.06332534175181394E-003 -1.67146849376906769E-003
   5.1650000000000000      -5.19732488314234627E-003 -1.73691095882822465E-003
   5.2412500000000000      -5.33589420232062541E-003 -1.80259819630674677E-003
   5.3174999999999999      -5.47906041772808824E-003 -1.86878982414161263E-003
   5.3937499999999998      -5.62684778440530886E-003 -1.93572757959193449E-003
   5.4699999999999998      -5.77927733409077000E-003 -2.00363869602751153E-003
   5.5462499999999997      -5.93636663242576561E-003 -2.07273845945930672E-003
   5.6224999999999996      -6.09812961929630075E-003 -2.14323216897624154E-003
   5.6987500000000004      -6.26457650909240278E-003 -2.21531665670800888E-003
   5.7750000000000004      -6.43571373473666303E-003 -2.28918147743036775E-003
   5.8512500000000003      -6.61154395327410906E-003 -2.36500985752207587E-003
   5.9275000000000002      -6.79206591329097227E-003 -2.44297939272142576E-003
   6.0037500000000001      -6.97727471520656270E-003 -2.52326272959913986E-003
   6.0800000000000001      -7.16716162729112791E-003 -2.60602796535570327E-003
   6.1562500000000000      -7.36171422581364480E-003 -2.69143906623680110E-003
   6.2324999999999999      -7.56091643023195075E-003 -2.77965617089494981E-003
   6.3087499999999999      -7.76474856196581343E-003 -2.87083583992113608E-003
   6.3849999999999998      -7.97318740847109686E-003 -2.96513125695227692E-003
   6.4612499999999997      -8.18620631682209776E-003 -3.06269239985658328E-003
   6.5375000000000005      -8.40377516564554290E-003 -3.16366613302316874E-003
   6.6137499999999996      -8.62586058771548127E-003 -3.26819636577614474E-003
   6.6900000000000013      -8.85242595139565380E-003 -3.37642409838074132E-003
   6.7662500000000003      -9.08343146076408259E-003 -3.48848749362970327E-003
   6.8425000000000002      -9.31883423886768585E-003 -3.60452192686245686E-003
   6.9187500000000002      -9.55858840971107737E-003 -3.72466002285424570E-003
   6.9949999999999992      -9.80264518215765573E-003 -3.84903168299748338E-003
   7.0712500000000000      -1.00509529350261608E-002 -3.97776410436287767E-003
   7.1475000000000000      -1.03034573032505967E-002 -4.11098179215059565E-003
   7.2237500000000008      -1.05601012649893140E-002 -4.24880656680596581E-003
   7.2999999999999998      -1.08208252295812334E-002 -4.39135756687997116E-003
   7.3762499999999998      -1.10855671262574153E-002 -4.53875124855463753E-003
   7.4524999999999997      -1.13542624935215122E-002 -4.69110138261944094E-003
   7.5287499999999987      -1.16268445691179358E-002 -4.84851904957348933E-003
   7.6050000000000004      -1.19032443805085521E-002 -5.01111263343400389E-003
   7.6812499999999995      -1.21833908357808825E-002 -5.17898781475252708E-003
   7.7575000000000003      -1.24672108149104944E-002 -5.35224756327251899E-003
   7.8337500000000002      -1.27546292613009409E-002 -5.53099213060465836E-003
   7.9100000000000010      -1.30455692735227217E-002 -5.71531904324602217E-003
   7.9862500000000001      -1.33399521971724107E-002 -5.90532309622637808E-003
   8.0625000000000000      -1.36376977167714294E-002 -6.10109634762676708E-003
   8.1387499999999999      -1.39387239476229472E-002 -6.30272811418225443E-003
   8.2149999999999999      -1.42429475275448521E-002 -6.51030496815135744E-003
   8.2912499999999998      -1.45502837170928354E-002 -6.72391073962761571E-003
   8.3674999999999997      -1.48606464571997901E-002 -6.94362650091411536E-003
   8.4437499999999996      -1.51739485077937060E-002 -7.16953058996394003E-003
   8.5199999999999996      -1.54901015095840790E-002 -7.40169860058485264E-003
   8.5962499999999995      -1.58090160788417824E-002 -7.64020338979806788E-003
   8.6724999999999994      -1.61306018975233868E-002 -7.88511508529491853E-003
   8.7487499999999994      -1.64547678018203622E-002 -8.13650109446099022E-003
   8.8249999999999993      -1.67814218699182324E-002 -8.39442611541029067E-003
   8.9012499999999992      -1.71104715088812934E-002 -8.65895215005773287E-003
   8.9774999999999991      -1.74418235405790628E-002 -8.93013851924636705E-003
   9.0537500000000009      -1.77753842865734542E-002 -9.20804187993514399E-003
   9.1300000000000008      -1.81110595774284129E-002 -9.49271620541627600E-003
   9.2062500000000007      -1.84487551310467332E-002 -9.78421296114972278E-003
   9.2825000000000006      -1.87883761934248619E-002 -1.00825808985592850E-002
   9.3587500000000006      -1.91298279103054511E-002 -1.03878662318729210E-002
   9.4350000000000005      -1.94730153333411843E-002 -1.07001126279108478E-002
   9.5112500000000004      -1.98178434972084080E-002 -1.10193612353334802E-002
   9.5875000000000004      -2.01642174951897762E-002 -1.13456507158002356E-002
   9.6637500000000003      -2.05120425531606608E-002 -1.16790172769969496E-002
   9.7400000000000002      -2.08612241019158831E-002 -1.20194947074833466E-002
   9.8162500000000001      -2.12116678477770326E-002 -1.23671144133058880E-002
   9.8925000000000001      -2.15632798397957272E-002 -1.27219054553538765E-002
   9.9687500000000000      -2.19159665432272395E-002 -1.30838945931186033E-002
   10.045000000000000      -2.22696348950282320E-002 -1.34531063205655041E-002
   10.121200000000000      -2.26239596055400408E-002 -1.38293136777918810E-002
   10.197500000000000      -2.29795470578192905E-002 -1.42132844700348631E-002
   10.273800000000000      -2.33358413818318400E-002 -1.46045477519103576E-002
   10.350000000000000      -2.36922837203378256E-002 -1.50025922785251981E-002
   10.426200000000000      -2.40492510025789898E-002 -1.54079398957996678E-002
   10.502500000000000      -2.44071237408481807E-002 -1.58211488132713358E-002
   10.578799999999999      -2.47653455570518259E-002 -1.62417018340458644E-002
   10.654999999999999      -2.51233591772116217E-002 -1.66690413960006167E-002
   10.731199999999999      -2.54815478839708100E-002 -1.71037200832753720E-002
   10.807499999999999      -2.58402969004466257E-002 -1.75463272425022895E-002
   10.883699999999999      -2.61985818478234246E-002 -1.79957054201399444E-002
   10.960000000000001      -2.65572600473857404E-002 -1.84530351445534382E-002
   11.036300000000001      -2.69157792867011358E-002 -1.89177309514461725E-002
   11.112500000000001      -2.72735893619032374E-002 -1.93891672169686641E-002
   11.188800000000001      -2.76315498776638496E-002 -1.98685776906750919E-002
   11.265000000000001      -2.79886443871345744E-002 -2.03547006746764222E-002
   11.341200000000001      -2.83452654711044867E-002 -2.08481532459684933E-002
   11.417500000000000      -2.87018048615589813E-002 -2.13495898902304401E-002
   11.493800000000000      -2.90577190915094902E-002 -2.18583582929883641E-002
   11.570000000000000      -2.94124703132466504E-002 -2.23737672357682514E-002
   11.646200000000000      -2.97664539613001662E-002 -2.28964673301261766E-002
   11.722500000000000      -3.01200628286614550E-002 -2.34271463720282895E-002
   11.798800000000000      -3.04727629217033287E-002 -2.39651096141344812E-002
   11.875000000000000      -3.08240264253099999E-002 -2.45096231438051843E-002
   11.951200000000000      -3.11742503993643928E-002 -2.50613718231237938E-002
   12.027500000000000      -3.15238278967752278E-002 -2.56210776352511216E-002
   12.103800000000000      -3.18722354623337256E-002 -2.61880040648804803E-002
   12.180000000000000      -3.22189572412781150E-002 -2.67613759971376576E-002
   12.256200000000000      -3.25643906843865391E-002 -2.73419131556850818E-002
   12.332500000000000      -3.29089279066402188E-002 -2.79303721961358838E-002
   12.408799999999999      -3.32520576065742438E-002 -2.85259761564782277E-002
   12.484999999999999      -3.35932771232924157E-002 -2.91279099019588657E-002
   12.561199999999999      -3.39329832032613521E-002 -2.97369286409532689E-002
   12.637499999999999      -3.42715659369814962E-002 -3.03538241837437682E-002
   12.713699999999999      -3.46080867088093130E-002 -3.09769578360717737E-002
   12.789999999999999      -3.49433790209385114E-002 -3.16079430530535749E-002
   12.866299999999999      -3.52769518712944680E-002 -3.22459443539665214E-002
   12.942500000000003      -3.56083247233570307E-002 -3.28900892483612525E-002
   13.018800000000001      -3.59383219905676995E-002 -3.35420456648464690E-002
   13.095000000000001      -3.62660348677557309E-002 -3.42000818397864489E-002
   13.171199999999999      -3.65918547263187552E-002 -3.48650247840489244E-002
   13.247500000000000      -3.69161644230509428E-002 -3.55377377353093202E-002
   13.323800000000002      -3.72384954629908435E-002 -3.62173295658583319E-002
   13.400000000000000      -3.75583911431897691E-002 -3.69028731698493040E-002
   13.476200000000000      -3.78762384946689651E-002 -3.75952319321977008E-002
   13.552499999999998      -3.81924151684025076E-002 -3.82953051662877283E-002
   13.628800000000000      -3.85064685486648170E-002 -3.90021661625847144E-002
   13.705000000000000      -3.88179584791737628E-002 -3.97148528537442647E-002
   13.781200000000000      -3.91272665965946495E-002 -4.04342652083759524E-002
   13.857500000000000      -3.94347643757383473E-002 -4.11613388050129855E-002
   13.933799999999998      -3.97400155458783808E-002 -4.18951124671016403E-002
   14.010000000000002      -4.00425968631042475E-002 -4.26345902711214170E-002
   14.086200000000000      -4.03428835515049627E-002 -4.33807089037693550E-002
   14.162500000000000      -4.06412399963013288E-002 -4.41344403594137458E-002
   14.238799999999999      -4.09372465849792630E-002 -4.48947900353669355E-002
   14.315000000000000      -4.12304971428866657E-002 -4.56607291006762700E-002
   14.391200000000000      -4.15213596175114039E-002 -4.64332311506075041E-002
   14.467499999999999      -4.18101904122813242E-002 -4.72133046728989217E-002
   14.543799999999999      -4.20965869327613873E-002 -4.79999227983077328E-002
   14.619999999999997      -4.23801598458417930E-002 -4.87920243389635341E-002
   14.696200000000001      -4.26612689734583994E-002 -4.95906199043533585E-002
   14.772500000000001      -4.29402620311985783E-002 -5.03967546681614240E-002
   14.848799999999999      -4.32167529088400143E-002 -5.12093696612958907E-002
   14.924999999999999      -4.34903701838162335E-002 -5.20273733964559740E-002
   15.001200000000003      -4.37614642571499055E-002 -5.28518129884638227E-002
   15.077500000000001      -4.40303733956195001E-002 -5.36837703544866054E-002
   15.153800000000000      -4.42967285103865738E-002 -5.45221558531721676E-002
   15.230000000000000      -4.45601747572895238E-002 -5.53658469673637479E-002
   15.306200000000000      -4.48210529743420585E-002 -5.62159280583910195E-002
   15.382500000000002      -4.50796913217649461E-002 -5.70735178938874474E-002
   15.458800000000000      -4.53357373754833190E-002 -5.79374965265569697E-002
   15.535000000000000      -4.55888530699463182E-002 -5.88067114395236859E-002
   15.611199999999998      -4.58393687783455184E-002 -5.96822840176845643E-002
   15.687500000000000      -4.60876019809689577E-002 -6.05653700264167372E-002
   15.763800000000002      -4.63332166934370612E-002 -6.14548196985054765E-002
   15.840000000000000      -4.65758913017234946E-002 -6.23494508658877303E-002
   15.916200000000000      -4.68159452021094519E-002 -6.32504221239911790E-002
   15.992499999999998      -4.70536846248089530E-002 -6.41589263379910152E-002
   16.068800000000000      -4.72887897400178295E-002 -6.50737842864247962E-002
   16.145000000000000      -4.75209550662712144E-002 -6.59937844505431026E-002
   16.221200000000000      -4.77504884550722097E-002 -6.69201227048639435E-002
   16.297499999999999      -4.79776846760349568E-002 -6.78540295788786635E-002
   16.373799999999999      -4.82022392271630601E-002 -6.87942959459603570E-002
   16.449999999999999      -4.84238626262450400E-002 -6.97396814263261111E-002
   16.526199999999999      -4.86428507096819535E-002 -7.06914193307071476E-002
   16.602499999999999      -4.88594858663063680E-002 -7.16507773861246450E-002
   16.678799999999999      -4.90734795384032002E-002 -7.26165180623812162E-002
   16.754999999999999      -4.92845573532396108E-002 -7.35873714529433204E-002
   16.831199999999999      -4.94930027188711444E-002 -7.45646085112515039E-002
   16.907499999999999      -4.96990855142411744E-002 -7.55495347994830369E-002
   16.983799999999999      -4.99025322455731377E-002 -7.65408836889847205E-002
   17.059999999999999      -5.01030834807075845E-002 -7.75373559902833853E-002
   17.136199999999999      -5.03010098425880556E-002 -7.85402605815042065E-002
   17.212499999999999      -5.04965683435600471E-002 -7.95509411831756136E-002
   17.288799999999998      -5.06895001588517982E-002 -8.05681019627874084E-002
   17.364999999999998      -5.08795603754974290E-002 -8.15904142290732604E-002
   17.441199999999998      -5.10670064850818547E-002 -8.26192250868605232E-002
   17.517499999999998      -5.12520823637872200E-002 -8.36559168895868455E-002
   17.593800000000002      -5.14345434292666770E-002 -8.46991643335722605E-002
   17.670000000000002      -5.16141588716096875E-002 -8.57476088874063874E-002
   17.746200000000002      -5.17911727691140952E-002 -8.68026362973267213E-002
   17.822500000000002      -5.19658155667423252E-002 -8.78656680111550709E-002
   17.898800000000001      -5.21378565330780294E-002 -8.89353489168185490E-002
   17.975000000000001      -5.23070785593255788E-002 -9.00102901932268440E-002
   18.051200000000001      -5.24737120474778329E-002 -9.10919167080626035E-002
   18.127500000000001      -5.26379737543597390E-002 -9.21816895756262245E-002
   18.203800000000001      -5.27996470226231446E-002 -9.32782245006273242E-002
   18.280000000000001      -5.29585268371538728E-002 -9.43800996661711550E-002
   18.356200000000001      -5.31148302852641335E-002 -9.54887806881357798E-002
   18.432500000000001      -5.32687601888922058E-002 -9.66057690018096993E-002
   18.508800000000001      -5.34201123633252020E-002 -9.77296483926189397E-002
   18.585000000000001      -5.35686959680858263E-002 -9.88589676776764070E-002
   18.661200000000001      -5.37147133097154172E-002 -9.99952317062665352E-002
   18.737500000000001      -5.38583530694716622E-002 -0.10113998303706355     
   18.813800000000001      -5.39994237840657199E-002 -0.10229177391672518     
   18.890000000000001      -5.41377472361575449E-002 -0.10344912087816462     
   18.966200000000001      -5.42735113664624888E-002 -0.10461356986868005     
   19.042500000000000      -5.44068904081424429E-002 -0.10578670527832305     
   19.118800000000000      -5.45377053334117692E-002 -0.10696704710529144     
   19.195000000000000      -5.46657902512927285E-002 -0.10815307872977779     
   19.271200000000000      -5.47913184887061921E-002 -0.10934638799664788     
   19.347500000000000      -5.49144496316907246E-002 -0.11054860215247760     
   19.423700000000000      -5.50348604088644888E-002 -0.11175661778648216     
   19.500000000000000      -5.51528660304914375E-002 -0.11297365475652800     
   19.576300000000000      -5.52683055689619923E-002 -0.11419818297882534     
   19.652500000000000      -5.53810311499403699E-002 -0.11542863425996569     
   19.728800000000000      -5.54913356745451239E-002 -0.11666828880095606     
   19.805000000000000      -5.55989294127022804E-002 -0.11791395475954065     
   19.881200000000000      -5.57039547988244094E-002 -0.11916730471990246     
   19.957500000000000      -5.58065412521161902E-002 -0.12043005469847118     


==> anc/M0_6_2_v2.dat <==
  2.12500000000000015E-002 -8.99714553397173277E-010 -5.37126751770690926E-009
  4.49999999999999983E-002 -1.53440758211099668E-007 -1.02002731491537630E-009
  6.87500000000000056E-002 -3.58760123755958787E-007 -2.39411295687048754E-009
  9.24999999999999989E-002 -6.50559827678849610E-007 -4.35818312395740181E-009
  0.11625000000000002      -1.02928749942231698E-006 -6.92215195596434727E-009
  0.14000000000000001      -1.49539473138692905E-006 -1.00961314017286391E-008
  0.16375000000000001      -2.04933714199897029E-006 -1.38904361225043542E-008
  0.18750000000000000      -2.69157444029868522E-006 -1.83155885435438458E-008
  0.21124999999999999      -3.42257049209757159E-006 -2.33823240592318373E-008
  0.23499999999999999      -4.24279338775513760E-006 -2.91015963973367284E-008
  0.25874999999999998      -5.15271551162750304E-006 -3.54845831481779048E-008
  0.28249999999999997      -6.15281361324238433E-006 -4.25426914647560825E-008
  0.30625000000000002      -7.24356888025702216E-006 -5.02875639401515901E-008
  0.33000000000000002      -8.42546701325811946E-006 -5.87310846687687277E-008
  0.35375000000000001      -9.69899830246501748E-006 -6.78853854982883160E-008
  0.37750000000000000      -1.10646577064000789E-005 -7.77628524794904344E-008
  0.40125000000000000      -1.25229449325925706E-005 -8.83761325214249449E-008
  0.42499999999999999      -1.40743645203855045E-005 -9.97381402597361230E-008
  0.44874999999999998      -1.57194259259173550E-005 -1.11862065146295914E-007
  0.47249999999999992      -1.74586436093538964E-005 -1.24761378768665680E-007
  0.49625000000000008      -1.92925371244485640E-005 -1.38449842408290323E-007
  0.52000000000000002      -2.12216312105127173E-005 -1.52941514846726961E-007
  0.54374999999999996      -2.32464558868814754E-005 -1.68250760429648481E-007
  0.56750000000000000      -2.53675465499635779E-005 -1.84392257398792039E-007
  0.59125000000000005      -2.75854440729680553E-005 -2.01381006502504483E-007
  0.61499999999999999      -2.99006949084048280E-005 -2.19232339896032479E-007
  0.63875000000000004      -3.23138511934600433E-005 -2.37961930343221993E-007
  0.66249999999999998      -3.48254708583517995E-005 -2.57585800731841261E-007
  0.68625000000000003      -3.74361177377767343E-005 -2.78120333915334185E-007
  0.70999999999999996      -4.01463616855627574E-005 -2.99582282894404753E-007
  0.73375000000000001      -4.29567786926484684E-005 -3.21988781352493990E-007
  0.75749999999999995      -4.58679510085154268E-005 -3.45357354559885867E-007
  0.78125000000000000      -4.88804672662055252E-005 -3.69705930661891873E-007
  0.80500000000000016      -5.19949226110612430E-005 -3.95052852367352634E-007
  0.82875000000000010      -5.52119188333334649E-005 -4.21416889054443587E-007
  0.85250000000000004      -5.85320645000488715E-005 -4.48817249275191679E-007
  0.87624999999999997      -6.19559751144330866E-005 -4.77273593893013914E-007
  0.90000000000000002      -6.54842732337409698E-005 -5.06806049342405748E-007
  0.92374999999999996      -6.91175886367484166E-005 -5.37435221728164687E-007
  0.94750000000000001      -7.28565584737604231E-005 -5.69182211271327038E-007
  0.97124999999999995      -7.67018274258753709E-005 -6.02068627327511469E-007
  0.99500000000000000      -8.06540478693448852E-005 -6.36116603968460858E-007
   1.0187500000000000      -8.47138800452408233E-005 -6.71348816152188824E-007
   1.0425000000000000      -8.88819922346524246E-005 -7.07788496508419467E-007
   1.0662499999999999      -9.31590609396469447E-005 -7.45459452767510612E-007
   1.0900000000000001      -9.75457710702395204E-005 -7.84386085862454119E-007
   1.1137500000000000      -1.02042816137631431E-004 -8.24593408735292919E-007
   1.1375000000000000      -1.06650898453988471E-004 -8.66107065880874096E-007
   1.1612499999999999      -1.11370729339046066E-004 -9.08953353662763136E-007
   1.1850000000000001      -1.16203029333842984E-004 -9.53159241438015976E-007
   1.2087500000000000      -1.21148528421901694E-004 -9.98752393529607845E-007
   1.2324999999999999      -1.26207966258190220E-004 -1.04576119208746510E-006
   1.2562500000000001      -1.31382092406220029E-004 -1.09421476088141466E-006
   1.2800000000000000      -1.36671666583651822E-004 -1.14414299007180454E-006
   1.3037500000000000      -1.42077458916804760E-004 -1.19557656200625654E-006
   1.3274999999999999      -1.47600250204482603E-004 -1.24854697809377220E-006
   1.3512500000000001      -1.53240832191559983E-004 -1.30308658681048507E-006
   1.3750000000000000      -1.59000007852790347E-004 -1.35922861289452701E-006
   1.3987499999999999      -1.64878591687329126E-004 -1.41700718779098443E-006
   1.4225000000000001      -1.70877410024492546E-004 -1.47645738141150031E-006
   1.4462500000000000      -1.76997301341301494E-004 -1.53761523527712928E-006
   1.4700000000000000      -1.83239116592397194E-004 -1.60051779711718684E-006
   1.4937499999999999      -1.89603719552944457E-004 -1.66520315700138773E-006
   1.5175000000000001      -1.96091987175181785E-004 -1.73171048508739675E-006
   1.5412500000000000      -2.02704809959312323E-004 -1.80008007107112149E-006
   1.5649999999999999      -2.09443092339478776E-004 -1.87035336543262636E-006
   1.5887500000000001      -2.16307753085604593E-004 -1.94257302257656475E-006
   1.6125000000000000      -2.23299725721940107E-004 -2.01678294597239359E-006
   1.6362500000000000      -2.30419958988158324E-004 -2.09302833563334950E-006
   1.6599999999999999      -2.37669417195377424E-004 -2.17135573670563903E-006
   1.6837500000000001      -2.45049080846648987E-004 -2.25181309263639601E-006
   1.7075000000000000      -2.52559947035416470E-004 -2.33444979864099520E-006
   1.7312500000000000      -2.60203029985951089E-004 -2.41931675889854937E-006
   1.7549999999999999      -2.67979361592955235E-004 -2.50646644632924477E-006
   1.7787500000000001      -2.75889991985460220E-004 -2.59595296533517831E-006
   1.8025000000000000      -2.83935990116416560E-004 -2.68783211768301291E-006
   1.8262499999999999      -2.92118444576549955E-004 -2.78216147359639772E-006
   1.8499999999999999      -3.00438463459893929E-004 -2.87900043709186166E-006
   1.8737499999999998      -3.08897176197655459E-004 -2.97841033348094090E-006
   1.8974999999999997      -3.17495733502691632E-004 -3.08045448263126638E-006
   1.9212499999999997      -3.26235308301194547E-004 -3.18519828550464787E-006
   1.9450000000000001      -3.35117096511762785E-004 -3.29270931342416112E-006
   1.9687500000000000      -3.44142317863147939E-004 -3.40305740215270218E-006
   1.9924999999999999      -3.53312216753118161E-004 -3.51631475109846456E-006
   2.0162499999999999      -3.62628063151059562E-004 -3.63255602798747440E-006
   2.0400000000000000      -3.72091153547152002E-004 -3.75185847937006517E-006
   2.0637500000000002      -3.81702811951160643E-004 -3.87430204735739181E-006
   2.0874999999999999      -3.91464390944143707E-004 -3.99996949301597166E-006
   2.1112500000000001      -4.01377272786624035E-004 -4.12894652688331388E-006
   2.1349999999999998      -4.11442870587072737E-004 -4.26132194710568966E-006
   2.1587499999999999      -4.21662629496588051E-004 -4.39718778534215733E-006
   2.1825000000000001      -4.32038028161236187E-004 -4.53663946338769927E-006
   2.2062499999999998      -4.42570579876087238E-004 -4.67977595532078979E-006
   2.2300000000000000      -4.53261834185540626E-004 -4.82669996355234835E-006
   2.2537500000000001      -4.64113378387468270E-004 -4.97751810384237883E-006
   2.2774999999999999      -4.75126839630745387E-004 -5.13234110739504527E-006
   2.3012500000000000      -4.86303884795016546E-004 -5.29128401054472421E-006
   2.3250000000000002      -4.97646225075223892E-004 -5.45446640752445638E-006
   2.3487499999999999      -5.09155616112363127E-004 -5.62201266873635319E-006
   2.3725000000000001      -5.20833860514697969E-004 -5.79405219917306499E-006
   2.3962500000000002      -5.32682810060717757E-004 -5.97071970908769638E-006
   2.4199999999999999      -5.44704375967043110E-004 -6.15215559262959620E-006
   2.4437500000000001      -5.56900499962369394E-004 -6.33850588281174673E-006
   2.4674999999999998      -5.69273203708988069E-004 -6.52992310842964509E-006
   2.4912500000000000      -5.81824560736449886E-004 -6.72656630147144556E-006
   2.5150000000000001      -5.94556707154893119E-004 -6.92860146330594316E-006
   2.5387499999999998      -6.07471844916114990E-004 -7.13620197291517455E-006
   2.5625000000000000      -6.20572245308055994E-004 -7.34954902563634363E-006
   2.5862500000000002      -6.33860252703756554E-004 -7.56883210521772490E-006
   2.6099999999999999      -6.47338288588146450E-004 -7.79424949230173708E-006
   2.6337500000000000      -6.61008855888609915E-004 -8.02600881279663882E-006
   2.6575000000000002      -6.74874543638195878E-004 -8.26432762999169005E-006
   2.6812499999999999      -6.88938032003672766E-004 -8.50943408471755864E-006
   2.7050000000000001      -7.03202097714373587E-004 -8.76156758836013454E-006
   2.7287499999999998      -7.17669619932078751E-004 -9.02097957411322408E-006
   2.7524999999999999      -7.32343586607056216E-004 -9.28793431251367932E-006
   2.7762500000000001      -7.47227101370977632E-004 -9.56270979805516992E-006
   2.7999999999999998      -7.62323391023802936E-004 -9.84559871453961209E-006
   2.8237500000000000      -7.77635813679113715E-004 -1.01369094878170189E-005
   2.8475000000000001      -7.93167867640798621E-004 -1.04369674357060789E-005
   2.8712499999999999      -8.08923201093816207E-004 -1.07461160262089315E-005
   2.8950000000000000      -8.24905622703046913E-004 -1.10647182566609630E-005
   2.9187500000000002      -8.41119113227434354E-004 -1.13931581682350765E-005
   2.9424999999999999      -8.57567838271930546E-004 -1.17318425122895261E-005
   2.9662500000000001      -8.74256162317689576E-004 -1.20812025874707350E-005
   2.9900000000000002      -8.91188664191973129E-004 -1.24416962693237078E-005
   3.0137499999999999      -9.08370154163987706E-004 -1.28138102575067996E-005
   3.0375000000000001      -9.25805692882093745E-004 -1.31980625696605154E-005
   3.0612499999999998      -9.43500612402502518E-004 -1.35950053156667820E-005
   3.0850000000000000      -9.61460539600857947E-004 -1.40052277916174513E-005
   3.1087500000000001      -9.79691422307442904E-004 -1.44293599394851660E-005
   3.1324999999999998      -9.98199558566026292E-004 -1.48680762265061445E-005
   3.1562500000000000      -1.01699162948788030E-003 -1.53221000079564043E-005
   3.1800000000000002      -1.03607473625915835E-003 -1.57922084487299030E-005
   3.2037499999999999      -1.05545644196549824E-003 -1.62792380934164810E-005
   3.2275000000000000      -1.07514481902711316E-003 -1.67840911920854895E-005
   3.2512500000000006      -1.09514850319710377E-003 -1.73077429105522006E-005
   3.2749999999999999      -1.11547675527341088E-003 -1.78512495806442907E-005
   3.2987500000000005      -1.13613953192144221E-003 -1.84157581793415296E-005
   3.3224999999999998      -1.15714756731413845E-003 -1.90025172675576024E-005
   3.3462500000000004      -1.17851246768818467E-003 -1.96128896723280716E-005
   3.3700000000000001      -1.20024679651825161E-003 -2.02483668437192403E-005
   3.3937500000000003      -1.22236430932865306E-003 -2.09105879482439557E-005
   3.4175000000000000      -1.24487994890986860E-003 -2.16013576450032619E-005
   3.4412500000000001      -1.26781008848126189E-003 -2.23226712881792633E-005
   3.4649999999999999      -1.29117280975698102E-003 -2.30767448996854902E-005
   3.4887500000000000      -1.31498808331239453E-003 -2.38660485171019044E-005
   3.5124999999999997      -1.33927811295063426E-003 -2.46933487730772818E-005
   3.5362499999999999      -1.36406770105570096E-003 -2.55617599503095342E-005
   3.5599999999999996      -1.38938473109403732E-003 -2.64748075297488033E-005
   3.5837500000000002      -1.41526074460945808E-003 -2.74365069394817082E-005
   3.6074999999999995      -1.44173167977230347E-003 -2.84514630144096049E-005
   3.6312500000000001      -1.46883881151091628E-003 -2.95249968982509985E-005
   3.6549999999999994      -1.49662996846822768E-003 -3.06633103159685197E-005
   3.6787500000000000      -1.52516113361134261E-003 -3.18737016206471584E-005
   3.7025000000000001      -1.55449858536422288E-003 -3.31648550321328607E-005
   3.7262499999999998      -1.58472183994438193E-003 -3.45472362890016229E-005
   3.7500000000000000      -1.61592773104282401E-003 -3.60336455404029578E-005
   3.7525000000000004      -1.61927437002983574E-003 -3.61967771154814592E-005
   3.7549999999999999      -1.62263335637214366E-003 -3.63612549576308196E-005
   3.7574999999999998      -1.62600484941540706E-003 -3.65271004970996196E-005
   3.7599999999999998      -1.62938901591231267E-003 -3.66943357928220605E-005
   3.7624999999999997      -1.63278603384921033E-003 -3.68629836365678683E-005
   3.7650000000000001      -1.63619606942902495E-003 -3.70330670515942465E-005
   3.7675000000000005      -1.63961930068897885E-003 -3.72046098424051632E-005
   3.7700000000000000      -1.64305591359805033E-003 -3.73776365273732885E-005
   3.7725000000000000      -1.64650609684099513E-003 -3.75521722409770579E-005
   3.7749999999999999      -1.64997004423914117E-003 -3.77282428097800628E-005
   3.7774999999999999      -1.65344795495018918E-003 -3.79058747793344162E-005
   3.7799999999999994      -1.65694003367809523E-003 -3.80850954424433625E-005
   3.7825000000000006      -1.66044649089373874E-003 -3.82659328688703747E-005
   3.7850000000000001      -1.66396754306699841E-003 -3.84484159365843439E-005
   3.7875000000000001      -1.66750341291100777E-003 -3.86325743646411606E-005
   3.7900000000000000      -1.67105432963935850E-003 -3.88184387478059155E-005
   3.7925000000000000      -1.67462052923711391E-003 -3.90060405930308751E-005
   3.7949999999999995      -1.67820225474653458E-003 -3.91954123579116987E-005
   3.7974999999999999      -1.68179975656852407E-003 -3.93865874912555528E-005
   3.8000000000000003      -1.68541329190814390E-003 -3.95796004554096388E-005
   3.8025000000000002      -1.68904312860040603E-003 -3.97744868533861604E-005
   3.8050000000000002      -1.69268954023300638E-003 -3.99712833539628119E-005
   3.8075000000000001      -1.69635281000939391E-003 -4.01700278239767482E-005
   3.8099999999999996      -1.70003323027520243E-003 -4.03707593614439182E-005
   3.8125000000000000      -1.70373112364936895E-003 -4.05735188454493849E-005
   3.8150000000000004      -1.70744676069233101E-003 -4.07783470263349226E-005
   3.8174999999999999      -1.71118048445897323E-003 -4.09852875401167251E-005
   3.8199999999999998      -1.71493262834211723E-003 -4.11943850118808691E-005
   3.8224999999999998      -1.71870353725769604E-003 -4.14056856180990791E-005
   3.8249999999999997      -1.72249356821372181E-003 -4.16192371631294696E-005
   3.8275000000000001      -1.72630309305661232E-003 -4.18350892125161062E-005
   3.8300000000000005      -1.73013249054585882E-003 -4.20532929721863520E-005
   3.8325000000000000      -1.73398215990923799E-003 -4.22739016922964582E-005
   3.8350000000000000      -1.73785251299192023E-003 -4.24969705583487311E-005
   3.8374999999999999      -1.74174395273182575E-003 -4.27225562486376883E-005
   3.8399999999999999      -1.74565697246892673E-003 -4.29507194605450616E-005
   3.8424999999999994      -1.74959202791374934E-003 -4.31815218772671892E-005
   3.8450000000000006      -1.75354955827184008E-003 -4.34150267754902826E-005
   3.8475000000000001      -1.75753008252904999E-003 -4.36513015162350609E-005
   3.8500000000000001      -1.76153411968306937E-003 -4.38904157023247511E-005
   3.8525000000000000      -1.76556221031662830E-003 -4.41324418400306987E-005
   3.8550000000000000      -1.76961491788154451E-003 -4.43774555115165596E-005
   3.8574999999999995      -1.77369283008274657E-003 -4.46255355606908953E-005
   3.8599999999999999      -1.77779656037198590E-003 -4.48767642937677755E-005
   3.8625000000000003      -1.78192674956203730E-003 -4.51312276959820426E-005
   3.8650000000000002      -1.78608407081637258E-003 -4.53890157484925253E-005
   3.8675000000000002      -1.79026921532781497E-003 -4.56502222704206003E-005
   3.8700000000000001      -1.79448292680152639E-003 -4.59149460186664672E-005
   3.8724999999999996      -1.79872597125930837E-003 -4.61832901634645938E-005
   3.8750000000000000      -1.80299915568473551E-003 -4.64553630266033546E-005
   3.8775000000000004      -1.80730332743087680E-003 -4.67312783546366937E-005
   3.8799999999999999      -1.81163937711545289E-003 -4.70111557072731869E-005
   3.8824999999999998      -1.81600822033717887E-003 -4.72951203236312130E-005
   3.8849999999999998      -1.82041088688791072E-003 -4.75833058188982288E-005
   3.8874999999999997      -1.82484839509029729E-003 -4.78758513297363191E-005
   3.8900000000000001      -1.82932186816887540E-003 -4.81729049996838343E-005
   3.8925000000000005      -1.83383242094880975E-003 -4.84746215055927761E-005
   3.8950000000000000      -1.83838130487760953E-003 -4.87811664203168644E-005
   3.8975000000000000      -1.84296982208606163E-003 -4.90927145669635870E-005
   3.8999999999999999      -1.84759935432860802E-003 -4.94094514565156790E-005
   3.9024999999999999      -1.85227136998913325E-003 -4.97315742266518057E-005
   3.9049999999999994      -1.85698743190020055E-003 -5.00592926894434856E-005
   3.9075000000000006      -1.86174920609430005E-003 -5.03928305037832386E-005
   3.9100000000000001      -1.86655847162658342E-003 -5.07324264911946095E-005
   3.9125000000000001      -1.87141710909487571E-003 -5.10783355018935072E-005
   3.9150000000000000      -1.87632720322157640E-003 -5.14308325439247853E-005
   3.9175000000000000      -1.88129092197383396E-003 -5.17902110009617019E-005
   3.9199999999999995      -1.88631062262417377E-003 -5.21567872357200327E-005
   3.9224999999999999      -1.89138884766242629E-003 -5.25309024402895701E-005
   3.9250000000000003      -1.89652834587168088E-003 -5.29129254571348399E-005
   3.9275000000000002      -1.90173209659311843E-003 -5.33032560264758661E-005
   3.9300000000000002      -1.90700333779003747E-003 -5.37023285416056862E-005
   3.9325000000000001      -1.91234559866468681E-003 -5.41106164128184004E-005
   3.9349999999999996      -1.91776273560496252E-003 -5.45286371036835001E-005
   3.9375000000000000      -1.92325898554351091E-003 -5.49569583631553889E-005
   3.9400000000000004      -1.92883900617946526E-003 -5.53962049422637037E-005
   3.9424999999999999      -1.93450794694210396E-003 -5.58470672382816767E-005
   3.9449999999999998      -1.94027154746369713E-003 -5.63103120475037368E-005
   3.9474999999999998      -1.94613613038585858E-003 -5.67867918871604608E-005
   3.9499999999999997      -1.95210885854850522E-003 -5.72774640407219118E-005
   3.9525000000000001      -1.95819777428142593E-003 -5.77834059445414083E-005
   3.9550000000000005      -1.96441199138493562E-003 -5.83058384082227083E-005
   3.9575000000000000      -1.97076190750523862E-003 -5.88461539094874416E-005
   3.9600000000000000      -1.97725947254083446E-003 -5.94059524664906653E-005
   3.9624999999999999      -1.98391853413769532E-003 -5.99870877814315582E-005
   3.9649999999999999      -1.99075526362349703E-003 -6.05917267199796136E-005
   3.9674999999999994      -1.99778885709993607E-003 -6.12224324156642065E-005
   3.9700000000000006      -2.00504219176780981E-003 -6.18822678904718242E-005
   3.9725000000000001      -2.01254305323381047E-003 -6.25749491561188552E-005
   3.9750000000000001      -2.02032570963289401E-003 -6.33050575533700198E-005
   3.9775000000000000      -2.02843325486693361E-003 -6.40783517815211818E-005
   3.9800000000000000      -2.03692114697719660E-003 -6.49022408896706744E-005
   3.9824999999999995      -2.04586277582259916E-003 -6.57865328297804432E-005
   3.9849999999999999      -2.05535901364266652E-003 -6.67446949273180928E-005
   3.9875000000000003      -2.06555500005440934E-003 -6.77961045117303376E-005
   3.9900000000000002      -2.07667357513938557E-003 -6.89704909090777912E-005
   3.9925000000000002      -2.08908960772176411E-003 -7.03178678819414411E-005
   3.9950000000000001      -2.10353408338246912E-003 -7.19357085717401497E-005
   3.9974999999999996      -2.12189387252905521E-003 -7.40755174296815918E-005
   4.0000000000000000      -2.16402818383210679E-003 -7.93827254167931291E-005
   4.0025000000000004      -2.16018865972653637E-003 -1.19869745662356473E-004
   4.0049999999999999      -2.15951356431390773E-003 -1.36592514403152367E-004
   4.0075000000000003      -2.15935952825886289E-003 -1.49407428307148294E-004
   4.0099999999999998      -2.15947557934003959E-003 -1.60200137619369233E-004
   4.0125000000000002      -2.15976460964075910E-003 -1.69700933496634327E-004
   4.0149999999999997      -2.16017684596380441E-003 -1.78284295874073007E-004
   4.0175000000000001      -2.16068274037035848E-003 -1.86172654038011892E-004
   4.0199999999999996      -2.16126305513281072E-003 -1.93510911461000108E-004
   4.0225000000000000      -2.16190443679663497E-003 -2.00399704718293192E-004
   4.0250000000000004      -2.16259717043804133E-003 -2.06912296336502822E-004
   4.0274999999999999      -2.16333392643015994E-003 -2.13103985871030018E-004
   4.0300000000000002      -2.16410901838416181E-003 -2.19017730046935563E-004
   4.0324999999999998      -2.16491792443064069E-003 -2.24687685095878301E-004
   4.0350000000000001      -2.16575698284550032E-003 -2.30141541171849525E-004
   4.0374999999999996      -2.16662317937504857E-003 -2.35402115988681286E-004
   4.0400000000000000      -2.16751399614558771E-003 -2.40488476300249477E-004
   4.0425000000000004      -2.16842730600783897E-003 -2.45416748180027572E-004
   4.0449999999999999      -2.16936129217808280E-003 -2.50200715068235211E-004
   4.0475000000000003      -2.17031438881350831E-003 -2.54852268090089915E-004
   4.0499999999999998      -2.17128523515394993E-003 -2.59381750819661478E-004
   4.0525000000000002      -2.17227263995439703E-003 -2.63798227274897725E-004
   4.0549999999999997      -2.17327555346978531E-003 -2.68109693050388716E-004
   4.0579999999999998      -2.17449821823255613E-003 -2.73154773256621501E-004
   4.0599999999999996      -2.17532428549140110E-003 -2.76445210314134706E-004
   4.0625000000000000      -2.17636853167984265E-003 -2.80481270288006996E-004
   4.0650000000000004      -2.17742511526081888E-003 -2.84436537816136405E-004
   4.0674999999999999      -2.17849343272789441E-003 -2.88315639273119284E-004
   4.0700000000000003      -2.17957293554739417E-003 -2.92122775726705493E-004
   4.0724999999999998      -2.18066312520588061E-003 -2.95861775950364962E-004
   4.0750000000000002      -2.18176354739168729E-003 -2.99536141064635003E-004
   4.0774999999999997      -2.18287378455369729E-003 -3.03149082185444655E-004
   4.0800000000000001      -2.18399345379400407E-003 -3.06703553221888568E-004
   4.0824999999999996      -2.18512220237886915E-003 -3.10202278731165463E-004
   4.0850000000000000      -2.18625970463466037E-003 -3.13647778104523102E-004
   4.0875000000000004      -2.18740565861400438E-003 -3.17042386480353869E-004
   4.0899999999999999      -2.18855978589586235E-003 -3.20388273376410386E-004
   4.0925000000000002      -2.18972182613165565E-003 -3.23687458244709938E-004
   4.0949999999999998      -2.19089153747562774E-003 -3.26941824898390018E-004
   4.0975000000000001      -2.19206869409268278E-003 -3.30153133824902733E-004
   4.0999999999999996      -2.19325308514224790E-003 -3.33323033260431308E-004
   4.1025000000000000      -2.19444451319360028E-003 -3.36453068923737444E-004
   4.1050000000000004      -2.19564279314828255E-003 -3.39544692736547216E-004
   4.1074999999999999      -2.19684775121231418E-003 -3.42599270604617237E-004
   4.1100000000000003      -2.19805922397564059E-003 -3.45618089388447338E-004
   4.1124999999999998      -2.19927705758549141E-003 -3.48602363164438999E-004
   4.1150000000000002      -2.20050110684096630E-003 -3.51553238837074521E-004
   4.1174999999999997      -2.20173123516801501E-003 -3.54471801330857763E-004
   4.1200000000000001      -2.20296731303967069E-003 -3.57359078039325075E-004
   4.1224999999999996      -2.20420921808444368E-003 -3.60216043103726326E-004
   4.1250000000000000      -2.20545683438751671E-003 -3.63043621173612995E-004
   4.1275000000000004      -2.20671005208921420E-003 -3.65842690867887270E-004
   4.1299999999999999      -2.20796876693421474E-003 -3.68614087917895422E-004
   4.1325000000000003      -2.20923287990130697E-003 -3.71358608046329234E-004
   4.1349999999999998      -2.21050229693101454E-003 -3.74077009613899686E-004
   4.1375000000000002      -2.21177692830899601E-003 -3.76770015984261670E-004
   4.1399999999999997      -2.21305668882150518E-003 -3.79438317817925685E-004
   4.1425000000000001      -2.21434149711352904E-003 -3.82082575049892746E-004
   4.1449999999999996      -2.21563127572877794E-003 -3.84703418818945961E-004
   4.1475000000000000      -2.21692595077872595E-003 -3.87301453185279123E-004
   4.1500000000000004      -2.21822545160191157E-003 -3.89877256710767777E-004
   4.1524999999999999      -2.21952971047914343E-003 -3.92431383925674561E-004
   4.1550000000000002      -2.22083866290788455E-003 -3.94964366782627634E-004
   4.1574999999999998      -2.22215224707380610E-003 -3.97476715868042864E-004
   4.1600000000000001      -2.22347040378540785E-003 -3.99968921601682179E-004
   4.1624999999999996      -2.22479307632944068E-003 -4.02441455337456560E-004
   4.1650000000000000      -2.22612021033627818E-003 -4.04894770388223310E-004
   4.1675000000000004      -2.22745175365452385E-003 -4.07329302980901763E-004
   4.1699999999999999      -2.22878765623403443E-003 -4.09745473147604363E-004
   4.1725000000000003      -2.23012787001668992E-003 -4.12143685557956826E-004
   4.1749999999999998      -2.23147234883430299E-003 -4.14524330297251183E-004
   4.1775000000000002      -2.23282104831310467E-003 -4.16887783594721778E-004
   4.1799999999999997      -2.23417392578428593E-003 -4.19234408505747070E-004
   4.1825000000000001      -2.23553094020014029E-003 -4.21564555551526851E-004
   4.1849999999999996      -2.23689205205540760E-003 -4.23878563319410795E-004
   4.1875000000000000      -2.23825722331337301E-003 -4.26176759026799428E-004
   4.1900000000000004      -2.23962641733644642E-003 -4.28459459051279748E-004
   4.1924999999999999      -2.24099959882084277E-003 -4.30726969429442302E-004
   4.1950000000000003      -2.24237673373509820E-003 -4.32979586326598549E-004
   4.1974999999999998      -2.24375778926213772E-003 -4.35217596479452857E-004
   4.2000000000000002      -2.24514273374464999E-003 -4.37441277613612005E-004
   4.2024999999999997      -2.24653153663356133E-003 -4.39650898837638142E-004
   4.2050000000000001      -2.24792416843935675E-003 -4.41846721015269432E-004
   4.2074999999999996      -2.24932060068610065E-003 -4.44028997117227068E-004
   4.2100000000000000      -2.25072080586794995E-003 -4.46197972553998826E-004
   4.2125000000000004      -2.25212475740799731E-003 -4.48353885490807437E-004
   4.2149999999999999      -2.25353242961935044E-003 -4.50496967145946436E-004
   4.2175000000000002      -2.25494379766816907E-003 -4.52627442073513092E-004
   4.2199999999999998      -2.25635883753869245E-003 -4.54745528431545806E-004
   4.2225000000000001      -2.25777752600004851E-003 -4.56851438236472102E-004
   4.2249999999999996      -2.25919984049011103E-003 -4.58945377587512029E-004
   4.2275000000000000      -2.26062575942383766E-003 -4.61027546964863785E-004
   4.2300000000000004      -2.26205526165774388E-003 -4.63098141345082831E-004
   4.2324999999999999      -2.26348832680070859E-003 -4.65157350477054556E-004
   4.2350000000000003      -2.26492493510383310E-003 -4.67205359062420526E-004
   4.2374999999999998      -2.26636506743595027E-003 -4.69242346943630703E-004
   4.2400000000000002      -2.26780870526029901E-003 -4.71268489283114135E-004
   4.2424999999999997      -2.26925583061230113E-003 -4.73283956734047687E-004
   4.2450000000000001      -2.27070642607837261E-003 -4.75288915603212748E-004
   4.2474999999999996      -2.27216047477571187E-003 -4.77283528006382110E-004
   4.2500000000000000      -2.27361796042803432E-003 -4.79267952036678676E-004
   4.3262499999999999      -2.31965481033896128E-003 -5.35580016561245775E-004
   4.4024999999999999      -2.36859335857942483E-003 -5.85571638092185326E-004
   4.4787499999999998      -2.42030031819699936E-003 -6.31047502072833752E-004
   4.5549999999999997      -2.47472063624598962E-003 -6.73138321816088201E-004
   4.6312499999999996      -2.53183714386382526E-003 -7.12620376791869804E-004
   4.7074999999999996      -2.59165221274119473E-003 -7.50063574960938267E-004
   4.7837500000000004      -2.65417842874478933E-003 -7.85908541617319012E-004
   4.8600000000000003      -2.71943346332018240E-003 -8.20510284337938058E-004
   4.9362500000000002      -2.78743708972517676E-003 -8.54164559962952447E-004
   5.0125000000000002      -2.85820937524292312E-003 -8.87124617457530186E-004
   5.0887500000000001      -2.93176955575702577E-003 -9.19612270012765500E-004
   5.1650000000000000      -3.00813532242967486E-003 -9.51825465363715663E-004
   5.2412500000000000      -3.08732236790982498E-003 -9.83943608583280269E-004
   5.3174999999999999      -3.16934410210404976E-003 -1.01613139472517744E-003
   5.3937499999999998      -3.25421147719957230E-003 -1.04854162403394545E-003
   5.4699999999999998      -3.34193288935603298E-003 -1.08131730705444506E-003
   5.5462499999999997      -3.43251413198308571E-003 -1.11459326256444034E-003
   5.6224999999999996      -3.52595838526062900E-003 -1.14849734684860220E-003
   5.6987500000000004      -3.62226623119358410E-003 -1.18315141050653015E-003
   5.7750000000000004      -3.72143568680789521E-003 -1.21867205094113853E-003
   5.8512500000000003      -3.82346225072194420E-003 -1.25517120976976213E-003
   5.9275000000000002      -3.92833895687236690E-003 -1.29275665025665532E-003
   6.0037500000000001      -4.03605644144818063E-003 -1.33153234428588394E-003
   6.0800000000000001      -4.14660299741057524E-003 -1.37159878110773006E-003
   6.1562500000000000      -4.25996466095286946E-003 -1.41305322816253818E-003
   6.2324999999999999      -4.37612527783117367E-003 -1.45598993888993431E-003
   6.3087499999999999      -4.49506656506123200E-003 -1.50050032188917492E-003
   6.3849999999999998      -4.61676820239884100E-003 -1.54667309020358650E-003
   6.4612499999999997      -4.74120789840714024E-003 -1.59459437816267800E-003
   6.5375000000000005      -4.86836146735141265E-003 -1.64434784238055788E-003
   6.6137499999999996      -4.99820290418738229E-003 -1.69601474634973270E-003
   6.6900000000000013      -5.13070445923969384E-003 -1.74967403211190070E-003
   6.7662500000000003      -5.26583670989354963E-003 -1.80540238048361684E-003
   6.8425000000000002      -5.40356864496718305E-003 -1.86327426715871252E-003
   6.9187500000000002      -5.54386772011004544E-003 -1.92336200202710686E-003
   6.9949999999999992      -5.68669994393006858E-003 -1.98573577346409288E-003
   7.0712500000000000      -5.83202994441978009E-003 -2.05046368142885408E-003
   7.1475000000000000      -5.97982104028580742E-003 -2.11761176870027589E-003
   7.2237500000000008      -6.13003531076434550E-003 -2.18724404881219308E-003
   7.2999999999999998      -6.28263366454182102E-003 -2.25942253153607739E-003
   7.3762499999999998      -6.43757590775210706E-003 -2.33420724643523553E-003
   7.4524999999999997      -6.59482081102480411E-003 -2.41165626493125129E-003
   7.5287499999999987      -6.75432617556107669E-003 -2.49182572125383663E-003
   7.6050000000000004      -6.91604889821534428E-003 -2.57476983258697655E-003
   7.6812499999999995      -7.07994503556196898E-003 -2.66054091867514407E-003
   7.7575000000000003      -7.24596986692709055E-003 -2.74918942111193826E-003
   7.8337500000000002      -7.41407795636636439E-003 -2.84076392249827314E-003
   7.9100000000000010      -7.58422321356944616E-003 -2.93531116562704064E-003
   7.9862500000000001      -7.75635895367262143E-003 -3.03287607282534677E-003
   8.0625000000000000      -7.93043795596147863E-003 -3.13350176556319087E-003
   8.1387499999999999      -8.10641252144554507E-003 -3.23722958441796530E-003
   8.2149999999999999      -8.28423452928798813E-003 -3.34409910946771452E-003
   8.2912499999999998      -8.46385549207388788E-003 -3.45414818117157447E-003
   8.3674999999999997      -8.64522660990135056E-003 -3.56741292178341333E-003
   8.4437499999999996      -8.82829882328101632E-003 -3.68392775733427389E-003
   8.5199999999999996      -9.01302286482937032E-003 -3.80372544020962178E-003
   8.5962499999999995      -9.19934930974303060E-003 -3.92683707233985879E-003
   8.6724999999999994      -9.38722862991061245E-003 -4.05329213111765320E-003
   8.7487499999999994      -9.57661122258025854E-003 -4.18311848551987560E-003
   8.8249999999999993      -9.76744748587036853E-003 -4.31634243352662598E-003
   8.9012499999999992      -9.95968784521120143E-003 -4.45298871966533401E-003
   8.9774999999999991      -1.01532828022645669E-002 -4.59308056332559302E-003
   9.0537500000000009      -1.03481829778380944E-002 -4.73663968565193969E-003
   9.1300000000000008      -1.05443391535102113E-002 -4.88368633701171187E-003
   9.2062500000000007      -1.07417023119604996E-002 -5.03423932501643242E-003
   9.2825000000000006      -1.09402236760037363E-002 -5.18831604307428383E-003
   9.3587500000000006      -1.11398547463247271E-002 -5.34593249944859822E-003
   9.4350000000000005      -1.13405473379131205E-002 -5.50710334679631753E-003
   9.5112500000000004      -1.15422536151979019E-002 -5.67184191215880547E-003
   9.5875000000000004      -1.17449261234016875E-002 -5.84016022614237181E-003
   9.6637500000000003      -1.19485178309303910E-002 -6.01206905860881581E-003
   9.7400000000000002      -1.21529821459316865E-002 -6.18757794258452485E-003
   9.8162500000000001      -1.23582729476049563E-002 -6.36669520623539889E-003
   9.8925000000000001      -1.25643446497103392E-002 -6.54942802263092701E-003
   9.9687500000000000      -1.27711521624231609E-002 -6.73578240810532736E-003
   10.045000000000000      -1.29786509751330190E-002 -6.92576328364190742E-003
   10.121200000000000      -1.31866604654268110E-002 -7.11924634667641162E-003
   10.197500000000000      -1.33955473862409618E-002 -7.31661884740622982E-003
   10.273800000000000      -1.36049963975026292E-002 -7.51763105512496654E-003
   10.350000000000000      -1.38146898643295192E-002 -7.72201318978703484E-003
   10.426200000000000      -1.40248606466303605E-002 -7.93002619915145548E-003
   10.502500000000000      -1.42357448010355034E-002 -8.14194918739918894E-003
   10.578799999999999      -1.44470267659437025E-002 -8.35750964853387325E-003
   10.654999999999999      -1.46583896186760782E-002 -8.57641517054791129E-003
   10.731199999999999      -1.48700715830539752E-002 -8.79894233786154660E-003
   10.807499999999999      -1.50823133147051404E-002 -9.02538597563860324E-003
   10.883699999999999      -1.52945215211784773E-002 -9.25514744515817424E-003
   10.960000000000001      -1.55072169371782143E-002 -9.48882399574779538E-003
   11.036300000000001      -1.57200857362608595E-002 -9.72610998814543888E-003
   11.112500000000001      -1.59328139825819920E-002 -9.96668021895270699E-003
   11.188800000000001      -1.61459261762061275E-002 -1.02111583598475473E-002
   11.265000000000001      -1.63588307337359101E-002 -1.04588952599661729E-002
   11.341200000000001      -1.65717747930577211E-002 -1.07102001254266877E-002
   11.417500000000000      -1.67850065293191214E-002 -1.09654003754234876E-002
   11.493800000000000      -1.69982159385466194E-002 -1.12241586451955998E-002
   11.570000000000000      -1.72110939721955777E-002 -1.14861184623479499E-002
   11.646200000000000      -1.74238913164673041E-002 -1.17516058707754882E-002
   11.722500000000000      -1.76368590930903943E-002 -1.20209650460845596E-002
   11.798800000000000      -1.78496907627077490E-002 -1.22938382960650419E-002
   11.875000000000000      -1.80620813881774769E-002 -1.25698491974863529E-002
   11.951200000000000      -1.82742846132298367E-002 -1.28493408938932484E-002
   12.027500000000000      -1.84865539484741145E-002 -1.31326745225331110E-002
   12.103800000000000      -1.86985869790177346E-002 -1.34194727892590522E-002
   12.180000000000000      -1.89100833826598147E-002 -1.37093400186438265E-002
   12.256200000000000      -1.91212991910506072E-002 -1.40026366559528360E-002
   12.332500000000000      -1.93324898002193504E-002 -1.42997409753130456E-002
   12.408799999999999      -1.95433573998544628E-002 -1.46002567658352570E-002
   12.484999999999999      -1.97536067010547073E-002 -1.49037698098492127E-002
   12.561199999999999      -1.99634955767105486E-002 -1.52106579994834429E-002
   12.637499999999999      -2.01732808393519820E-002 -1.55213168810326985E-002
   12.713699999999999      -2.03823954918218898E-002 -1.58349182568368989E-002
   12.789999999999999      -2.05913720709453400E-002 -1.61522712856009241E-002
   12.866299999999999      -2.07999203462257802E-002 -1.64729526462662167E-002
   12.942500000000003      -2.10077531223455093E-002 -1.67965215872376526E-002
   13.018800000000001      -2.12154019464667366E-002 -1.71238134655671906E-002
   13.095000000000001      -2.14223093754119694E-002 -1.74539565474769835E-002
   13.171199999999999      -2.16287354903176195E-002 -1.77873638948561723E-002
   13.247500000000000      -2.18349386019223261E-002 -1.81244658063123947E-002
   13.323800000000002      -2.20406365797920362E-002 -1.84648133033156261E-002
   13.400000000000000      -2.22455506779141929E-002 -1.88079405322668682E-002
   13.476200000000000      -2.24499414144160928E-002 -1.91542781989548910E-002
   13.552499999999998      -2.26540672766715537E-002 -1.95042740381008266E-002
   13.628800000000000      -2.28576516618637926E-002 -1.98574627045079374E-002
   13.705000000000000      -2.30604215328230056E-002 -2.02133623530672928E-002
   13.781200000000000      -2.32626374490666268E-002 -2.05724213281406575E-002
   13.857500000000000      -2.34645577459949919E-002 -2.09351048105961973E-002
   13.933799999999998      -2.36659113885438165E-002 -2.13009316550145204E-002
   14.010000000000002      -2.38664309618871404E-002 -2.16694045101383653E-002
   14.086200000000000      -2.40663767493571983E-002 -2.20409893638601369E-002
   14.162500000000000      -2.42660066487831623E-002 -2.24161688418399140E-002
   14.238799999999999      -2.44650551291502281E-002 -2.27944464882097256E-002
   14.315000000000000      -2.46632603399812196E-002 -2.31753099618191918E-002
   14.391200000000000      -2.48608819233685149E-002 -2.35592428029377486E-002
   14.467499999999999      -2.50581771269094318E-002 -2.39467451019214107E-002
   14.543799999999999      -2.52548858077683257E-002 -2.43373055374236091E-002
   14.619999999999997      -2.54507514510200934E-002 -2.47303971310926275E-002
   14.696200000000001      -2.56460329331549795E-002 -2.51265210583071809E-002
   14.772500000000001      -2.58409865932933240E-002 -2.55261948088986376E-002
   14.848799999999999      -2.60353575197632414E-002 -2.59288925971838113E-002
   14.924999999999999      -2.62288943243776142E-002 -2.63340731648685107E-002
   15.001200000000003      -2.64218548700869242E-002 -2.67422552491993273E-002
   15.077500000000001      -2.66144944628099837E-002 -2.71539737664191518E-002
   15.153800000000000      -2.68065631809839382E-002 -2.75686887764566638E-002
   15.230000000000000      -2.69978145503319174E-002 -2.79858450809588807E-002
   15.306200000000000      -2.71885052404975194E-002 -2.84059789358732315E-002
   15.382500000000002      -2.73788894082791570E-002 -2.88296426932823577E-002
   15.458800000000000      -2.75687218741324930E-002 -2.92562825437839187E-002
   15.535000000000000      -2.77577607570067622E-002 -2.96853295551041431E-002
   15.611199999999998      -2.79462614319426587E-002 -3.01173375036358736E-002
   15.687500000000000      -2.81344768316648605E-002 -3.05528762004365316E-002
   15.763800000000002      -2.83221662264165897E-002 -3.09913781787804765E-002
   15.840000000000000      -2.85090920054199941E-002 -3.14322609417408763E-002
   15.916200000000000      -2.86955081643291317E-002 -3.18760957780559878E-002
   15.992499999999998      -2.88816664052131238E-002 -3.23234700358549856E-002
   16.068800000000000      -2.90673301156868652E-002 -3.27738027331415036E-002
   16.145000000000000      -2.92522656023629819E-002 -3.32264979145245054E-002
   16.221200000000000      -2.94367254806543986E-002 -3.36821444506031423E-002
   16.297499999999999      -2.96209601604753084E-002 -3.41413472346813324E-002
   16.373799999999999      -2.98047368272219594E-002 -3.46035118957624260E-002
   16.449999999999999      -2.99878253370813516E-002 -3.50680290721846546E-002
   16.526199999999999      -3.01704769097220667E-002 -3.55355052553749315E-002
   16.602499999999999      -3.03529407202620949E-002 -3.60065630128457506E-002
   16.678799999999999      -3.05349873748197095E-002 -3.64805946044626239E-002
   16.754999999999999      -3.07163898952563102E-002 -3.69569772480424774E-002
   16.831199999999999      -3.08973981550495248E-002 -3.74363351568081509E-002
   16.907499999999999      -3.10782601337725554E-002 -3.79193086750861871E-002
   16.983799999999999      -3.12587494949176647E-002 -3.84052766868607648E-002
   17.059999999999999      -3.14386420347450360E-002 -3.88936029225613739E-002
   17.136199999999999      -3.16181863243844702E-002 -3.93849294124734434E-002
   17.212499999999999      -3.17976292795892415E-002 -3.98799145001614841E-002
   17.288799999999998      -3.19767472111072704E-002 -4.03779235924504043E-002
   17.364999999999998      -3.21553182860270167E-002 -4.08783068070612474E-002
   17.441199999999998      -3.23335898775224811E-002 -4.13817241665017932E-002
   17.517499999999998      -3.25118079216350844E-002 -4.18888521872905345E-002
   17.593800000000002      -3.26897509921264748E-002 -4.23990426790544286E-002
   17.670000000000002      -3.28671992224694801E-002 -4.29116319645860000E-002
   17.746200000000002      -3.30443989038677888E-002 -4.34272982518368669E-002
   17.822500000000002      -3.32215951250728059E-002 -4.39467364713062164E-002
   17.898800000000001      -3.33985683277078435E-002 -4.44692846483184176E-002
   17.975000000000001      -3.35751002091213002E-002 -4.49942650758535651E-002
   18.051200000000001      -3.37514361182239056E-002 -4.55223743859125354E-002
   18.127500000000001      -3.39278204464645780E-002 -4.60543262084567098E-002
   18.203800000000001      -3.41040351025707275E-002 -4.65894445431984522E-002
   18.280000000000001      -3.42798629513710526E-002 -4.71270373774213616E-002
   18.356200000000001      -3.44555485501761086E-002 -4.76678200445820321E-002
   18.432500000000001      -3.46313357601147828E-002 -4.82125252091836765E-002
   18.508800000000001      -3.48070075454996533E-002 -4.87604625360196775E-002
   18.585000000000001      -3.49823475502745174E-002 -4.93109253841223921E-002
   18.661200000000001      -3.51575997061254406E-002 -4.98646481069541028E-002
   18.737500000000001      -3.53330075095175111E-002 -5.04223827598339197E-002
   18.813800000000001      -3.55083546263273778E-002 -5.09834243833488729E-002
   18.890000000000001      -3.56834250439106507E-002 -5.15470512568440981E-002
   18.966200000000001      -3.58584622689892898E-002 -5.21140171483442660E-002
   19.042500000000000      -3.60337096253062344E-002 -5.26850939300293267E-002
   19.118800000000000      -3.62089510741507026E-002 -5.32595616014609613E-002
   19.195000000000000      -3.63839705872933197E-002 -5.38366829620419637E-002
   19.271200000000000      -3.65590114272296499E-002 -5.44172315993943639E-002
   19.347500000000000      -3.67343169423644533E-002 -5.50019996779977788E-002
   19.423700000000000      -3.69094411380103682E-002 -5.55894784390777580E-002
   19.500000000000000      -3.70848571776838873E-002 -5.61812345152313333E-002
   19.576300000000000      -3.72603487555218521E-002 -5.67765245100380483E-002
   19.652500000000000      -3.74356991169769796E-002 -5.73745870781773651E-002
   19.728800000000000      -3.76113818548969997E-002 -5.79770183398673963E-002
   19.805000000000000      -3.77869497338008814E-002 -5.85822661109348108E-002
   19.881200000000000      -3.79626461242974222E-002 -5.91911450647313736E-002
   19.957500000000000      -3.81387149995545474E-002 -5.98044895156202849E-002


==> anc/M0_6_3_v2.dat <==
  2.12500000000000015E-002 -1.10041951951307966E-009 -6.61809063403502297E-009
  4.49999999999999983E-002 -1.91351380042118058E-007 -1.41688455043475514E-009
  6.87500000000000056E-002 -4.47430481786933341E-007 -3.32562363179733131E-009
  9.24999999999999989E-002 -8.11407962150396156E-007 -6.05396320297465795E-009
  0.11625000000000002      -1.28386518952918101E-006 -9.61570912255721179E-009
  0.14000000000000001      -1.86538876133656977E-006 -1.40249433041698820E-008
  0.16375000000000001      -2.55657058712421689E-006 -1.92960305692616535E-008
  0.18750000000000000      -3.35800797395442348E-006 -2.54436257091609533E-008
  0.21124999999999999      -4.27030371265855237E-006 -3.24826807530625870E-008
  0.23499999999999999      -5.29406616836725564E-006 -4.04284524748418080E-008
  0.25874999999999998      -6.42990937125231953E-006 -4.92965101156095589E-008
  0.28249999999999997      -7.67845311044761011E-006 -5.91027433523490606E-008
  0.30625000000000002      -9.04032303013615840E-006 -6.98633705132549165E-008
  0.33000000000000002      -1.05161507280506485E-005 -8.15949470502646855E-008
  0.35375000000000001      -1.21065738564673914E-005 -9.43143742783896867E-008
  0.37750000000000000      -1.38122362257769673E-005 -1.08038908391871577E-007
  0.40125000000000000      -1.56337879107183463E-005 -1.22786169767626893E-007
  0.42499999999999999      -1.75718853593664563E-005 -1.38574152566908725E-007
  0.44874999999999998      -1.96271915049676796E-005 -1.55421234646602348E-007
  0.47249999999999992      -2.18003758807206373E-005 -1.73346187792076589E-007
  0.49625000000000008      -2.40921147376048939E-005 -1.92368188284053862E-007
  0.52000000000000002      -2.65030911653635614E-005 -2.12506827812530085E-007
  0.54374999999999996      -2.90339952167510995E-005 -2.33782124751362212E-007
  0.56750000000000000      -3.16855240351618478E-005 -2.56214535807775593E-007
  0.59125000000000005      -3.44583819857601422E-005 -2.79824968061698299E-007
  0.61499999999999999      -3.73532807902380521E-005 -3.04634791410519399E-007
  0.63875000000000004      -4.03709396653326741E-005 -3.30665851435612706E-007
  0.66249999999999998      -4.35120854652397364E-005 -3.57940482707721216E-007
  0.68625000000000003      -4.67774528280681025E-005 -3.86481522549122003E-007
  0.70999999999999996      -5.01677843264842761E-005 -4.16312325271349827E-007
  0.73375000000000001      -5.36838306227046717E-005 -4.47456776908144061E-007
  0.75749999999999995      -5.73263506279994399E-005 -4.79939310464269697E-007
  0.78125000000000000      -6.10961116668792608E-005 -5.13784921701832544E-007
  0.80500000000000016      -6.49938896461453326E-005 -5.49019185486812477E-007
  0.82875000000000010      -6.90204692289898781E-005 -5.85668272719625806E-007
  0.85250000000000004      -7.31766440143454927E-005 -6.23758967874754516E-007
  0.87624999999999997      -7.74632167216878235E-005 -6.63318687175697068E-007
  0.90000000000000002      -8.18809993815095905E-005 -7.04375497432868917E-007
  0.92374999999999996      -8.64308135316917169E-005 -7.46958135573447629E-007
  0.94750000000000001      -9.11134904200098253E-005 -7.91096028893689561E-007
  0.97124999999999995      -9.59298712130249494E-005 -8.36819316065775767E-007
  0.99500000000000000      -1.00880807211621367E-004 -8.84158868932968378E-007
   1.0187500000000000      -1.05967160073465547E-004 -9.33146315128601189E-007
   1.0425000000000000      -1.11189802042675908E-004 -9.83814061556307398E-007
   1.0662499999999999      -1.16549616187006108E-004 -1.03619531877092374E-006
   1.0900000000000001      -1.22047496642861756E-004 -1.09032412630156556E-006
   1.1137500000000000      -1.27684348868485186E-004 -1.14623537896067442E-006
   1.1375000000000000      -1.33461089905663184E-004 -1.20396485418521881E-006
   1.1612499999999999      -1.39378648650327088E-004 -1.26354924045874495E-006
   1.1850000000000001      -1.45437966132438317E-004 -1.32502616686571157E-006
   1.2087500000000000      -1.51639995805571780E-004 -1.38843423383240713E-006
   1.2324999999999999      -1.57985703846630907E-004 -1.45381304511182397E-006
   1.2562500000000001      -1.64476069466152952E-004 -1.52120324107308406E-006
   1.2800000000000000      -1.71112085229689907E-004 -1.59064653335956061E-006
   1.3037500000000000      -1.77894757390772794E-004 -1.66218574098351588E-006
   1.3274999999999999      -1.84825106236000662E-004 -1.73586482792897912E-006
   1.3512500000000001      -1.91904166442822643E-004 -1.81172894233893696E-006
   1.3750000000000000      -1.99132987450615961E-004 -1.88982445736727622E-006
   1.3987499999999999      -2.06512633845696420E-004 -1.97019901378088382E-006
   1.4225000000000001      -2.14044185760935374E-004 -2.05290156440233687E-006
   1.4462500000000000      -2.21728739290695992E-004 -2.13798242048922619E-006
   1.4700000000000000      -2.29567407293304165E-004 -2.22549330375304116E-006
   1.4937499999999999      -2.37561318372447855E-004 -2.31548738272777820E-006
   1.5175000000000001      -2.45711619514211109E-004 -2.40801934658744884E-006
   1.5412500000000000      -2.54019475142129494E-004 -2.50314544655873101E-006
   1.5649999999999999      -2.62486067973817256E-004 -2.60092355704752507E-006
   1.5887500000000001      -2.71112599545395266E-004 -2.70141323601632469E-006
   1.6125000000000000      -2.79900290757600370E-004 -2.80467578816182126E-006
   1.6362500000000000      -2.88850382444726388E-004 -2.91077433104982322E-006
   1.6599999999999999      -2.97964135967618521E-004 -3.01977386437515675E-006
   1.6837500000000001      -3.07242833832025288E-004 -3.13174134252532164E-006
   1.7075000000000000      -3.16687780333693724E-004 -3.24674575063889188E-006
   1.7312500000000000      -3.26300302231691025E-004 -3.36485818436257849E-006
   1.7549999999999999      -3.36081749451528028E-004 -3.48615193352508524E-006
   1.7787500000000001      -3.46033495819776551E-004 -3.61070256996091304E-006
   1.8025000000000000      -3.56156939831974773E-004 -3.73858803973391212E-006
   1.8262499999999999      -3.66453505455755846E-004 -3.86988876002806293E-006
   1.8499999999999999      -3.76924642971254904E-004 -4.00468772099211645E-006
   1.8737499999999998      -3.87571829851005316E-004 -4.14307059284587614E-006
   1.8974999999999997      -3.98396571681691161E-004 -4.28512583857818107E-006
   1.9212499999999997      -4.09400403130289977E-004 -4.43094483259147231E-006
   1.9450000000000001      -4.20584888957334824E-004 -4.58062198567434691E-006
   1.9687500000000000      -4.31951625080215045E-004 -4.73425487671271463E-006
   1.9924999999999999      -4.43502239689670533E-004 -4.89194439158134868E-006
   2.0162499999999999      -4.55238394422855929E-004 -5.05379486969253131E-006
   2.0400000000000000      -4.67161785596625684E-004 -5.21991425871565267E-006
   2.0637500000000002      -4.79274145504965680E-004 -5.39041427802257301E-006
   2.0874999999999999      -4.91577243784821309E-004 -5.56541059145861762E-006
   2.1112500000000001      -5.04072888854883517E-004 -5.74502299008751948E-006
   2.1349999999999998      -5.16762929432302209E-004 -5.92937558561269386E-006
   2.1587499999999999      -5.29649256132663782E-004 -6.11859701523554719E-006
   2.1825000000000001      -5.42733803159049029E-004 -6.31282065877641254E-006
   2.2062499999999998      -5.56018550086447992E-004 -6.51218486895402575E-006
   2.2300000000000000      -5.69505523748367474E-004 -6.71683321579788524E-006
   2.2537500000000001      -5.83196800233033719E-004 -6.92691474625312016E-006
   2.2774999999999999      -5.97094506997273644E-004 -7.14258426013250824E-006
   2.3012500000000000      -6.11200825106843529E-004 -7.36400260367450964E-006
   2.3250000000000002      -6.25517991434752785E-004 -7.59133697992095018E-006
   2.3487499999999999      -6.40048301887607193E-004 -7.82476129025897186E-006
   2.3725000000000001      -6.54794113043668711E-004 -8.06445647696232484E-006
   2.3962500000000002      -6.69757845414110128E-004 -8.31061090712148355E-006
   2.4199999999999999      -6.84941987407159509E-004 -8.56342078918246017E-006
   2.4437500000000001      -7.00349096927691526E-004 -8.82309058579265630E-006
   2.4674999999999998      -7.15981806647073980E-004 -9.08983350003268929E-006
   2.4912500000000000      -7.31842825868534710E-004 -9.36387194925159508E-006
   2.5150000000000001      -7.47934943348978806E-004 -9.64543808288121992E-006
   2.5387499999999998      -7.64261036777090183E-004 -9.93477442167712874E-006
   2.5625000000000000      -7.80824072613527987E-004 -1.02321344127340673E-005
   2.5862500000000002      -7.97627112268629694E-004 -1.05377831076771079E-005
   2.6099999999999999      -8.14673317300838190E-004 -1.08519978749234931E-005
   2.6337500000000000      -8.31965955005671272E-004 -1.11750691678346193E-005
   2.6575000000000002      -8.49508404432249530E-004 -1.15073013541607435E-005
   2.6812499999999999      -8.67304162868649613E-004 -1.18490136128072158E-005
   2.7050000000000001      -8.85356852842149019E-004 -1.22005409046607175E-005
   2.7287499999999998      -9.03670229685928778E-004 -1.25622350250236018E-005
   2.7524999999999999      -9.22248189730040134E-004 -1.29344657461268259E-005
   2.7762500000000001      -9.41094779181569810E-004 -1.33176220592469591E-005
   2.7999999999999998      -9.60214203767133082E-004 -1.37121135271622941E-005
   2.8237500000000000      -9.79610839220219475E-004 -1.41183717590734555E-005
   2.8475000000000001      -9.99289242706717998E-004 -1.45368520217142741E-005
   2.8712499999999999      -1.01925416529446240E-003 -1.49680350022308040E-005
   2.8950000000000000      -1.03951056558709105E-003 -1.54124287405481274E-005
   2.9187500000000002      -1.06006362465932641E-003 -1.58705707514372710E-005
   2.9424999999999999      -1.08091876245035648E-003 -1.63430303593974869E-005
   2.9662500000000001      -1.10208165579488539E-003 -1.68304112728649461E-005
   2.9900000000000002      -1.12355825829824497E-003 -1.73333544282421178E-005
   3.0137499999999999      -1.14535482229357125E-003 -1.78525411389323272E-005
   3.0375000000000001      -1.16747792315630822E-003 -1.83886965901056533E-005
   3.0612499999999998      -1.18993448629556428E-003 -1.89425937264950679E-005
   3.0850000000000000      -1.21273181719450574E-003 -1.95150575883492389E-005
   3.1087500000000001      -1.23587763493486339E-003 -2.01069701600285053E-005
   3.1324999999999998      -1.25938010971626498E-003 -2.07192758069721834E-005
   3.1562500000000000      -1.28324790497222146E-003 -2.13529873903295413E-005
   3.1800000000000002      -1.30749022479509586E-003 -2.20091931649934395E-005
   3.2037499999999999      -1.33211686751704469E-003 -2.26890645868162071E-005
   3.2275000000000000      -1.35713828645876765E-003 -2.33938651793436385E-005
   3.2512500000000006      -1.38256565906109833E-003 -2.41249606406584290E-005
   3.2749999999999999      -1.40841096586623261E-003 -2.48838304084302706E-005
   3.2987500000000005      -1.43468708112944173E-003 -2.56720809480609891E-005
   3.3224999999999998      -1.46140787723650464E-003 -2.64914610875771949E-005
   3.3462500000000004      -1.48858834560098934E-003 -2.73438797972692298E-005
   3.3700000000000001      -1.51624473338811514E-003 -2.82314268330509404E-005
   3.3937500000000003      -1.54439472386697389E-003 -2.91563972978617306E-005
   3.4175000000000000      -1.57305760435376722E-003 -3.01213197576283633E-005
   3.4412500000000001      -1.60225452231209787E-003 -3.11289906391328496E-005
   3.4649999999999999      -1.63200873767869277E-003 -3.21825142848219950E-005
   3.4887500000000000      -1.66234595478045107E-003 -3.32853516389023196E-005
   3.5124999999999997      -1.69329473681716774E-003 -3.44413794979263135E-005
   3.5362499999999999      -1.72488697162859325E-003 -3.56549621128973685E-005
   3.5599999999999996      -1.75715848509836923E-003 -3.69310402874546901E-005
   3.5837500000000002      -1.79014976417161444E-003 -3.82752415709275296E-005
   3.6074999999999995      -1.82390692248854359E-003 -3.96940202882490028E-005
   3.6312500000000001      -1.85848288028462759E-003 -4.11948351969766274E-005
   3.6549999999999994      -1.89393891788127355E-003 -4.27863800297204679E-005
   3.6787500000000000      -1.93034670755672100E-003 -4.44788864856842539E-005
   3.7025000000000001      -1.96779105223474603E-003 -4.62845303903476824E-005
   3.7262499999999998      -2.00637362293205109E-003 -4.82179867830697284E-005
   3.7500000000000000      -2.04621811369155556E-003 -5.02972050257141014E-005
   3.7525000000000004      -2.05049161203294927E-003 -5.05254131525348499E-005
   3.7549999999999999      -2.05478095406328928E-003 -5.07555078369957810E-005
   3.7574999999999998      -2.05908634992723640E-003 -5.09875193040184660E-005
   3.7599999999999998      -2.06340800903193500E-003 -5.12214784100868719E-005
   3.7624999999999997      -2.06774614820637390E-003 -5.14574168681126192E-005
   3.7650000000000001      -2.07210099207894927E-003 -5.16953672822211013E-005
   3.7675000000000005      -2.07647276460690752E-003 -5.19353629625014614E-005
   3.7700000000000000      -2.08086170232375930E-003 -5.21774382822934183E-005
   3.7725000000000000      -2.08526804587898284E-003 -5.24216284960504422E-005
   3.7749999999999999      -2.08969204245350966E-003 -5.26679698294026745E-005
   3.7774999999999999      -2.09413394601344399E-003 -5.29164995169188352E-005
   3.7799999999999994      -2.09859401757657524E-003 -5.31672558417793019E-005
   3.7825000000000006      -2.10307252549257794E-003 -5.34202781774779670E-005
   3.7850000000000001      -2.10756974573767224E-003 -5.36756070316812996E-005
   3.7875000000000001      -2.11208596246257848E-003 -5.39332840984579616E-005
   3.7900000000000000      -2.11662146736833973E-003 -5.41933522826180695E-005
   3.7925000000000000      -2.12117656147570860E-003 -5.44558557872667752E-005
   3.7949999999999995      -2.12575155453819005E-003 -5.47208401435850703E-005
   3.7974999999999999      -2.13034676566203505E-003 -5.49883522738220609E-005
   3.8000000000000003      -2.13496252371019306E-003 -5.52584405514086185E-005
   3.8025000000000002      -2.13959916772904360E-003 -5.55311548644565661E-005
   3.8050000000000002      -2.14425704739946901E-003 -5.58065466828762283E-005
   3.8075000000000001      -2.14893652351398363E-003 -5.60846691293713981E-005
   3.8099999999999996      -2.15363796848178643E-003 -5.63655770545849427E-005
   3.8125000000000000      -2.15836176686379265E-003 -5.66493271167010421E-005
   3.8150000000000004      -2.16310831593978644E-003 -5.69359778658259474E-005
   3.8174999999999999      -2.16787802631016394E-003 -5.72255898335073893E-005
   3.8199999999999998      -2.17267132271714743E-003 -5.75182256326054210E-005
   3.8224999999999998      -2.17748864399719281E-003 -5.78139500390652432E-005
   3.8249999999999997      -2.18233044488856491E-003 -5.81128301280142297E-005
   3.8275000000000001      -2.18719720201638636E-003 -5.84149355276082147E-005
   3.8300000000000005      -2.19208939115851827E-003 -5.87203379121886956E-005
   3.8325000000000000      -2.19700751771854290E-003 -5.90291119203062206E-005
   3.8350000000000000      -2.20195211607376656E-003 -5.93413352553286930E-005
   3.8374999999999999      -2.20692372778581334E-003 -5.96570882217845749E-005
   3.8399999999999999      -2.21192291576433183E-003 -5.99764542337264954E-005
   3.8424999999999994      -2.21695026679019766E-003 -6.02995200220374076E-005
   3.8450000000000006      -2.22200639075927076E-003 -6.06263757628771520E-005
   3.8475000000000001      -2.22709192205138235E-003 -6.09571152740739905E-005
   3.8500000000000001      -2.23220752703589490E-003 -6.12918363917870667E-005
   3.8525000000000000      -2.23735388120941195E-003 -6.16306405266854070E-005
   3.8550000000000000      -2.24253170735997818E-003 -6.19736339076595432E-005
   3.8574999999999995      -2.24774175298386161E-003 -6.23209271760916805E-005
   3.8599999999999999      -2.25298479826026212E-003 -6.26726358338918437E-005
   3.8625000000000003      -2.25826165809863560E-003 -6.30288805478017950E-005
   3.8650000000000002      -2.26357318435412708E-003 -6.33897874786679935E-005
   3.8675000000000002      -2.26892026822828269E-003 -6.37554886382288804E-005
   3.8700000000000001      -2.27430384287437498E-003 -6.41261222762871339E-005
   3.8724999999999996      -2.27972488622903797E-003 -6.45018333014881807E-005
   3.8750000000000000      -2.28518442409479444E-003 -6.48827737393481522E-005
   3.8775000000000004      -2.29068353343580026E-003 -6.52691032297777817E-005
   3.8799999999999999      -2.29622334630974652E-003 -6.56609895799163066E-005
   3.8824999999999998      -2.30180505349398754E-003 -6.60586093497459104E-005
   3.8849999999999998      -2.30742990914860986E-003 -6.64621485135531552E-005
   3.8874999999999997      -2.31309923558740364E-003 -6.68718031763967734E-005
   3.8900000000000001      -2.31881442876822599E-003 -6.72877803694331439E-005
   3.8925000000000005      -2.32457696346623222E-003 -6.77102989013660746E-005
   3.8950000000000000      -2.33038840083416195E-003 -6.81395903527991497E-005
   3.8975000000000000      -2.33625039485122919E-003 -6.85759001218538161E-005
   3.8999999999999999      -2.34216468773676151E-003 -6.90194882383984387E-005
   3.9024999999999999      -2.34813316980122307E-003 -6.94706321830718392E-005
   3.9049999999999994      -2.35415781296353715E-003 -6.99296261119916536E-005
   3.9075000000000006      -2.36024074519746189E-003 -7.03967843703583862E-005
   3.9100000000000001      -2.36638420045646482E-003 -7.08724414831751265E-005
   3.9125000000000001      -2.37259060733645104E-003 -7.13569564574676422E-005
   3.9150000000000000      -2.37886255519098502E-003 -7.18507136535536360E-005
   3.9175000000000000      -2.38520282448980705E-003 -7.23541258164105318E-005
   3.9199999999999995      -2.39161440722500916E-003 -7.28676371037116437E-005
   3.9224999999999999      -2.39810053020908000E-003 -7.33917265426841585E-005
   3.9250000000000003      -2.40466468178218186E-003 -7.39269119924700513E-005
   3.9275000000000002      -2.41131064255919753E-003 -7.44737547054352212E-005
   3.9300000000000002      -2.41804252098969845E-003 -7.50328646020049361E-005
   3.9325000000000001      -2.42486479468526431E-003 -7.56049064004486238E-005
   3.9349999999999996      -2.43178235870063252E-003 -7.61906067774266443E-005
   3.9375000000000000      -2.43880058225504808E-003 -7.67907627795139108E-005
   3.9400000000000004      -2.44592536891833408E-003 -7.74062515469327897E-005
   3.9424999999999999      -2.45316326374320172E-003 -7.80380430030134094E-005
   3.9449999999999998      -2.46052151306075211E-003 -7.86872128912391433E-005
   3.9474999999999998      -2.46800817882323600E-003 -7.93549598252418553E-005
   3.9499999999999997      -2.47563233204122326E-003 -8.00426277930946537E-005
   3.9525000000000001      -2.48340416227755276E-003 -8.07517296908211803E-005
   3.9550000000000005      -2.49133523094025641E-003 -8.14839802711188679E-005
   3.9575000000000000      -2.49943870487879475E-003 -8.22413347417414473E-005
   3.9600000000000000      -2.50772973840374547E-003 -8.30260405327848253E-005
   3.9624999999999999      -2.51622588290886882E-003 -8.38407012126018422E-005
   3.9649999999999999      -2.52494766524086027E-003 -8.46883613562238467E-005
   3.9674999999999994      -2.53391934660673586E-003 -8.55726189524904030E-005
   3.9700000000000006      -2.54316995020978419E-003 -8.64977775979538095E-005
   3.9725000000000001      -2.55273467676885761E-003 -8.74690569350077462E-005
   3.9750000000000001      -2.56265695407254532E-003 -8.84928928848840367E-005
   3.9775000000000000      -2.57299136209567523E-003 -8.95773746079084679E-005
   3.9800000000000000      -2.58380812098056101E-003 -9.07329093027240302E-005
   3.9824999999999995      -2.59520023808120556E-003 -9.19732773961304479E-005
   3.9849999999999999      -2.60729546890288433E-003 -9.33173989807591444E-005
   3.9875000000000003      -2.62027764966658904E-003 -9.47924990465936508E-005
   3.9900000000000002      -2.63442883865555111E-003 -9.64403421703147922E-005
   3.9925000000000002      -2.65022378364869818E-003 -9.83312022940454380E-005
   3.9950000000000001      -2.66858798194401746E-003 -1.00602036742888256E-004
   3.9974999999999996      -2.69191012735682435E-003 -1.03606239890280855E-004
   4.0000000000000000      -2.74532889319002802E-003 -1.11061220037898586E-004
   4.0025000000000004      -2.73980533798275083E-003 -1.62295166348707287E-004
   4.0049999999999999      -2.73872924738194357E-003 -1.83453238127161849E-004
   4.0075000000000003      -2.73838517484419324E-003 -1.99667226418956498E-004
   4.0099999999999998      -2.73842042936303957E-003 -2.13323439227844000E-004
   4.0125000000000002      -2.73869853245814390E-003 -2.25345985564430636E-004
   4.0149999999999997      -2.73914952969061187E-003 -2.36208691461701331E-004
   4.0175000000000001      -2.73973188995897243E-003 -2.46192971169520295E-004
   4.0199999999999996      -2.74041857177979289E-003 -2.55482139334724603E-004
   4.0225000000000000      -2.74119080453229594E-003 -2.64203499036957338E-004
   4.0250000000000004      -2.74203493091604517E-003 -2.72449718214929552E-004
   4.0274999999999999      -2.74294064834891462E-003 -2.80290738424145982E-004
   4.0300000000000002      -2.74389995861231903E-003 -2.87780885498173605E-004
   4.0324999999999998      -2.74490650613187174E-003 -2.94963352582513344E-004
   4.0350000000000001      -2.74595514195703121E-003 -3.01873153005025778E-004
   4.0374999999999996      -2.74704162613741880E-003 -3.08539136632705782E-004
   4.0400000000000000      -2.74816241820584079E-003 -3.14985408981729011E-004
   4.0425000000000004      -2.74931452611334006E-003 -3.21232356064696841E-004
   4.0449999999999999      -2.75049539460309363E-003 -3.27297401084997240E-004
   4.0475000000000003      -2.75170282080102304E-003 -3.33195574001821061E-004
   4.0499999999999998      -2.75293489025504922E-003 -3.38939947701596305E-004
   4.0525000000000002      -2.75418992682853556E-003 -3.44541976979117039E-004
   4.0549999999999997      -2.75546645332005753E-003 -3.50011765595525514E-004
   4.0579999999999998      -2.75702481812919705E-003 -3.56413508230360551E-004
   4.0599999999999996      -2.75807887971802343E-003 -3.60589517091432850E-004
   4.0625000000000000      -2.75941256633797363E-003 -3.65712651724896677E-004
   4.0650000000000004      -2.76076327893227860E-003 -3.70734143766770466E-004
   4.0674999999999999      -2.76213016714269705E-003 -3.75659837045344037E-004
   4.0700000000000003      -2.76351245962853627E-003 -3.80495037942031524E-004
   4.0724999999999998      -2.76490945424142992E-003 -3.85244582093172843E-004
   4.0750000000000002      -2.76632050971517725E-003 -3.89912890815613620E-004
   4.0774999999999997      -2.76774503859458917E-003 -3.94504019126874729E-004
   4.0800000000000001      -2.76918250112279064E-003 -3.99021696832229614E-004
   4.0824999999999996      -2.77063240028518464E-003 -4.03469363914545195E-004
   4.0850000000000000      -2.77209427693926851E-003 -4.07850201044233690E-004
   4.0875000000000004      -2.77356770615623527E-003 -4.12167156157129287E-004
   4.0899999999999999      -2.77505229375310004E-003 -4.16422967595533650E-004
   4.0925000000000002      -2.77654767331048276E-003 -4.20620184380714277E-004
   4.0949999999999998      -2.77805350355154719E-003 -4.24761184033329653E-004
   4.0975000000000001      -2.77956946603004698E-003 -4.28848188294766238E-004
   4.0999999999999996      -2.78109526315784917E-003 -4.32883277055271529E-004
   4.1025000000000000      -2.78263061609338846E-003 -4.36868400667045364E-004
   4.1050000000000004      -2.78417526356551258E-003 -4.40805391021693654E-004
   4.1074999999999999      -2.78572896013363873E-003 -4.44695971339650474E-004
   4.1100000000000003      -2.78729147496688734E-003 -4.48541764991962680E-004
   4.1124999999999998      -2.78886259068158266E-003 -4.52344303413611704E-004
   4.1150000000000002      -2.79044210229471889E-003 -4.56105033228920210E-004
   4.1174999999999997      -2.79202981620740821E-003 -4.59825322670907811E-004
   4.1200000000000001      -2.79362554963908782E-003 -4.63506467446680895E-004
   4.1224999999999996      -2.79522912931199274E-003 -4.67149695922970925E-004
   4.1250000000000000      -2.79684039233362618E-003 -4.70756174183203197E-004
   4.1275000000000004      -2.79845918138499567E-003 -4.74327009690285440E-004
   4.1299999999999999      -2.80008534973781803E-003 -4.77863256204243776E-004
   4.1325000000000003      -2.80171875717163607E-003 -4.81365916823844040E-004
   4.1349999999999998      -2.80335927034515474E-003 -4.84835947458303411E-004
   4.1375000000000002      -2.80500676234878270E-003 -4.88274259878953339E-004
   4.1399999999999997      -2.80666111229374094E-003 -4.91681724521999468E-004
   4.1425000000000001      -2.80832220493419053E-003 -4.95059173066765622E-004
   4.1449999999999996      -2.80998992992454594E-003 -4.98407400740997109E-004
   4.1475000000000000      -2.81166418260329551E-003 -5.01727168707458149E-004
   4.1500000000000004      -2.81334486322162153E-003 -5.05019206007377278E-004
   4.1524999999999999      -2.81503187540987692E-003 -5.08284211207710515E-004
   4.1550000000000002      -2.81672512741946339E-003 -5.11522854402996310E-004
   4.1574999999999998      -2.81842453229148773E-003 -5.14735778901609332E-004
   4.1600000000000001      -2.82013000413210016E-003 -5.17923602081584995E-004
   4.1624999999999996      -2.82184146316617843E-003 -5.21086917738388246E-004
   4.1650000000000000      -2.82355883204429272E-003 -5.24226296742019118E-004
   4.1675000000000004      -2.82528203654190679E-003 -5.27342288402279577E-004
   4.1699999999999999      -2.82701100539480953E-003 -5.30435421594181332E-004
   4.1725000000000003      -2.82874567014543667E-003 -5.33506205809031273E-004
   4.1749999999999998      -2.83048596499922266E-003 -5.36555132137096378E-004
   4.1775000000000002      -2.83223182669021340E-003 -5.39582674187240471E-004
   4.1799999999999997      -2.83398319435519035E-003 -5.42589288948357108E-004
   4.1825000000000001      -2.83574000941568894E-003 -5.45575417597081447E-004
   4.1849999999999996      -2.83750221546728463E-003 -5.48541486255779286E-004
   4.1875000000000000      -2.83926975817563659E-003 -5.51487906704534398E-004
   4.1900000000000004      -2.84104258517878716E-003 -5.54415077050471523E-004
   4.1924999999999999      -2.84282064599523585E-003 -5.57323382357516935E-004
   4.1950000000000003      -2.84460389193742650E-003 -5.60213195239407592E-004
   4.1974999999999998      -2.84639227603020054E-003 -5.63084876418528291E-004
   4.2000000000000002      -2.84818575293395177E-003 -5.65938775252971182E-004
   4.2024999999999997      -2.84998427887207502E-003 -5.68775230233973693E-004
   4.2050000000000001      -2.85178781156247884E-003 -5.71594569455764691E-004
   4.2074999999999996      -2.85359631015286424E-003 -5.74397111059642747E-004
   4.2100000000000000      -2.85540973515951589E-003 -5.77183163654022076E-004
   4.2125000000000004      -2.85722804840939353E-003 -5.79953026711980957E-004
   4.2149999999999999      -2.85905121298529307E-003 -5.82706990947794525E-004
   4.2175000000000002      -2.86087919317388984E-003 -5.85445338673783546E-004
   4.2199999999999998      -2.86271195441646685E-003 -5.88168344138711801E-004
   4.2225000000000001      -2.86454946326219735E-003 -5.90876273848903785E-004
   4.2249999999999996      -2.86639168732378061E-003 -5.93569386873128214E-004
   4.2275000000000000      -2.86823859523530110E-003 -5.96247935132260092E-004
   4.2300000000000004      -2.87009015661219722E-003 -5.98912163674610921E-004
   4.2324999999999999      -2.87194634201317972E-003 -6.01562310937813188E-004
   4.2350000000000003      -2.87380712290401892E-003 -6.04198608998039407E-004
   4.2374999999999998      -2.87567247162305107E-003 -6.06821283807277493E-004
   4.2400000000000002      -2.87754236126812205E-003 -6.09430555402410042E-004
   4.2424999999999997      -2.87941676598599434E-003 -6.12026638188521341E-004
   4.2450000000000001      -2.88129566046176977E-003 -6.14609741042746816E-004
   4.2474999999999996      -2.88317902030259731E-003 -6.17180067597612020E-004
   4.2500000000000000      -2.88506682156311305E-003 -6.19737816332709308E-004
   4.3262499999999999      -2.94467981504578950E-003 -6.92562269545300658E-004
   4.4024999999999999      -3.00798919933294769E-003 -7.57646056142612101E-004
   4.4787499999999998      -3.07479063359973126E-003 -8.17247072320929956E-004
   4.5549999999999997      -3.14499192436802633E-003 -8.72775916040415727E-004
   4.6312499999999996      -3.21855602585772657E-003 -9.25198187368299926E-004
   4.7074999999999996      -3.29547505803867800E-003 -9.75220741758579747E-004
   4.7837500000000004      -3.37575704608340408E-003 -1.02338859040165971E-003
   4.8600000000000003      -3.45941858850705962E-003 -1.07013975089420305E-003
   4.9362500000000002      -3.54648055864323613E-003 -1.11583834995800601E-003
   5.0125000000000002      -3.63696547211491252E-003 -1.16079563331515515E-003
   5.0887500000000001      -3.73089582277441470E-003 -1.20528385383309030E-003
   5.1650000000000000      -3.82829300487385997E-003 -1.24954576367523559E-003
   5.2412500000000000      -3.92917660747788434E-003 -1.29380128663829429E-003
   5.3174999999999999      -4.03356394890199213E-003 -1.33825232013532673E-003
   5.3937499999999998      -4.14146977195585606E-003 -1.38308626188390405E-003
   5.4699999999999998      -4.25290604867255631E-003 -1.42847864543586139E-003
   5.5462499999999997      -4.36788186105511577E-003 -1.47459513964361805E-003
   5.6224999999999996      -4.48640333544320525E-003 -1.52159308557859706E-003
   5.6987500000000004      -4.60847361521626690E-003 -1.56962269147578322E-003
   5.7750000000000004      -4.73409286122376122E-003 -1.61882797110180008E-003
   5.8512500000000003      -4.86325827246837390E-003 -1.66934748707396087E-003
   5.9275000000000002      -4.99596412170426676E-003 -1.72131494414931390E-003
   6.0037500000000001      -5.13220180188163084E-003 -1.77485966581588219E-003
   6.0800000000000001      -5.27195988190979226E-003 -1.83010697973866733E-003
   6.1562500000000000      -5.41522416399596238E-003 -1.88717852918857771E-003
   6.2324999999999999      -5.56197776003369143E-003 -1.94619253174136103E-003
   6.3087499999999999      -5.71220114535007147E-003 -2.00726398254350100E-003
   6.3849999999999998      -5.86587224355062439E-003 -2.07050483008208285E-003
   6.4612499999999997      -6.02296649115428677E-003 -2.13602411386179959E-003
   6.5375000000000005      -6.18345691965730034E-003 -2.20392808296048046E-003
   6.6137499999999996      -6.34731422845284925E-003 -2.27432029078859224E-003
   6.6900000000000013      -6.51450686261864035E-003 -2.34730167473435085E-003
   6.7662500000000003      -6.68500109055453640E-003 -2.42297062198591632E-003
   6.8425000000000002      -6.85876108196767104E-003 -2.50142302420448695E-003
   6.9187500000000002      -7.03574898468928463E-003 -2.58275232255081397E-003
   6.9949999999999992      -7.21592500834824374E-003 -2.66704954771132237E-003
   7.0712500000000000      -7.39924749452976378E-003 -2.75440334888043658E-003
   7.1475000000000000      -7.58567300022483341E-003 -2.84490002269045762E-003
   7.2237500000000008      -7.77515637442323382E-003 -2.93862353572156435E-003
   7.2999999999999998      -7.96765083577275456E-003 -3.03565554432365728E-003
   7.3762499999999998      -8.16310804991818642E-003 -3.13607541195516388E-003
   7.4524999999999997      -8.36147820646343000E-003 -3.23996022462208315E-003
   7.5287499999999987      -8.56271009550360444E-003 -3.34738480491268958E-003
   7.6050000000000004      -8.76675118367596130E-003 -3.45842172504935924E-003
   7.6812499999999995      -8.97354768968044482E-003 -3.57314131931667309E-003
   7.7575000000000003      -9.18304465922140101E-003 -3.69161169617198380E-003
   7.8337500000000002      -9.39518603932300127E-003 -3.81389875029958031E-003
   7.9100000000000010      -9.60991475197085256E-003 -3.94006617483066285E-003
   7.9862500000000001      -9.82717276703282128E-003 -4.07017547391792366E-003
   8.0625000000000000      -1.00469011744121640E-002 -4.20428597582431403E-003
   8.1387499999999999      -1.02690402553864083E-002 -4.34245484666016986E-003
   8.2149999999999999      -1.04935295530862258E-002 -4.48473710488072122E-003
   8.2912499999999998      -1.07203079420691884E-002 -4.63118563663660748E-003
   8.3674999999999997      -1.09493136969442319E-002 -4.78185121205322583E-003
   8.4437499999999996      -1.11804845584283340E-002 -4.93678250180457946E-003
   8.5199999999999996      -1.14137578061970450E-002 -5.09602609817442695E-003
   8.5962499999999995      -1.16490703150994059E-002 -5.25962653035447029E-003
   8.6724999999999994      -1.18863586257190301E-002 -5.42762628762737554E-003
   8.7487499999999994      -1.21255590060939111E-002 -5.60006584030803365E-003
   8.8249999999999993      -1.23666075137666524E-002 -5.77698366248200097E-003
   8.9012499999999992      -1.26094400565994521E-002 -5.95841625587511647E-003
   8.9774999999999991      -1.28539924523173536E-002 -6.14439817484815302E-003
   9.0537500000000009      -1.31002004867449440E-002 -6.33496205250344297E-003
   9.1300000000000008      -1.33479999707052377E-002 -6.53013862788558337E-003
   9.2062500000000007      -1.35973267955512879E-002 -6.72995677425341880E-003
   9.2825000000000006      -1.38481169873037567E-002 -6.93444352839711446E-003
   9.3587500000000006      -1.41003067593698881E-002 -7.14362412097159765E-003
   9.4350000000000005      -1.43538325638205618E-002 -7.35752200781478096E-003
   9.5112500000000004      -1.46086311412035874E-002 -7.57615890221683547E-003
   9.5875000000000004      -1.48646395688718479E-002 -7.79955480810364671E-003
   9.6637500000000003      -1.51217953078071170E-002 -8.02772805409505096E-003
   9.7400000000000002      -1.53800362479213151E-002 -8.26069532839497460E-003
   9.8162500000000001      -1.56393007522435921E-002 -8.49847171469819349E-003
   9.8925000000000001      -1.58995276974520407E-002 -8.74107072769444125E-003
   9.9687500000000000      -1.61606565213766491E-002 -8.98850435394198122E-003
   10.045000000000000      -1.64226272431701632E-002 -9.24078307914722244E-003
   10.121200000000000      -1.66852079861770537E-002 -9.49774573701720262E-003
   10.197500000000000      -1.69488576968389107E-002 -9.75991055609127731E-003
   10.273800000000000      -1.72131742057011206E-002 -1.00269497613748922E-002
   10.350000000000000      -1.74777525720916302E-002 -1.02985086892622632E-002
   10.426200000000000      -1.77428824334798507E-002 -1.05749377350581979E-002
   10.502500000000000      -1.80088571199533247E-002 -1.08566116105401813E-002
   10.578799999999999      -1.82752740854343725E-002 -1.11431718864046601E-002
   10.654999999999999      -1.85417293222565477E-002 -1.14342333545450186E-002
   10.731199999999999      -1.88085187067961665E-002 -1.17301672175003785E-002
   10.807499999999999      -1.90759407720454098E-002 -1.20313691722007746E-002
   10.883699999999999      -1.93432432895618185E-002 -1.23370463895137155E-002
   10.960000000000001      -1.96110774411207799E-002 -1.26479968479493998E-002
   11.036300000000001      -1.98790430852438492E-002 -1.29638172959562342E-002
   11.112500000000001      -2.01467403701242678E-002 -1.32840780350040148E-002
   11.188800000000001      -2.04148244531188669E-002 -1.36096125424475817E-002
   11.265000000000001      -2.06825462558453965E-002 -1.39395595859560240E-002
   11.341200000000001      -2.09502118252745881E-002 -1.42743339181243684E-002
   11.417500000000000      -2.12181279495072296E-002 -1.46143748800080693E-002
   11.493800000000000      -2.14858999269127819E-002 -1.49592360683918329E-002
   11.570000000000000      -2.17531348671185440E-002 -1.53084451406391292E-002
   11.646200000000000      -2.20201427200195608E-002 -1.56624394149395656E-002
   11.722500000000000      -2.22872333463114483E-002 -1.60216807612564259E-002
   11.798800000000000      -2.25540170123362388E-002 -1.63856950039058119E-002
   11.875000000000000      -2.28201067669344948E-002 -1.67539825007729480E-002
   11.951200000000000      -2.30858156779848028E-002 -1.71270035527675869E-002
   12.027500000000000      -2.33514559017557015E-002 -1.75052428749170423E-002
   12.103800000000000      -2.36166437236775863E-002 -1.78881994829795041E-002
   12.180000000000000      -2.38809988888655060E-002 -1.82753473040990592E-002
   12.256200000000000      -2.41448368137962728E-002 -1.86671699627777160E-002
   12.332500000000000      -2.44084713161804925E-002 -1.90641753612861703E-002
   12.408799999999999      -2.46715253438272338E-002 -1.94658365045612264E-002
   12.484999999999999      -2.49336260597140986E-002 -1.98716018477522079E-002
   12.561199999999999      -2.51950904833002018E-002 -2.02819786090208329E-002
   12.637499999999999      -2.54562333649958582E-002 -2.06974980681316235E-002
   12.713699999999999      -2.57163441615121148E-002 -2.11170545988408169E-002
   12.789999999999999      -2.59760805637173318E-002 -2.15417328288721767E-002
   12.866299999999999      -2.62350767699269412E-002 -2.19709685187734934E-002
   12.942500000000003      -2.64929718982412181E-002 -2.24041735196854122E-002
   13.018800000000001      -2.67504209500326121E-002 -2.28424682065554024E-002
   13.095000000000001      -2.70067282623877129E-002 -2.32846871261010759E-002
   13.171199999999999      -2.72622119774016715E-002 -2.37313852620648115E-002
   13.247500000000000      -2.75171869002070399E-002 -2.41831412009288690E-002
   13.323800000000002      -2.77712993326197019E-002 -2.46393553244534901E-002
   13.400000000000000      -2.80242010612763055E-002 -2.50994047884854424E-002
   13.476200000000000      -2.82762098254902804E-002 -2.55638686406264304E-002
   13.552499999999998      -2.85276396213159714E-002 -2.60333493041797759E-002
   13.628800000000000      -2.87781451085217417E-002 -2.65072245599926697E-002
   13.705000000000000      -2.90273866963698703E-002 -2.69848493916591443E-002
   13.781200000000000      -2.92756811535648878E-002 -2.74668269856741809E-002
   13.857500000000000      -2.95233411714366824E-002 -2.79537836827960587E-002
   13.933799999999998      -2.97700298551797186E-002 -2.84450753730505906E-002
   14.010000000000002      -3.00154162657198728E-002 -2.89400355693675906E-002
   14.086200000000000      -3.02598156846672038E-002 -2.94392916424328493E-002
   14.162500000000000      -3.05035390455681843E-002 -2.99434939041041022E-002
   14.238799999999999      -3.07462579147888444E-002 -3.04519770252421676E-002
   14.315000000000000      -3.09876499247870862E-002 -3.09640536633545051E-002
   14.391200000000000      -3.12280284094964521E-002 -3.14803753999590430E-002
   14.467499999999999      -3.14677021504720725E-002 -3.20016165657789828E-002
   14.543799999999999      -3.17063510904901161E-002 -3.25270912005515417E-002
   14.619999999999997      -3.19436612789287325E-002 -3.30560916484792591E-002
   14.696200000000001      -3.21799436964746860E-002 -3.35892937141204287E-002
   14.772500000000001      -3.24155046412489337E-002 -3.41273957994342250E-002
   14.848799999999999      -3.26500322689079955E-002 -3.46696918215272931E-002
   14.924999999999999      -3.28832208228127670E-002 -3.52154542732353443E-002
   15.001200000000003      -3.31153785949920149E-002 -3.57653832069060526E-002
   15.077500000000001      -3.33468090998880889E-002 -3.63202011318840834E-002
   15.153800000000000      -3.35772084869099402E-002 -3.68791822854499310E-002
   15.230000000000000      -3.38062789096939958E-002 -3.74415796889467981E-002
   15.306200000000000      -3.40343256798049665E-002 -3.80081176633935910E-002
   15.382500000000002      -3.42616492816640930E-002 -3.85795428762585393E-002
   15.458800000000000      -3.44879536077495746E-002 -3.91551102756102637E-002
   15.535000000000000      -3.47129483665731403E-002 -3.97340536804061881E-002
   15.611199999999998      -3.49369356622357616E-002 -4.03171217244303465E-002
   15.687500000000000      -3.51602128006827039E-002 -4.09050853545545948E-002
   15.763800000000002      -3.53824910137034640E-002 -4.14971804147945683E-002
   15.840000000000000      -3.56034872357937071E-002 -4.20926217777119679E-002
   15.916200000000000      -3.58235002224438354E-002 -4.26921824949427556E-002
   15.992499999999998      -3.60428238597855638E-002 -4.32966577767012681E-002
   16.068800000000000      -3.62611764366191011E-002 -4.39052646498068050E-002
   16.145000000000000      -3.64782817271088119E-002 -4.45171991912248141E-002
   16.221200000000000      -3.66944347849750760E-002 -4.51332586925519558E-002
   16.297499999999999      -3.69099263196566371E-002 -4.57542631747218168E-002
   16.373799999999999      -3.71244811695815372E-002 -4.63794108285051077E-002
   16.449999999999999      -3.73378293552884127E-002 -4.70078787773623025E-002
   16.526199999999999      -3.75502624999747639E-002 -4.76404891125111682E-002
   16.602499999999999      -3.77620676935083027E-002 -4.82780863693090465E-002
   16.678799999999999      -3.79729760285616377E-002 -4.89198500797264901E-002
   16.754999999999999      -3.81827234223014317E-002 -4.95649384864440615E-002
   16.831199999999999      -3.83915977367393982E-002 -5.02141982799276382E-002
   16.907499999999999      -3.85998828369044505E-002 -5.08684992482652601E-002
   16.983799999999999      -3.88073153860271219E-002 -5.15270018927272422E-002
   17.059999999999999      -3.90136368845333398E-002 -5.21888456438364748E-002
   17.136199999999999      -3.92191315957980402E-002 -5.28549022194969020E-002
   17.212499999999999      -3.94240796637081517E-002 -5.35260662584899211E-002
   17.288799999999998      -3.96282233012839602E-002 -5.42014796665247628E-002
   17.364999999999998      -3.98313088088685860E-002 -5.48802624425100277E-002
   17.441199999999998      -4.00336169405609149E-002 -5.55633116766281326E-002
   17.517499999999998      -4.02354244392463811E-002 -5.62515475359444683E-002
   17.593800000000002      -4.04364782360309427E-002 -5.69440926190251662E-002
   17.670000000000002      -4.06365293380311632E-002 -5.76400477248949286E-002
   17.746200000000002      -4.08358548414576514E-002 -5.83403353436921165E-002
   17.822500000000002      -4.10347282050695025E-002 -5.90459016032373607E-002
   17.898800000000001      -4.12329007214598947E-002 -5.97558496447441537E-002
   17.975000000000001      -4.14301274596957994E-002 -6.04692604689127389E-002
   18.051200000000001      -4.16266820723280584E-002 -6.11870825139381666E-002
   18.127500000000001      -4.18228347781032447E-002 -6.19102882306304531E-002
   18.203800000000001      -4.20183407472301609E-002 -6.26379609041189667E-002
   18.280000000000001      -4.22129587019428182E-002 -6.33691613905499607E-002
   18.356200000000001      -4.24069589036287567E-002 -6.41048644320283134E-002
   18.432500000000001      -4.26006084068529592E-002 -6.48460692421130303E-002
   18.508800000000001      -4.27936659813031167E-002 -6.55918390825851461E-002
   18.585000000000001      -4.29858934202727028E-002 -6.63412139759866487E-002
   18.661200000000001      -4.31775577786964182E-002 -6.70951955546914836E-002
   18.737500000000001      -4.33689231329826494E-002 -6.78548104429263221E-002
   18.813800000000001      -4.35597512354030242E-002 -6.86191011179104471E-002
   18.890000000000001      -4.37498066139803618E-002 -6.93870863553561618E-002
   18.966200000000001      -4.39393532257677036E-002 -7.01597951950632820E-002
   19.042500000000000      -4.41286522961159070E-002 -7.09382822825654485E-002
   19.118800000000000      -4.43174681801731599E-002 -7.17215688237937687E-002
   19.195000000000000      -4.45055677040705269E-002 -7.25086517011154924E-002
   19.271200000000000      -4.46932118698470313E-002 -7.33005879891673734E-002
   19.347500000000000      -4.48806591554982565E-002 -7.40984609895218582E-002
   19.423700000000000      -4.50674312938512955E-002 -7.49002146271693786E-002
   19.500000000000000      -4.52540314636688742E-002 -7.57079894062323150E-002
   19.576300000000000      -4.54402271400262958E-002 -7.65207734166829245E-002
   19.652500000000000      -4.56257877952068666E-002 -7.73375293099118205E-002
   19.728800000000000      -4.58112130598654285E-002 -7.81604394104632866E-002
   19.805000000000000      -4.59960293267599948E-002 -7.89873860367984598E-002
   19.881200000000000      -4.61804921398734983E-002 -7.98194845014404963E-002
   19.957500000000000      -4.63648550350810665E-002 -8.06578779895972542E-002


==> anc/M0_6_4_v2.dat <==
  2.12500000000000015E-002 -1.13128715116517452E-009 -6.80272180348806721E-009
  4.49999999999999983E-002 -1.96710788466998373E-007 -1.46551690415235358E-009
  6.87500000000000056E-002 -4.59962352825491900E-007 -3.43980559309962974E-009
  9.24999999999999989E-002 -8.34134572423690784E-007 -6.26188420140502788E-009
  0.11625000000000002      -1.31982520155019352E-006 -9.94605939560172279E-009
  0.14000000000000001      -1.91763736866003273E-006 -1.45069242335855440E-008
  0.16375000000000001      -2.62817966169261917E-006 -1.99593652797207732E-008
  0.18750000000000000      -3.45206621543297730E-006 -2.63185699353323705E-008
  0.21124999999999999      -4.38991680098106665E-006 -3.36000339923510483E-008
  0.23499999999999999      -5.44235691739647926E-006 -4.18195694182050922E-008
  0.25874999999999998      -6.61001788558847932E-006 -5.09933123803963347E-008
  0.28249999999999997      -7.89353694452409155E-006 -6.11377315195542784E-008
  0.30625000000000002      -9.29355734982985133E-006 -7.22696364801448227E-008
  0.33000000000000002      -1.08107284748658551E-005 -8.44061867083999330E-008
  0.35375000000000001      -1.24457059143539880E-005 -9.75649005274529435E-008
  0.37750000000000000      -1.41991515906453513E-005 -1.11763664500102234E-007
  0.40125000000000000      -1.60717338627156920E-005 -1.27020743090078649E-007
  0.42499999999999999      -1.80641276379809325E-005 -1.43354788633176505E-007
  0.44874999999999998      -2.01770144870291437E-005 -1.60784851630116871E-007
  0.47249999999999992      -2.24110827613688804E-005 -1.79330391373532603E-007
  0.49625000000000008      -2.47670277142983773E-005 -1.99011286922036192E-007
  0.52000000000000002      -2.72455516250044544E-005 -2.19847848434911107E-007
  0.54374999999999996      -2.98473639260042857E-005 -2.41860828881586765E-007
  0.56750000000000000      -3.25731813340488386E-005 -2.65071436140711123E-007
  0.59125000000000005      -3.54237279846108963E-005 -2.89501345504316005E-007
  0.61499999999999999      -3.83997355700869193E-005 -3.15172712603297549E-007
  0.63875000000000004      -4.15019434818471951E-005 -3.42108186771189321E-007
  0.66249999999999998      -4.47310989562744855E-005 -3.70330924864002801E-007
  0.68625000000000003      -4.80879572249385032E-005 -3.99864605554781657E-007
  0.70999999999999996      -5.15732816690591119E-005 -4.30733444122359407E-007
  0.73375000000000001      -5.51878439784186787E-005 -4.62962207754802623E-007
  0.75749999999999995      -5.89324243148914818E-005 -4.96576231388975109E-007
  0.78125000000000000      -6.28078114807655556E-005 -5.31601434108728150E-007
  0.80500000000000016      -6.68148030920400951E-005 -5.68064336125323737E-007
  0.82875000000000010      -7.09542057568911380E-005 -6.05992076364859921E-007
  0.85250000000000004      -7.52268352595067023E-005 -6.45412430688718553E-007
  0.87624999999999997      -7.96335167495015075E-005 -6.86353830774345157E-007
  0.90000000000000002      -8.41750849371330101E-005 -7.28845383685085117E-007
  0.92374999999999996      -8.88523842945497234E-005 -7.72916892159209177E-007
  0.94750000000000001      -9.36662692633151705E-005 -8.18598875649885215E-007
  0.97124999999999995      -9.86176044684619461E-005 -8.65922592149429681E-007
  0.99500000000000000      -1.03707264939343171E-004 -9.14920060832952026E-007
   1.0187500000000000      -1.08936136337562444E-004 -9.65624085558343931E-007
   1.0425000000000000      -1.14305115192277494E-004 -1.01806827926148951E-006
   1.0662499999999999      -1.19815109143185785E-004 -1.07228708928772413E-006
   1.0900000000000001      -1.25467037191520978E-004 -1.12831582370267648E-006
   1.1137500000000000      -1.31261829959398736E-004 -1.18619067862805358E-006
   1.1375000000000000      -1.37200429957876513E-004 -1.24594876665037591E-006
   1.1612499999999999      -1.43283791864103548E-004 -1.30762814635331419E-006
   1.1850000000000001      -1.49512882807962367E-004 -1.37126785302711719E-006
   1.2087500000000000      -1.55888682668621525E-004 -1.43690793061157550E-006
   1.2324999999999999      -1.62412184381444862E-004 -1.50458946493219773E-006
   1.2562500000000001      -1.69084394255722913E-004 -1.57435461829264208E-006
   1.2800000000000000      -1.75906332303721818E-004 -1.64624666549007102E-006
   1.3037500000000000      -1.82879032581569897E-004 -1.72031003132393963E-006
   1.3274999999999999      -1.90003543819326027E-004 -1.79659033229016846E-006
   1.3512500000000001      -1.97280928695934074E-004 -1.87513440700085363E-006
   1.3750000000000000      -2.04712265832772801E-004 -1.95599037385634280E-006
   1.3987499999999999      -2.12298649126966025E-004 -2.03920766532961192E-006
   1.4225000000000001      -2.20041188421878146E-004 -2.12483707661456284E-006
   1.4462500000000000      -2.27941009931739952E-004 -2.21293081382785812E-006
   1.4700000000000000      -2.35999256682691407E-004 -2.30354254433036848E-006
   1.4937499999999999      -2.44217088971061770E-004 -2.39672744928072049E-006
   1.5175000000000001      -2.52595684839748594E-004 -2.49254227854070741E-006
   1.5412500000000000      -2.61136240573618293E-004 -2.59104540805964787E-006
   1.5649999999999999      -2.69839971214902951E-004 -2.69229689987306345E-006
   1.5887500000000001      -2.78708111099626639E-004 -2.79635856485972072E-006
   1.6125000000000000      -2.87741914416170166E-004 -2.90329402841041981E-006
   1.6362500000000000      -2.96942655787135821E-004 -3.01316879917205972E-006
   1.6599999999999999      -3.06311630875768213E-004 -3.12605034104127145E-006
   1.6837500000000001      -3.15850157018252085E-004 -3.24200814859366036E-006
   1.7075000000000000      -3.25559573883304110E-004 -3.36111382614727136E-006
   1.7312500000000000      -3.35441244160568515E-004 -3.48344117067240824E-006
   1.7549999999999999      -3.45496554279422477E-004 -3.60906625877467229E-006
   1.7787500000000001      -3.55726915159911776E-004 -3.73806753799385735E-006
   1.8025000000000000      -3.66133762997651103E-004 -3.87052592267844232E-006
   1.8262499999999999      -3.76718560084653468E-004 -4.00652489471393737E-006
   1.8499999999999999      -3.87482795668188753E-004 -4.14615060940335887E-006
   1.8737499999999998      -3.98427986849917619E-004 -4.28949200681989929E-006
   1.8974999999999997      -4.09555679527712506E-004 -4.43664092897517488E-006
   1.9212499999999997      -4.20867449382754432E-004 -4.58769224317228910E-006
   1.9450000000000001      -4.32364902914669379E-004 -4.74274397194046394E-006
   1.9687500000000000      -4.44049678527694335E-004 -4.90189742997828104E-006
   1.9924999999999999      -4.55923447671069653E-004 -5.06525736856546137E-006
   2.0162499999999999      -4.67987916037107174E-004 -5.23293212793880355E-006
   2.0400000000000000      -4.80244824820645492E-004 -5.40503379816697891E-006
   2.0637500000000002      -4.92695952043887761E-004 -5.58167838910151322E-006
   2.0874999999999999      -5.05343113950949049E-004 -5.76298601002791863E-006
   2.1112500000000001      -5.18188166476763194E-004 -5.94908105969150112E-006
   2.1349999999999998      -5.31233006795388566E-004 -6.14009242742862794E-006
   2.1587499999999999      -5.44479574953169441E-004 -6.33615370619507507E-006
   2.1825000000000001      -5.57929855592645971E-004 -6.53740341834999887E-006
   2.2062499999999998      -5.71585879773617994E-004 -6.74398525512829809E-006
   2.2300000000000000      -5.85449726898306776E-004 -6.95604833081451256E-006
   2.2537500000000001      -5.99523526748154886E-004 -7.17374745272131907E-006
   2.2774999999999999      -6.13809461640474970E-004 -7.39724340817356891E-006
   2.3012500000000000      -6.28309768713879732E-004 -7.62670326980809746E-006
   2.3250000000000002      -6.43026742169216918E-004 -7.86230071838120670E-006
   2.3487499999999999      -6.57962736565865483E-004 -8.10421639794784038E-006
   2.3725000000000001      -6.73120168483739146E-004 -8.35263827217896811E-006
   2.3962500000000002      -6.88501519852224310E-004 -8.60776202365642764E-006
   2.4199999999999999      -7.04109341999837051E-004 -8.86979148706285526E-006
   2.4437500000000001      -7.19946257271126015E-004 -9.13893907867720068E-006
   2.4674999999999998      -7.36014965788301116E-004 -9.41542631959810517E-006
   2.4912500000000000      -7.52318240467007393E-004 -9.69948424082423215E-006
   2.5150000000000001      -7.68858943621922222E-004 -9.99135409769517391E-006
   2.5387499999999998      -7.85640022932995556E-004 -1.02912878587703441E-005
   2.5625000000000000      -8.02664518110180868E-004 -1.05995488713047326E-005
   2.5862500000000002      -8.19935565825811487E-004 -1.09164125490737553E-005
   2.6099999999999999      -8.37456405010401613E-004 -1.12421671133045652E-005
   2.6337500000000000      -8.55230382545682207E-004 -1.15771143917621076E-005
   2.6575000000000002      -8.73260959392471443E-004 -1.19215706816124567E-005
   2.6812499999999999      -8.91551717195307567E-004 -1.22758676823374469E-005
   2.7050000000000001      -9.10106365410651434E-004 -1.26403535057137095E-005
   2.7287499999999998      -9.28928749011022131E-004 -1.30153937707117076E-005
   2.7524999999999999      -9.48022856823791684E-004 -1.34013727921300489E-005
   2.7762500000000001      -9.67392830570586236E-004 -1.37986948728793131E-005
   2.7999999999999998      -9.87042974681556426E-004 -1.42077857110877409E-005
   2.8237500000000000      -1.00697776696832223E-003 -1.46290939346488777E-005
   2.8475000000000001      -1.02720187025034785E-003 -1.50630927774972848E-005
   2.8712499999999999      -1.04772014504221698E-003 -1.55102819138251654E-005
   2.8950000000000000      -1.06853766342392066E-003 -1.59711894686840655E-005
   2.9187500000000002      -1.08965972423335491E-003 -1.64463742260085644E-005
   2.9424999999999999      -1.11109186974004933E-003 -1.69364280581222346E-005
   2.9662500000000001      -1.13283990398240332E-003 -1.74419786043199963E-005
   2.9900000000000002      -1.15490991297787968E-003 -1.79636922302680483E-005
   3.0137499999999999      -1.17730828704768809E-003 -1.85022773048447465E-005
   3.0375000000000001      -1.20004174553528021E-003 -1.90584878368149093E-005
   3.0612499999999998      -1.22311736424286126E-003 -1.96331275205717354E-005
   3.0850000000000000      -1.24654260596350594E-003 -2.02270542483306011E-005
   3.1087500000000001      -1.27032535455028333E-003 -2.08411851559009560E-005
   3.1324999999999998      -1.29447395304042542E-003 -2.14765022808681214E-005
   3.1562500000000000      -1.31899724644500733E-003 -2.21340589261365483E-005
   3.1800000000000002      -1.34390462992659454E-003 -2.28149868389086741E-005
   3.2037499999999999      -1.36920610322382487E-003 -2.35205043360377065E-005
   3.2275000000000000      -1.39491233234900476E-003 -2.42519255322589555E-005
   3.2512500000000006      -1.42103471979074854E-003 -2.50106708593025538E-005
   3.2749999999999999      -1.44758548470880514E-003 -2.57982791029414955E-005
   3.2987500000000005      -1.47457775492659164E-003 -2.66164212337426574E-005
   3.3224999999999998      -1.50202567292647576E-003 -2.74669163684742229E-005
   3.3462500000000004      -1.52994451855847468E-003 -2.83517502765299976E-005
   3.3700000000000001      -1.55835085181721682E-003 -2.92730969444017817E-005
   3.3937500000000003      -1.58726267987003601E-003 -3.02333438380604407E-005
   3.4175000000000000      -1.61669964930132026E-003 -3.12351215846344858E-005
   3.4412500000000001      -1.64668329994980948E-003 -3.22813396669303904E-005
   3.4649999999999999      -1.67723730071327724E-003 -3.33752277323756460E-005
   3.4887500000000000      -1.70838782349338873E-003 -3.45203870045891501E-005
   3.5124999999999997      -1.74016392732806403E-003 -3.57208512492404592E-005
   3.5362499999999999      -1.77259805004471079E-003 -3.69811617039272704E-005
   3.5599999999999996      -1.80572662594715274E-003 -3.83064597496221909E-005
   3.5837500000000002      -1.83959081842282744E-003 -3.97026016358344207E-005
   3.6074999999999995      -1.87423749905047950E-003 -4.11763042689134435E-005
   3.6312500000000001      -1.90972044309414921E-003 -4.27353301837019977E-005
   3.6549999999999994      -1.94610190370688623E-003 -4.43887275820423603E-005
   3.6787500000000000      -1.98345467563064296E-003 -4.61471459338321340E-005
   3.7025000000000001      -2.02186485165527794E-003 -4.80232584717163244E-005
   3.7262499999999998      -2.06143562149274130E-003 -5.00323404750798429E-005
   3.7500000000000000      -2.10229251702309401E-003 -5.21930770291548983E-005
   3.7525000000000004      -2.10667407797468119E-003 -5.24302442300499458E-005
   3.7549999999999999      -2.11107177752053923E-003 -5.26693744126097960E-005
   3.7574999999999998      -2.11548582889920390E-003 -5.29104990433037039E-005
   3.7599999999999998      -2.11991644446682653E-003 -5.31536502455350670E-005
   3.7624999999999997      -2.12436384412629034E-003 -5.33988610343066720E-005
   3.7650000000000001      -2.12882825600268230E-003 -5.36461653597535400E-005
   3.7675000000000005      -2.13330990628471731E-003 -5.38955978784018142E-005
   3.7700000000000000      -2.13780903573749462E-003 -5.41471943972856784E-005
   3.7725000000000000      -2.14232588810117424E-003 -5.44009916118352811E-005
   3.7749999999999999      -2.14686071402193403E-003 -5.46570272360838737E-005
   3.7774999999999999      -2.15141377101822368E-003 -5.49153400346716016E-005
   3.7799999999999994      -2.15598532375057064E-003 -5.51759698641600112E-005
   3.7825000000000006      -2.16057564430521950E-003 -5.54389577164618338E-005
   3.7850000000000001      -2.16518501249243290E-003 -5.57043457645169942E-005
   3.7875000000000001      -2.16981371640473288E-003 -5.59721774166627061E-005
   3.7900000000000000      -2.17446205177076763E-003 -5.62424973420695402E-005
   3.7925000000000000      -2.17913032376786239E-003 -5.65153515617901133E-005
   3.7949999999999995      -2.18381884641354876E-003 -5.67907874798623076E-005
   3.7974999999999999      -2.18852794319671692E-003 -5.70688539488888724E-005
   3.8000000000000003      -2.19325794748652077E-003 -5.73496013326427539E-005
   3.8025000000000002      -2.19800920296429935E-003 -5.76330815721974579E-005
   3.8050000000000002      -2.20278206408015993E-003 -5.79193482558269394E-005
   3.8075000000000001      -2.20757689653590730E-003 -5.82084566929426885E-005
   3.8099999999999996      -2.21239407779624375E-003 -5.85004639923552040E-005
   3.8125000000000000      -2.21723399763030073E-003 -5.87954291451756015E-005
   3.8150000000000004      -2.22209705868567451E-003 -5.90934131126953226E-005
   3.8174999999999999      -2.22698367709745675E-003 -5.93944789196174588E-005
   3.8199999999999998      -2.23189428332216293E-003 -5.96986917580516688E-005
   3.8224999999999998      -2.23682932207853622E-003 -6.00061190727470926E-005
   3.8249999999999997      -2.24178925419344201E-003 -6.03168307027313576E-005
   3.8275000000000001      -2.24677456273826744E-003 -6.06308991451928175E-005
   3.8300000000000005      -2.25178572966308176E-003 -6.09483990298434556E-005
   3.8325000000000000      -2.25682327322178095E-003 -6.12694082387837599E-005
   3.8350000000000000      -2.26188771667220657E-003 -6.15940071802696372E-005
   3.8374999999999999      -2.26697962692835051E-003 -6.19222799653775083E-005
   3.8399999999999999      -2.27209956834555126E-003 -6.22543132870466182E-005
   3.8424999999999994      -2.27724813536703393E-003 -6.25901974522201241E-005
   3.8450000000000006      -2.28242594589521657E-003 -6.29300263574716207E-005
   3.8475000000000001      -2.28763364886299314E-003 -6.32738978646425683E-005
   3.8500000000000001      -2.29287190069470820E-003 -6.36219133288400677E-005
   3.8525000000000000      -2.29814140425367705E-003 -6.39741788659631592E-005
   3.8550000000000000      -2.30344288556459274E-003 -6.43308049171089198E-005
   3.8574999999999995      -2.30877710181673921E-003 -6.46919066920549943E-005
   3.8599999999999999      -2.31414484328108837E-003 -6.50576044625708822E-005
   3.8625000000000003      -2.31954693538192645E-003 -6.54280238793633959E-005
   3.8650000000000002      -2.32498424093855903E-003 -6.58032963150239432E-005
   3.8675000000000002      -2.33045766259446993E-003 -6.61835592356382663E-005
   3.8700000000000001      -2.33596814545346558E-003 -6.65689566040437980E-005
   3.8724999999999996      -2.34151667994478502E-003 -6.69596393180903502E-005
   3.8750000000000000      -2.34710430494200744E-003 -6.73557656877007244E-005
   3.8775000000000004      -2.35273211109666286E-003 -6.77575019530761723E-005
   3.8799999999999999      -2.35840124482044082E-003 -6.81650228604813662E-005
   3.8824999999999998      -2.36411291194797485E-003 -6.85785122722371959E-005
   3.8849999999999998      -2.36986838245870513E-003 -6.89981638556532269E-005
   3.8874999999999997      -2.37566899530284236E-003 -6.94241818292876204E-005
   3.8900000000000001      -2.38151616395867972E-003 -6.98567817913228176E-005
   3.8925000000000005      -2.38741138165572383E-003 -7.02961916064876537E-005
   3.8950000000000000      -2.39335622903989742E-003 -7.07426524416543271E-005
   3.8975000000000000      -2.39935238068644287E-003 -7.11964198550149997E-005
   3.8999999999999999      -2.40540160026744962E-003 -7.16577646454250570E-005
   3.9024999999999999      -2.41150580188265965E-003 -7.21269757836257556E-005
   3.9049999999999994      -2.41766698162919173E-003 -7.26043596122978509E-005
   3.9075000000000006      -2.42388729388736887E-003 -7.30902434995413648E-005
   3.9100000000000001      -2.43016899970343843E-003 -7.35849758354514312E-005
   3.9125000000000001      -2.43651455762822992E-003 -7.40889305059068502E-005
   3.9150000000000000      -2.44292658867471682E-003 -7.46025078050785738E-005
   3.9175000000000000      -2.44940790721914249E-003 -7.51261375917257584E-005
   3.9199999999999995      -2.45596154164305636E-003 -7.56602824432795569E-005
   3.9224999999999999      -2.46259075790033642E-003 -7.62054412566148039E-005
   3.9250000000000003      -2.46929908653243475E-003 -7.67621533753859133E-005
   3.9275000000000002      -2.47609035376954124E-003 -7.73310033412686904E-005
   3.9300000000000002      -2.48296871749964856E-003 -7.79126263884613048E-005
   3.9325000000000001      -2.48993870907070810E-003 -7.85077148287669380E-005
   3.9349999999999996      -2.49700528212589172E-003 -7.91170255103978526E-005
   3.9375000000000000      -2.50417386997512596E-003 -7.97413885799017839E-005
   3.9400000000000004      -2.51145045340121905E-003 -8.03817178368986077E-005
   3.9424999999999999      -2.51884163425741001E-003 -8.10390228234793476E-005
   3.9449999999999998      -2.52635476575704997E-003 -8.17144246601433374E-005
   3.9474999999999998      -2.53399799774632877E-003 -8.24091715544815749E-005
   3.9499999999999997      -2.54178051548195226E-003 -8.31246635975068862E-005
   3.9525000000000001      -2.54971261383292805E-003 -8.38624761275304459E-005
   3.9550000000000005      -2.55780598962805378E-003 -8.46243952048650035E-005
   3.9575000000000000      -2.56607397764788397E-003 -8.54124578454085734E-005
   3.9600000000000000      -2.57453190164263525E-003 -8.62290047522123538E-005
   3.9624999999999999      -2.58319751686323252E-003 -8.70767478450256972E-005
   3.9649999999999999      -2.59209158791331561E-003 -8.79588584318556697E-005
   3.9674999999999994      -2.60123865623136013E-003 -8.88790843048061516E-005
   3.9700000000000006      -2.61066807932358548E-003 -8.98419082829861586E-005
   3.9725000000000001      -2.62041546212811189E-003 -9.08527674311333208E-005
   3.9750000000000001      -2.63052473007666836E-003 -9.19183658171717578E-005
   3.9775000000000000      -2.64105108657870661E-003 -9.30471297107310531E-005
   3.9800000000000000      -2.65206555134587900E-003 -9.42499001285802184E-005
   3.9824999999999995      -2.66366218796216516E-003 -9.55410320661144653E-005
   3.9849999999999999      -2.67597019932470405E-003 -9.69402346721206202E-005
   3.9875000000000003      -2.68917549775284830E-003 -9.84758686376333475E-005
   3.9900000000000002      -2.70356331732858049E-003 -1.00191441216547296E-004
   3.9925000000000002      -2.71961373642040346E-003 -1.02160159384008024E-004
   3.9950000000000001      -2.73826261376048990E-003 -1.04524698225708619E-004
   3.9974999999999996      -2.76192530192157556E-003 -1.07653210062797595E-004
   4.0000000000000000      -2.81601974594713166E-003 -1.15418412733989535E-004
   4.0025000000000004      -2.81028667565409599E-003 -1.67216661078935876E-004
   4.0049999999999999      -2.80918692398477582E-003 -1.88606819515004919E-004
   4.0075000000000003      -2.80884976150610685E-003 -2.04998929708551998E-004
   4.0099999999999998      -2.80890775436246250E-003 -2.18805597187289044E-004
   4.0125000000000002      -2.80921871532145836E-003 -2.30961083402656431E-004
   4.0149999999999997      -2.80970976293624160E-003 -2.41944404425392033E-004
   4.0175000000000001      -2.81033762777428524E-003 -2.52040047907418950E-004
   4.0199999999999996      -2.81107413604857062E-003 -2.61433324715068082E-004
   4.0225000000000000      -2.81189973083970351E-003 -2.70252920184794478E-004
   4.0250000000000004      -2.81280018254931926E-003 -2.78592505540434362E-004
   4.0274999999999999      -2.81376475662202009E-003 -2.86522777380396429E-004
   4.0300000000000002      -2.81478511936844806E-003 -2.94098646314915502E-004
   4.0324999999999998      -2.81585464850176272E-003 -3.01363769088901527E-004
   4.0350000000000001      -2.81696797888441978E-003 -3.08353533749651174E-004
   4.0374999999999996      -2.81812069244914264E-003 -3.15097098029456482E-004
   4.0400000000000000      -2.81930909998737069E-003 -3.21618823946439529E-004
   4.0425000000000004      -2.82053008339034749E-003 -3.27939313777194893E-004
   4.0449999999999999      -2.82178098008467647E-003 -3.34076175070007581E-004
   4.0475000000000003      -2.82305949435937044E-003 -3.40044596316282281E-004
   4.0499999999999998      -2.82436363108843529E-003 -3.45857787899298084E-004
   4.0525000000000002      -2.82569164345397670E-003 -3.51527324742112836E-004
   4.0549999999999997      -2.82704199199051336E-003 -3.57063416266783379E-004
   4.0579999999999998      -2.82868998260253938E-003 -3.63543263083883155E-004
   4.0599999999999996      -2.82980438552203704E-003 -3.67770523144120645E-004
   4.0625000000000000      -2.83121412379637363E-003 -3.72956867773919696E-004
   4.0650000000000004      -2.83264154549120635E-003 -3.78040682899582700E-004
   4.0674999999999999      -2.83408576421436808E-003 -3.83027872568960205E-004
   4.0700000000000003      -2.83554597590944405E-003 -3.87923797684242531E-004
   4.0724999999999998      -2.83702144861862392E-003 -3.92733343419780334E-004
   4.0750000000000002      -2.83851151382407416E-003 -3.97460976252601958E-004
   4.0774999999999997      -2.84001555908023522E-003 -4.02110792496767223E-004
   4.0800000000000001      -2.84153302164573147E-003 -4.06686559829767954E-004
   4.0824999999999996      -2.84306338331549464E-003 -4.11191753060666330E-004
   4.0850000000000000      -2.84460616535213992E-003 -4.15629584965055657E-004
   4.0875000000000004      -2.84616092467013726E-003 -4.20003033146403547E-004
   4.0899999999999999      -2.84772725022338323E-003 -4.24314863423262375E-004
   4.0925000000000002      -2.84930475989781306E-003 -4.28567650317208590E-004
   4.0949999999999998      -2.85089309785576056E-003 -4.32763795073869606E-004
   4.0975000000000001      -2.85249193182520811E-003 -4.36905541505219969E-004
   4.0999999999999996      -2.85410095142015537E-003 -4.40994990121950953E-004
   4.1025000000000000      -2.85571986594592223E-003 -4.45034110577563079E-004
   4.1050000000000004      -2.85734840278847489E-003 -4.49024752804918950E-004
   4.1074999999999999      -2.85898630590838716E-003 -4.52968656954951475E-004
   4.1100000000000003      -2.86063333449198143E-003 -4.56867462299896730E-004
   4.1124999999999998      -2.86228926173997134E-003 -4.60722715229867842E-004
   4.1150000000000002      -2.86395387377696032E-003 -4.64535876453135948E-004
   4.1174999999999997      -2.86562696859327072E-003 -4.68308327482755882E-004
   4.1200000000000001      -2.86730835545085869E-003 -4.72041376563807238E-004
   4.1224999999999996      -2.86899785352094649E-003 -4.75736263912503057E-004
   4.1250000000000000      -2.87069529229881486E-003 -4.79394166748071959E-004
   4.1275000000000004      -2.87240050857423415E-003 -4.83016203308202479E-004
   4.1299999999999999      -2.87411334869399791E-003 -4.86603437346476095E-004
   4.1325000000000003      -2.87583366628095440E-003 -4.90156881519562045E-004
   4.1349999999999998      -2.87756132212812349E-003 -4.93677500816696257E-004
   4.1375000000000002      -2.87929618373240163E-003 -4.97166215643044820E-004
   4.1399999999999997      -2.88103812486639526E-003 -5.00623904651542649E-004
   4.1425000000000001      -2.88278702478006249E-003 -5.04051407277119625E-004
   4.1449999999999996      -2.88454276945566187E-003 -5.07449526418984670E-004
   4.1475000000000000      -2.88630524884739975E-003 -5.10819030232003129E-004
   4.1500000000000004      -2.88807435818898024E-003 -5.14160654453801858E-004
   4.1524999999999999      -2.88984999730364407E-003 -5.17475104227289764E-004
   4.1550000000000002      -2.89163207033934447E-003 -5.20763055854100141E-004
   4.1574999999999998      -2.89342048593514310E-003 -5.24025158495678941E-004
   4.1600000000000001      -2.89521515534555719E-003 -5.27262035385878277E-004
   4.1624999999999996      -2.89701599469919906E-003 -5.30474285681752197E-004
   4.1650000000000000      -2.89882292315480445E-003 -5.33662485474151725E-004
   4.1675000000000004      -2.90063586312889424E-003 -5.36827189080419428E-004
   4.1699999999999999      -2.90245474012424710E-003 -5.39968930181294665E-004
   4.1725000000000003      -2.90427948256976026E-003 -5.43088222882730665E-004
   4.1749999999999998      -2.90611002167071681E-003 -5.46185562708566296E-004
   4.1775000000000002      -2.90794629126873982E-003 -5.49261427529526536E-004
   4.1799999999999997      -2.90978822771060857E-003 -5.52316278433411163E-004
   4.1825000000000001      -2.91163576972528100E-003 -5.55350560541004266E-004
   4.1849999999999996      -2.91348885830851681E-003 -5.58364703771750508E-004
   4.1875000000000000      -2.91534743661453748E-003 -5.61359123562950118E-004
   4.1900000000000004      -2.91721144985418370E-003 -5.64334221545851754E-004
   4.1924999999999999      -2.91908084519911003E-003 -5.67290386181770398E-004
   4.1950000000000003      -2.92095557169162268E-003 -5.70227993361082383E-004
   4.1974999999999998      -2.92283558015969018E-003 -5.73147406967687719E-004
   4.2000000000000002      -2.92472082313683171E-003 -5.76048979411372761E-004
   4.2024999999999997      -2.92661125478651694E-003 -5.78933052130249561E-004
   4.2050000000000001      -2.92850683083078047E-003 -5.81799956065310285E-004
   4.2074999999999996      -2.93040750848275276E-003 -5.84650012108961763E-004
   4.2100000000000000      -2.93231324638286743E-003 -5.87483531529272500E-004
   4.2125000000000004      -2.93422400453851153E-003 -5.90300816371495236E-004
   4.2149999999999999      -2.93613974426685468E-003 -5.93102159838358560E-004
   4.2175000000000002      -2.93806042814069059E-003 -5.95887846650472734E-004
   4.2199999999999998      -2.93998601993709918E-003 -5.98658153388096238E-004
   4.2225000000000001      -2.94191648458872780E-003 -6.01413348815448608E-004
   4.2249999999999996      -2.94385178813755775E-003 -6.04153694188621151E-004
   4.2275000000000000      -2.94579189769098720E-003 -6.06879443548106719E-004
   4.2300000000000004      -2.94773678138008722E-003 -6.09590843996865800E-004
   4.2324999999999999      -2.94968640831991952E-003 -6.12288135964795741E-004
   4.2350000000000003      -2.95164074857178155E-003 -6.14971553460410929E-004
   4.2374999999999998      -2.95359977310725693E-003 -6.17641324310464379E-004
   4.2400000000000002      -2.95556345369157565E-003 -6.20297670370946594E-004
   4.2424999999999997      -2.95753176327453885E-003 -6.22940807833552218E-004
   4.2450000000000001      -2.95950467508925659E-003 -6.25570947250528113E-004
   4.2474999999999996      -2.96148216351581296E-003 -6.28188293920139648E-004
   4.2500000000000000      -2.96346420359467483E-003 -6.30793047979445222E-004
   4.3262499999999999      -3.02599925227223579E-003 -7.05050831580007796E-004
   4.4024999999999999      -3.09230949115104660E-003 -7.71584639157418036E-004
   4.4787499999999998      -3.16217738737915605E-003 -8.32667949971616170E-004
   4.5549999999999997      -3.23550279106357263E-003 -8.89719851520274184E-004
   4.6312499999999996      -3.31224346348974602E-003 -9.43710943027345072E-004
   4.7074999999999996      -3.39238795036044417E-003 -9.95351185943494548E-004
   4.7837500000000004      -3.47594172463812400E-003 -1.04518760007692494E-003
   4.8600000000000003      -3.56291951571358415E-003 -1.09365954558103269E-003
   4.9362500000000002      -3.65334080504990059E-003 -1.14113207481250168E-003
   5.0125000000000002      -3.74722706261104103E-003 -1.18791709368207396E-003
   5.0887500000000001      -3.84459999152043539E-003 -1.23428734431848489E-003
   5.1650000000000000      -3.94548039353303289E-003 -1.28048596089378299E-003
   5.2412500000000000      -4.04988741652860182E-003 -1.32673318262783524E-003
   5.3174999999999999      -4.15783805732637419E-003 -1.37323118439330654E-003
   5.3937499999999998      -4.26934683248168800E-003 -1.42016762307552364E-003
   5.4699999999999998      -4.38442556414634504E-003 -1.46771828688482017E-003
   5.5462499999999997      -4.50308324596717258E-003 -1.51604910454188513E-003
   5.6224999999999996      -4.62532596556531998E-003 -1.56531768905875395E-003
   5.6987500000000004      -4.75115686757390972E-003 -1.61567453750493888E-003
   5.7750000000000004      -4.88057614610022325E-003 -1.66726397271756989E-003
   5.8512500000000003      -5.01358105875875006E-003 -1.72022488887636446E-003
   5.9275000000000002      -5.15016595665815629E-003 -1.77469134624231467E-003
   6.0037500000000001      -5.29032232605852488E-003 -1.83079304859189271E-003
   6.0800000000000001      -5.43403884005307699E-003 -1.88865572906096713E-003
   6.1562500000000000      -5.58130141238450794E-003 -1.94840146162503312E-003
   6.2324999999999999      -5.73209327033214703E-003 -2.01014891943792620E-003
   6.3087499999999999      -5.88639500740742103E-003 -2.07401357824353767E-003
   6.3849999999999998      -6.04418466130696164E-003 -2.14010788998393597E-003
   6.4612499999999997      -6.20543778384959922E-003 -2.20854142237170278E-003
   6.5375000000000005      -6.37012751423308033E-003 -2.27942097420812334E-003
   6.6137499999999996      -6.53822465371109787E-003 -2.35285067047314106E-003
   6.6900000000000013      -6.70969774122647401E-003 -2.42893204080831806E-003
   6.7662500000000003      -6.88451312974301156E-003 -2.50776408437837495E-003
   6.8425000000000002      -7.06263506307106340E-003 -2.58944332355566563E-003
   6.9187500000000002      -7.24402575161587400E-003 -2.67406384792138021E-003
   6.9949999999999992      -7.42864545530211480E-003 -2.76171735334245286E-003
   7.0712500000000000      -7.61645255269153502E-003 -2.85249316982472871E-003
   7.1475000000000000      -7.80740362388753113E-003 -2.94647828948570297E-003
   7.2237500000000008      -8.00145352647555277E-003 -3.04375738802497567E-003
   7.2999999999999998      -8.19855547265208734E-003 -3.14441284353026351E-003
   7.3762499999999998      -8.39866110611007903E-003 -3.24852475281000013E-003
   7.4524999999999997      -8.60172057861862543E-003 -3.35617094583822535E-003
   7.5287499999999987      -8.80768262623864324E-003 -3.46742699880925711E-003
   7.6050000000000004      -9.01649464511894601E-003 -3.58236624622539513E-003
   7.6812499999999995      -9.22810276681944666E-003 -3.70105979237833876E-003
   7.7575000000000003      -9.44245193310933040E-003 -3.82357652253187538E-003
   7.8337500000000002      -9.65948597018930454E-003 -3.94998311406810805E-003
   7.9100000000000010      -9.87914766228732005E-003 -4.08034404782050587E-003
   7.9862500000000001      -1.01013788245779106E-002 -4.21472161978350864E-003
   8.0625000000000000      -1.03261203753753604E-002 -4.35317595335902967E-003
   8.1387499999999999      -1.05533124075517220E-002 -4.49576501227474772E-003
   8.2149999999999999      -1.07828942591314640E-002 -4.64254461428679349E-003
   8.2912499999999998      -1.10148045830151687E-002 -4.79356844575984462E-003
   8.3674999999999997      -1.12489814157863497E-002 -4.94888807720098023E-003
   8.4437499999999996      -1.14853622455560883E-002 -5.10855297980881713E-003
   8.5199999999999996      -1.17238840788013998E-002 -5.27261054308671932E-003
   8.5962499999999995      -1.19644835061543508E-002 -5.44110609355787523E-003
   8.6724999999999994      -1.22070967653261867E-002 -5.61408291379417949E-003
   8.7487499999999994      -1.24516598117073995E-002 -5.79158226663468827E-003
   8.8249999999999993      -1.26981083702784811E-002 -5.97364341254353389E-003
   8.9012499999999992      -1.29463780037143393E-002 -6.16030363607725142E-003
   8.9774999999999991      -1.31964041705825222E-002 -6.35159826956065068E-003
   9.0537500000000009      -1.34481222839715926E-002 -6.54756071868372366E-003
   9.1300000000000008      -1.37014677687967001E-002 -6.74822248921920151E-003
   9.2062500000000007      -1.39563761177512978E-002 -6.95361321483748459E-003
   9.2825000000000006      -1.42127829458773454E-002 -7.16376068599260292E-003
   9.3587500000000006      -1.44706240437282273E-002 -7.37869087985001688E-003
   9.4350000000000005      -1.47298354291002832E-002 -7.59842799122465405E-003
   9.5112500000000004      -1.49903533973100040E-002 -7.82299446449533087E-003
   9.5875000000000004      -1.52521145699948575E-002 -8.05241102645901964E-003
   9.6637500000000003      -1.55150559424170158E-002 -8.28669672008558282E-003
   9.7400000000000002      -1.57791149292504200E-002 -8.52586893913016668E-003
   9.8162500000000001      -1.60442294088347578E-002 -8.76994346355785930E-003
   9.8925000000000001      -1.63103377658820360E-002 -9.01893449573205538E-003
   9.9687500000000000      -1.65773789370807605E-002 -9.27285469980869241E-003
   10.045000000000000      -1.68452924329746574E-002 -9.53171522942681225E-003
   10.121200000000000      -1.71138419353760729E-002 -9.79535116626214196E-003
   10.197500000000000      -1.73834976472329802E-002 -1.00642946182123837E-002
   10.273800000000000      -1.76538490566874769E-002 -1.03382097554054579E-002
   10.350000000000000      -1.79244827233368785E-002 -1.06167333390707365E-002
   10.426200000000000      -1.81956956376267340E-002 -1.09002253290326010E-002
   10.502500000000000      -1.84677886237558687E-002 -1.11890705074118371E-002
   10.578799999999999      -1.87403506222072851E-002 -1.14829018390390572E-002
   10.654999999999999      -1.90129689682918025E-002 -1.17813249769361979E-002
   10.731199999999999      -1.92859470216380641E-002 -1.20847211631979930E-002
   10.807499999999999      -1.95595909300750291E-002 -1.23934966525864713E-002
   10.883699999999999      -1.98331315976720095E-002 -1.27068393195398609E-002
   10.960000000000001      -2.01072360179652340E-002 -1.30255678082108178E-002
   11.036300000000001      -2.03814953155919132E-002 -1.33492694112303210E-002
   11.112500000000001      -2.06555007814178820E-002 -1.36775044238097564E-002
   11.188800000000001      -2.09299235656882701E-002 -1.40111277695037211E-002
   11.265000000000001      -2.12039974117332608E-002 -1.43492575189484873E-002
   11.341200000000001      -2.14780360975789543E-002 -1.46923194533378279E-002
   11.417500000000000      -2.17523542538037573E-002 -1.50407644836529786E-002
   11.493800000000000      -2.20265482664420281E-002 -1.53941358782219567E-002
   11.570000000000000      -2.23002162295080873E-002 -1.57519504005675555E-002
   11.646200000000000      -2.25736759400554515E-002 -1.61146569116110729E-002
   11.722500000000000      -2.28472452079312716E-002 -1.64827293766902951E-002
   11.798800000000000      -2.31205252892516984E-002 -1.68556826989262158E-002
   11.875000000000000      -2.33931201348002334E-002 -1.72330057428319722E-002
   11.951200000000000      -2.36653507698105503E-002 -1.76151708794235473E-002
   12.027500000000000      -2.39375373988763261E-002 -1.80026754559734145E-002
   12.103800000000000      -2.42092872195178235E-002 -1.83950069710013750E-002
   12.180000000000000      -2.44802108114245513E-002 -1.87916272524656924E-002
   12.256200000000000      -2.47506316520177093E-002 -1.91930325354750971E-002
   12.332500000000000      -2.50208717015490516E-002 -1.95997439052754546E-002
   12.408799999999999      -2.52905447551787614E-002 -2.00112222461360789E-002
   12.484999999999999      -2.55592687602129234E-002 -2.04269033054498457E-002
   12.561199999999999      -2.58273688936853374E-002 -2.08473074652377223E-002
   12.637499999999999      -2.60951681346066958E-002 -2.12729797499740178E-002
   12.713699999999999      -2.63619379943302659E-002 -2.17027882801656621E-002
   12.789999999999999      -2.66283531494181866E-002 -2.21378449469619293E-002
   12.866299999999999      -2.68940385803539059E-002 -2.25775724817726328E-002
   12.942500000000003      -2.71586241390832095E-002 -2.30213691079116725E-002
   13.018800000000001      -2.74227819146885543E-002 -2.34703833420994226E-002
   13.095000000000001      -2.76857981943407321E-002 -2.39234219705640808E-002
   13.171199999999999      -2.79479994493517618E-002 -2.43810542857725368E-002
   13.247500000000000      -2.82097088658773663E-002 -2.48438737806194639E-002
   13.323800000000002      -2.84705634911172692E-002 -2.53112668926754360E-002
   13.400000000000000      -2.87302058238095258E-002 -2.57825962258958971E-002
   13.476200000000000      -2.89889620066232333E-002 -2.62584557273518766E-002
   13.552499999999998      -2.92471544821989726E-002 -2.67394633258013631E-002
   13.628800000000000      -2.95044286456384447E-002 -2.72249822452885690E-002
   13.705000000000000      -2.97604356174336025E-002 -2.77143522992398875E-002
   13.781200000000000      -3.00155006363688123E-002 -2.82081921764846012E-002
   13.857500000000000      -3.02699448989717894E-002 -2.87071443343292383E-002
   13.933799999999998      -3.05234222438791995E-002 -2.92105494898590931E-002
   14.010000000000002      -3.07755924555246259E-002 -2.97177253698007390E-002
   14.086200000000000      -3.10267793429271563E-002 -3.02293154605111185E-002
   14.162500000000000      -3.12773023960442736E-002 -3.07459868133569229E-002
   14.238799999999999      -3.15268239253708657E-002 -3.12670583123538376E-002
   14.315000000000000      -3.17750122999629070E-002 -3.17918262044392733E-002
   14.391200000000000      -3.20221894342085089E-002 -3.23209588151164642E-002
   14.467499999999999      -3.22686727101541282E-002 -3.28551478492498869E-002
   14.543799999999999      -3.25141328313216516E-002 -3.33936909422929834E-002
   14.619999999999997      -3.27582466072352807E-002 -3.39358634048125760E-002
   14.696200000000001      -3.30013336430209220E-002 -3.44823584234924541E-002
   14.772500000000001      -3.32437088749342607E-002 -3.50338924210424549E-002
   14.848799999999999      -3.34850512426863589E-002 -3.55897422908207015E-002
   14.924999999999999      -3.37250457793094385E-002 -3.61491628668585557E-002
   15.001200000000003      -3.39640094384207405E-002 -3.67128722338566083E-002
   15.077500000000001      -3.42022544033134604E-002 -3.72816115802348663E-002
   15.153800000000000      -3.44394676363889707E-002 -3.78546374980965328E-002
   15.230000000000000      -3.46753421150940988E-002 -3.84311847222162176E-002
   15.306200000000000      -3.49101918426152902E-002 -3.90119962679255222E-002
   15.382500000000002      -3.51443259985822556E-002 -3.95978381545072505E-002
   15.458800000000000      -3.53774393178838201E-002 -4.01879470561195273E-002
   15.535000000000000      -3.56092323724859217E-002 -4.07815378758730959E-002
   15.611199999999998      -3.58400159817797020E-002 -4.13793786157743496E-002
   15.687500000000000      -3.60700961635108466E-002 -4.19822602551165602E-002
   15.763800000000002      -3.62991750325448032E-002 -4.25893997400945204E-002
   15.840000000000000      -3.65269604259011588E-002 -4.31999923900557581E-002
   15.916200000000000      -3.67537598329453347E-002 -4.38148313121688518E-002
   15.992499999999998      -3.69798758622655946E-002 -4.44347324418331788E-002
   16.068800000000000      -3.72050177265634482E-002 -4.50588932772734707E-002
   16.145000000000000      -3.74289001464516782E-002 -4.56864897033764789E-002
   16.221200000000000      -3.76518269164071440E-002 -4.63183397600998997E-002
   16.297499999999999      -3.78740974822819251E-002 -4.69552849100705674E-002
   16.373799999999999      -3.80954276462296473E-002 -4.75965031762963092E-002
   16.449999999999999      -3.83155384161640092E-002 -4.82411508402056169E-002
   16.526199999999999      -3.85347301667304451E-002 -4.88900714584707824E-002
   16.602499999999999      -3.87532987230126899E-002 -4.95441317256558184E-002
   16.678799999999999      -3.89709661857804701E-002 -5.02024903648052856E-002
   16.754999999999999      -3.91874595037714699E-002 -5.08642841228473114E-002
   16.831199999999999      -3.94030752885609903E-002 -5.15303818766645952E-002
   16.907499999999999      -3.96181061452866509E-002 -5.22016763188125413E-002
   16.983799999999999      -3.98322797837720038E-002 -5.28773064853079178E-002
   17.059999999999999      -4.00453287695494153E-002 -5.35563896349904034E-002
   17.136199999999999      -4.02575461422536446E-002 -5.42398204514978194E-002
   17.212499999999999      -4.04692208397633840E-002 -5.49285173118768399E-002
   17.288799999999998      -4.06800859273018303E-002 -5.56215996757704403E-002
   17.364999999999998      -4.08898790683127969E-002 -5.63181650449118207E-002
   17.441199999999998      -4.10988896777402385E-002 -5.70191340837305147E-002
   17.517499999999998      -4.13074032155625187E-002 -5.77254513735801431E-002
   17.593800000000002      -4.15151577487117354E-002 -5.84362167268222821E-002
   17.670000000000002      -4.17218954516593230E-002 -5.91505074409045262E-002
   17.746200000000002      -4.19279021728966653E-002 -5.98692704914819546E-002
   17.822500000000002      -4.21334600267479903E-002 -6.05934771362965016E-002
   17.898800000000001      -4.23383115189958636E-002 -6.13222071038993857E-002
   17.975000000000001      -4.25422029050823367E-002 -6.20545171691398445E-002
   18.051200000000001      -4.27454165618598517E-002 -6.27913810239529996E-002
   18.127500000000001      -4.29482313735799204E-002 -6.35337970876770075E-002
   18.203800000000001      -4.31503937695578224E-002 -6.42808245539549100E-002
   18.280000000000001      -4.33516536869194488E-002 -6.50314993309147882E-002
   18.356200000000001      -4.35522901112333494E-002 -6.57868222465238794E-002
   18.432500000000001      -4.37525787468007257E-002 -6.65478193091592757E-002
   18.508800000000001      -4.39522696383760070E-002 -6.73135289550329668E-002
   18.585000000000001      -4.41511158410765533E-002 -6.80829655526098559E-002
   18.661200000000001      -4.43493930867951344E-002 -6.88571576042630029E-002
   18.737500000000001      -4.45473740993756404E-002 -6.96371593998948019E-002
   18.813800000000001      -4.47448119257099486E-002 -7.04219878495579849E-002
   18.890000000000001      -4.49414624208365962E-002 -7.12106353861458458E-002
   18.966200000000001      -4.51375981869852755E-002 -7.20041587509014647E-002
   19.042500000000000      -4.53334890677999716E-002 -7.28036411109816012E-002
   19.118800000000000      -4.55288907457748887E-002 -7.36080773716588227E-002
   19.195000000000000      -4.57235614104692378E-002 -7.44164373270262830E-002
   19.271200000000000      -4.59177706816439116E-002 -7.52298066163182011E-002
   19.347500000000000      -4.61117856225720865E-002 -7.60492979386338253E-002
   19.423700000000000      -4.63051107344417748E-002 -7.68727995333306213E-002
   19.500000000000000      -4.64982663784272582E-002 -7.77025099836219091E-002
   19.576300000000000      -4.66910114072969021E-002 -7.85373899556431471E-002
   19.652500000000000      -4.68831067074844954E-002 -7.93763738612582870E-002
   19.728800000000000      -4.70750690417446049E-002 -8.02217034115038086E-002
   19.805000000000000      -4.72664076494822630E-002 -8.10712032212132783E-002
   19.881200000000000      -4.74573866274385220E-002 -8.19260189586005771E-002
   19.957500000000000      -4.76482680319402357E-002 -8.27873250452388076E-002


==> anc/M0_6_5_v2.dat <==
  2.12500000000000015E-002 -1.11336672590339025E-009 -6.69540665604747890E-009
  4.49999999999999983E-002 -1.93674254691477265E-007 -1.47195242775939658E-009
  6.87500000000000056E-002 -4.52862759134206702E-007 -3.45491878379170560E-009
  9.24999999999999989E-002 -8.21260729271813648E-007 -6.28941075382809544E-009
  0.11625000000000002      -1.29945717279854865E-006 -9.98980330831895603E-009
  0.14000000000000001      -1.88804640161315703E-006 -1.45707589476974041E-008
  0.16375000000000001      -2.58762811618891877E-006 -2.00472348394581956E-008
  0.18750000000000000      -3.39880749196757096E-006 -2.64344901711272817E-008
  0.21124999999999999      -4.32219526784142027E-006 -3.37480937269028754E-008
  0.23499999999999999      -5.35840783679033538E-006 -4.20039316960754481E-008
  0.25874999999999998      -6.50806733874306420E-006 -5.12182157216780547E-008
  0.28249999999999997      -7.77180175573492854E-006 -6.14074911981786273E-008
  0.30625000000000002      -9.15024500943696924E-006 -7.25886458274018453E-008
  0.33000000000000002      -1.06440370611344891E-005 -8.47789184422671110E-008
  0.35375000000000001      -1.22538240142361981E-005 -9.79959081083420089E-008
  0.37750000000000000      -1.39802582193984273E-005 -1.12257583513650422E-007
  0.40125000000000000      -1.58239983823522826E-005 -1.27582292657629191E-007
  0.42499999999999999      -1.77857096745254001E-005 -1.43988772850612826E-007
  0.44874999999999998      -1.98660638465535790E-005 -1.61496161035728492E-007
  0.47249999999999992      -2.20657393447816385E-005 -1.80124004445618548E-007
  0.49625000000000008      -2.43854214308571384E-005 -1.99892271606963645E-007
  0.52000000000000002      -2.68258023045248773E-005 -2.20821363706371277E-007
  0.54374999999999996      -2.93875812297345809E-005 -2.42932126331814147E-007
  0.56750000000000000      -3.20714646641795143E-005 -2.66245861604449606E-007
  0.59125000000000005      -3.48781663923881225E-005 -2.90784340716338603E-007
  0.61499999999999999      -3.78084076624970021E-005 -3.16569816890316334E-007
  0.63875000000000004      -4.08629173268383264E-005 -3.43625038779004621E-007
  0.66249999999999998      -4.40424319864813859E-005 -3.71973264320789585E-007
  0.68625000000000003      -4.73476961398739080E-005 -4.01638275071395697E-007
  0.70999999999999996      -5.07794623357352102E-005 -4.32644391030626787E-007
  0.73375000000000001      -5.43384913303607357E-005 -4.65016485984733742E-007
  0.75749999999999995      -5.80255522495037301E-005 -4.98780003385909357E-007
  0.78125000000000000      -6.18414227550090524E-005 -5.33960972791429658E-007
  0.80500000000000016      -6.57868892163804839E-005 -5.70586026886070697E-007
  0.82875000000000010      -6.98627468874730008E-005 -6.08682419112636597E-007
  0.85250000000000004      -7.40698000885090207E-005 -6.48278041936604848E-007
  0.87624999999999997      -7.84088623936289873E-005 -6.89401445772278868E-007
  0.90000000000000002      -8.28807568241939649E-005 -7.32081858599169923E-007
  0.92374999999999996      -8.74863160480719997E-005 -7.76349206298813390E-007
  0.94750000000000001      -9.22263825851481401E-005 -8.22234133743780566E-007
  0.97124999999999995      -9.71018090193113048E-005 -8.69768026672293622E-007
  0.99500000000000000      -1.02113458217184143E-004 -9.18983034383569852E-007
   1.0187500000000000      -1.07262203553873454E-004 -9.69912093290900287E-007
   1.0425000000000000      -1.12548929146035739E-004 -1.02258895137140087E-006
   1.0662499999999999      -1.17974530092564345E-004 -1.07704819355347677E-006
   1.0900000000000001      -1.23539912723221801E-004 -1.13332526808521235E-006
   1.1137500000000000      -1.29245994855557933E-004 -1.19145651392927906E-006
   1.1375000000000000      -1.35093706060472732E-004 -1.25147918923243558E-006
   1.1612499999999999      -1.41083987936798115E-004 -1.31343150092030227E-006
   1.1850000000000001      -1.47217794395298617E-004 -1.37735263547098162E-006
   1.2087500000000000      -1.53496091952506734E-004 -1.44328279092400394E-006
   1.2324999999999999      -1.59919860034834756E-004 -1.51126321018438107E-006
   1.2562500000000001      -1.66490091293427638E-004 -1.58133621568478991E-006
   1.2800000000000000      -1.73207791930246623E-004 -1.65354524547269885E-006
   1.3037500000000000      -1.80073982035902001E-004 -1.72793489079301632E-006
   1.3274999999999999      -1.87089696212329958E-004 -1.80455093786977902E-006
   1.3512500000000001      -1.94255982861241399E-004 -1.88344039835839218E-006
   1.3750000000000000      -2.01573906149577414E-004 -1.96465156716558242E-006
   1.3987499999999999      -2.09044545355642968E-004 -2.04823405677230687E-006
   1.4225000000000001      -2.16668995532033756E-004 -2.13423884597820958E-006
   1.4462500000000000      -2.24448367926591269E-004 -2.22271832819124512E-006
   1.4700000000000000      -2.32383790419660646E-004 -2.31372636183951742E-006
   1.4937499999999999      -2.40476407978455292E-004 -2.40731832301800823E-006
   1.5175000000000001      -2.48727383129399211E-004 -2.50355116048987549E-006
   1.5412500000000000      -2.57137896449351438E-004 -2.60248345316970652E-006
   1.5649999999999999      -2.65709147076688054E-004 -2.70417547022409320E-006
   1.5887500000000001      -2.74442353243269338E-004 -2.80868923393370317E-006
   1.6125000000000000      -2.83338752828387415E-004 -2.91608858547035603E-006
   1.6362500000000000      -2.92399603935858128E-004 -3.02643925375276403E-006
   1.6599999999999999      -3.01626185495499158E-004 -3.13980892755534262E-006
   1.6837500000000001      -3.11019797890309919E-004 -3.25626733105627966E-006
   1.7075000000000000      -3.20581763610761821E-004 -3.37588630302359296E-006
   1.7312500000000000      -3.30313427937700785E-004 -3.49873987985148240E-006
   1.7549999999999999      -3.40216159655454232E-004 -3.62490438267397673E-006
   1.7787500000000001      -3.50291351796861740E-004 -3.75445850879869495E-006
   1.8025000000000000      -3.60540422422044407E-004 -3.88748342772056983E-006
   1.8262499999999999      -3.70964815432870256E-004 -4.02406288199405888E-006
   1.8499999999999999      -3.81566001425204205E-004 -4.16428329326225193E-006
   1.8737499999999998      -3.92345478581176206E-004 -4.30823387376305815E-006
   1.8974999999999997      -4.03304773603866404E-004 -4.45600674365624956E-006
   1.9212499999999997      -4.14445442696974125E-004 -4.60769705454061841E-006
   1.9450000000000001      -4.25769072592236363E-004 -4.76340311955832599E-006
   1.9687500000000000      -4.37277281627550620E-004 -4.92322655051370907E-006
   1.9924999999999999      -4.48971720878993917E-004 -5.08727240246668046E-006
   2.0162499999999999      -4.60854075350164384E-004 -5.25564932629663911E-006
   2.0400000000000000      -4.72926065222537201E-004 -5.42846972977185071E-006
   2.0637500000000002      -4.85189447170811955E-004 -5.60584994770196309E-006
   2.0874999999999999      -4.97646015747551726E-004 -5.78791042179771837E-006
   2.1112500000000001      -5.10297604841739353E-004 -5.97477589091306547E-006
   2.1349999999999998      -5.23146089216276777E-004 -6.16657559240045340E-006
   2.1587499999999999      -5.36193386129831689E-004 -6.36344347537138433E-006
   2.1825000000000001      -5.49441457048921184E-004 -6.56551842672134999E-006
   2.2062499999999998      -5.62892309456588234E-004 -6.77294451085183973E-006
   2.2300000000000000      -5.76547998764586397E-004 -6.98587122410360919E-006
   2.2537500000000001      -5.90410630336573390E-004 -7.20445376500408366E-006
   2.2774999999999999      -6.04482361630489812E-004 -7.42885332153076917E-006
   2.3012500000000000      -6.18765404469004800E-004 -7.65923737670116152E-006
   2.3250000000000002      -6.33262027267486550E-004 -7.89578003167206130E-006
   2.3487499999999999      -6.47974558302763667E-004 -8.13866236126972647E-006
   2.3725000000000001      -6.62905387373994952E-004 -8.38807277057717535E-006
   2.3962500000000002      -6.78056969106857060E-004 -8.64420739458943805E-006
   2.4199999999999999      -6.93431826969384676E-004 -8.90727053180664745E-006
   2.4437500000000001      -7.09032554893991498E-004 -9.17747507400778742E-006
   2.4674999999999998      -7.24861822615246467E-004 -9.45504301237945029E-006
   2.4912500000000000      -7.40922377560990263E-004 -9.74020593077545152E-006
   2.5150000000000001      -7.57217047711742025E-004 -1.00332055447474572E-005
   2.5387499999999998      -7.73748751198971617E-004 -1.03342943669112834E-005
   2.5625000000000000      -7.90520496145895161E-004 -1.06437362847340533E-005
   2.5862500000000002      -8.07535386924344519E-004 -1.09618072664802987E-005
   2.6099999999999999      -8.24796629420160234E-004 -1.12887961026353974E-005
   2.6337500000000000      -8.42307536693900623E-004 -1.16250052055057242E-005
   2.6575000000000002      -8.60071535074307357E-004 -1.19707514726194462E-005
   2.6812499999999999      -8.78092170726274069E-004 -1.23263672202035661E-005
   2.7050000000000001      -8.96373116739933372E-004 -1.26922011937513714E-005
   2.7287499999999998      -9.14918180793015349E-004 -1.30686196635380018E-005
   2.7524999999999999      -9.33731313444943322E-004 -1.34560076139009118E-005
   2.7762500000000001      -9.52816617128372811E-004 -1.38547700362012813E-005
   2.7999999999999998      -9.72178355912114425E-004 -1.42653333366410551E-005
   2.8237500000000000      -9.91820966118930761E-004 -1.46881468715578037E-005
   2.8475000000000001      -1.01174906789257973E-003 -1.51236846244860146E-005
   2.8712499999999999      -1.03196747782115412E-003 -1.55724470412005046E-005
   2.8950000000000000      -1.05248122273837600E-003 -1.60349630411886917E-005
   2.9187500000000002      -1.07329555484148562E-003 -1.65117922265925838E-005
   2.9424999999999999      -1.09441596828416688E-003 -1.70035273126838570E-005
   2.9662500000000001      -1.11584821742609949E-003 -1.75107968074702414E-005
   2.9900000000000002      -1.13759833694780676E-003 -1.80342679721792675E-005
   3.0137499999999999      -1.15967266407145868E-003 -1.85746500992475959E-005
   3.0375000000000001      -1.18207786316593816E-003 -1.91326981502135837E-005
   3.0612499999999998      -1.20482095305921087E-003 -1.97092168027548909E-005
   3.0850000000000000      -1.22790933743426381E-003 -2.03050649642610515E-005
   3.1087500000000001      -1.25135083874845896E-003 -2.09211608190774510E-005
   3.1324999999999998      -1.27515373619256807E-003 -2.15584874882601872E-005
   3.1562500000000000      -1.29932680829784029E-003 -2.22180993948059875E-005
   3.1800000000000002      -1.32387938091115139E-003 -2.29011294444429708E-005
   3.2037499999999999      -1.34882138139431635E-003 -2.36087971529369606E-005
   3.2275000000000000      -1.37416340007026562E-003 -2.43424178764345644E-005
   3.2512500000000006      -1.39991676014410279E-003 -2.51034133328680950E-005
   3.2749999999999999      -1.42609359758140300E-003 -2.58933236415012102E-005
   3.2987500000000005      -1.45270695274352991E-003 -2.67138211564142652E-005
   3.3224999999999998      -1.47977087597808265E-003 -2.75667264309204353E-005
   3.3462500000000004      -1.50730054986675916E-003 -2.84540267273193449E-005
   3.3700000000000001      -1.53531243147518874E-003 -2.93778975850790438E-005
   3.3937500000000003      -1.56382441877497879E-003 -3.03407280873780238E-005
   3.4175000000000000      -1.59285604225069570E-003 -3.13451505471998138E-005
   3.4412500000000001      -1.62242871761060915E-003 -3.23940762086650721E-005
   3.4649999999999999      -1.65256598125088148E-003 -3.34907365593423601E-005
   3.4887500000000000      -1.68329386247335487E-003 -3.46387347518270917E-005
   3.5124999999999997      -1.71464126656264808E-003 -3.58421065768455206E-005
   3.5362499999999999      -1.74664046426287775E-003 -3.71053953909140181E-005
   3.5599999999999996      -1.77932770968636180E-003 -3.84337448500475762E-005
   3.5837500000000002      -1.81274396743483072E-003 -3.98330135758802911E-005
   3.6074999999999995      -1.84693589067408078E-003 -4.13099210132716169E-005
   3.6312500000000001      -1.88195701267927979E-003 -4.28722324135783582E-005
   3.6549999999999994      -1.91786931636134510E-003 -4.45289989058861123E-005
   3.6787500000000000      -1.95474528694726578E-003 -4.62908730211133537E-005
   3.7025000000000001      -1.99267068686555682E-003 -4.81705318646988566E-005
   3.7262499999999998      -2.03174828954155859E-003 -5.01832541979342376E-005
   3.7500000000000000      -2.07210316953828581E-003 -5.23477297084300658E-005
   3.7525000000000004      -2.07643135026682737E-003 -5.25852964180914057E-005
   3.7549999999999999      -2.08077556484115040E-003 -5.28248272639936914E-005
   3.7574999999999998      -2.08513602571782112E-003 -5.30663537195358154E-005
   3.7599999999999998      -2.08951294454505975E-003 -5.33099079147224554E-005
   3.7624999999999997      -2.09390654047314582E-003 -5.35555228714407498E-005
   3.7650000000000001      -2.09831704082262321E-003 -5.38032325470333601E-005
   3.7675000000000005      -2.10274467107385548E-003 -5.40530716047982887E-005
   3.7700000000000000      -2.10718967114570258E-003 -5.43050758593130152E-005
   3.7725000000000000      -2.11165228396324690E-003 -5.45592820134562249E-005
   3.7749999999999999      -2.11613275933531702E-003 -5.48157277888928072E-005
   3.7774999999999999      -2.12063135392424190E-003 -5.50744519580632883E-005
   3.7799999999999994      -2.12514833151499589E-003 -5.53354943855058795E-005
   3.7825000000000006      -2.12968396329813771E-003 -5.55988960712941157E-005
   3.7850000000000001      -2.13423852816735848E-003 -5.58646991967200863E-005
   3.7875000000000001      -2.13881231327346915E-003 -5.61329471786924840E-005
   3.7900000000000000      -2.14340561339140508E-003 -5.64036846951088396E-005
   3.7925000000000000      -2.14801873271098630E-003 -5.66769577760225656E-005
   3.7949999999999995      -2.15265198424150319E-003 -5.69528138346838203E-005
   3.7974999999999999      -2.15730569043843298E-003 -5.72313017331485050E-005
   3.8000000000000003      -2.16198018361133532E-003 -5.75124718448953438E-005
   3.8025000000000002      -2.16667580635474021E-003 -5.77963761209680571E-005
   3.8050000000000002      -2.17139291200360747E-003 -5.80830681598886822E-005
   3.8075000000000001      -2.17613186511509413E-003 -5.83726032816085435E-005
   3.8099999999999996      -2.18089304197852107E-003 -5.86650386057845593E-005
   3.8125000000000000      -2.18567683115558934E-003 -5.89604331346968623E-005
   3.8150000000000004      -2.19048363405304836E-003 -5.92588478411449954E-005
   3.8174999999999999      -2.19531386553025983E-003 -5.95603457616974570E-005
   3.8199999999999998      -2.20016795472891772E-003 -5.98649921007204456E-005
   3.8224999999999998      -2.20504634502282715E-003 -6.01728543155744932E-005
   3.8249999999999997      -2.20994949503948521E-003 -6.04840022362808887E-005
   3.8275000000000001      -2.21487788794304946E-003 -6.07985084180110095E-005
   3.8300000000000005      -2.21983200357692622E-003 -6.11164474815890441E-005
   3.8325000000000000      -2.22481235253948074E-003 -6.14378971570140182E-005
   3.8350000000000000      -2.22981947559256627E-003 -6.17629383906130808E-005
   3.8374999999999999      -2.23485391721377951E-003 -6.20916547412880409E-005
   3.8399999999999999      -2.23991624869534231E-003 -6.24241331523834307E-005
   3.8424999999999994      -2.24500706193662318E-003 -6.27604639249905482E-005
   3.8450000000000006      -2.25012697305419047E-003 -6.31007409731088276E-005
   3.8475000000000001      -2.25527662288820246E-003 -6.34450620039701547E-005
   3.8500000000000001      -2.26045668459866301E-003 -6.37935289102662962E-005
   3.8525000000000000      -2.26566784050915432E-003 -6.41462473084201810E-005
   3.8550000000000000      -2.27091082074901921E-003 -6.45033278332854501E-005
   3.8574999999999995      -2.27618638037893140E-003 -6.48648857160999311E-005
   3.8599999999999999      -2.28149530746068899E-003 -6.52310412510719208E-005
   3.8625000000000003      -2.28683842512410022E-003 -6.56019201123929043E-005
   3.8650000000000002      -2.29221659380358413E-003 -6.59776536972611117E-005
   3.8675000000000002      -2.29763071366180429E-003 -6.63583794975723819E-005
   3.8700000000000001      -2.30308172721983449E-003 -6.67442415032662884E-005
   3.8724999999999996      -2.30857062221579172E-003 -6.71353906406860451E-005
   3.8750000000000000      -2.31409843471671066E-003 -6.75319852497438381E-005
   3.8775000000000004      -2.31966625244544537E-003 -6.79341916022413737E-005
   3.8799999999999999      -2.32527521875078302E-003 -6.83421844778016232E-005
   3.8824999999999998      -2.33092653626678324E-003 -6.87561477739757042E-005
   3.8849999999999998      -2.33662147162094248E-003 -6.91762751953512784E-005
   3.8874999999999997      -2.34236136025020971E-003 -6.96027709999811191E-005
   3.8900000000000001      -2.34814761194393614E-003 -7.00358508279649698E-005
   3.8925000000000005      -2.35398171606387334E-003 -7.04757425885303587E-005
   3.8950000000000000      -2.35986524917943842E-003 -7.09226874959507898E-005
   3.8975000000000000      -2.36579988157523168E-003 -7.13769411589302384E-005
   3.8999999999999999      -2.37178737258114192E-003 -7.18387744292711846E-005
   3.9024999999999999      -2.37782963115187613E-003 -7.23084763373686641E-005
   3.9049999999999994      -2.38392864851155262E-003 -7.27863532867331782E-005
   3.9075000000000006      -2.39008657350590036E-003 -7.32727327127864124E-005
   3.9100000000000001      -2.39630566185369907E-003 -7.37679630750788333E-005
   3.9125000000000001      -2.40258836588536952E-003 -7.42724183373869853E-005
   3.9150000000000000      -2.40893730017835298E-003 -7.47864988769909720E-005
   3.9175000000000000      -2.41535527224122967E-003 -7.53106346426280372E-005
   3.9199999999999995      -2.42184530311148009E-003 -7.58452883093767554E-005
   3.9224999999999999      -2.42841065087207476E-003 -7.63909588803475249E-005
   3.9250000000000003      -2.43505483760909436E-003 -7.69481858150791666E-005
   3.9275000000000002      -2.44178168044673419E-003 -7.75175537820104116E-005
   3.9300000000000002      -2.44859532744006641E-003 -7.80996981544132405E-005
   3.9325000000000001      -2.45550029928877974E-003 -7.86953113971508675E-005
   3.9349999999999996      -2.46250153806944119E-003 -7.93051505274523468E-005
   3.9375000000000000      -2.46960446448636845E-003 -7.99300458791708395E-005
   3.9400000000000004      -2.47681503859650863E-003 -8.05709112345665181E-005
   3.9424999999999999      -2.48413986803088828E-003 -8.12287570451350515E-005
   3.9449999999999998      -2.49158626822844646E-003 -8.19047040168120044E-005
   3.9474999999999998      -2.49916237878520554E-003 -8.26000009066783395E-005
   3.9499999999999997      -2.50687735413921385E-003 -8.33160478136046108E-005
   3.9525000000000001      -2.51474148332695010E-003 -8.40544210142089881E-005
   3.9550000000000005      -2.52276643630472940E-003 -8.48169069808851804E-005
   3.9575000000000000      -2.53096550432383620E-003 -8.56055427582549976E-005
   3.9600000000000000      -2.53935398468534395E-003 -8.64226698715782175E-005
   3.9624999999999999      -2.54794959406144878E-003 -8.72710009281158319E-005
   3.9649999999999999      -2.55677305224014627E-003 -8.81537080503160995E-005
   3.9674999999999994      -2.56584884804868891E-003 -8.90745400055230124E-005
   3.9700000000000006      -2.57520627648222125E-003 -9.00379807950624542E-005
   3.9725000000000001      -2.58488086726372081E-003 -9.10494689366842175E-005
   3.9750000000000001      -2.59491645438497329E-003 -9.21157103515187988E-005
   3.9775000000000000      -2.60536812311376771E-003 -9.32451335200932489E-005
   3.9800000000000000      -2.61630674917749835E-003 -9.44485825862157613E-005
   3.9824999999999995      -2.62782620174002767E-003 -9.57404165703719352E-005
   3.9849999999999999      -2.64005541934118557E-003 -9.71403502813674780E-005
   3.9875000000000003      -2.65317993713112127E-003 -9.86767526740756285E-005
   3.9900000000000002      -2.66748441492001493E-003 -1.00393143872124391E-004
   3.9925000000000002      -2.68344797086278192E-003 -1.02362752848013958E-004
   3.9950000000000001      -2.70200460519468867E-003 -1.04728298252778531E-004
   3.9974999999999996      -2.72556491154486496E-003 -1.07858046745182116E-004
   4.0000000000000000      -2.77949732140399079E-003 -1.15625950522202185E-004
   4.0025000000000004      -2.77369967318222450E-003 -1.67322860144622027E-004
   4.0049999999999999      -2.77253682359188949E-003 -1.88670074358762821E-004
   4.0075000000000003      -2.77213679488338798E-003 -2.05028553801070868E-004
   4.0099999999999998      -2.77213203034973408E-003 -2.18806297346284576E-004
   4.0125000000000002      -2.77238029449250337E-003 -2.30935796433249277E-004
   4.0149999999999997      -2.77280868070182030E-003 -2.41895166344480319E-004
   4.0175000000000001      -2.77337390434977344E-003 -2.51968363692033287E-004
   4.0199999999999996      -2.77404778159979007E-003 -2.61340355944999863E-004
   4.0225000000000000      -2.77481074844268842E-003 -2.70139591709727734E-004
   4.0250000000000004      -2.77564857003877825E-003 -2.78459571142003427E-004
   4.0274999999999999      -2.77655050781666505E-003 -2.86370862667463164E-004
   4.0300000000000002      -2.77750822492128444E-003 -2.93928278067013854E-004
   4.0324999999999998      -2.77851509651065717E-003 -3.01175396082715172E-004
   4.0350000000000001      -2.77956575534601914E-003 -3.08147541993546549E-004
   4.0374999999999996      -2.78065578160390046E-003 -3.14873822191657495E-004
   4.0400000000000000      -2.78178148458759888E-003 -3.21378556112729798E-004
   4.0425000000000004      -2.78293974491502409E-003 -3.27682310286270674E-004
   4.0449999999999999      -2.78412789890259511E-003 -3.33802661933886135E-004
   4.0475000000000003      -2.78534364987574872E-003 -3.39754773579124694E-004
   4.0499999999999998      -2.78658500185727676E-003 -3.45551833185864363E-004
   4.0525000000000002      -2.78785020727393426E-003 -3.51205396178406266E-004
   4.0549999999999997      -2.78913772598467094E-003 -3.56725654907666303E-004
   4.0579999999999998      -2.79071028976186908E-003 -3.63186667517121156E-004
   4.0599999999999996      -2.79177438887414633E-003 -3.67401460938255665E-004
   4.0625000000000000      -2.79312122528802042E-003 -3.72572312353169259E-004
   4.0650000000000004      -2.79448572014531511E-003 -3.77640724526994765E-004
   4.0674999999999999      -2.79586698664042489E-003 -3.82612591998075780E-004
   4.0700000000000003      -2.79726422033744777E-003 -3.87493267098793913E-004
   4.0724999999999998      -2.79867668892908690E-003 -3.92287627252992555E-004
   4.0750000000000002      -2.80010372357465372E-003 -3.97000131904976579E-004
   4.0774999999999997      -2.80154471152951239E-003 -4.01634870967749254E-004
   4.0800000000000001      -2.80299908977535558E-003 -4.06195606275966804E-004
   4.0824999999999996      -2.80446633984673043E-003 -4.10685807291042001E-004
   4.0850000000000000      -2.80594598276573013E-003 -4.15108681881892446E-004
   4.0875000000000004      -2.80743757522108157E-003 -4.19467203139264877E-004
   4.0899999999999999      -2.80894070595514179E-003 -4.23764132722109375E-004
   4.0925000000000002      -2.81045499265525356E-003 -4.28002041309871132E-004
   4.0949999999999998      -2.81198007929595734E-003 -4.32183326592274701E-004
   4.0975000000000001      -2.81351563343136719E-003 -4.36310229084209259E-004
   4.0999999999999996      -2.81506134450847274E-003 -4.40384846233784371E-004
   4.1025000000000000      -2.81661692167578482E-003 -4.44409144845034235E-004
   4.1050000000000004      -2.81818209217090223E-003 -4.48384972195412141E-004
   4.1074999999999999      -2.81975659981385796E-003 -4.52314065957550937E-004
   4.1100000000000003      -2.82134020365767393E-003 -4.56198063087353916E-004
   4.1124999999999998      -2.82293267677649010E-003 -4.60038507807023552E-004
   4.1150000000000002      -2.82453380517458516E-003 -4.63836858793179063E-004
   4.1174999999999997      -2.82614338672881275E-003 -4.67594495652562392E-004
   4.1200000000000001      -2.82776123059003516E-003 -4.71312724839348959E-004
   4.1224999999999996      -2.82938715582806187E-003 -4.74992784885474412E-004
   4.1250000000000000      -2.83102099183028290E-003 -4.78635851424165425E-004
   4.1275000000000004      -2.83266257530442878E-003 -4.82243041198668755E-004
   4.1299999999999999      -2.83431175250117113E-003 -4.85815416552290934E-004
   4.1325000000000003      -2.83596837695674698E-003 -4.89353988809975620E-004
   4.1349999999999998      -2.83763230938126722E-003 -4.92859721702155833E-004
   4.1375000000000002      -2.83930341719221876E-003 -4.96333534443064409E-004
   4.1399999999999997      -2.84098157408609617E-003 -4.99776304557947716E-004
   4.1425000000000001      -2.84266665924549694E-003 -5.03188870413178498E-004
   4.1449999999999996      -2.84435855857138051E-003 -5.06572033894162922E-004
   4.1475000000000000      -2.84605716195632198E-003 -5.09926562193860648E-004
   4.1500000000000004      -2.84776236456941436E-003 -5.13253190136121447E-004
   4.1524999999999999      -2.84947406617180096E-003 -5.16552621995283712E-004
   4.1550000000000002      -2.85119217085171711E-003 -5.19825533246812610E-004
   4.1574999999999998      -2.85291658718501333E-003 -5.23072572265663753E-004
   4.1600000000000001      -2.85464722638243155E-003 -5.26294361537015562E-004
   4.1624999999999996      -2.85638400451358656E-003 -5.29491499504036647E-004
   4.1650000000000000      -2.85812684068593222E-003 -5.32664561576951900E-004
   4.1675000000000004      -2.85987565726656366E-003 -5.35814101423692161E-004
   4.1699999999999999      -2.86163037971062318E-003 -5.38940652105018977E-004
   4.1725000000000003      -2.86339093640106297E-003 -5.42044727134679280E-004
   4.1749999999999998      -2.86515725849885395E-003 -5.45126821470542249E-004
   4.1775000000000002      -2.86692927980285693E-003 -5.48187412442151288E-004
   4.1799999999999997      -2.86870693661857605E-003 -5.51226960619576761E-004
   4.1825000000000001      -2.87049016763512134E-003 -5.54245910628066094E-004
   4.1849999999999996      -2.87227891380977245E-003 -5.57244691912547256E-004
   4.1875000000000000      -2.87407311825957400E-003 -5.60223719455722529E-004
   4.1900000000000004      -2.87587272615945008E-003 -5.63183394453137774E-004
   4.1924999999999999      -2.87767768464634649E-003 -5.66124104948331807E-004
   4.1950000000000003      -2.87948794272901726E-003 -5.69046226430925685E-004
   4.1974999999999998      -2.88130345120299336E-003 -5.71950122400235452E-004
   4.2000000000000002      -2.88312416257042797E-003 -5.74836144896840955E-004
   4.2024999999999997      -2.88495003096446087E-003 -5.77704635004264297E-004
   4.2050000000000001      -2.88678101207777600E-003 -5.80555923322827227E-004
   4.2074999999999996      -2.88861706309512028E-003 -5.83390330417514133E-004
   4.2100000000000000      -2.89045814262946232E-003 -5.86208167241593250E-004
   4.2125000000000004      -2.89230421066160931E-003 -5.89009735537548442E-004
   4.2149999999999999      -2.89415522848300794E-003 -5.91795328216811797E-004
   4.2175000000000002      -2.89601115864155994E-003 -5.94565229719641011E-004
   4.2199999999999998      -2.89787196489024214E-003 -5.97319716356391867E-004
   4.2225000000000001      -2.89973761213837850E-003 -6.00059056631356731E-004
   4.2249999999999996      -2.90160806640536598E-003 -6.02783511550228140E-004
   4.2275000000000000      -2.90348329477673351E-003 -6.05493334912214089E-004
   4.2300000000000004      -2.90536326536238636E-003 -6.08188773587698631E-004
   4.2324999999999999      -2.90724794725688920E-003 -6.10870067782333360E-004
   4.2350000000000003      -2.90913731050169381E-003 -6.13537451288362194E-004
   4.2374999999999998      -2.91103132604916435E-003 -6.16191151723901004E-004
   4.2400000000000002      -2.91292996564711769E-003 -6.18831390743651870E-004
   4.2424999999999997      -2.91483320222360367E-003 -6.21458384344857127E-004
   4.2450000000000001      -2.91674100899818852E-003 -6.24072342892287952E-004
   4.2474999999999996      -2.91865336033271527E-003 -6.26673471502985969E-004
   4.2500000000000000      -2.92057023125129626E-003 -6.29261970139004820E-004
   4.3262499999999999      -2.98110215001238816E-003 -7.03005311870522173E-004
   4.4024999999999999      -3.04537915482462531E-003 -7.68986902300927699E-004
   4.4787499999999998      -3.11318363632876296E-003 -8.29478908492745689E-004
   4.5549999999999997      -3.18441547751652058E-003 -8.85899823642538825E-004
   4.6312499999999996      -3.25903253068271937E-003 -9.39219943286640239E-004
   4.7074999999999996      -3.33702346922957116E-003 -9.90149047512821866E-004
   4.7837500000000004      -3.41839391432728580E-003 -1.03923402220459839E-003
   4.8600000000000003      -3.50315875652252445E-003 -1.08691410651923486E-003
   4.9362500000000002      -3.59133764647217094E-003 -1.13355422806785664E-003
   5.0125000000000002      -3.68295222759680574E-003 -1.17946615602132899E-003
   5.0887500000000001      -3.77802438201055432E-003 -1.22492248112619209E-003
   5.1650000000000000      -3.87657509037409899E-003 -1.27016616873160495E-003
   5.2412500000000000      -3.97862368184857818E-003 -1.31541727257565469E-003
   5.3174999999999999      -4.08418733593862281E-003 -1.36087776561429757E-003
   5.3937499999999998      -4.19328075328013854E-003 -1.40673508715564370E-003
   5.4699999999999998      -4.30591594163462574E-003 -1.45316479309623501E-003
   5.5462499999999997      -4.42210208201369945E-003 -1.50033256608781188E-003
   5.6224999999999996      -4.54184545144097063E-003 -1.54839576030709261E-003
   5.6987500000000004      -4.66514938630409239E-003 -1.59750460219142349E-003
   5.7750000000000004      -4.79201427514553205E-003 -1.64780313308583812E-003
   5.8512500000000003      -4.92243757302589582E-003 -1.69942995571650346E-003
   5.9275000000000002      -5.05641383183401232E-003 -1.75251882978774676E-003
   6.0037500000000001      -5.19393474225783840E-003 -1.80719915023602067E-003
   6.0800000000000001      -5.33498918574187159E-003 -1.86359633385079697E-003
   6.1562500000000000      -5.47956328864205536E-003 -1.92183213151714510E-003
   6.2324999999999999      -5.62764049517393804E-003 -1.98202488721812122E-003
   6.3087499999999999      -5.77920162058372881E-003 -2.04428974219158762E-003
   6.3849999999999998      -5.93422492914540481E-003 -2.10873880915047945E-003
   6.4612499999999997      -6.09268620430399466E-003 -2.17548131248756571E-003
   6.5375000000000005      -6.25455882208372001E-003 -2.24462370419306612E-003
   6.6137499999999996      -6.41981382588961962E-003 -2.31626975951941538E-003
   6.6900000000000013      -6.58842000224103570E-003 -2.39052065601617295E-003
   6.7662500000000003      -6.76034395718021121E-003 -2.46747503892179006E-003
   6.8425000000000002      -6.93555019315182132E-003 -2.54722907535750651E-003
   6.9187500000000002      -7.11400118480832663E-003 -2.62987649882650025E-003
   6.9949999999999992      -7.29565746184493262E-003 -2.71550864872697161E-003
   7.0712500000000000      -7.48047767825670354E-003 -2.80421449870670372E-003
   7.1475000000000000      -7.66841869511492632E-003 -2.89608068503569406E-003
   7.2237500000000008      -7.85943565648408206E-003 -2.99119152849978759E-003
   7.2999999999999998      -8.05348206648508029E-003 -3.08962905360416710E-003
   7.3762499999999998      -8.25050986609813033E-003 -3.19147300528617233E-003
   7.4524999999999997      -8.45046950964386395E-003 -3.29680086372345594E-003
   7.5287499999999987      -8.65331004088535673E-003 -3.40568785773513088E-003
   7.6050000000000004      -8.85897916869640006E-003 -3.51820697719945836E-003
   7.6812499999999995      -9.06742334224350070E-003 -3.63442898484887681E-003
   7.7575000000000003      -9.27858782563035014E-003 -3.75442242775013858E-003
   7.8337500000000002      -9.49241677195470160E-003 -3.87825364873198167E-003
   7.9100000000000010      -9.70885329672788525E-003 -4.00598679798379060E-003
   7.9862500000000001      -9.92783955060777545E-003 -4.13768384501506537E-003
   8.0625000000000000      -1.01493167913964556E-002 -4.27340459113628897E-003
   8.1387499999999999      -1.03732254552541137E-002 -4.41320668259613351E-003
   8.2149999999999999      -1.05995052270818711E-002 -4.55714562448782546E-003
   8.2912499999999998      -1.08280951100267527E-002 -4.70527479551789002E-003
   8.3674999999999997      -1.10589334940633700E-002 -4.85764546371370617E-003
   8.4437499999999996      -1.12919582236079737E-002 -5.01430680313170833E-003
   8.5199999999999996      -1.15271066641213175E-002 -5.17530591161518075E-003
   8.5962499999999995      -1.17643157676579208E-002 -5.34068782963959942E-003
   8.6724999999999994      -1.20035221355764016E-002 -5.51049555947280643E-003
   8.7487499999999994      -1.22446620887755944E-002 -5.68477008943623404E-003
   8.8249999999999993      -1.24876717195313899E-002 -5.86355041143984783E-003
   8.9012499999999992      -1.27324869592345315E-002 -6.04687354746628967E-003
   8.9774999999999991      -1.29790436363656971E-002 -6.23477457332305852E-003
   9.0537500000000009      -1.32272775348713113E-002 -6.42728664428829713E-003
   9.1300000000000008      -1.34771244512164861E-002 -6.62444102186452929E-003
   9.2062500000000007      -1.37285202500846241E-002 -6.82626710161741024E-003
   9.2825000000000006      -1.39814009186964537E-002 -7.03279244207350666E-003
   9.3587500000000006      -1.42357026197231298E-002 -7.24404279464827341E-003
   9.4350000000000005      -1.44913617427696716E-002 -7.46004213457291798E-003
   9.5112500000000004      -1.47483149544061255E-002 -7.68081269278659239E-003
   9.5875000000000004      -1.50064992467248571E-002 -7.90637498875767543E-003
   9.6637500000000003      -1.52658519844032867E-002 -8.13674786419476583E-003
   9.7400000000000002      -1.55263109502534712E-002 -8.37194851760510519E-003
   9.8162500000000001      -1.57878143892420351E-002 -8.61199253965500879E-003
   9.8925000000000001      -1.60503010509669558E-002 -8.85689394928421830E-003
   9.9687500000000000      -1.63137102349656844E-002 -9.10666523297210678E-003
   10.045000000000000      -1.65779818126554623E-002 -9.36131737251310117E-003
   10.121200000000000      -1.68428822215905272E-002 -9.62068810148737630E-003
   10.197500000000000      -1.71088748280675100E-002 -9.88530091214852996E-003
   10.273800000000000      -1.73755542563359851E-002 -1.01548253769846355E-002
   10.350000000000000      -1.76425122457943562E-002 -1.04289039795657842E-002
   10.426200000000000      -1.79100413260654887E-002 -1.07078908197455365E-002
   10.502500000000000      -1.81784378142963166E-002 -1.09921645087125361E-002
   10.578799999999999      -1.84472958205263542E-002 -1.12813637484939725E-002
   10.654999999999999      -1.87162078850569083E-002 -1.15751002515415650E-002
   10.731199999999999      -1.89854728492452295E-002 -1.18737491029864521E-002
   10.807499999999999      -1.92553923027830275E-002 -1.21777100862465616E-002
   10.883699999999999      -1.95252072358212993E-002 -1.24861835783564561E-002
   10.960000000000001      -1.97955751826569062E-002 -1.27999753299774706E-002
   11.036300000000001      -2.00660924687664707E-002 -1.31186788739110910E-002
   11.112500000000001      -2.03363556102142615E-002 -1.34418610705940838E-002
   11.188800000000001      -2.06070262404553194E-002 -1.37703634791514953E-002
   11.265000000000001      -2.08773482382267062E-002 -1.41033174944319578E-002
   11.341200000000001      -2.11476307618715213E-002 -1.44411421306193406E-002
   11.417500000000000      -2.14181837944943804E-002 -1.47842812113522029E-002
   11.493800000000000      -2.16886089342717379E-002 -1.51322847471907808E-002
   11.570000000000000      -2.19585095016756708E-002 -1.54846765708956426E-002
   11.646200000000000      -2.22281986303069085E-002 -1.58418984635919358E-002
   11.722500000000000      -2.24979894438269157E-002 -1.62044169874452533E-002
   11.798800000000000      -2.27674884092244623E-002 -1.65717541219592701E-002
   11.875000000000000      -2.30363046950057999E-002 -1.69434061348498859E-002
   11.951200000000000      -2.33047546237836571E-002 -1.73198379994833652E-002
   12.027500000000000      -2.35731536804932376E-002 -1.77015393399910931E-002
   12.103800000000000      -2.38411142635401585E-002 -1.80880050623944966E-002
   12.180000000000000      -2.41082521563823274E-002 -1.84787047309305508E-002
   12.256200000000000      -2.43748860992755896E-002 -1.88741268602593201E-002
   12.332500000000000      -2.46413333026315323E-002 -1.92747844869069034E-002
   12.408799999999999      -2.49072127485731633E-002 -1.96801462337353392E-002
   12.484999999999999      -2.51721475679562191E-002 -2.00896559150197523E-002
   12.561199999999999      -2.54364581706311120E-002 -2.05038258647899964E-002
   12.637499999999999      -2.57004627606046039E-002 -2.09231927293162881E-002
   12.713699999999999      -2.59634429884599213E-002 -2.13466410836224245E-002
   12.789999999999999      -2.62260637711314547E-002 -2.17752660512380743E-002
   12.866299999999999      -2.64879552435696650E-002 -2.22084985936743286E-002
   12.942500000000003      -2.67487524040574305E-002 -2.26457454949877506E-002
   13.018800000000001      -2.70091175673851137E-002 -2.30881380035878048E-002
   13.095000000000001      -2.72683471248492924E-002 -2.35345001840378751E-002
   13.171199999999999      -2.75267627332821431E-002 -2.39853926114661671E-002
   13.247500000000000      -2.77846827643701590E-002 -2.44413997266809818E-002
   13.323800000000002      -2.80417493796702166E-002 -2.49019166859998017E-002
   13.400000000000000      -2.82976101794910652E-002 -2.53663151443509899E-002
   13.476200000000000      -2.85525864746175931E-002 -2.58351799899766560E-002
   13.552499999999998      -2.88069958788555458E-002 -2.63091197554653350E-002
   13.628800000000000      -2.90604888715660925E-002 -2.67875067079344359E-002
   13.705000000000000      -2.93127216422396121E-002 -2.72696900374076595E-002
   13.781200000000000      -2.95640145839988107E-002 -2.77562790277571976E-002
   13.857500000000000      -2.98146840533873546E-002 -2.82479063911958185E-002
   13.933799999999998      -3.00643889432610431E-002 -2.87439222132255118E-002
   14.010000000000002      -3.03127940694679528E-002 -2.92436539186941048E-002
   14.086200000000000      -3.05602183868062226E-002 -2.97477352397659336E-002
   14.162500000000000      -3.08069765373200043E-002 -3.02568231289242311E-002
   14.238799999999999      -3.10527358508479526E-002 -3.07702461599082024E-002
   14.315000000000000      -3.12971696966965959E-002 -3.12873106059007589E-002
   14.391200000000000      -3.15405951263266343E-002 -3.18086746809818563E-002
   14.467499999999999      -3.17833246688262530E-002 -3.23350196323732089E-002
   14.543799999999999      -3.20250340133717837E-002 -3.28656531083539871E-002
   14.619999999999997      -3.22654049349446539E-002 -3.33998607710634388E-002
   14.696200000000001      -3.25047521696513603E-002 -3.39383253332739901E-002
   14.772500000000001      -3.27433858021490970E-002 -3.44817524001958253E-002
   14.848799999999999      -3.29809897220247339E-002 -3.50294291996594911E-002
   14.924999999999999      -3.32172538932670250E-002 -3.55806212435555991E-002
   15.001200000000003      -3.34524904009237747E-002 -3.61360357791578046E-002
   15.077500000000001      -3.36870065724358334E-002 -3.66964028038061565E-002
   15.153800000000000      -3.39204942886736846E-002 -3.72609895708000127E-002
   15.230000000000000      -3.41526514244299764E-002 -3.78290418206068818E-002
   15.306200000000000      -3.43837871152031446E-002 -3.84012913601776071E-002
   15.382500000000002      -3.46142056867938738E-002 -3.89784926427679881E-002
   15.458800000000000      -3.48436067596460675E-002 -3.95598933296336455E-002
   15.535000000000000      -3.50716957710230023E-002 -4.01447196600897074E-002
   15.611199999999998      -3.52987786754657140E-002 -4.07337280511518296E-002
   15.687500000000000      -3.55251566401461258E-002 -4.13276975345705649E-002
   15.763800000000002      -3.57505366347742604E-002 -4.19258563731470177E-002
   15.840000000000000      -3.59746313305080168E-002 -4.25274115552018023E-002
   15.916200000000000      -3.61977433558158604E-002 -4.31331442195933834E-002
   15.992499999999998      -3.64201704750200250E-002 -4.37438579681059744E-002
   16.068800000000000      -3.66416267252704930E-002 -4.43587619465631508E-002
   16.145000000000000      -3.68618316316937089E-002 -4.49770440447073219E-002
   16.221200000000000      -3.70810841368225813E-002 -4.55995099487279051E-002
   16.297499999999999      -3.72996788446516847E-002 -4.62269883881739480E-002
   16.373799999999999      -3.75173363549711411E-002 -4.68586693703672355E-002
   16.449999999999999      -3.77337824552401724E-002 -4.74937215249957925E-002
   16.526199999999999      -3.79493126728516900E-002 -4.81329756557919708E-002
   16.602499999999999      -3.81642180005666784E-002 -4.87772853250195634E-002
   16.678799999999999      -3.83782253100647883E-002 -4.94258215787601457E-002
   16.754999999999999      -3.85910663053773903E-002 -5.00777338588401857E-002
   16.831199999999999      -3.88030327610068212E-002 -5.07338778885253749E-002
   16.907499999999999      -3.90144124537597017E-002 -5.13951328127232113E-002
   16.983799999999999      -3.92249378437091595E-002 -5.20606503393305498E-002
   17.059999999999999      -3.94343462277868193E-002 -5.27295607717480908E-002
   17.136199999999999      -3.96429258165329063E-002 -5.34027452274014880E-002
   17.212499999999999      -3.98509607312331482E-002 -5.40811081211135455E-002
   17.288799999999998      -4.00581887661333527E-002 -5.47637819351915744E-002
   17.364999999999998      -4.02643522955083849E-002 -5.54498775730475554E-002
   17.441199999999998      -4.04697359150287400E-002 -5.61403017134577895E-002
   17.517499999999998      -4.06746202781521626E-002 -5.68359845490854984E-002
   17.593800000000002      -4.08787481604927297E-002 -5.75360392700358589E-002
   17.670000000000002      -4.10818664465508812E-002 -5.82395569641142863E-002
   17.746200000000002      -4.12842561208734971E-002 -5.89474701148506863E-002
   17.822500000000002      -4.14861945643160632E-002 -5.96607352439849498E-002
   17.898800000000001      -4.16874289395624750E-002 -6.03784457715475231E-002
   17.975000000000001      -4.18877102055609241E-002 -6.10996726482481503E-002
   18.051200000000001      -4.20873159291393351E-002 -6.18253746968657064E-002
   18.127500000000001      -4.22865202283237152E-002 -6.25565350936424514E-002
   18.203800000000001      -4.24850741699996926E-002 -6.32922270861126651E-002
   18.280000000000001      -4.26827323803002159E-002 -6.40315011373412957E-002
   18.356200000000001      -4.28797690572764872E-002 -6.47753427741404320E-002
   18.432500000000001      -4.30764551284699773E-002 -6.55247622722425760E-002
   18.508800000000001      -4.32725453060496465E-002 -6.62788125632407660E-002
   18.585000000000001      -4.34677972996880685E-002 -6.70365229250974165E-002
   18.661200000000001      -4.36624820751893225E-002 -6.77989061150765099E-002
   18.737500000000001      -4.38568675841653974E-002 -6.85670002106534421E-002
   18.813800000000001      -4.40507115337250149E-002 -6.93398370099613665E-002
   18.890000000000001      -4.42437744311735617E-002 -7.01164242644383151E-002
   18.966200000000001      -4.44363241143748491E-002 -7.08978024837570858E-002
   19.042500000000000      -4.46286256678352991E-002 -7.16850381427055483E-002
   19.118800000000000      -4.48204394311783952E-002 -7.24771414401870206E-002
   19.195000000000000      -4.50115282408794434E-002 -7.32730979003103217E-002
   19.271200000000000      -4.52021569629002667E-002 -7.40739764447195109E-002
   19.347500000000000      -4.53925879153062595E-002 -7.48808725879509529E-002
   19.423700000000000      -4.55823349449507031E-002 -7.56917069526301389E-002
   19.500000000000000      -4.57719089745044078E-002 -7.65086442325941252E-002
   19.576300000000000      -4.59610735096772499E-002 -7.73306610106149345E-002
   19.652500000000000      -4.61495940779820674E-002 -7.81567080644205159E-002
   19.728800000000000      -4.63379780190921742E-002 -7.89889924815180416E-002
   19.805000000000000      -4.65257439107982854E-002 -7.98253723892642097E-002
   19.881200000000000      -4.67131511195431545E-002 -8.06669757272122090E-002
   19.957500000000000      -4.69004569770571852E-002 -8.15149586903556739E-002


==> anc/M0_6_6_v2.dat <==
  2.12500000000000015E-002 -1.11721092689754467E-009 -6.71874606558534395E-009
  4.49999999999999983E-002 -1.94217010578463795E-007 -1.42203622355067102E-009
  6.87500000000000056E-002 -4.54130643930926539E-007 -3.33771866380369715E-009
  9.24999999999999989E-002 -8.23557782099082630E-007 -6.07598739621731983E-009
  0.11625000000000002      -1.30308816058388046E-006 -9.65070155622880718E-009
  0.14000000000000001      -1.89331681239019816E-006 -1.40759976727946756E-008
  0.16375000000000001      -2.59484415209943806E-006 -1.93662965610781923E-008
  0.18750000000000000      -3.40827606195598079E-006 -2.55363104238315077E-008
  0.21124999999999999      -4.33422398003138861E-006 -3.26010501689995021E-008
  0.23499999999999999      -5.37330499053269602E-006 -4.05758329513884700E-008
  0.25874999999999998      -6.52614191632379283E-006 -4.94762899465766780E-008
  0.28249999999999997      -7.79336341373160263E-006 -5.93183743655897389E-008
  0.30625000000000002      -9.17560406971157556E-006 -7.01183697192327169E-008
  0.33000000000000002      -1.06735045014501011E-005 -8.18928983413515561E-008
  0.35375000000000001      -1.22877114584845087E-005 -9.46589301806992575E-008
  0.37750000000000000      -1.40188779274245996E-005 -1.08433791871507805E-007
  0.40125000000000000      -1.58676632393631381E-005 -1.23235176093306404E-007
  0.42499999999999999      -1.78347331800663474E-005 -1.39081151230995856E-007
  0.44874999999999998      -1.99207601030391132E-005 -1.55990171346678271E-007
  0.47249999999999992      -2.21264230455637471E-005 -1.73981086475256630E-007
  0.49625000000000008      -2.44524078478153506E-005 -1.93073153256356265E-007
  0.52000000000000002      -2.68994072751605142E-005 -2.13286045915699949E-007
  0.54374999999999996      -2.94681211437522560E-005 -2.34639867609656711E-007
  0.56750000000000000      -3.21592564495367923E-005 -2.57155162147319286E-007
  0.59125000000000005      -3.49735275007946169E-005 -2.80852926105135427E-007
  0.61499999999999999      -3.79116560543429619E-005 -3.05754621349803460E-007
  0.63875000000000004      -4.09743714555318110E-005 -3.31882187985902487E-007
  0.66249999999999998      -4.41624107821725546E-005 -3.59258057745475386E-007
  0.68625000000000003      -4.74765189925442641E-005 -3.87905167837626728E-007
  0.70999999999999996      -5.09174490776277664E-005 -4.17846975277058109E-007
  0.73375000000000001      -5.44859622177272805E-005 -4.49107471711345853E-007
  0.75749999999999995      -5.81828279436436636E-005 -4.81711198767783004E-007
  0.78125000000000000      -6.20088243025730511E-005 -5.15683263941568654E-007
  0.80500000000000016      -6.59647380289118496E-005 -5.51049357048232913E-007
  0.82875000000000010      -7.00513647201573929E-005 -5.87835767264307683E-007
  0.85250000000000004      -7.42695090181030615E-005 -6.26069400781471103E-007
  0.87624999999999997      -7.86199847955358638E-005 -6.65777799100613412E-007
  0.90000000000000002      -8.31036153486538749E-005 -7.06989157993680310E-007
  0.92374999999999996      -8.77212335954327742E-005 -7.49732347162513986E-007
  0.94750000000000001      -9.24736822801807106E-005 -7.94036930625442632E-007
  0.97124999999999995      -9.73618141845327328E-005 -8.39933187863950417E-007
  0.99500000000000000      -1.02386492345148827E-004 -8.87452135763462438E-007
   1.0187500000000000      -1.07548590278392660E-004 -9.36625551384032666E-007
   1.0425000000000000      -1.12848992212282186E-004 -9.87485995598674616E-007
   1.0662499999999999      -1.18288593326017539E-004 -1.04006683763903753E-006
   1.0900000000000001      -1.23868299997407301E-004 -1.09440228059028590E-006
   1.1137500000000000      -1.29589030058532915E-004 -1.15052738787932985E-006
   1.1375000000000000      -1.35451713060004625E-004 -1.20847811080291942E-006
   1.1612499999999999      -1.41457290544185415E-004 -1.26829131714474665E-006
   1.1850000000000001      -1.47606716327776117E-004 -1.33000482093335565E-006
   1.2087500000000000      -1.53900956794176738E-004 -1.39365741339560535E-006
   1.2324999999999999      -1.60340991196063865E-004 -1.45928889516352501E-006
   1.2562500000000001      -1.66927811968642614E-004 -1.52694010979566682E-006
   1.2800000000000000      -1.73662425054063499E-004 -1.59665297867757066E-006
   1.3037500000000000      -1.80545850237516243E-004 -1.66847053736974275E-006
   1.3274999999999999      -1.87579121768806953E-004 -1.74243697601382921E-006
   1.3512500000000001      -1.94763287646101930E-004 -1.81859766880316834E-006
   1.3750000000000000      -2.02099411583571008E-004 -1.89699922988325405E-006
   1.3987499999999999      -2.09588572352723402E-004 -1.97768954656826267E-006
   1.4225000000000001      -2.17231864443858638E-004 -2.06071782648743707E-006
   1.4462500000000000      -2.25030398484774480E-004 -2.14613464429728694E-006
   1.4700000000000000      -2.32985301675675034E-004 -2.23399199044821858E-006
   1.4937499999999999      -2.41097718241083375E-004 -2.32434332211477482E-006
   1.5175000000000001      -2.49368809899615013E-004 -2.41724361640539097E-006
   1.5412500000000000      -2.57799756352519911E-004 -2.51274942597504729E-006
   1.5649999999999999      -2.66391755791956029E-004 -2.61091893717194371E-006
   1.5887500000000001      -2.75146025430015933E-004 -2.71181203085786506E-006
   1.6125000000000000      -2.84063802049597399E-004 -2.81549034605092310E-006
   1.6362500000000000      -2.93146342578270915E-004 -2.92201734654922354E-006
   1.6599999999999999      -3.02394924686378728E-004 -3.03145839070441139E-006
   1.6837500000000001      -3.11810847410673897E-004 -3.14388080452540259E-006
   1.7075000000000000      -3.21395431804896996E-004 -3.25935395830497181E-006
   1.7312500000000000      -3.31150021618778869E-004 -3.37794934697467059E-006
   1.7549999999999999      -3.41075984007061092E-004 -3.49974067440819035E-006
   1.7787500000000001      -3.51174710270229129E-004 -3.62480394190822960E-006
   1.8025000000000000      -3.61447616628769459E-004 -3.75321754112882769E-006
   1.8262499999999999      -3.71896145032895122E-004 -3.88506235170279572E-006
   1.8499999999999999      -3.82521764009806896E-004 -4.02042184386350542E-006
   1.8737499999999998      -3.93325969550716058E-004 -4.15938218637123666E-006
   1.8974999999999997      -4.04310286040008150E-004 -4.30203236007711486E-006
   1.9212499999999997      -4.15476267229098405E-004 -4.44846427748247649E-006
   1.9450000000000001      -4.26825497257722663E-004 -4.59877290867838223E-006
   1.9687500000000000      -4.38359591725603502E-004 -4.75305641407929747E-006
   1.9924999999999999      -4.50080198817657976E-004 -4.91141628439674376E-006
   2.0162499999999999      -4.61989000486151156E-004 -5.07395748833356919E-006
   2.0400000000000000      -4.74087713693462499E-004 -5.24078862851707858E-006
   2.0637500000000002      -4.86378091719415250E-004 -5.41202210623092951E-006
   2.0874999999999999      -4.98861925537437130E-004 -5.58777429555042459E-006
   2.1112500000000001      -5.11541045264153008E-004 -5.76816572753555265E-006
   2.1349999999999998      -5.24417321687389837E-004 -5.95332128519002110E-006
   2.1587499999999999      -5.37492667877974154E-004 -6.14337040995371425E-006
   2.1825000000000001      -5.50769040891160790E-004 -6.33844732056130828E-006
   2.2062499999999998      -5.64248443564009574E-004 -6.53869124517089152E-006
   2.2300000000000000      -5.77932926415580827E-004 -6.74424666774535229E-006
   2.2537500000000001      -5.91824589657392918E-004 -6.95526358975554670E-006
   2.2774999999999999      -6.05925585322263636E-004 -7.17189780836997678E-006
   2.3012500000000000      -6.20238119520358407E-004 -7.39431121240099820E-006
   2.3250000000000002      -6.34764454651407786E-004 -7.62267209522430362E-006
   2.3487499999999999      -6.49506912658833163E-004 -7.85715549908267503E-006
   2.3725000000000001      -6.64467876670697048E-004 -8.09794356049228247E-006
   2.3962500000000002      -6.79649794286309519E-004 -8.34522589731612919E-006
   2.4199999999999999      -6.95055181574435804E-004 -8.59920002869826630E-006
   2.4437500000000001      -7.10686624670203888E-004 -8.86007179141647672E-006
   2.4674999999999998      -7.26546785094508074E-004 -9.12805583006377054E-006
   2.4912500000000000      -7.42638401616501666E-004 -9.40337607493156669E-006
   2.5150000000000001      -7.58964293084371001E-004 -9.68626626421788518E-006
   2.5387499999999998      -7.75527368007974060E-004 -9.97697058835228944E-006
   2.5625000000000000      -7.92330624358601222E-004 -1.02757442499348902E-005
   2.5862500000000002      -8.09377155796666596E-004 -1.05828541475823137E-005
   2.6099999999999999      -8.26670156902303160E-004 -1.08985795942222966E-005
   2.6337500000000000      -8.44212928798551308E-004 -1.12232130917707734E-005
   2.6575000000000002      -8.62008885204331322E-004 -1.15570611676431751E-005
   2.6812499999999999      -8.80061558958655961E-004 -1.19004452791829592E-005
   2.7050000000000001      -8.98374609062365932E-004 -1.22537027928068667E-005
   2.7287499999999998      -9.16951828289182410E-004 -1.26171880454836539E-005
   2.7524999999999999      -9.35797151424136941E-004 -1.29912734970929249E-005
   2.7762500000000001      -9.54914664194621244E-004 -1.33763509832769968E-005
   2.7999999999999998      -9.74308612967485373E-004 -1.37728330796176597E-005
   2.8237500000000000      -9.93983415295087314E-004 -1.41811545893742575E-005
   2.8475000000000001      -1.01394367140400813E-003 -1.46017741686338348E-005
   2.8712499999999999      -1.03419417673274541E-003 -1.50351761045932604E-005
   2.8950000000000000      -1.05473993563916452E-003 -1.54818722648556508E-005
   2.9187500000000002      -1.07558617641541365E-003 -1.59424042381379558E-005
   2.9424999999999999      -1.09673836776761420E-003 -1.64173456897169731E-005
   2.9662500000000001      -1.11820223694064289E-003 -1.69073049583687883E-005
   2.9900000000000002      -1.13998378969523370E-003 -1.74129279255752948E-005
   3.0137499999999999      -1.16208933237635565E-003 -1.79349011925071153E-005
   3.0375000000000001      -1.18452549634923674E-003 -1.84739556058836293E-005
   3.0612499999999998      -1.20729926512380811E-003 -1.90308701804456164E-005
   3.0850000000000000      -1.23041800454120102E-003 -1.96064764736763896E-005
   3.1087500000000001      -1.25388949645905941E-003 -2.02016634778537783E-005
   3.1324999999999998      -1.27772197644831684E-003 -2.08173831058625150E-005
   3.1562500000000000      -1.30192417610554409E-003 -2.14546563608871686E-005
   3.1800000000000002      -1.32650537069584334E-003 -2.21145802967048115E-005
   3.2037499999999999      -1.35147543297639756E-003 -2.27983358955266751E-005
   3.2275000000000000      -1.37684489421621356E-003 -2.35071970151214212E-005
   3.2512500000000006      -1.40262501363144711E-003 -2.42425405874924772E-005
   3.2749999999999999      -1.42882785770832334E-003 -2.50058582892399614E-005
   3.2987500000000005      -1.45546639120080167E-003 -2.57987699509644926E-005
   3.3224999999999998      -1.48255458198571599E-003 -2.66230390323885908E-005
   3.3462500000000004      -1.51010752245875194E-003 -2.74805905649133489E-005
   3.3700000000000001      -1.53814157079240556E-003 -2.83735320589870385E-005
   3.3937500000000003      -1.56667451619697546E-003 -2.93041779966136431E-005
   3.4175000000000000      -1.59572576915303801E-003 -3.02750786083836953E-005
   3.4412500000000001      -1.62531661254051323E-003 -3.12890544797923253E-005
   3.4649999999999999      -1.65547043509811686E-003 -3.23492366009166387E-005
   3.4887500000000000      -1.68621310139443581E-003 -3.34591162100115837E-005
   3.5124999999999997      -1.71757333206348870E-003 -3.46226038999117075E-005
   3.5362499999999999      -1.74958318985178737E-003 -3.58441022499226514E-005
   3.5599999999999996      -1.78227869332446922E-003 -3.71285957165702783E-005
   3.5837500000000002      -1.81570053868188573E-003 -3.84817617864780144E-005
   3.6074999999999995      -1.84989507125752316E-003 -3.99101123592472681E-005
   3.6312500000000001      -1.88491546858040736E-003 -4.14211730575655740E-005
   3.6549999999999994      -1.92082329897432479E-003 -4.30237159307201620E-005
   3.6787500000000000      -1.95769055985895585E-003 -4.47280652914218080E-005
   3.7025000000000001      -1.99560243343433960E-003 -4.65465078870691299E-005
   3.7262499999999998      -2.03466099416003575E-003 -4.84938522442516560E-005
   3.7500000000000000      -2.07499046218588253E-003 -5.05882130442564078E-005
   3.7525000000000004      -2.07931555631989552E-003 -5.08180960469797164E-005
   3.7549999999999999      -2.08365660080002532E-003 -5.10498820069987873E-005
   3.7574999999999998      -2.08801380665626490E-003 -5.12836014293736734E-005
   3.7599999999999998      -2.09238738406489081E-003 -5.15192854560160085E-005
   3.7624999999999997      -2.09677755066879547E-003 -5.17569660931419990E-005
   3.7650000000000001      -2.10118453224489212E-003 -5.19966762534683659E-005
   3.7675000000000005      -2.10560855267820325E-003 -5.22384495345083356E-005
   3.7700000000000000      -2.11004985026097243E-003 -5.24823206490347729E-005
   3.7725000000000000      -2.11450866624281197E-003 -5.27283251710310797E-005
   3.7749999999999999      -2.11898524871148618E-003 -5.29764996618972413E-005
   3.7774999999999999      -2.12347985256050500E-003 -5.32268817014721089E-005
   3.7799999999999994      -2.12799273975638895E-003 -5.34795099280817351E-005
   3.7825000000000006      -2.13252417961964317E-003 -5.37344240806358940E-005
   3.7850000000000001      -2.13707444912023198E-003 -5.39916650429028399E-005
   3.7875000000000001      -2.14164383342970452E-003 -5.42512748962114793E-005
   3.7900000000000000      -2.14623262528463535E-003 -5.45132969441079995E-005
   3.7925000000000000      -2.15084112677687515E-003 -5.47777758006086850E-005
   3.7949999999999995      -2.15546964875431776E-003 -5.50447574203495404E-005
   3.7974999999999999      -2.16011851144524546E-003 -5.53142891621538494E-005
   3.8000000000000003      -2.16478804486338727E-003 -5.55864198497152420E-005
   3.8025000000000002      -2.16947858923580714E-003 -5.58611998356983830E-005
   3.8050000000000002      -2.17419049545520583E-003 -5.61386810694933136E-005
   3.8075000000000001      -2.17892412555832941E-003 -5.64189171688824346E-005
   3.8099999999999996      -2.18367985323239056E-003 -5.67019634958995918E-005
   3.8125000000000000      -2.18845806435154135E-003 -5.69878772371857804E-005
   3.8150000000000004      -2.19325915754554424E-003 -5.72767174891710543E-005
   3.8174999999999999      -2.19808354480311883E-003 -5.75685453484419980E-005
   3.8199999999999998      -2.20293165229741832E-003 -5.78634240125437292E-005
   3.8224999999999998      -2.20780392033010850E-003 -5.81614188625943565E-005
   3.8249999999999997      -2.21270080434827132E-003 -5.84625975792328118E-005
   3.8275000000000001      -2.21762278423252943E-003 -5.87670304836280475E-005
   3.8300000000000005      -2.22257033639826438E-003 -5.90747899003370039E-005
   3.8325000000000000      -2.22754396790655722E-003 -5.93859511662902837E-005
   3.8350000000000000      -2.23254421586394254E-003 -5.97005927347356844E-005
   3.8374999999999999      -2.23757162093395426E-003 -6.00187955920318845E-005
   3.8399999999999999      -2.24262675045569385E-003 -6.03406440041407408E-005
   3.8424999999999994      -2.24771019221931250E-003 -6.06662254912588555E-005
   3.8450000000000006      -2.25282255807039830E-003 -6.09956310749228229E-005
   3.8475000000000001      -2.25796448440620297E-003 -6.13289554528098938E-005
   3.8500000000000001      -2.26313663976933366E-003 -6.16662973784092532E-005
   3.8525000000000000      -2.26833970165159606E-003 -6.20077592152540509E-005
   3.8550000000000000      -2.27357439516873844E-003 -6.23534481890464812E-005
   3.8574999999999995      -2.27884147014438673E-003 -6.27034759803390994E-005
   3.8599999999999999      -2.28414170917390445E-003 -6.30579591762609897E-005
   3.8625000000000003      -2.28947592967693831E-003 -6.34170195777137105E-005
   3.8650000000000002      -2.29484498611850617E-003 -6.37807845317721637E-005
   3.8675000000000002      -2.30024977241581217E-003 -6.41493872918635764E-005
   3.8700000000000001      -2.30569122455017350E-003 -6.45229674086183856E-005
   3.8724999999999996      -2.31117032340582814E-003 -6.49016711546493609E-005
   3.8750000000000000      -2.31668809786022938E-003 -6.52856519869328357E-005
   3.8775000000000004      -2.32224562808735352E-003 -6.56750710490696873E-005
   3.8799999999999999      -2.32784404950240904E-003 -6.60700977293498365E-005
   3.8824999999999998      -2.33348455639262103E-003 -6.64709102519731265E-005
   3.8849999999999998      -2.33916840659489532E-003 -6.68776963447762916E-005
   3.8874999999999997      -2.34489692627792064E-003 -6.72906539625212622E-005
   3.8900000000000001      -2.35067151544806740E-003 -6.77099920897696685E-005
   3.8925000000000005      -2.35649365312758921E-003 -6.81359316004976424E-005
   3.8950000000000000      -2.36236490494569872E-003 -6.85687062618074581E-005
   3.8975000000000000      -2.36828692959502492E-003 -6.90085637895630094E-005
   3.8999999999999999      -2.37426147409269426E-003 -6.94557666715500216E-005
   3.9024999999999999      -2.38029043435170670E-003 -6.99105950085268375E-005
   3.9049999999999994      -2.38637578767524885E-003 -7.03733457387495045E-005
   3.9075000000000006      -2.39251966809827512E-003 -7.08443361790494841E-005
   3.9100000000000001      -2.39872431548695782E-003 -7.13239040213612503E-005
   3.9125000000000001      -2.40499216525661731E-003 -7.18124116688577987E-005
   3.9150000000000000      -2.41132581384491526E-003 -7.23102471202066260E-005
   3.9175000000000000      -2.41772804928355560E-003 -7.28178270286300455E-005
   3.9199999999999995      -2.42420187165351365E-003 -7.33355997587761463E-005
   3.9224999999999999      -2.43075051643892740E-003 -7.38640488764993067E-005
   3.9250000000000003      -2.43737748129820367E-003 -7.44036971489599517E-005
   3.9275000000000002      -2.44408655688438002E-003 -7.49551111493829950E-005
   3.9300000000000002      -2.45088186248962423E-003 -7.55189065821417187E-005
   3.9325000000000001      -2.45776788747051897E-003 -7.60957544709430460E-005
   3.9349999999999996      -2.46474953964336604E-003 -7.66863883875994700E-005
   3.9375000000000000      -2.47183220213925995E-003 -7.72916129437052206E-005
   3.9400000000000004      -2.47902179365503891E-003 -7.79123136076818244E-005
   3.9424999999999999      -2.48632487614320989E-003 -7.85494695125842166E-005
   3.9449999999999998      -2.49374871434681396E-003 -7.92041666207916363E-005
   3.9474999999999998      -2.50130139134525703E-003 -7.98776149668401679E-005
   3.9499999999999997      -2.50899199830293719E-003 -8.05711712201219818E-005
   3.9525000000000001      -2.51683075297686777E-003 -8.12863627509151831E-005
   3.9550000000000005      -2.52482924457410893E-003 -8.20249205873243339E-005
   3.9575000000000000      -2.53300067223368201E-003 -8.27888185360847452E-005
   3.9600000000000000      -2.54136022744467192E-003 -8.35803254093382111E-005
   3.9624999999999999      -2.54992550429505079E-003 -8.44020695527810245E-005
   3.9649999999999999      -2.55871707924126704E-003 -8.52571245229045342E-005
   3.9674999999999994      -2.56775927174506414E-003 -8.61491225663638555E-005
   3.9700000000000006      -2.57708117424453303E-003 -8.70824082657683509E-005
   3.9725000000000001      -2.58671807080084219E-003 -8.80622509861783313E-005
   3.9750000000000001      -2.59671349258763047E-003 -8.90951480040046682E-005
   3.9775000000000000      -2.60712214426747982E-003 -9.01892654701563014E-005
   3.9800000000000000      -2.61801441191351989E-003 -9.13551098934945003E-005
   3.9824999999999995      -2.62948351641943473E-003 -9.26065930591439226E-005
   3.9849999999999999      -2.64165750646463493E-003 -9.39628154926964076E-005
   3.9875000000000003      -2.65472063675739481E-003 -9.54512618780120782E-005
   3.9900000000000002      -2.66895560297606685E-003 -9.71140952633269092E-005
   3.9925000000000002      -2.68483821881904811E-003 -9.90222602039808950E-005
   3.9950000000000001      -2.70329604512540298E-003 -1.01314021259154931E-004
   3.9974999999999996      -2.72672306121096806E-003 -1.04346146620497393E-004
   4.0000000000000000      -2.78031295492513512E-003 -1.11871545389686443E-004
   4.0025000000000004      -2.77477686448325458E-003 -1.63216121692046513E-004
   4.0049999999999999      -2.77373074127888622E-003 -1.84419915222102190E-004
   4.0075000000000003      -2.77342364104238986E-003 -2.00669262852860516E-004
   4.0099999999999998      -2.77349950415105816E-003 -2.14355593653377138E-004
   4.0125000000000002      -2.77382054770965994E-003 -2.26404984826173556E-004
   4.0149999999999997      -2.77431614856619513E-003 -2.37292264246219664E-004
   4.0175000000000001      -2.77494437852965521E-003 -2.47299436895592056E-004
   4.0199999999999996      -2.77567793749031958E-003 -2.56610199491696435E-004
   4.0225000000000000      -2.77649787524647529E-003 -2.65352118552855578E-004
   4.0250000000000004      -2.77739040383964946E-003 -2.73618052424040906E-004
   4.0274999999999999      -2.77834512203510185E-003 -2.81478085342395305E-004
   4.0300000000000002      -2.77935395503747188E-003 -2.88986653179994658E-004
   4.0324999999999998      -2.78041048639232928E-003 -2.96187035945534366E-004
   4.0350000000000001      -2.78150951780808389E-003 -3.03114316875960691E-004
   4.0374999999999996      -2.78264676868717614E-003 -3.09797403027619526E-004
   4.0400000000000000      -2.78381866467835573E-003 -3.16260447365557370E-004
   4.0425000000000004      -2.78502218480484185E-003 -3.22523875708552834E-004
   4.0449999999999999      -2.78625474949692085E-003 -3.28605145080411540E-004
   4.0475000000000003      -2.78751413464803539E-003 -3.34519314373840789E-004
   4.0499999999999998      -2.78879840740663913E-003 -3.40279481465153254E-004
   4.0525000000000002      -2.79010587551739705E-003 -3.45897122885918630E-004
   4.0549999999999997      -2.79143504763740410E-003 -3.51382361438971327E-004
   4.0579999999999998      -2.79305685188698579E-003 -3.57802453318684511E-004
   4.0599999999999996      -2.79415335804687791E-003 -3.61990591273555313E-004
   4.0625000000000000      -2.79554026186159578E-003 -3.67128782388443081E-004
   4.0650000000000004      -2.79694436264286451E-003 -3.72165225335496775E-004
   4.0674999999999999      -2.79836480181954199E-003 -3.77105774549507460E-004
   4.0700000000000003      -2.79980080059488408E-003 -3.81955745970878125E-004
   4.0724999999999998      -2.80125165002730091E-003 -3.86719983881536242E-004
   4.0750000000000002      -2.80271670264064295E-003 -3.91402917443601671E-004
   4.0774999999999997      -2.80419536528539069E-003 -3.96008608815493184E-004
   4.0800000000000001      -2.80568709296721147E-003 -4.00540794320819254E-004
   4.0824999999999996      -2.80719138384437046E-003 -4.05002919908542850E-004
   4.0850000000000000      -2.80870777430959747E-003 -4.09398171723210792E-004
   4.0875000000000004      -2.81023583529753634E-003 -4.13729502735326292E-004
   4.0899999999999999      -2.81177516878346277E-003 -4.17999655927880215E-004
   4.0925000000000002      -2.81332540477249740E-003 -4.22211184608586203E-004
   4.0949999999999998      -2.81488619872795939E-003 -4.26366470276406538E-004
   4.0975000000000001      -2.81645722893933631E-003 -4.30467738328481548E-004
   4.0999999999999996      -2.81803819490326858E-003 -4.34517072071170037E-004
   4.1025000000000000      -2.81962881519156987E-003 -4.38516425058036526E-004
   4.1050000000000004      -2.82122882589204600E-003 -4.42467632131213955E-004
   4.1074999999999999      -2.82283797914935049E-003 -4.46372419275283113E-004
   4.1100000000000003      -2.82445604185809374E-003 -4.50232412444577903E-004
   4.1124999999999998      -2.82608279448920939E-003 -4.54049145491619501E-004
   4.1150000000000002      -2.82771803003339711E-003 -4.57824067306092950E-004
   4.1174999999999997      -2.82936155297455793E-003 -4.61558548246358510E-004
   4.1200000000000001      -2.83101317871965741E-003 -4.65253886016024003E-004
   4.1224999999999996      -2.83267273226855704E-003 -4.68911310859085350E-004
   4.1250000000000000      -2.83434004863709118E-003 -4.72531990547998761E-004
   4.1275000000000004      -2.83601496987820594E-003 -4.76117034367365746E-004
   4.1299999999999999      -2.83769734732710732E-003 -4.79667497570467061E-004
   4.1325000000000003      -2.83938703935945804E-003 -4.83184384739457687E-004
   4.1349999999999998      -2.84108391129625059E-003 -4.86668653185446211E-004
   4.1375000000000002      -2.84278783495206609E-003 -4.90121216005793268E-004
   4.1399999999999997      -2.84449868822023860E-003 -4.93542944892034000E-004
   4.1425000000000001      -2.84621635429195118E-003 -4.96934672643121415E-004
   4.1449999999999996      -2.84794072290194423E-003 -5.00297195823481912E-004
   4.1475000000000000      -2.84967168760939587E-003 -5.03631276541715894E-004
   4.1500000000000004      -2.85140914709461953E-003 -5.06937644756503668E-004
   4.1524999999999999      -2.85315300448313108E-003 -5.10217000084195872E-004
   4.1550000000000002      -2.85490316708911316E-003 -5.13470013537519767E-004
   4.1574999999999998      -2.85665954658424542E-003 -5.16697329211965946E-004
   4.1600000000000001      -2.85842205715009564E-003 -5.19899565489875945E-004
   4.1624999999999996      -2.86019061771200641E-003 -5.23077316873213913E-004
   4.1650000000000000      -2.86196515012221084E-003 -5.26231154987368368E-004
   4.1675000000000004      -2.86374557938800112E-003 -5.29361629862607603E-004
   4.1699999999999999      -2.86553183350557938E-003 -5.32469271061476474E-004
   4.1725000000000003      -2.86732384330490439E-003 -5.35554588731738967E-004
   4.1749999999999998      -2.86912154230466133E-003 -5.38618074590763076E-004
   4.1775000000000002      -2.87092486657658909E-003 -5.41660202846768152E-004
   4.1799999999999997      -2.87273375461839179E-003 -5.44681431061761249E-004
   4.1825000000000001      -2.87454814723462748E-003 -5.47682200960648911E-004
   4.1849999999999996      -2.87636798742492688E-003 -5.50662939190543527E-004
   4.1875000000000000      -2.87819322027904785E-003 -5.53624058033972983E-004
   4.1900000000000004      -2.88002379287822814E-003 -5.56565956079360506E-004
   4.1924999999999999      -2.88185965420237897E-003 -5.59489018851859780E-004
   4.1950000000000003      -2.88370075504273526E-003 -5.62393619407375875E-004
   4.1974999999999998      -2.88554704791954162E-003 -5.65280118892357367E-004
   4.2000000000000002      -2.88739848700445348E-003 -5.68148867071747825E-004
   4.2024999999999997      -2.88925502804729178E-003 -5.71000202827258896E-004
   4.2050000000000001      -2.89111662830690607E-003 -5.73834454628014117E-004
   4.2074999999999996      -2.89298324648581528E-003 -5.76651940975367577E-004
   4.2100000000000000      -2.89485484266843035E-003 -5.79452970823653938E-004
   4.2125000000000004      -2.89673137826257539E-003 -5.82237843978396599E-004
   4.2149999999999999      -2.89861281594412743E-003 -5.85006851473468558E-004
   4.2175000000000002      -2.90049911960454541E-003 -5.87760275928525902E-004
   4.2199999999999998      -2.90239025430116034E-003 -5.90498391887966587E-004
   4.2225000000000001      -2.90428618620997003E-003 -5.93221466142575499E-004
   4.2249999999999996      -2.90618688258086110E-003 -5.95929758034903002E-004
   4.2275000000000000      -2.90809231169508135E-003 -5.98623519749401129E-004
   4.2300000000000004      -2.91000244282479167E-003 -6.01302996588200375E-004
   4.2324999999999999      -2.91191724619464451E-003 -6.03968427233419081E-004
   4.2350000000000003      -2.91383669294521417E-003 -6.06620043996778432E-004
   4.2374999999999998      -2.91576075509816096E-003 -6.09258073057269219E-004
   4.2400000000000002      -2.91768940544175461E-003 -6.11882734670510524E-004
   4.2424999999999997      -2.91962261791736200E-003 -6.14494243472242627E-004
   4.2450000000000001      -2.92156036673034110E-003 -6.17092808503954615E-004
   4.2474999999999996      -2.92350262720318752E-003 -6.19678633594195581E-004
   4.2500000000000000      -2.92544937529569003E-003 -6.22251917451109538E-004
   4.3262499999999999      -2.98688119461456387E-003 -6.95568509587944140E-004
   4.4024999999999999      -3.05204671864889353E-003 -7.61181633220268093E-004
   4.4787499999999998      -3.12073839450674288E-003 -8.21350463016994633E-004
   4.5549999999999997      -3.19286199475812349E-003 -8.77486073485506004E-004
   4.6312499999999996      -3.26837905924997393E-003 -9.30554217535293376E-004
   4.7074999999999996      -3.34728065998729507E-003 -9.81261770583114661E-004
   4.7837500000000004      -3.42957400486925681E-003 -1.03015371344959542E-003
   4.8600000000000003      -3.51527503071753398E-003 -1.07766802184412519E-003
   4.9362500000000002      -3.60440405879313515E-003 -1.12416878755963452E-003
   5.0125000000000002      -3.69698313277821815E-003 -1.16996723710063692E-003
   5.0887500000000001      -3.79303433491952422E-003 -1.21533562370403276E-003
   5.1650000000000000      -3.89257869434582807E-003 -1.26051672085032338E-003
   5.2412500000000000      -3.99563547149249087E-003 -1.30573049466145737E-003
   5.3174999999999999      -4.10222168509337317E-003 -1.35117890527266431E-003
   5.3937499999999998      -4.21235180173630801E-003 -1.39704943258036566E-003
   5.4699999999999998      -4.32603753614493186E-003 -1.44351771068687833E-003
   5.5462499999999997      -4.44328772837666603E-003 -1.49074952623692511E-003
   5.6224999999999996      -4.56410827530735318E-003 -1.53890235421487963E-003
   5.6987500000000004      -4.68850210095713565E-003 -1.58812655180398557E-003
   5.7750000000000004      -4.81646915493349342E-003 -1.63856629571764540E-003
   5.8512500000000003      -4.94800643143419091E-003 -1.69036032453477071E-003
   5.9275000000000002      -5.08310800341093150E-003 -1.74364253105834346E-003
   6.0037500000000001      -5.22176506777540742E-003 -1.79854243802627344E-003
   6.0800000000000001      -5.36396600010751942E-003 -1.85518558272977337E-003
   6.1562500000000000      -5.50969641114352690E-003 -1.91369382768801031E-003
   6.2324999999999999      -5.65893922181398296E-003 -1.97418561840127012E-003
   6.3087499999999999      -5.81167471811536943E-003 -2.03677618656724572E-003
   6.3849999999999998      -5.96788063071275292E-003 -2.10157772354690586E-003
   6.4612499999999997      -6.12753220645564662E-003 -2.16869952000987290E-003
   6.5375000000000005      -6.29060228301792871E-003 -2.23824808143693703E-003
   6.6137499999999996      -6.45706136480587306E-003 -2.31032722349071643E-003
   6.6900000000000013      -6.62687769969062986E-003 -2.38503815085713876E-003
   6.7662500000000003      -6.80001735632371901E-003 -2.46247952252789644E-003
   6.8425000000000002      -6.97644430184387113E-003 -2.54274750595576962E-003
   6.9187500000000002      -7.15612047843220984E-003 -2.62593582157572914E-003
   6.9949999999999992      -7.33900588687676388E-003 -2.71213578238686413E-003
   7.0712500000000000      -7.52505865642478372E-003 -2.80143632242721994E-003
   7.1475000000000000      -7.71423512818649078E-003 -2.89392402529567612E-003
   7.2237500000000008      -7.90648993159671562E-003 -2.98968314623111438E-003
   7.2999999999999998      -8.10177606199192005E-003 -3.08879563152832581E-003
   7.3762499999999998      -8.30004495789150344E-003 -3.19134113548731613E-003
   7.4524999999999997      -8.50124657792507288E-003 -3.29739703547889118E-003
   7.5287499999999987      -8.70532947735075911E-003 -3.40703844562153515E-003
   7.6050000000000004      -8.91224088411209092E-003 -3.52033822949076236E-003
   7.6812499999999995      -9.12192677438279295E-003 -3.63736701221980619E-003
   7.7575000000000003      -9.33433194754973612E-003 -3.75819319229757495E-003
   7.8337500000000002      -9.54940010058543017E-003 -3.88288295332478179E-003
   7.9100000000000010      -9.76707390176137329E-003 -4.01150027595026642E-003
   7.9862500000000001      -9.98729506365429731E-003 -4.14410695017613118E-003
   8.0625000000000000      -1.02100044153972721E-002 -4.28076258819109611E-003
   8.1387499999999999      -1.04351419741282054E-002 -4.42152463786604517E-003
   8.2149999999999999      -1.06626470155891159E-002 -4.56644839702368636E-003
   8.2912499999999998      -1.08924581438300128E-002 -4.71558702857467933E-003
   8.3674999999999997      -1.11245133599725786E-002 -4.86899157659596675E-003
   8.4437499999999996      -1.13587501299897871E-002 -5.02671098341240727E-003
   8.5199999999999996      -1.15951054514583252E-002 -5.18879210772996147E-003
   8.5962499999999995      -1.18335159192418521E-002 -5.35527974385774635E-003
   8.6724999999999994      -1.20739177883098878E-002 -5.52621664124326034E-003
   8.7487499999999994      -1.23162470441186712E-002 -5.70164352911993032E-003
   8.8249999999999993      -1.25604394544771240E-002 -5.88159913440565972E-003
   8.9012499999999992      -1.28064306374006606E-002 -6.06612020857118846E-003
   8.9774999999999991      -1.30541561191387465E-002 -6.25524155176420630E-003
   9.0537500000000009      -1.33035513926001228E-002 -6.44899603882715007E-003
   9.1300000000000008      -1.35545519744426617E-002 -6.64741464642068514E-003
   9.2062500000000007      -1.38070934607974708E-002 -6.85052648122951805E-003
   9.2825000000000006      -1.40611115816003957E-002 -7.05835880922434621E-003
   9.3587500000000006      -1.43165422535057388E-002 -7.27093708595067268E-003
   9.4350000000000005      -1.45733216313585229E-002 -7.48828498781277992E-003
   9.5112500000000004      -1.48313861582031453E-002 -7.71042444431884258E-003
   9.5875000000000004      -1.50906726138069075E-002 -7.93737567125035043E-003
   9.6637500000000003      -1.53511181616783812E-002 -8.16915720471606162E-003
   9.7400000000000002      -1.56126603945623797E-002 -8.40578593604770878E-003
   9.8162500000000001      -1.58752373783956555E-002 -8.64727714749178103E-003
   9.8925000000000001      -1.61387876947105061E-002 -8.89364454864921723E-003
   9.9687500000000000      -1.64032504858850799E-002 -9.14490031607107477E-003
   10.045000000000000      -1.66685654768979480E-002 -9.40105512130653444E-003
   10.121200000000000      -1.69344982956104728E-002 -9.66194538487914582E-003
   10.197500000000000      -1.72015142052477192E-002 -9.92809729773502445E-003
   10.273800000000000      -1.74692063535640332E-002 -1.01991781400260079E-002
   10.350000000000000      -1.77371650692096129E-002 -1.04748280133261529E-002
   10.426200000000000      -1.80056841221736263E-002 -1.07554027394935140E-002
   10.502500000000000      -1.82750610235923525E-002 -1.10412827404298315E-002
   10.578799999999999      -1.85448885030537955E-002 -1.13321043405791508E-002
   10.654999999999999      -1.88147577875590923E-002 -1.16274767927020770E-002
   10.731199999999999      -1.90849689417467959E-002 -1.19277769985960992E-002
   10.807499999999999      -1.93558247301624450E-002 -1.22334066417190811E-002
   10.883699999999999      -1.96265636528246204E-002 -1.25435614308223638E-002
   10.960000000000001      -1.98978456425103825E-002 -1.28590512375000056E-002
   11.036300000000001      -2.01692657870792373E-002 -1.31794671087123085E-002
   11.112500000000001      -2.04404194323899342E-002 -1.35043733476168624E-002
   11.188800000000001      -2.07119705489160547E-002 -1.38346157565494912E-002
   11.265000000000001      -2.09831607156064359E-002 -1.41693208918315366E-002
   11.341200000000001      -2.12543002685063633E-002 -1.45089097658768328E-002
   11.417500000000000      -2.15257003179929705E-002 -1.48538282735727542E-002
   11.493800000000000      -2.17969613626364592E-002 -1.52036238528099488E-002
   11.570000000000000      -2.20676856892059632E-002 -1.55578177020297102E-002
   11.646200000000000      -2.23381875815284389E-002 -1.59168536870108110E-002
   11.722500000000000      -2.26087812631868140E-002 -1.62812005228195368E-002
   11.798800000000000      -2.28790721890018735E-002 -1.66503775687879621E-002
   11.875000000000000      -2.31486685798111790E-002 -1.70238784170275541E-002
   11.951200000000000      -2.34178878785709955E-002 -1.74021702088162263E-002
   12.027500000000000      -2.36870466406734446E-002 -1.77857447997303714E-002
   12.103800000000000      -2.39557563361608335E-002 -1.81740944359856001E-002
   12.180000000000000      -2.42236318817235299E-002 -1.85666859716332212E-002
   12.256200000000000      -2.44909931062738603E-002 -1.89640101692825462E-002
   12.332500000000000      -2.47581582602500530E-002 -1.93665823727937648E-002
   12.408799999999999      -2.50247454757729221E-002 -1.97738685117596173E-002
   12.484999999999999      -2.52903770927766017E-002 -2.01853096619597425E-002
   12.561199999999999      -2.55553745767800114E-002 -2.06014204822195270E-002
   12.637499999999999      -2.58200571402747957E-002 -2.10227399989824856E-002
   12.713699999999999      -2.60837047878236354E-002 -2.14481474897959788E-002
   12.789999999999999      -2.63469843239457734E-002 -2.18787430469585716E-002
   12.866299999999999      -2.66095251416775258E-002 -2.23139548994896013E-002
   12.942500000000003      -2.68709615508012471E-002 -2.27531870594421051E-002
   13.018800000000001      -2.71319576920972284E-002 -2.31975758311518537E-002
   13.095000000000001      -2.73918084545727719E-002 -2.36459398983127379E-002
   13.171199999999999      -2.76508364830146992E-002 -2.40988423051716159E-002
   13.247500000000000      -2.79093610942513677E-002 -2.45568700104091750E-002
   13.323800000000002      -2.81670238026753006E-002 -2.50194154082389285E-002
   13.400000000000000      -2.84234716088725345E-002 -2.54858473566427664E-002
   13.476200000000000      -2.86790267778435672E-002 -2.59567532807767828E-002
   13.552499999999998      -2.89340078375479905E-002 -2.64327442963171698E-002
   13.628800000000000      -2.91880646757043151E-002 -2.69131898925931597E-002
   13.705000000000000      -2.94408529333398984E-002 -2.73974364493470394E-002
   13.781200000000000      -2.96926939247374143E-002 -2.78860958525564522E-002
   13.857500000000000      -2.99439048905606985E-002 -2.83798034605847252E-002
   13.933799999999998      -3.01941441812713166E-002 -2.88779065676529681E-002
   14.010000000000002      -3.04430761092165901E-002 -2.93797297766997013E-002
   14.086200000000000      -3.06910205184202749E-002 -2.98859094848311184E-002
   14.162500000000000      -3.09382929063327476E-002 -3.03971053518437839E-002
   14.238799999999999      -3.11845601035317666E-002 -3.09126431482785423E-002
   14.315000000000000      -3.14294950144901192E-002 -3.14318263147086718E-002
   14.391200000000000      -3.16734155494486636E-002 -3.19553157909940322E-002
   14.467499999999999      -3.19166350658367723E-002 -3.24837955913108573E-002
   14.543799999999999      -3.21588287905624770E-002 -3.30165705496415773E-002
   14.619999999999997      -3.23996780662505687E-002 -3.35529234850678731E-002
   14.696200000000001      -3.26394984591061518E-002 -3.40935398952843874E-002
   14.772500000000001      -3.28786008570272834E-002 -3.46391282109492007E-002
   14.848799999999999      -3.31166687182785427E-002 -3.51889728345868985E-002
   14.924999999999999      -3.33533916009575646E-002 -3.57423364241611294E-002
   15.001200000000003      -3.35890823936757996E-002 -3.62999290697614482E-002
   15.077500000000001      -3.38240492041037497E-002 -3.68624836517287835E-002
   15.153800000000000      -3.40579835069425088E-002 -3.74292645866136642E-002
   15.230000000000000      -3.42905827917551753E-002 -3.79995147490937990E-002
   15.306200000000000      -3.45221569733746361E-002 -3.85739688459183425E-002
   15.382500000000002      -3.47530111371665770E-002 -3.91533842704425289E-002
   15.458800000000000      -3.49828445169944810E-002 -3.97370058348131966E-002
   15.535000000000000      -3.52113621798741672E-002 -4.03240568990431980E-002
   15.611199999999998      -3.54388708379808487E-002 -4.09152968364593153E-002
   15.687500000000000      -3.56656724000298866E-002 -4.15115076761053553E-002
   15.763800000000002      -3.58914734630362831E-002 -4.21119148173665775E-002
   15.840000000000000      -3.61159863377249202E-002 -4.27157223538700143E-002
   15.916200000000000      -3.63395143913334551E-002 -4.33237144374075400E-002
   15.992499999999998      -3.65623561139613654E-002 -4.39366977240527173E-002
   16.068800000000000      -3.67842251790976710E-002 -4.45538784802546189E-002
   16.145000000000000      -3.70048407562792725E-002 -4.51744416832969564E-002
   16.221200000000000      -3.72245025098549842E-002 -4.57991960880951843E-002
   16.297499999999999      -3.74435057578770339E-002 -4.64289735380678109E-002
   16.373799999999999      -3.76615707401295186E-002 -4.70629611421413616E-002
   16.449999999999999      -3.78784228878839210E-002 -4.77003245959814748E-002
   16.526199999999999      -3.80943584376260067E-002 -4.83418978305280231E-002
   16.602499999999999      -3.83096690856753255E-002 -4.89885375805325582E-002
   16.678799999999999      -3.85240813431854678E-002 -4.96394119723995372E-002
   16.754999999999999      -3.87373265532941213E-002 -5.02936674895554381E-002
   16.831199999999999      -3.89496971886613350E-002 -5.09521630405081055E-002
   16.907499999999999      -3.91614817235447985E-002 -5.16157810050841270E-002
   16.983799999999999      -3.93724122516694863E-002 -5.22836701455550792E-002
   17.059999999999999      -3.95822257006871459E-002 -5.29549577796595144E-002
   17.136199999999999      -3.97912109720213111E-002 -5.36305282708225209E-002
   17.212499999999999      -3.99996528793588532E-002 -5.43112893306626140E-002
   17.288799999999998      -4.02072888413993884E-002 -5.49963704674062276E-002
   17.364999999999998      -4.04138608506125624E-002 -5.56848795673538927E-002
   17.441199999999998      -4.06196541888381585E-002 -5.63777266176193337E-002
   17.517499999999998      -4.08249502001413189E-002 -5.70758451726673111E-002
   17.593800000000002      -4.10294912719102456E-002 -5.77783454167521832E-002
   17.670000000000002      -4.12330238902885657E-002 -5.84843153842870139E-002
   17.746200000000002      -4.14358297239128606E-002 -5.91946909315200637E-002
   17.822500000000002      -4.16381868456010065E-002 -5.99104320104137736E-002
   17.898800000000001      -4.18398420130850837E-002 -6.06306289983688240E-002
   17.975000000000001      -4.20405457671863408E-002 -6.13543497520833078E-002
   18.051200000000001      -4.22405763599332310E-002 -6.20825565348828781E-002
   18.127500000000001      -4.24402086049730926E-002 -6.28162360242816020E-002
   18.203800000000001      -4.26391931441342797E-002 -6.35544583838286298E-002
   18.280000000000001      -4.28372841627521692E-002 -6.42962709375968777E-002
   18.356200000000001      -4.30347565476312671E-002 -6.50426627236406762E-002
   18.432500000000001      -4.32318819279221764E-002 -6.57946475932500718E-002
   18.508800000000001      -4.34284145682703043E-002 -6.65512753492106118E-002
   18.585000000000001      -4.36241117115542879E-002 -6.73115720797553968E-002
   18.661200000000001      -4.38192450184746729E-002 -6.80765541276875386E-002
   18.737500000000001      -4.40140831509344688E-002 -6.88472632246720784E-002
   18.813800000000001      -4.42083833425364475E-002 -6.96227279890151707E-002
   18.890000000000001      -4.44019056058047243E-002 -7.04019529274929334E-002
   18.966200000000001      -4.45949184819776287E-002 -7.11859822132968473E-002
   19.042500000000000      -4.47876877767013626E-002 -7.19758860580402698E-002
   19.118800000000000      -4.49799733278519465E-002 -7.27706714251596942E-002
   19.195000000000000      -4.51715374466694422E-002 -7.35693205336215850E-002
   19.271200000000000      -4.53626457132886365E-002 -7.43729060509068229E-002
   19.347500000000000      -4.55535611797014683E-002 -7.51825273152769424E-002
   19.423700000000000      -4.57437965167867000E-002 -7.59960980523046448E-002
   19.500000000000000      -4.59338640206333332E-002 -7.68157903871747455E-002
   19.576300000000000      -4.61235266485867865E-002 -7.76405775738352039E-002
   19.652500000000000      -4.63125493532443103E-002 -7.84694069835610297E-002
   19.728800000000000      -4.65014408769761911E-002 -7.93044932644852429E-002
   19.805000000000000      -4.66897185493520966E-002 -8.01436874598462357E-002
   19.881200000000000      -4.68776424787612986E-002 -8.09881214336580085E-002
   19.957500000000000      -4.70654707624899166E-002 -8.18389553940155057E-002


==> anc/M0_6_7_v2.dat <==
  2.12500000000000015E-002  2.48331056383764412E-012  5.58630689713491996E-011
  4.49999999999999983E-002  5.72669475010113779E-009  2.04551276079285101E-010
  6.87500000000000056E-002  1.34023606625450127E-008  4.80258816936237545E-010
  9.24999999999999989E-002  2.43264960606373068E-008  8.74534744182911220E-010
  0.11625000000000002       3.85252571722238823E-008  1.38948600541072331E-009
  0.14000000000000001       5.60250925852480479E-008  2.02726290527818529E-009
  0.16375000000000001       7.68527478182126269E-008  2.79006020134937171E-009
  0.18750000000000000       1.01035269981107689E-007  3.68011823347524102E-009
  0.21124999999999999       1.28600012528878443E-007  4.69972408793631155E-009
  0.23499999999999999       1.59574640109555707E-007  5.85121279761608591E-009
  0.25874999999999998       1.93987133509224278E-007  7.13696857952892633E-009
  0.28249999999999997       2.31865794696054764E-007  8.55942611108339228E-009
  0.30625000000000002       2.73239251965677289E-007  1.01210718465201445E-008
  0.33000000000000002       3.18136465190231163E-007  1.18244453750273960E-008
  0.35375000000000001       3.66586731173478279E-007  1.36721408221007921E-008
  0.37750000000000000       4.18619689112674555E-007  1.56668082957204197E-008
  0.40125000000000000       4.74265326179633305E-007  1.78111553794219629E-008
  0.42499999999999999       5.33553983199947850E-007  2.01079486731704521E-008
  0.44874999999999998       5.96516360462928574E-007  2.25600153850128735E-008
  0.47249999999999992       6.63183523643517090E-007  2.51702449746641180E-008
  0.49625000000000008       7.33586909847083455E-007  2.79415908513624648E-008
  0.52000000000000002       8.07758333778607048E-007  3.08770721280811578E-008
  0.54374999999999996       8.85729994039091532E-007  3.39797754343175085E-008
  0.56750000000000000       9.67534479552130887E-007  3.72528567897931969E-008
  0.59125000000000005       1.05320477622265817E-006  4.06995435453272399E-008
  0.61499999999999999       1.14277427324944024E-006  4.43231363709827123E-008
  0.63875000000000004       1.23627677051704494E-006  4.81270113490576569E-008
  0.66249999999999998       1.33374648521361493E-006  5.21146221031045817E-008
  0.68625000000000003       1.43521805904132738E-006  5.62895020184767299E-008
  0.70999999999999996       1.54072656548853879E-006  6.06552665368850920E-008
  0.73375000000000001       1.65030751725422482E-006  6.52156155315529977E-008
  0.75749999999999995       1.76399687382811378E-006  6.99743357663424440E-008
  0.78125000000000000       1.88183104922996945E-006  7.49353034423962586E-008
  0.80500000000000016       2.00384691991155720E-006  8.01024868360196405E-008
  0.82875000000000010       2.13008183282486176E-006  8.54799490316951742E-008
  0.85250000000000004       2.26057361366019432E-006  9.10718507543468253E-008
  0.87624999999999997       2.39536057525785694E-006  9.68824533051332918E-008
  0.90000000000000002       2.53448152619710430E-006  1.02916121605330953E-007
  0.92374999999999996       2.67797577956615930E-006  1.09177327353022786E-007
  0.94750000000000001       2.82588316191711913E-006  1.15670652297633202E-007
  0.97124999999999995       2.97824402240956324E-006  1.22400791637542239E-007
  0.99500000000000000       3.13509924214677584E-006  1.29372557546330703E-007
   1.0187500000000000       3.29649025282110687E-006  1.36590883211067357E-007
   1.0425000000000000       3.46245901068622592E-006  1.44060825153523434E-007
   1.0662499999999999       3.63304805913714156E-006  1.51787569355025450E-007
   1.0900000000000001       3.80830050459497728E-006  1.59776433943701532E-007
   1.1137500000000000       3.98826003457160417E-006  1.68032873775334728E-007
   1.1375000000000000       4.17297092935037900E-006  1.76562484911656477E-007
   1.1612499999999999       4.36247807205477871E-006  1.85371009198619411E-007
   1.1850000000000001       4.55682695984417442E-006  1.94464339067544021E-007
   1.2087500000000000       4.75606371515882616E-006  2.03848522522839743E-007
   1.2324999999999999       4.96023509719595864E-006  2.13529768333162582E-007
   1.2562500000000001       5.16938851362045857E-006  2.23514451435978413E-007
   1.2800000000000000       5.38357203251363123E-006  2.33809118566064076E-007
   1.3037500000000000       5.60283439456323286E-006  2.44420494119116079E-007
   1.3274999999999999       5.82722502549790409E-006  2.55355486262228604E-007
   1.3512500000000001       6.05679404876881007E-006  2.66621193303779977E-007
   1.3750000000000000       6.29159229848112133E-006  2.78224910335950667E-007
   1.3987499999999999       6.53167133257763185E-006  2.90174136163898419E-007
   1.4225000000000001       6.77708344627654119E-006  3.02476580536515779E-007
   1.4462500000000000       7.02788168576488476E-006  3.15140171694531163E-007
   1.4700000000000000       7.28411986214892418E-006  3.28173064252751088E-007
   1.4937499999999999       7.54585256566197639E-006  3.41583647434252047E-007
   1.5175000000000001       7.81313518012992546E-006  3.55380553675480338E-007
   1.5412500000000000       8.08602389769370128E-006  3.69572667622346268E-007
   1.5649999999999999       8.36457573378761474E-006  3.84169135538818956E-007
   1.5887500000000001       8.64884854237123612E-006  3.99179375150777120E-007
   1.6125000000000000       8.93890103141194697E-006  4.14613085949409742E-007
   1.6362500000000000       9.23479277861400649E-006  4.30480259980149959E-007
   1.6599999999999999       9.53658424738887496E-006  4.46791193144652772E-007
   1.6837500000000001       9.84433680306026863E-006  4.63556497045375345E-007
   1.7075000000000000       1.01581127292958755E-005  4.80787111404248441E-007
   1.7312500000000000       1.04779752447560403E-005  4.98494317089005271E-007
   1.7549999999999999       1.08039885199479160E-005  5.16689749783180579E-007
   1.7787500000000001       1.11362176942713582E-005  5.35385414338319801E-007
   1.8025000000000000       1.14747288932407599E-005  5.54593699849453201E-007
   1.8262499999999999       1.18195892458641991E-005  5.74327395498100486E-007
   1.8499999999999999       1.21708669021584725E-005  5.94599707210154155E-007
   1.8737499999999998       1.25286310507753667E-005  6.15424275179270537E-007
   1.8974999999999997       1.28929519367108014E-005  6.36815192310467999E-007
   1.9212499999999997       1.32639008790644758E-005  6.58787023642460712E-007
   1.9450000000000001       1.36415502888131339E-005  6.81354826811713241E-007
   1.9687500000000000       1.40259736865553424E-005  7.04534173626048900E-007
   1.9924999999999999       1.44172457201801881E-005  7.28341172820951359E-007
   2.0162499999999999       1.48154421824058063E-005  7.52792494077146173E-007
   2.0400000000000000       1.52206400281264311E-005  7.77905393384584801E-007
   2.0637500000000002       1.56329173914989947E-005  8.03697739844526558E-007
   2.0874999999999999       1.60523536026909932E-005  8.30188044008831532E-007
   2.1112500000000001       1.64790292042015834E-005  8.57395487863921913E-007
   2.1349999999999998       1.69130259666564498E-005  8.85339956575406433E-007
   2.1587499999999999       1.73544269039645072E-005  9.14042072119384949E-007
   2.1825000000000001       1.78033162877101835E-005  9.43523228937153684E-007
   2.2062499999999998       1.82597796606392443E-005  9.73805631761469798E-007
   2.2300000000000000       1.87239038490782509E-005  1.00491233577592439E-006
   2.2537500000000001       1.91957769741071689E-005  1.03686728928280355E-006
   2.2774999999999999       1.96754884612827136E-005  1.06969537907094216E-006
   2.3012500000000000       2.01631290486836619E-005  1.10342247869188034E-006
   2.3250000000000002       2.06587907930208737E-005  1.13807549987256645E-006
   2.3487499999999999       2.11625670735222559E-005  1.17368244731330292E-006
   2.3725000000000001       2.16745525932656366E-005  1.21027247714381718E-006
   2.3962500000000002       2.21948433775911136E-005  1.24787595933627301E-006
   2.4199999999999999       2.27235367691770317E-005  1.28652454440290644E-006
   2.4437500000000001       2.32607314193101052E-005  1.32625123473890690E-006
   2.4674999999999998       2.38065272748190202E-005  1.36709046100669032E-006
   2.4912500000000000       2.43610255600720568E-005  1.40907816399878766E-006
   2.5150000000000001       2.49243287533596663E-005  1.45225188246091573E-006
   2.5387499999999998       2.54965405568932783E-005  1.49665084740838412E-006
   2.5625000000000000       2.60777658595487540E-005  1.54231608352507047E-006
   2.5862500000000002       2.66681106913647311E-005  1.58929051829878398E-006
   2.6099999999999999       2.72676821686720228E-005  1.63761909961851207E-006
   2.6337500000000000       2.78765884285747008E-005  1.68734892264090297E-006
   2.6575000000000002       2.84949385513257607E-005  1.73852936682510556E-006
   2.6812499999999999       2.91228424689356372E-005  1.79121224413984815E-006
   2.7050000000000001       2.97604108581143519E-005  1.84545195956526814E-006
   2.7287499999999998       3.04077550153756477E-005  1.90130568514706217E-006
   2.7524999999999999       3.10649867118131394E-005  1.95883354901492243E-006
   2.7762500000000001       3.17322180246914273E-005  2.01809884095388597E-006
   2.7999999999999998       3.24095611425659200E-005  2.07916823631912761E-006
   2.8237500000000000       3.30971281401460212E-005  2.14211204031782735E-006
   2.8475000000000001       3.37950307185304796E-005  2.20700445495010210E-006
   2.8712499999999999       3.45033799057602571E-005  2.27392387121030582E-006
   2.8950000000000000       3.52222857118269280E-005  2.34295318951019354E-006
   2.9187500000000002       3.59518567262269028E-005  2.41418017136048819E-006
   2.9424999999999999       3.66921996805715707E-005  2.48769782821758421E-006
   2.9662500000000001       3.74434188988045875E-005  2.56360484738020917E-006
   2.9900000000000002       3.82056156796465246E-005  2.64200606367882146E-006
   3.0137499999999999       3.89788876353696576E-005  2.72301298547864181E-006
   3.0375000000000001       3.97633277996947354E-005  2.80674436991317232E-006
   3.0612499999999998       4.05590239135888783E-005  2.89332688507822763E-006
   3.0850000000000000       4.13660570269472954E-005  2.98289580939428770E-006
   3.1087500000000001       4.21845004541990994E-005  3.07559585357569730E-006
   3.1324999999999998       4.30144182673775527E-005  3.17158206279393477E-006
   3.1562500000000000       4.38558636035258286E-005  3.27102083591587596E-006
   3.1800000000000002       4.47088766916571494E-005  3.37409107598283725E-006
   3.2037499999999999       4.55734825472893163E-005  3.48098549309628944E-006
   3.2275000000000000       4.64496882714479750E-005  3.59191208502472529E-006
   3.2512500000000006       4.73374798771523627E-005  3.70709582596204609E-006
   3.2749999999999999       4.82368185489787172E-005  3.82678060021257253E-006
   3.2987500000000005       4.91476362193002609E-005  3.95123142550070101E-006
   3.3224999999999998       5.00698303168379001E-005  4.08073702055824362E-006
   3.3462500000000004       5.10032575073570847E-005  4.21561278424993711E-006
   3.3700000000000001       5.19477262001595861E-005  4.35620426957725722E-006
   3.3937500000000003       5.29029875614152290E-005  4.50289125892272801E-006
   3.4175000000000000       5.38687245062793112E-005  4.65609255757816456E-006
   3.4412500000000001       5.48445386029409459E-005  4.81627170566831928E-006
   3.4649999999999999       5.58299337028625550E-005  4.98394377209898153E-006
   3.4887500000000000       5.68242962126332216E-005  5.15968356698673135E-006
   3.5124999999999997       5.78268698391128661E-005  5.34413553309184912E-006
   3.5362499999999999       5.88367250218370722E-005  5.53802593595868705E-006
   3.5599999999999996       5.98527194983441865E-005  5.74217784143022099E-006
   3.5837500000000002       6.08734484443643976E-005  5.95752983889408494E-006
   3.6074999999999995       6.18971800371753879E-005  6.18515965433642799E-006
   3.6312500000000001       6.29217714084235376E-005  6.42631433315645545E-006
   3.6549999999999994       6.39445573638137494E-005  6.68244935830212593E-006
   3.6787500000000000       6.49622010165862220E-005  6.95528019122453061E-006
   3.7025000000000001       6.59704892482007837E-005  7.24685136981544466E-006
   3.7262499999999998       6.69640470033878944E-005  7.55963107984714580E-006
   3.7500000000000000       6.79359294932574062E-005  7.89664378527968248E-006
   3.7525000000000004       6.80366242094768560E-005  7.93367423813947148E-006
   3.7549999999999999       6.81369682322192536E-005  7.97101903360840800E-006
   3.7574999999999998       6.82369488891210066E-005  8.00868326375220426E-006
   3.7599999999999998       6.83365531105883950E-005  8.04667215345560427E-006
   3.7624999999999997       6.84357674140727095E-005  8.08499106529247939E-006
   3.7650000000000001       6.85345778875650626E-005  8.12364550462748066E-006
   3.7675000000000005       6.86329702336183441E-005  8.16264113225993336E-006
   3.7700000000000000       6.87309295058604925E-005  8.20198374088405282E-006
   3.7725000000000000       6.88284404575764165E-005  8.24167930463101890E-006
   3.7749999999999999       6.89254872765676690E-005  8.28173395617711944E-006
   3.7774999999999999       6.90220535678482137E-005  8.32215399357027171E-006
   3.7799999999999994       6.91181225601836523E-005  8.36294591461070346E-006
   3.7825000000000006       6.92136767401857570E-005  8.40411638280065203E-006
   3.7850000000000001       6.93086980553002982E-005  8.44567226226732090E-006
   3.7875000000000001       6.94031678309096103E-005  8.48762061887064473E-006
   3.7900000000000000       6.94970667427949004E-005  8.52996872855702636E-006
   3.7925000000000000       6.95903747880638679E-005  8.57272408616331940E-006
   3.7949999999999995       6.96830712544372228E-005  8.61589441469971467E-006
   3.7974999999999999       6.97751346877827522E-005  8.65948767514459713E-006
   3.8000000000000003       6.98665428577739900E-005  8.70351207678641837E-006
   3.8025000000000002       6.99572727215414707E-005  8.74797608814918665E-006
   3.8050000000000002       7.00473003851731990E-005  8.79288844854415317E-006
   3.8075000000000001       7.01366010629091282E-005  8.83825818029048493E-006
   3.8099999999999996       7.02251490338604473E-005  8.88409460165332879E-006
   3.8125000000000000       7.03129175960701721E-005  8.93040734055228075E-006
   3.8150000000000004       7.03998790177155103E-005  8.97720634909563621E-006
   3.8174999999999999       7.04860044852345603E-005  9.02450191900315226E-006
   3.8199999999999998       7.05712640984248638E-005  9.07230470444835112E-006
   3.8224999999999998       7.06556266108403707E-005  9.12062571367242469E-006
   3.8249999999999997       7.07390596680062688E-005  9.16947636609291027E-006
   3.8275000000000001       7.08215295403705154E-005  9.21886848634863895E-006
   3.8300000000000005       7.09030011020159753E-005  9.26881433170451932E-006
   3.8325000000000000       7.09834377544970067E-005  9.31932661445166598E-006
   3.8350000000000000       7.10628013453888137E-005  9.37041852582028816E-006
   3.8374999999999999       7.11410520810985098E-005  9.42210376153070802E-006
   3.8399999999999999       7.12181484334425746E-005  9.47439654912307511E-006
   3.8424999999999994       7.12940470394420560E-005  9.52731167721823988E-006
   3.8450000000000006       7.13687025937314294E-005  9.58086452688031573E-006
   3.8475000000000001       7.14420677329113594E-005  9.63507110526747181E-006
   3.8500000000000001       7.15140929111038798E-005  9.68994808177843725E-006
   3.8525000000000000       7.15847262658856584E-005  9.74551282692513855E-006
   3.8550000000000000       7.16539134736849043E-005  9.80178345418668968E-006
   3.8574999999999995       7.17215975936210043E-005  9.85877886512833337E-006
   3.8599999999999999       7.17877188986489393E-005  9.91651879810323008E-006
   3.8625000000000003       7.18522146927372642E-005  9.97502388088987885E-006
   3.8650000000000002       7.19150191126534410E-005  1.00343156876613833E-005
   3.8675000000000002       7.19760629127583397E-005  1.00944168007304383E-005
   3.8700000000000001       7.20352732310115709E-005  1.01553508775675017E-005
   3.8724999999999996       7.20925733341613428E-005  1.02171427236545761E-005
   3.8750000000000000       7.21478823398299826E-005  1.02798183718061222E-005
   3.8775000000000004       7.22011149129053585E-005  1.03434051686741112E-005
   3.8799999999999999       7.22521809332978975E-005  1.04079318692473677E-005
   3.8824999999999998       7.23009850705116474E-005  1.04734287314009038E-005
   3.8849999999999998       7.23474266270608853E-005  1.05399276644890015E-005
   3.8874999999999997       7.23913987352267402E-005  1.06074623014495450E-005
   3.8900000000000001       7.24327881124730557E-005  1.06760681706138622E-005
   3.8925000000000005       7.24714744653896976E-005  1.07457828382899058E-005
   3.8950000000000000       7.25073298776300563E-005  1.08166460731678409E-005
   3.8975000000000000       7.25402182323653996E-005  1.08887000436275683E-005
   3.8999999999999999       7.25699943365166778E-005  1.09619895021223553E-005
   3.9024999999999999       7.25965032265944493E-005  1.10365620325127868E-005
   3.9049999999999994       7.26195791426434461E-005  1.11124682887251475E-005
   3.9075000000000006       7.26390447508439610E-005  1.11897623186212520E-005
   3.9100000000000001       7.26547096325419641E-005  1.12685018304900126E-005
   3.9125000000000001       7.26663692232972663E-005  1.13487485910800667E-005
   3.9150000000000000       7.26738033415981726E-005  1.14305688343945239E-005
   3.9175000000000000       7.26767742806965313E-005  1.15140336873937951E-005
   3.9199999999999995       7.26750252625017984E-005  1.15992197527278388E-005
   3.9224999999999999       7.26682780225984494E-005  1.16862096730218626E-005
   3.9250000000000003       7.26562303697259575E-005  1.17750928298548971E-005
   3.9275000000000002       7.26385533022444669E-005  1.18659661379047683E-005
   3.9300000000000002       7.26148876670814611E-005  1.19589349635670486E-005
   3.9325000000000001       7.25848402696553370E-005  1.20541141927534961E-005
   3.9349999999999996       7.25479793208885386E-005  1.21516294785856905E-005
   3.9375000000000000       7.25038290784801382E-005  1.22516187074665635E-005
   3.9400000000000004       7.24518635018521359E-005  1.23542337321337645E-005
   3.9424999999999999       7.23914986904340457E-005  1.24596424336258322E-005
   3.9449999999999998       7.23220838087157756E-005  1.25680311918191359E-005
   3.9474999999999998       7.22428901122931891E-005  1.26796078680449824E-005
   3.9499999999999997       7.21530966960552548E-005  1.27946052812632988E-005
   3.9525000000000001       7.20517758601800219E-005  1.29132859871197347E-005
   3.9550000000000005       7.19378765832586294E-005  1.30359485308748331E-005
   3.9575000000000000       7.18101822586152691E-005  1.31629313997350330E-005
   3.9600000000000000       7.16672988165540644E-005  1.32946255637727628E-005
   3.9624999999999999       7.15076013804692858E-005  1.34314837924769462E-005
   3.9649999999999999       7.13291809428007894E-005  1.35740357623923904E-005
   3.9674999999999994       7.11297716034095463E-005  1.37229078105503619E-005
   3.9700000000000006       7.09066510362443120E-005  1.38788495354516767E-005
   3.9725000000000001       7.06565026172759471E-005  1.40427706648778988E-005
   3.9750000000000001       7.03752192810096401E-005  1.42157934524442695E-005
   3.9775000000000000       7.00576154488428190E-005  1.43993293362186752E-005
   3.9800000000000000       6.96969897077807411E-005  1.45951954695194616E-005
   3.9824999999999995       6.92844295231341377E-005  1.48057994531648413E-005
   3.9849999999999999       6.88076445880922872E-005  1.50344486278825447E-005
   3.9875000000000003       6.82488699169150475E-005  1.52859054712924276E-005
   3.9900000000000002       6.75807306822057943E-005  1.55674809673884837E-005
   3.9925000000000002       6.67569585295619931E-005  1.58914847918443239E-005
   3.9950000000000001       6.56869682499833452E-005  1.62819242371965943E-005
   3.9974999999999996       6.41358998881799724E-005  1.68007933495706949E-005
   4.0000000000000000       5.96156062702236784E-005  1.81009717705553714E-005
   4.0025000000000004       5.88760020040996824E-005  1.29907236164054053E-005
   4.0049999999999999       5.89176721091543408E-005  1.08816342672690855E-005
   4.0075000000000003       5.90875148618009172E-005  9.27422287450713878E-006
   4.0099999999999998       5.93234904003289210E-005  7.92958590379745491E-006
   4.0125000000000002       5.96015533703719665E-005  6.75480219884073000E-006
   4.0149999999999997       5.99093686756848213E-005  5.70202783213254790E-006
   4.0175000000000001       6.02396062919453566E-005  4.74273062838901689E-006
   4.0199999999999996       6.05874885555810085E-005  3.85824943137591917E-006
   4.0225000000000000       6.09496956066012254E-005  3.03557294428959199E-006
   4.0250000000000004       6.13238092983627362E-005  2.26519210375467901E-006
   4.0274999999999999       6.17080032988349730E-005  1.53990148143277141E-006
   4.0300000000000002       6.21008580427706022E-005  8.54082340415123966E-007
   4.0324999999999998       6.25012440909265246E-005  2.03249847485021201E-007
   4.0350000000000001       6.29082451318023771E-005 -4.16245693440922450E-007
   4.0374999999999996       6.33211055928511801E-005 -1.00742320364713029E-006
   4.0400000000000000       6.37391936077578308E-005 -1.57281490983607677E-006
   4.0425000000000004       6.41619743769113746E-005 -2.11457057230894470E-006
   4.0449999999999999       6.45889903806406420E-005 -2.63453457271596602E-006
   4.0475000000000003       6.50198465809393252E-005 -3.13430404412426996E-006
   4.0499999999999998       6.54541990413801394E-005 -3.61527345407565908E-006
   4.0525000000000002       6.58917460830609018E-005 -4.07866931681154194E-006
   4.0549999999999997       6.63322213436815574E-005 -4.52557758752005243E-006
   4.0579999999999998       6.68643255460569109E-005 -5.04145852821866351E-006
   4.0599999999999996       6.72210352544200962E-005 -5.37369943067138854E-006
   4.0625000000000000       6.76689728008033887E-005 -5.77655891251977321E-006
   4.0650000000000004       6.81190297101578801E-005 -6.16624888244440813E-006
   4.0674999999999999       6.85710510075571779E-005 -6.54340932096934348E-006
   4.0700000000000003       6.90248957882218201E-005 -6.90862351445543921E-006
   4.0724999999999998       6.94804354756072131E-005 -7.26242497786861661E-006
   4.0750000000000002       6.99375523475508808E-005 -7.60530332078325224E-006
   4.0774999999999997       7.03961382817067045E-005 -7.93770924787432903E-006
   4.0800000000000001       7.08560936816561424E-005 -8.26005884549084841E-006
   4.0824999999999996       7.13173265528631414E-005 -8.57273727543395859E-006
   4.0850000000000000       7.17797517036838960E-005 -8.87610197347009808E-006
   4.0875000000000004       7.22432900513367960E-005 -9.17048543165627255E-006
   4.0899999999999999       7.27078680171382901E-005 -9.45619762912096474E-006
   4.0925000000000002       7.31734169934554029E-005 -9.73352816378866121E-006
   4.0949999999999998       7.36398728815693837E-005 -1.00027481301843490E-005
   4.0975000000000001       7.41071756774806470E-005 -1.02641117779427218E-005
   4.0999999999999996       7.45752691083211272E-005 -1.05178579827404143E-005
   4.1025000000000000       7.50441003087809569E-005 -1.07642115546317438E-005
   4.1050000000000004       7.55136195328117912E-005 -1.10033844053811611E-005
   4.1074999999999999       7.59837798960199509E-005 -1.12355765930105775E-005
   4.1100000000000003       7.64545371451299670E-005 -1.14609772590952182E-005
   4.1124999999999998       7.69258494494701818E-005 -1.16797654717763965E-005
   4.1150000000000002       7.73976772159371684E-005 -1.18921109864775909E-005
   4.1174999999999997       7.78699829192407465E-005 -1.20981749332170734E-005
   4.1200000000000001       7.83427309496323676E-005 -1.22981104395806744E-005
   4.1224999999999996       7.88158874745593056E-005 -1.24920631963897852E-005
   4.1250000000000000       7.92894203129483654E-005 -1.26801719724448419E-005
   4.1275000000000004       7.97632988207351123E-005 -1.28625690838626955E-005
   4.1299999999999999       8.02374937864338314E-005 -1.30393808228374116E-005
   4.1325000000000003       8.07119773356918755E-005 -1.32107278500501626E-005
   4.1349999999999998       8.11867228438984984E-005 -1.33767255544478826E-005
   4.1375000000000002       8.16617048560359948E-005 -1.35374843836629737E-005
   4.1399999999999997       8.21368990130481565E-005 -1.36931101479668321E-005
   4.1425000000000001       8.26122819840934388E-005 -1.38437043003175171E-005
   4.1449999999999996       8.30878313965015020E-005 -1.39893641934906348E-005
   4.1475000000000000       8.35635258086898957E-005 -1.41301833240128070E-005
   4.1500000000000004       8.40393446109983605E-005 -1.42662515454312643E-005
   4.1524999999999999       8.45152680071133958E-005 -1.43976552782417271E-005
   4.1550000000000002       8.49912769607119329E-005 -1.45244776986076248E-005
   4.1574999999999998       8.54673531530954173E-005 -1.46467989148889918E-005
   4.1600000000000001       8.59434789438345706E-005 -1.47646961318500483E-005
   4.1624999999999996       8.64196373341647464E-005 -1.48782438035873249E-005
   4.1650000000000000       8.68958119329014738E-005 -1.49875137761170558E-005
   4.1675000000000004       8.73719869246660018E-005 -1.50925754204686933E-005
   4.1699999999999999       8.78481470402337654E-005 -1.51934957570518436E-005
   4.1725000000000003       8.83242775288340645E-005 -1.52903395719901972E-005
   4.1749999999999998       8.88003641322442040E-005 -1.53831695260526449E-005
   4.1775000000000002       8.92763930605426815E-005 -1.54720462567513355E-005
   4.1799999999999997       8.97523509693869663E-005 -1.55570284741299010E-005
   4.1825000000000001       9.02282249387060528E-005 -1.56381730507129552E-005
   4.1849999999999996       9.07040024526970803E-005 -1.57155351060499561E-005
   4.1875000000000000       9.11796713810325853E-005 -1.57891680862486016E-005
   4.1900000000000004       9.16552199611877757E-005 -1.58591238388580340E-005
   4.1924999999999999       9.21306367818089237E-005 -1.59254526834325524E-005
   4.1950000000000003       9.26059107670484472E-005 -1.59882034780790720E-005
   4.1974999999999998       9.30810311424907117E-005 -1.60474236789369900E-005
   4.2000000000000002       9.35559874983349154E-005 -1.61031594128046067E-005
   4.2024999999999997       9.40307696607392952E-005 -1.61554555132871887E-005
   4.2050000000000001       9.45053677562880591E-005 -1.62043555871157515E-005
   4.2074999999999996       9.49797721810468601E-005 -1.62499020610463833E-005
   4.2100000000000000       9.54539735894496019E-005 -1.62921362294268303E-005
   4.2125000000000004       9.59279628837747392E-005 -1.63310982992852427E-005
   4.2149999999999999       9.64017312041758626E-005 -1.63668274330977320E-005
   4.2175000000000002       9.68752699192316699E-005 -1.63993617893817004E-005
   4.2199999999999998       9.73485706169798995E-005 -1.64287385612477423E-005
   4.2225000000000001       9.78216250964089313E-005 -1.64549940130376610E-005
   4.2249999999999996       9.82944253593749108E-005 -1.64781635151618197E-005
   4.2275000000000000       9.87669636029222094E-005 -1.64982815772466777E-005
   4.2300000000000004       9.92392322119794524E-005 -1.65153818796887093E-005
   4.2324999999999999       9.97112237524118569E-005 -1.65294973037128552E-005
   4.2350000000000003       1.00182930964407544E-004 -1.65406599600174628E-005
   4.2374999999999998       1.00654346756176333E-004 -1.65489012160897866E-005
   4.2400000000000002       1.01125464197948206E-004 -1.65542517222666553E-005
   4.2424999999999997       1.01596276516248397E-004 -1.65567414366093523E-005
   4.2450000000000001       1.02066777088438026E-004 -1.65563996486612905E-005
   4.2474999999999996       1.02536959437502342E-004 -1.65532550021470555E-005
   4.2500000000000000       1.03006817227075829E-004 -1.65473355166712961E-005
   4.3262499999999999       1.17153550264089402E-004 -1.51575931148391951E-005
   4.4024999999999999       1.30864847719629559E-004 -1.17752893760334995E-005
   4.4787499999999998       1.44057186376783154E-004 -6.76691712675269893E-006
   4.5549999999999997       1.56673295931242018E-004 -3.84196285810868329E-007
   4.6312499999999996       1.68671105515856183E-004  7.18473146087090847E-006
   4.7074999999999996       1.80018500093011622E-004  1.57906442673189780E-005
   4.7837500000000004       1.90690503582614497E-004  2.53099351773925741E-005
   4.8600000000000003       2.00667617698703109E-004  3.56368223025517569E-005
   4.9362500000000002       2.09934766578391151E-004  4.66784978773731208E-005
   5.0125000000000002       2.18480583858808261E-004  5.83519582015374271E-005
   5.0887500000000001       2.26296905348187088E-004  7.05818502857805943E-005
   5.1650000000000000       2.33378391460068070E-004  8.32989620044837105E-005
   5.2412500000000000       2.39722235116209372E-004  9.64391351238776660E-005
   5.3174999999999999       2.45327927985812696E-004  1.09942465099377237E-004
   5.3937499999999998       2.50197067879353305E-004  1.23752700637119587E-004
   5.4699999999999998       2.54333195941016971E-004  1.37816785624824361E-004
   5.5462499999999997       2.57741656066534891E-004  1.52084504613847916E-004
   5.6224999999999996       2.60429471098312605E-004  1.66508204848512040E-004
   5.6987500000000004       2.62405232532801830E-004  1.81042576106490657E-004
   5.7750000000000004       2.63678998828511429E-004  1.95644473157434266E-004
   5.8512500000000003       2.64262205039061601E-004  2.10272773915753052E-004
   5.9275000000000002       2.64167576944171576E-004  2.24888262414113624E-004
   6.0037500000000001       2.63409050666494314E-004  2.39453532061029064E-004
   6.0800000000000001       2.62001698286160164E-004  2.53932906176395268E-004
   6.1562500000000000       2.59961656625008232E-004  2.68292370830775591E-004
   6.2324999999999999       2.57306059613621662E-004  2.82499518127193676E-004
   6.3087499999999999       2.54052973621732606E-004  2.96523497756154145E-004
   6.3849999999999998       2.50221335391319984E-004  3.10334975204088707E-004
   6.4612499999999997       2.45830892277908890E-004  3.23906095318009723E-004
   6.5375000000000005       2.40902144559660824E-004  3.37210450181150013E-004
   6.6137499999999996       2.35456289617126739E-004  3.50223050451944852E-004
   6.6900000000000013       2.29515167821474749E-004  3.62920299474936523E-004
   6.7662500000000003       2.23101209997486811E-004  3.75279969596665770E-004
   6.8425000000000002       2.16237386350957042E-004  3.87281180219599885E-004
   6.9187500000000002       2.08947156769438892E-004  3.98904377207986852E-004
   6.9949999999999992       2.01254422570864146E-004  4.10131313630232130E-004
   7.0712500000000000       1.93183478736760179E-004  4.20945029754704982E-004
   7.1475000000000000       1.84758968843510825E-004  4.31329836589082721E-004
   7.2237500000000008       1.76005839485360261E-004  4.41271296467647385E-004
   7.2999999999999998       1.66949297046557738E-004  4.50756206444724832E-004
   7.3762499999999998       1.57614765057275600E-004  4.59772580851857066E-004
   7.4524999999999997       1.48027841942278981E-004  4.68309631767914924E-004
   7.5287499999999987       1.38214261185974814E-004  4.76357753051320147E-004
   7.6050000000000004       1.28199851636045631E-004  4.83908501874983103E-004
   7.6812499999999995       1.18010499035822353E-004  4.90954580512186758E-004
   7.7575000000000003       1.07672108591794067E-004  4.97489817881564930E-004
   7.8337500000000002       9.72105685432886194E-005  5.03509150709951321E-004
   7.9100000000000010       8.66517147542724726E-005  5.09008604364307327E-004
   7.9862500000000001       7.60212963173122902E-005  5.13985273301559992E-004
   8.0625000000000000       6.53449421710634198E-005  5.18437301128406671E-004
   8.1387499999999999       5.46481287317330261E-005  5.22363860263455279E-004
   8.2149999999999999       4.39561485394352996E-005  5.25765131198864359E-004
   8.2912499999999998       3.32940799208509194E-005  5.28642281362696879E-004
   8.3674999999999997       2.26867576700696415E-005  5.30997443586940683E-004
   8.4437499999999996       1.21587447499385258E-005  5.32833694189592121E-004
   8.5199999999999996       1.73430501645222565E-006  5.34155030682583669E-004
   8.5962499999999995      -8.56262303145751234E-006  5.34966349120591703E-004
   8.6724999999999994      -1.87084514750604595E-005  5.35273421108763158E-004
   8.7487499999999994      -2.86799671714619348E-005  5.35082870489920581E-004
   8.8249999999999993      -3.84543549228924352E-005  5.34402149733645957E-004
   8.9012499999999992      -4.80092196225084803E-005  5.33239516050646248E-004
   8.9774999999999991      -5.73226073235444798E-005  5.31604006723593336E-004
   9.0537500000000009      -6.63730255378745050E-005  5.29505416600129170E-004
   9.1300000000000008      -7.51394621843243818E-005  5.26954271625356698E-004
   9.2062500000000007      -8.36014035833236899E-005  5.23961803757127891E-004
   9.2825000000000006      -9.17388517968468239E-005  5.20539927863154675E-004
   9.3587500000000006      -9.95323405914727853E-005  5.16701215573935058E-004
   9.4350000000000005      -1.06962950571914812E-004  5.12458870348337378E-004
   9.5112500000000004      -1.14012323300222902E-004  5.07826702256072588E-004
   9.5875000000000004      -1.20662674435168308E-004  5.02819102718318604E-004
   9.6637500000000003      -1.26896805903635072E-004  4.97451019238656666E-004
   9.7400000000000002      -1.32698117119394311E-004  4.91737930155178912E-004
   9.8162500000000001      -1.38050615267352767E-004  4.85695819441882531E-004
   9.8925000000000001      -1.42938924672474636E-004  4.79341151583833963E-004
   9.9687500000000000      -1.47348295271828227E-004  4.72690846547038526E-004
   10.045000000000000      -1.51264610205856758E-004  4.65762254861548522E-004
   10.121200000000000      -1.54672325423643178E-004  4.58577928437379492E-004
   10.197500000000000      -1.57564811139487918E-004  4.51141617921614710E-004
   10.273800000000000      -1.59925055522373697E-004  4.43481114953791296E-004
   10.350000000000000      -1.61739490686267027E-004  4.35625718122557978E-004
   10.426200000000000      -1.63000715691788634E-004  4.27584628043146302E-004
   10.502500000000000      -1.63699085199698458E-004  4.19366353325104915E-004
   10.578799999999999      -1.63823016479786048E-004  4.11001049901984540E-004
   10.654999999999999      -1.63364599640248225E-004  4.02519879502693438E-004
   10.731199999999999      -1.62316175551962557E-004  3.93932064664772013E-004
   10.807499999999999      -1.60667650748538929E-004  3.85246460703233596E-004
   10.883699999999999      -1.58416462338190609E-004  3.76506313755141093E-004
   10.960000000000001      -1.55550466939884829E-004  3.67709347749212265E-004
   11.036300000000001      -1.52066638495537601E-004  3.58887808113249340E-004
   11.112500000000001      -1.47965844088035372E-004  3.50074175404282647E-004
   11.188800000000001      -1.43233053837535899E-004  3.41266300580591404E-004
   11.265000000000001      -1.37877061586310902E-004  3.32508283753913509E-004
   11.341200000000001      -1.31889109608449701E-004  3.23809600498887909E-004
   11.417500000000000      -1.25257759874476720E-004  3.15180064272352659E-004
   11.493800000000000      -1.17988749078346995E-004  3.06652286197581941E-004
   11.570000000000000      -1.10091781266756611E-004  2.98258333114198798E-004
   11.646200000000000      -1.01557291003561339E-004  2.90007986210179605E-004
   11.722500000000000      -9.23729773770077801E-005  2.81911734419677882E-004
   11.798800000000000      -8.25503819543845440E-005  2.74001506119821246E-004
   11.875000000000000      -7.21049876358437534E-005  2.66308175137170593E-004
   11.951200000000000      -6.10262785060296955E-005  2.58841992557414945E-004
   12.027500000000000      -4.93009930603452583E-005  2.51614291008066596E-004
   12.103800000000000      -3.69463550253857191E-005  2.44655611041151306E-004
   12.180000000000000      -2.39834477870156350E-005  2.37994942564468179E-004
   12.256200000000000      -1.04006903835086964E-005  2.31643197393124596E-004
   12.332500000000000       3.81621051475949020E-006  2.25612740900000403E-004
   12.408799999999999       1.86445432038913659E-005  2.19932057522822003E-004
   12.484999999999999       3.40578700029537759E-005  2.14627604516070777E-004
   12.561199999999999       5.00689226844086636E-005  2.09711166808347556E-004
   12.637499999999999       6.66930708644502331E-005  2.05196348981340318E-004
   12.713699999999999       8.38794390853031248E-005  2.01114024064942868E-004
   12.789999999999999       1.01665344131539518E-004  1.97472309753530709E-004
   12.866299999999999       1.20020344424705288E-004  1.94295450784605643E-004
   12.942500000000003       1.38910559371263349E-004  1.91604996749194552E-004
   13.018800000000001       1.58376406203209472E-004  1.89411940910987937E-004
   13.095000000000001       1.78357279264049304E-004  1.87739778229189478E-004
   13.171199999999999       1.98868339530446314E-004  1.86602744707244832E-004
   13.247500000000000       2.19927120620247159E-004  1.86017592943509143E-004
   13.323800000000002       2.41496207049993124E-004  1.86003086529615221E-004
   13.400000000000000       2.63535121046583256E-004  1.86574690960525158E-004
   13.476200000000000       2.86060234895404650E-004  1.87748239014122437E-004
   13.552499999999998       3.09090108830702300E-004  1.89542404025459555E-004
   13.628800000000000       3.32583169207661890E-004  1.91971690895005820E-004
   13.705000000000000       3.56495072621367058E-004  1.95046944889817393E-004
   13.781200000000000       3.80843355799581217E-004  1.98785849542387814E-004
   13.857500000000000       4.05647527232548121E-004  2.03209232565994226E-004
   13.933799999999998       4.30862284613033346E-004  2.08326917731971442E-004
   14.010000000000002       4.56439877048486244E-004  2.14144741783693458E-004
   14.086200000000000       4.82398924475434395E-004  2.20682490274593614E-004
   14.162500000000000       5.08759775132336584E-004  2.27963373827420461E-004
   14.238799999999999       5.35473853394346686E-004  2.35992163505688264E-004
   14.315000000000000       5.62490479936941985E-004  2.44769350685126107E-004
   14.391200000000000       5.89829246882609130E-004  2.54317068750729933E-004
   14.467499999999999       6.17511206610863350E-004  2.64661133117652717E-004
   14.543799999999999       6.45484985278090549E-004  2.75800943120930835E-004
   14.619999999999997       6.73697469218145360E-004  2.87731361571762169E-004
   14.696200000000001       7.02169080539732210E-004  3.00477108246252405E-004
   14.772500000000001       7.30921411347711363E-004  3.14066816158435646E-004
   14.848799999999999       7.59900775452404965E-004  3.28494243954411227E-004
   14.924999999999999       7.89052125755305847E-004  3.43748391446969622E-004
   15.001200000000003       8.18396542088158097E-004  3.59856789097883802E-004
   15.077500000000001       8.47955965971396576E-004  3.76851084357143979E-004
   15.153800000000000       8.77674893591510736E-004  3.94719171135932546E-004
   15.230000000000000       9.07496851894948830E-004  4.13443996882566396E-004
   15.306200000000000       9.37443383044938802E-004  4.33056110857267399E-004
   15.382500000000002       9.67536567817720537E-004  4.53590356497451594E-004
   15.458800000000000       9.97719586069650919E-004  4.75028586473138289E-004
   15.535000000000000       1.02793504828085718E-003  4.97347554509857065E-004
   15.611199999999998       1.05820473977988674E-003  5.20581022968967652E-004
   15.687500000000000       1.08855064772849278E-003  5.44767198365038951E-004
   15.763800000000002       1.11891513470962004E-003  5.69881761449123427E-004
   15.840000000000000       1.14924039498099663E-003  5.95895172287725467E-004
   15.916200000000000       1.17954821378409643E-003  6.22844580157465039E-004
   15.992499999999998       1.20986023060726147E-003  6.50771699155963668E-004
   16.068800000000000       1.24011848214914864E-003  6.79645941894177767E-004
   16.145000000000000       1.27026524815930454E-003  7.09431412910226252E-004
   16.221200000000000       1.30032205188642964E-003  7.40168796193452238E-004
   16.297499999999999       1.33030991922138196E-003  7.71903435318028151E-004
   16.373799999999999       1.36017105452767759E-003  8.04598418415583333E-004
   16.449999999999999       1.38984831418791847E-003  8.38211468549996818E-004
   16.526199999999999       1.41936268716493885E-003  8.72786935886130707E-004
   16.602499999999999       1.44873430653794880E-003  9.08373898718950901E-004
   16.678799999999999       1.47790602649252884E-003  9.44929103693160129E-004
   16.754999999999999       1.50682176013480144E-003  9.82403905369291655E-004
   16.831199999999999       1.53550166762051301E-003  1.02084642747559871E-003
   16.907499999999999       1.56396469508678212E-003  1.06030956561321680E-003
   16.983799999999999       1.59215481440970214E-003  1.10074373678610993E-003
   17.059999999999999       1.62001745793566906E-003  1.14209396360652579E-003
   17.136199999999999       1.64757165982215266E-003  1.18441222699738587E-003
   17.212499999999999       1.67483487432605388E-003  1.22775529226346589E-003
   17.288799999999998       1.70175265249640191E-003  1.27206728613808305E-003
   17.364999999999998       1.72827240443555134E-003  1.31728696643872308E-003
   17.441199999999998       1.75441172948397886E-003  1.36347022834570441E-003
   17.517499999999998       1.78018628607845325E-003  1.41067774352415993E-003
   17.593800000000002       1.80554365385474547E-003  1.45884742026163657E-003
   17.670000000000002       1.83043366248006106E-003  1.50791184907661763E-003
   17.746200000000002       1.85487216020681746E-003  1.55793087828023208E-003
   17.822500000000002       1.87887269436898523E-003  1.60896910063007916E-003
   17.898800000000001       1.90238530405936203E-003  1.66095830247031694E-003
   17.975000000000001       1.92536266142715406E-003  1.71382502529726991E-003
   18.051200000000001       1.94781854055633280E-003  1.76763308151446251E-003
   18.127500000000001       1.96976405919322729E-003  1.82245097229049788E-003
   18.203800000000001       1.99115213477467270E-003  1.87820447710629551E-003
   18.280000000000001       2.01193869369682221E-003  1.93481422539659264E-003
   18.356200000000001       2.03213511486202009E-003  1.99234798078662314E-003
   18.432500000000001       2.05174977092060238E-003  2.05087811953204389E-003
   18.508800000000001       2.07073886520589470E-003  2.11032455352595056E-003
   18.585000000000001       2.08906197559044493E-003  2.17060216032799371E-003
   18.661200000000001       2.10672776421353715E-003  2.23178262461147525E-003
   18.737500000000001       2.12374154019858178E-003  2.29394214555014332E-003
   18.813800000000001       2.14006318191698039E-003  2.35699492745428075E-003
   18.890000000000001       2.15565629837849177E-003  2.42085027533750063E-003
   18.966200000000001       2.17052650764705188E-003  2.48558373742717139E-003
   19.042500000000000       2.18467573825149213E-003  2.55127526126327619E-003
   19.118800000000000       2.19806791783593502E-003  2.61783351737483218E-003
   19.195000000000000       2.21067105087857435E-003  2.68516242884243210E-003
   19.271200000000000       2.22248739204926717E-003  2.75334133015133408E-003
   19.347500000000000       2.23351517648660326E-003  2.82245382033174692E-003
   19.423700000000000       2.24370990888150650E-003  2.89231100561793955E-003
   19.500000000000000       2.25308284488286072E-003  2.96308829829152560E-003
   19.576300000000000       2.26160466054057619E-003  3.03468643081375791E-003
   19.652500000000000       2.26925060783092665E-003  3.10700164771586951E-003
   19.728800000000000       2.27602559940027907E-003  3.18021525350290673E-003
   19.805000000000000       2.28189686407085073E-003  3.25412667365794364E-003
   19.881200000000000       2.28685898261733528E-003  3.32882250622343161E-003
   19.957500000000000       2.29090187973621413E-003  3.40439329315157238E-003


==> anc/M1_1_0_v2.dat <==
  2.12500000000000015E-002 -8.43341582716860396E-007  1.90119065373797659E-006
  4.49999999999999983E-002  2.06829724668098404E-004  1.74989827148475487E-004
  6.87500000000000056E-002  3.16836846111308377E-004  2.68432412580215361E-004
  9.24999999999999989E-002  4.27434054745326789E-004  3.62636157639783065E-004
  0.11625000000000002       5.38625155957998402E-004  4.57609093202523162E-004
  0.14000000000000001       6.50413984031962978E-004  5.53359363549120833E-004
  0.16375000000000001       7.62804402347043984E-004  6.49895228451566093E-004
  0.18750000000000000       8.75800303581876689E-004  7.47225065307657301E-004
  0.21124999999999999       9.89405609914635565E-004  8.45357371325442647E-004
  0.23499999999999999       1.10362427322271972E-003  9.44300765759025222E-004
  0.25874999999999998       1.21846027528126673E-003  1.04406399219724713E-003
  0.28249999999999997       1.33391762796031179E-003  1.14465592090676562E-003
  0.30625000000000002       1.45000037342044616E-003  1.24608555123114782E-003
  0.33000000000000002       1.56671258430680417E-003  1.34836201404761689E-003
  0.35375000000000001       1.68405836394118621E-003  1.45149457428317159E-003
  0.37750000000000000       1.80204184651212200E-003  1.55549263349185306E-003
  0.40125000000000000       1.92066719726269753E-003  1.66036573249500087E-003
  0.42499999999999999       2.03993861267589378E-003  1.76612355408638341E-003
  0.44874999999999998       2.15986032065725465E-003  1.87277592580422443E-003
  0.47249999999999992       2.28043658071460905E-003  1.98033282277209829E-003
  0.49625000000000008       2.40167168413462587E-003  2.08880437061090968E-003
  0.52000000000000002       2.52356995415591902E-003  2.19820084842406883E-003
  0.54374999999999996       2.64613574613844962E-003  2.30853269185822031E-003
  0.56750000000000000       2.76937344772890635E-003  2.41981049624185327E-003
  0.59125000000000005       2.89328747902177323E-003  2.53204501980427120E-003
  0.61499999999999999       3.01788229271577431E-003  2.64524718697747418E-003
  0.63875000000000004       3.14316237426531375E-003  2.75942809178361106E-003
  0.66249999999999998       3.26913224202659159E-003  2.87459900131075080E-003
  0.68625000000000003       3.39579644739800967E-003  2.99077135927984473E-003
  0.70999999999999996       3.52315957495444700E-003  3.10795678970587474E-003
  0.73375000000000001       3.65122624257502087E-003  3.22616710065622104E-003
  0.75749999999999995       3.78000110156384832E-003  3.34541428810956887E-003
  0.78125000000000000       3.90948883676338170E-003  3.46571053991859713E-003
  0.80500000000000016       4.03969416665981261E-003  3.58706823988001787E-003
  0.82875000000000010       4.17062184347999788E-003  3.70949997191554045E-003
  0.85250000000000004       4.30227665327942779E-003  3.83301852436755642E-003
  0.87624999999999997       4.43466341602058792E-003  3.95763689441348300E-003
  0.90000000000000002       4.56778698564116580E-003  4.08336829260283647E-003
  0.92374999999999996       4.70165225011140182E-003  4.21022614752132162E-003
  0.94750000000000001       4.83626413147999860E-003  4.33822411058640799E-003
  0.97124999999999995       4.97162758590777212E-003  4.46737606097896700E-003
  0.99500000000000000       5.10774760368838503E-003  4.59769611071584455E-003
   1.0187500000000000       5.24462920925529777E-003  4.72919860986845651E-003
   1.0425000000000000       5.38227746117413836E-003  4.86189815193258969E-003
   1.0662499999999999       5.52069745211965831E-003  4.99580957935496194E-003
   1.0900000000000001       5.65989430883617837E-003  5.13094798922228857E-003
   1.1137500000000000       5.79987319208073986E-003  5.26732873911878955E-003
   1.1375000000000000       5.94063929654780991E-003  5.40496745315850909E-003
   1.1612499999999999       6.08219785077442933E-003  5.54388002819889477E-003
   1.1850000000000001       6.22455411702471390E-003  5.68408264024256472E-003
   1.2087500000000000       6.36771339115240267E-003  5.82559175103439849E-003
   1.2324999999999999       6.51168100244025206E-003  5.96842411486146751E-003
   1.2562500000000001       6.65646231341479599E-003  6.11259678556365545E-003
   1.2800000000000000       6.80206271963510693E-003  6.25812712376318681E-003
   1.3037500000000000       6.94848764945398250E-003  6.40503280432172094E-003
   1.3274999999999999       7.09574256359661593E-003  6.55333182389240387E-003
   1.3512500000000001       7.24383295546885460E-003  6.70304250942005755E-003
   1.3750000000000000       7.39276434992381000E-003  6.85418352550488594E-003
   1.3987499999999999       7.54254230349078649E-003  7.00677388341356192E-003
   1.4225000000000001       7.69317240382494470E-003  7.16083294968292063E-003
   1.4462500000000000       7.84466026926542576E-003  7.31638045514834950E-003
   1.4700000000000000       7.99701154835224387E-003  7.47343650427317787E-003
   1.4937499999999999       8.15023191929974654E-003  7.63202158479172384E-003
   1.5175000000000001       8.30432708942366316E-003  7.79215657767943354E-003
   1.5412500000000000       8.45930279451944343E-003  7.95386276746412602E-003
   1.5649999999999999       8.61516479818857060E-003  8.11716185289320692E-003
   1.5887500000000001       8.77191889111009551E-003  8.28207595797235928E-003
   1.6125000000000000       8.92957089025377126E-003  8.44862764339234830E-003
   1.6362500000000000       9.08812663803161384E-003  8.61683991836089194E-003
   1.6599999999999999       9.24759200138399254E-003  8.78673625285853778E-003
   1.6837500000000001       9.40797287079622735E-003  8.95834059033700017E-003
   1.7075000000000000       9.56927515924168269E-003  9.13167736088118728E-003
   1.7312500000000000       9.73150480104672741E-003  9.30677149485576588E-003
   1.7549999999999999       9.89466775067286003E-003  9.48364843705954211E-003
   1.7787500000000001       1.00587699814108002E-002  9.66233416141146044E-003
   1.8025000000000000       1.02238174839812210E-002  9.84285518619370213E-003
   1.8262499999999999       1.03898162650363259E-002  1.00252385898792085E-002
   1.8499999999999999       1.05567723455559509E-002  1.02095120275718064E-002
   1.8737499999999998       1.07246917591317919E-002  1.03957037480895652E-002
   1.8974999999999997       1.08935805501324326E-002  1.05838426117235134E-002
   1.9212499999999997       1.10634447717418653E-002  1.07739581087059610E-002
   1.9450000000000001       1.12342904838632993E-002  1.09660803784245170E-002
   1.9687500000000000       1.14061237508794877E-002  1.11602402294206787E-002
   1.9924999999999999       1.15789506392606368E-002  1.13564691602140288E-002
   2.0162499999999999       1.17527772150094970E-002  1.15547993809955868E-002
   2.0400000000000000       1.19276095409334461E-002  1.17552638362372012E-002
   2.0637500000000002       1.21034536737316175E-002  1.19578962282663615E-002
   2.0874999999999999       1.22803156608853273E-002  1.21627310418597773E-002
   2.1112500000000001       1.24582015373380251E-002  1.23698035699120815E-002
   2.1349999999999998       1.26371173219510090E-002  1.25791499402402671E-002
   2.1587499999999999       1.28170690137192796E-002  1.27908071435886683E-002
   2.1825000000000001       1.29980625877311341E-002  1.30048130629036567E-002
   2.2062499999999998       1.31801039908538923E-002  1.32212065039522438E-002
   2.2300000000000000       1.33631991371262124E-002  1.34400272273644834E-002
   2.2537500000000001       1.35473539028365276E-002  1.36613159821848754E-002
   2.2774999999999999       1.37325741212652088E-002  1.38851145410245590E-002
   2.3012500000000000       1.39188655770658923E-002  1.41114657369132788E-002
   2.3250000000000002       1.41062340002602073E-002  1.43404135019573366E-002
   2.3487499999999999       1.42946850598171093E-002  1.45720029079178717E-002
   2.3725000000000001       1.44842243567857958E-002  1.48062802088331450E-002
   2.3962500000000002       1.46748574224644570E-002  1.50432928914721303E-002
   2.4199999999999999       1.48665896886067891E-002  1.52830896999911238E-002
   2.4437500000000001       1.50594265117049361E-002  1.55257207190074402E-002
   2.4674999999999998       1.52533731416557034E-002  1.57712374030107086E-002
   2.4912500000000000       1.54484346511143261E-002  1.60196925681130344E-002
   2.5150000000000001       1.56446161954326077E-002  1.62711407302511268E-002
   2.5387499999999998       1.58419225952562172E-002  1.65256377458508907E-002
   2.5625000000000000       1.60403585949516654E-002  1.67832411563980793E-002
   2.5862500000000002       1.62399287824284144E-002  1.70440101873624295E-002
   2.6099999999999999       1.64406375753652703E-002  1.73080058207912488E-002
   2.6337500000000000       1.66424892063971458E-002  1.75752908722304722E-002
   2.6575000000000002       1.68454877071728369E-002  1.78459300723095501E-002
   2.6812499999999999       1.70496368911843381E-002  1.81199901533592375E-002
   2.7050000000000001       1.72549403352581614E-002  1.83975399414676583E-002
   2.7287499999999998       1.74614013595883986E-002  1.86786504544203813E-002
   2.7524999999999999       1.76690230061766033E-002  1.89633950060166950E-002
   2.7762500000000001       1.78778080155302110E-002  1.92518493173043405E-002
   2.7999999999999998       1.80877588014541936E-002  1.95440916353335527E-002
   2.8237500000000000       1.82988774237513342E-002  1.98402028600961344E-002
   2.8475000000000001       1.85111655586259923E-002  2.01402666803881178E-002
   2.8712499999999999       1.87246244665611634E-002  2.04443697194191115E-002
   2.8950000000000000       1.89392549574114652E-002  2.07526016910853754E-002
   2.9187500000000002       1.91550573524225491E-002  2.10650555679312776E-002
   2.9424999999999999       1.93720314428516491E-002  2.13818277619482570E-002
   2.9662500000000001       1.95901764448215311E-002  2.17030183195001669E-002
   2.9900000000000002       1.98094909499927120E-002  2.20287311318268716E-002
   3.0137499999999999       2.00299728715825111E-002  2.23590741627645827E-002
   3.0375000000000001       2.02516193851955788E-002  2.26941596955371507E-002
   3.0612499999999998       2.04744268638542941E-002  2.30341046007233388E-002
   3.0850000000000000       2.06983908065313943E-002  2.33790306277958902E-002
   3.1087500000000001       2.09235057593827808E-002  2.37290647229692030E-002
   3.1324999999999998       2.11497652287578157E-002  2.40843393764908972E-002
   3.1562500000000000       2.13771615849220747E-002  2.44449930029823972E-002
   3.1800000000000002       2.16056859552574733E-002  2.48111703589887003E-002
   3.2037499999999999       2.18353281055025349E-002  2.51830230025570367E-002
   3.2275000000000000       2.20660763073538338E-002  2.55607098004493952E-002
   3.2512500000000006       2.22979171904590899E-002  2.59443974895376267E-002
   3.2749999999999999       2.25308355764799149E-002  2.63342613000644432E-002
   3.2987500000000005       2.27648142924752050E-002  2.67304856498309512E-002
   3.3224999999999998       2.29998339603317975E-002  2.71332649200476742E-002
   3.3462500000000004       2.32358727583269406E-002  2.75428043256441338E-002
   3.3700000000000001       2.34729061501071853E-002  2.79593208953721230E-002
   3.3937500000000003       2.37109065753745053E-002  2.83830445801961512E-002
   3.4175000000000000       2.39498432457009476E-002  2.88142196933484640E-002
   3.4412500000000001       2.41896809836125090E-002  2.92531054422495093E-002
   3.4649999999999999       2.44303812561683584E-002  2.96999793901191397E-002
   3.4887500000000000       2.46719001171078860E-002  3.01551375455976420E-002
   3.5124999999999997       2.49141883131648485E-002  3.06188974760197713E-002
   3.5362499999999999       2.51571902972050031E-002  3.10916006150222766E-002
   3.5599999999999996       2.54008436631564458E-002  3.15736157208298604E-002
   3.5837500000000002       2.56450775474592989E-002  3.20653418480774666E-002
   3.6074999999999995       2.58898116721009361E-002  3.25672130995958362E-002
   3.6312500000000001       2.61349546697308352E-002  3.30797037530002960E-002
   3.6549999999999994       2.63804021227011763E-002  3.36033346564192925E-002
   3.6787500000000000       2.66260341180178453E-002  3.41386811498567214E-002
   3.7025000000000001       2.68717122471302770E-002  3.46863831321952004E-002
   3.7262499999999998       2.71172751353524651E-002  3.52471571140168805E-002
   3.7500000000000000       2.73625343225395654E-002  3.58218141149284700E-002
   3.7525000000000004       2.73883246370759253E-002  3.58831485041202422E-002
   3.7549999999999999       2.74141088475121884E-002  3.59446479946227693E-002
   3.7574999999999998       2.74398866779840579E-002  3.60063137887354501E-002
   3.7599999999999998       2.74656578282854551E-002  3.60681470828053199E-002
   3.7624999999999997       2.74914219953009513E-002  3.61301490959860042E-002
   3.7650000000000001       2.75171788650733253E-002  3.61923210605307813E-002
   3.7675000000000005       2.75429281300502531E-002  3.62546642452080264E-002
   3.7700000000000000       2.75686694679039973E-002  3.63171799282313024E-002
   3.7725000000000000       2.75944025485443840E-002  3.63798694072577436E-002
   3.7749999999999999       2.76201270372361564E-002  3.64427340043216724E-002
   3.7774999999999999       2.76458425923635197E-002  3.65057750637530418E-002
   3.7799999999999994       2.76715488652268145E-002  3.65689939528031638E-002
   3.7825000000000006       2.76972454998317685E-002  3.66323920622954879E-002
   3.7850000000000001       2.77229321326692597E-002  3.66959708073019836E-002
   3.7875000000000001       2.77486083946093150E-002  3.67597316306598754E-002
   3.7900000000000000       2.77742739021751769E-002  3.68236759924635143E-002
   3.7925000000000000       2.77999282700203514E-002  3.68878053876795786E-002
   3.7949999999999995       2.78255711021889070E-002  3.69521213357154391E-002
   3.7974999999999999       2.78512019939640525E-002  3.70166253840541748E-002
   3.8000000000000003       2.78768205315856714E-002  3.70813191091201658E-002
   3.8025000000000002       2.79024262919551624E-002  3.71462041171825089E-002
   3.8050000000000002       2.79280188423272069E-002  3.72112820452983675E-002
   3.8075000000000001       2.79535977399872418E-002  3.72765545622986486E-002
   3.8099999999999996       2.79791625319140737E-002  3.73420233698181156E-002
   3.8125000000000000       2.80047127544270184E-002  3.74076902033734990E-002
   3.8150000000000004       2.80302479328157633E-002  3.74735568334909966E-002
   3.8174999999999999       2.80557675809528229E-002  3.75396250668875581E-002
   3.8199999999999998       2.80812712008317172E-002  3.76058967476341280E-002
   3.8224999999999998       2.81067582823626427E-002  3.76723737587512167E-002
   3.8249999999999997       2.81322281924208384E-002  3.77390578753315359E-002
   3.8275000000000001       2.81576806139644045E-002  3.78059513555419821E-002
   3.8300000000000005       2.81831148895391841E-002  3.78730560624964199E-002
   3.8325000000000000       2.82085304552361950E-002  3.79403740482993218E-002
   3.8350000000000000       2.82339268409884554E-002  3.80079075574741229E-002
   3.8374999999999999       2.82593031213745037E-002  3.80756582901666321E-002
   3.8399999999999999       2.82846590191648435E-002  3.81436288903878665E-002
   3.8424999999999994       2.83099937970282649E-002  3.82118214568593975E-002
   3.8450000000000006       2.83353068112891272E-002  3.82802382914342806E-002
   3.8475000000000001       2.83605974003135995E-002  3.83488817519785224E-002
   3.8500000000000001       2.83858648826007601E-002  3.84177542531057223E-002
   3.8525000000000000       2.84111085605766901E-002  3.84868582748230659E-002
   3.8550000000000000       2.84363277128470010E-002  3.85561963557713785E-002
   3.8574999999999995       2.84615215978873230E-002  3.86257711021614700E-002
   3.8599999999999999       2.84866894519348705E-002  3.86955851891101973E-002
   3.8625000000000003       2.85118304879669396E-002  3.87656413637089345E-002
   3.8650000000000002       2.85369438946145061E-002  3.88359424482869406E-002
   3.8675000000000002       2.85620288350042772E-002  3.89064913438851925E-002
   3.8700000000000001       2.85870844455236653E-002  3.89772910339595685E-002
   3.8724999999999996       2.86121098345021307E-002  3.90483445883312158E-002
   3.8750000000000000       2.86371040808009701E-002  3.91196551674087359E-002
   3.8775000000000004       2.86620662323547916E-002  3.91912260267731974E-002
   3.8799999999999999       2.86869953043486850E-002  3.92630605217356779E-002
   3.8824999999999998       2.87118902777879909E-002  3.93351621129455348E-002
   3.8849999999999998       2.87367500974261628E-002  3.94075343716838306E-002
   3.8874999999999997       2.87615736698054007E-002  3.94801809859290920E-002
   3.8900000000000001       2.87863598611143960E-002  3.95531057668527739E-002
   3.8925000000000005       2.88111074947453687E-002  3.96263126556516132E-002
   3.8950000000000000       2.88358153489109148E-002  3.96998057312905467E-002
   3.8975000000000000       2.88604821538002120E-002  3.97735892185294773E-002
   3.8999999999999999       2.88851065578258348E-002  3.98476674543282103E-002
   3.9024999999999999       2.89096872475183356E-002  3.99220450673009111E-002
   3.9049999999999994       2.89342227593557128E-002  3.99967267336234708E-002
   3.9075000000000006       2.89587116299221646E-002  4.00717174009591684E-002
   3.9100000000000001       2.89831522370625934E-002  4.01470220872493302E-002
   3.9125000000000001       2.90075429809729494E-002  4.02226461513238778E-002
   3.9150000000000000       2.90318821553184336E-002  4.02985951368613551E-002
   3.9175000000000000       2.90561679725314555E-002  4.03748748317950407E-002
   3.9199999999999995       2.90803985575786780E-002  4.04514912867153936E-002
   3.9224999999999999       2.91045719410455532E-002  4.05284508352735592E-002
   3.9250000000000003       2.91286860514385938E-002  4.06057601168731130E-002
   3.9275000000000002       2.91527387065894442E-002  4.06834261019926036E-002
   3.9300000000000002       2.91767276040206039E-002  4.07614561205427578E-002
   3.9325000000000001       2.92006503101075628E-002  4.08398578937439541E-002
   3.9349999999999996       2.92245042478366072E-002  4.09186395701056083E-002
   3.9375000000000000       2.92482866829165238E-002  4.09978097662119373E-002
   3.9400000000000004       2.92719947091654963E-002  4.10773776148798397E-002
   3.9424999999999999       2.92956252255149943E-002  4.11573528115057805E-002
   3.9449999999999998       2.93191749211972330E-002  4.12377456837687423E-002
   3.9474999999999998       2.93426403718769387E-002  4.13185674319281465E-002
   3.9499999999999997       2.93660174050398917E-002  4.13998293574788789E-002
   3.9525000000000001       2.93893022698398232E-002  4.14815446539302524E-002
   3.9550000000000005       2.94124903998481194E-002  4.15637268342834432E-002
   3.9575000000000000       2.94355769677421726E-002  4.16463907145241674E-002
   3.9600000000000000       2.94585567025439088E-002  4.17295523998958903E-002
   3.9624999999999999       2.94814238259481810E-002  4.18132294916671310E-002
   3.9649999999999999       2.95041719666545750E-002  4.18974413313013896E-002
   3.9674999999999994       2.95267940550077782E-002  4.19822093070310043E-002
   3.9700000000000006       2.95492821895593470E-002  4.20675572418342039E-002
   3.9725000000000001       2.95716274663841636E-002  4.21535118946894383E-002
   3.9750000000000001       2.95938198669023593E-002  4.22401037789400732E-002
   3.9775000000000000       2.96158473664404238E-002  4.23273672055334421E-002
   3.9800000000000000       2.96376967010948122E-002  4.24153431964019167E-002
   3.9824999999999995       2.96593515404230887E-002  4.25040794764695515E-002
   3.9849999999999999       2.96807923186341964E-002  4.25936341092919349E-002
   3.9875000000000003       2.97019945425245138E-002  4.26840791728755539E-002
   3.9900000000000002       2.97229264124530615E-002  4.27755076312267418E-002
   3.9925000000000002       2.97435445307222233E-002  4.28680462862452080E-002
   3.9950000000000001       2.97637843858468282E-002  4.29618832311169790E-002
   3.9974999999999996       2.97835337466033356E-002  4.30573438322803120E-002
   4.0000000000000000       2.98024774330101563E-002  4.31553415389746148E-002
   4.0025000000000004       2.98172712940260459E-002  4.32553180537461335E-002
   4.0049999999999999       2.98295573825863719E-002  4.33543083834297682E-002
   4.0075000000000003       2.98402487734018215E-002  4.34526314646706685E-002
   4.0099999999999998       2.98496714618428222E-002  4.35504017536570490E-002
   4.0125000000000002       2.98580139080976970E-002  4.36476857279926370E-002
   4.0149999999999997       2.98654033040136879E-002  4.37445284534646178E-002
   4.0175000000000001       2.98719330431831409E-002  4.38409631682070214E-002
   4.0199999999999996       2.98776755014016383E-002  4.39370157461009617E-002
   4.0225000000000000       2.98826889167283956E-002  4.40327071003667955E-002
   4.0250000000000004       2.98870214740028749E-002  4.41280546117941569E-002
   4.0274999999999999       2.98907139046597076E-002  4.42230730390721846E-002
   4.0300000000000002       2.98938012317934085E-002  4.43177751299093162E-002
   4.0324999999999998       2.98963139910510475E-002  4.44121720487657759E-002
   4.0350000000000001       2.98982791144750681E-002  4.45062736871463596E-002
   4.0374999999999996       2.98997205879578676E-002  4.46000888943645785E-002
   4.0400000000000000       2.99006599520107615E-002  4.46936256534910814E-002
   4.0425000000000004       2.99011166908118714E-002  4.47868912181662096E-002
   4.0449999999999999       2.99011085396622793E-002  4.48798922207798295E-002
   4.0475000000000003       2.99006517316804041E-002  4.49726347593835674E-002
   4.0499999999999998       2.98997611982944264E-002  4.50651244683377347E-002
   4.0525000000000002       2.98984507341457061E-002  4.51573665764849544E-002
   4.0549999999999997       2.98967331341170525E-002  4.52493659555186570E-002
   4.0579999999999998       2.98941513077006331E-002  4.53594512014122431E-002
   4.0599999999999996       2.98921233791832573E-002  4.54326544647955660E-002
   4.0625000000000000       2.98892527646081596E-002  4.55239518882431596E-002
   4.0650000000000004       2.98860182488740293E-002  4.56150232235354239E-002
   4.0674999999999999       2.98824290442395619E-002  4.57058720574128330E-002
   4.0700000000000003       2.98784938443463315E-002  4.57965017897333515E-002
   4.0724999999999998       2.98742208709047094E-002  4.58869156500445532E-002
   4.0750000000000002       2.98696179146941271E-002  4.59771167121494836E-002
   4.0774999999999997       2.98646923717379893E-002  4.60671079069676220E-002
   4.0800000000000001       2.98594512753651252E-002  4.61568920339485642E-002
   4.0824999999999996       2.98539013247157356E-002  4.62464717712025783E-002
   4.0850000000000000       2.98480489102411588E-002  4.63358496846187212E-002
   4.0875000000000004       2.98419001365203794E-002  4.64250282359826155E-002
   4.0899999999999999       2.98354608427981623E-002  4.65140097903128658E-002
   4.0925000000000002       2.98287366215089743E-002  4.66027966224784040E-002
   4.0949999999999998       2.98217328350335563E-002  4.66913909231846599E-002
   4.0975000000000001       2.98144546309231338E-002  4.67797948044413325E-002
   4.0999999999999996       2.98069069557084544E-002  4.68680103044767996E-002
   4.1025000000000000       2.97990945675337543E-002  4.69560393922867289E-002
   4.1050000000000004       2.97910220476866189E-002  4.70438839717644205E-002
   4.1074999999999999       2.97826938111659632E-002  4.71315458854945149E-002
   4.1100000000000003       2.97741141163852252E-002  4.72190269182391278E-002
   4.1124999999999998       2.97652870741001718E-002  4.73063288001479010E-002
   4.1150000000000002       2.97562166556389861E-002  4.73934532097196673E-002
   4.1174999999999997       2.97469067005064688E-002  4.74804017765450767E-002
   4.1200000000000001       2.97373609234042567E-002  4.75671760838215010E-002
   4.1224999999999996       2.97275829207683702E-002  4.76537776707358016E-002
   4.1250000000000000       2.97175761763720653E-002  4.77402080339307186E-002
   4.1275000000000004       2.97073440686821226E-002  4.78264686323160437E-002
   4.1299999999999999       2.96968898735105909E-002  4.79125608848138262E-002
   4.1325000000000003       2.96862167706206694E-002  4.79984861748870631E-002
   4.1349999999999998       2.96753278478566959E-002  4.80842458515025120E-002
   4.1375000000000002       2.96642261054082777E-002  4.81698412306765383E-002
   4.1399999999999997       2.96529144598015847E-002  4.82552735969230401E-002
   4.1425000000000001       2.96413957480709221E-002  4.83405442053141676E-002
   4.1449999999999996       2.96296727295496734E-002  4.84256542799517894E-002
   4.1475000000000000       2.96177480917488509E-002  4.85106050193712945E-002
   4.1500000000000004       2.96056244517395907E-002  4.85953975948703390E-002
   4.1524999999999999       2.95933043595040350E-002  4.86800331522726712E-002
   4.1550000000000002       2.95807903006884768E-002  4.87645128129325575E-002
   4.1574999999999998       2.95680846987692245E-002  4.88488376739702260E-002
   4.1600000000000001       2.95551899192296255E-002  4.89330088120147680E-002
   4.1624999999999996       2.95421082692921520E-002  4.90170272797841311E-002
   4.1650000000000000       2.95288420018354897E-002  4.91008941097310567E-002
   4.1675000000000004       2.95153933170403254E-002  4.91846103140931579E-002
   4.1699999999999999       2.95017643643571276E-002  4.92681768856143357E-002
   4.1725000000000003       2.94879572443729129E-002  4.93515947982294950E-002
   4.1749999999999998       2.94739740105827985E-002  4.94348650077154270E-002
   4.1775000000000002       2.94598166710729990E-002  4.95179884523088143E-002
   4.1799999999999997       2.94454871901209080E-002  4.96009660532952534E-002
   4.1825000000000001       2.94309874897170608E-002  4.96837987155690497E-002
   4.1849999999999996       2.94163194510138996E-002  4.97664873281680603E-002
   4.1875000000000000       2.94014849157067035E-002  4.98490327647815104E-002
   4.1900000000000004       2.93864856873490184E-002  4.99314358842370201E-002
   4.1924999999999999       2.93713235326080978E-002  5.00136975309633039E-002
   4.1950000000000003       2.93560001824630760E-002  5.00958185354340377E-002
   4.1974999999999998       2.93405173333493689E-002  5.01777997145907290E-002
   4.2000000000000002       2.93248766482521843E-002  5.02596418722484894E-002
   4.2024999999999997       2.93090797577523279E-002  5.03413457994830865E-002
   4.2050000000000001       2.92931282610268372E-002  5.04229122750028541E-002
   4.2074999999999996       2.92770237268066592E-002  5.05043420655039710E-002
   4.2100000000000000       2.92607676942941604E-002  5.05856359260119862E-002
   4.2125000000000004       2.92443616740423393E-002  5.06667946002085021E-002
   4.2149999999999999       2.92278071487977811E-002  5.07478188207453537E-002
   4.2175000000000002       2.92111055743092402E-002  5.08287093095462772E-002
   4.2199999999999998       2.91942583801040254E-002  5.09094667780960880E-002
   4.2225000000000001       2.91772669702328007E-002  5.09900919277192291E-002
   4.2249999999999996       2.91601327239862478E-002  5.10705854498473555E-002
   4.2275000000000000       2.91428569965824814E-002  5.11509480262768504E-002
   4.2300000000000004       2.91254411198292804E-002  5.12311803294164536E-002
   4.2324999999999999       2.91078864027601650E-002  5.13112830225259109E-002
   4.2350000000000003       2.90901941322471748E-002  5.13912567599459219E-002
   4.2374999999999998       2.90723655735907818E-002  5.14711021873194841E-002
   4.2400000000000002       2.90544019708238524E-002  5.15508199413374502E-002
   4.2424999999999997       2.90363045485776509E-002  5.16304106522835760E-002
   4.2450000000000001       2.90180745099727806E-002  5.17098749395558110E-002
   4.2474999999999996       2.89997130397645318E-002  5.17892134165345991E-002
   4.2500000000000000       2.89812213035152040E-002  5.18684266884305994E-002
   4.3262499999999999       2.83600093216538895E-002  5.42271461408948829E-002
   4.4024999999999999       2.76440724244207923E-002  5.64839246040871462E-002
   4.4787499999999998       2.68514171457893448E-002  5.86495525648469823E-002
   4.5549999999999997       2.59950602385702334E-002  6.07325532800520804E-002
   4.6312499999999996       2.50848517040517562E-002  6.27399227847100366E-002
   4.7074999999999996       2.41284892979005995E-002  6.46775565394303864E-002
   4.7837500000000004       2.31321347406601673E-002  6.65505185716614017E-002
   4.8600000000000003       2.21008123887722063E-002  6.83632222462284000E-002
   4.9362500000000002       2.10386799691051167E-002  7.01195578697037109E-002
   5.0125000000000002       1.99492195468893643E-002  7.18229862672194047E-002
   5.0887500000000001       1.88353764252422416E-002  7.34766095491107551E-002
   5.1650000000000000       1.76996627589176558E-002  7.50832259908211647E-002
   5.2412500000000000       1.65442364999548765E-002  7.66453734910705620E-002
   5.3174999999999999       1.53709626395529871E-002  7.81653645957615245E-002
   5.3937499999999998       1.41814614563101783E-002  7.96453151500475520E-002
   5.4699999999999998       1.29771470413651783E-002  8.10871680412237061E-002
   5.5462499999999997       1.17592584238674254E-002  8.24927130943159947E-002
   5.6224999999999996       1.05288849807450725E-002  8.38636039072430117E-002
   5.6987500000000004       9.28698737304502892E-003  8.52013722192887513E-002
   5.7750000000000004       8.03441493979820641E-003  8.65074402681526855E-002
   5.8512500000000003       6.77192025694382804E-003  8.77831314897022652E-002
   5.9275000000000002       5.50017140589169860E-003  8.90296798394583089E-002
   6.0037500000000001       4.21976237569157177E-003  9.02482379580285821E-002
   6.0800000000000001       2.93122193240202616E-003  9.14398843608675016E-002
   6.1562500000000000       1.63502122042311028E-003  9.26056297973064380E-002
   6.2324999999999999       3.31580307957103171E-004  9.37464228962914120E-002
   6.3087499999999999      -9.78726151734464695E-004  9.48631551841525172E-002
   6.3849999999999998      -2.29556400402682395E-003  9.59566656230610437E-002
   6.4612499999999997      -3.61863530808410189E-003  9.70277446266936822E-002
   6.5375000000000005      -4.94767458836695671E-003  9.80771377067865546E-002
   6.6137499999999996      -6.28244554509336736E-003  9.91055487589285744E-002
   6.6900000000000013      -7.62273815851051591E-003  0.10011364303692968     
   6.7662500000000003      -8.96836613250424040E-003  0.10110204985191801     
   6.8425000000000002      -1.03191646316874042E-002  0.10207136502729353     
   6.9187500000000002      -1.16749882731466970E-002  0.10302215313612220     
   6.9949999999999992      -1.30357093401527683E-002  0.10395494954645948     
   7.0712500000000000      -1.44012161891939952E-002  0.10487026228977242     
   7.1475000000000000      -1.57714118270647838E-002  0.10576857377723803     
   7.2237500000000008      -1.71462126368488142E-002  0.10665034237438198     
   7.2999999999999998      -1.85255472352480431E-002  0.10751600384988642     
   7.3762499999999998      -1.99093554458632457E-002  0.10836597271036724     
   7.4524999999999997      -2.12975873750884705E-002  0.10920064343185451     
   7.5287499999999987      -2.26902025789969888E-002  0.11002039159751847     
   7.6050000000000004      -2.40871693110566581E-002  0.11082557495014379     
   7.6812499999999995      -2.54884638417773798E-002  0.11161653436698661     
   7.7575000000000003      -2.68940698425053186E-002  0.11239359476388089     
   7.8337500000000002      -2.83039778265686479E-002  0.11315706593479687     
   7.9100000000000010      -2.97181846418674740E-002  0.11390724333242404     
   7.9862500000000001      -3.11366930097781019E-002  0.11464440879476086     
   8.0625000000000000      -3.25595111058976858E-002  0.11536883122210737     
   8.1387499999999999      -3.39866521786685166E-002  0.11608076720829376     
   8.2149999999999999      -3.54181342022859419E-002  0.11678046162948807     
   8.2912499999999998      -3.68539795605232964E-002  0.11746814819351627     
   8.3674999999999997      -3.82942147582522041E-002  0.11814404995238774     
   8.4437499999999996      -3.97388701575686273E-002  0.11880837978061848     
   8.5199999999999996      -4.11879797356379737E-002  0.11946134082199507     
   8.5962499999999995      -4.26415808617150172E-002  0.12010312690753168     
   8.6724999999999994      -4.40997140909746704E-002  0.12073392294654871     
   8.7487499999999994      -4.55624229756864257E-002  0.12135390529894916     
   8.8249999999999993      -4.70297538881592272E-002  0.12196324211779314     
   8.9012499999999992      -4.85017558616038583E-002  0.12256209368170984     
   8.9774999999999991      -4.99784804441856870E-002  0.12315061270496964     
   9.0537500000000009      -5.14599815680494219E-002  0.12372894463077083     
   9.1300000000000008      -5.29463154323913873E-002  0.12429722790650909     
   9.2062500000000007      -5.44375403991868775E-002  0.12485559424042496     
   9.2825000000000006      -5.59337168993452524E-002  0.12540416883926872     
   9.3587500000000006      -5.74349073464479470E-002  0.12594307062736954     
   9.4350000000000005      -5.89411760550881333E-002  0.12647241244857049     
   9.5112500000000004      -6.04525891613193478E-002  0.12699230125364200     
   9.5875000000000004      -6.19692145438350689E-002  0.12750283827661932     
   9.6637500000000003      -6.34911217460300825E-002  0.12800411920374674     
   9.7400000000000002      -6.50183819006775743E-002  0.12849623433813243     
   9.8162500000000001      -6.65510676601668433E-002  0.12897926876186411     
   9.8925000000000001      -6.80892531356723091E-002  0.12945330249545267     
   9.9687500000000000      -6.96330138489869993E-002  0.12991841065422993     
   10.045000000000000      -7.11824266927930938E-002  0.13037466358779634     
   10.121200000000000      -7.27365482511906358E-002  0.13082183647165962     
   10.197500000000000      -7.42985230847203609E-002  0.13126086217817301     
   10.273800000000000      -7.58663965033715415E-002  0.13169120503632240     
   10.350000000000000      -7.74381842106386942E-002  0.13211237054982897     
   10.426200000000000      -7.90160205449102482E-002  0.13252497652914225     
   10.502500000000000      -8.06020728647939694E-002  0.13292959163935439     
   10.578799999999999      -8.21943606555353840E-002  0.13332570875844377     
   10.654999999999999      -8.37908718900736704E-002  0.13371286122961051     
   10.731199999999999      -8.53937774355425366E-002  0.13409160552479144     
   10.807499999999999      -8.70052828121766902E-002  0.13446245005322924     
   10.883699999999999      -8.86212541963470185E-002  0.13482444682606515     
   10.960000000000001      -9.02460244845135207E-002  0.13517856636295944     
   11.036300000000001      -9.18775699684023506E-002  0.13552434489081261     
   11.112500000000001      -9.35138325036377616E-002  0.13586135878022973     
   11.188800000000001      -9.51592014705882894E-002  0.13619050223124116     
   11.265000000000001      -9.68094596741710944E-002  0.13651091861034462     
   11.341200000000001      -9.84668557322143922E-002  0.13682304735823567     
   11.417500000000000      -0.10013367690215196       0.13712728086854906     
   11.493800000000000      -0.10180785226169581       0.13742319962254870     
   11.570000000000000      -0.10348727343804494       0.13771042412227399     
   11.646200000000000      -0.10517423095660648       0.13798933611546288     
   11.722500000000000      -0.10687105589594877       0.13826027018624903     
   11.798800000000000      -0.10857564283731892       0.13852283627264783     
   11.875000000000000      -0.11028584659726932       0.13877668478751562     
   11.951200000000000      -0.11200400101139286       0.13902214014537356     
   12.027500000000000      -0.11373248261708714       0.13925947942960823     
   12.103800000000000      -0.11546914912692702       0.13948834322272000     
   12.180000000000000      -0.11721181644436035       0.13970841330660191     
   12.256200000000000      -0.11896286436915490       0.13991995707023347     
   12.332500000000000      -0.12072471790797609       0.14012319380368321     
   12.408799999999999      -0.12249519655657939       0.14031779526997970     
   12.484999999999999      -0.12427207579578881       0.14050347498688770     
   12.561199999999999      -0.12605778417916272       0.14068044176933436     
   12.637499999999999      -0.12785479767492408       0.14084885506609185     
   12.713699999999999      -0.12965852183828303       0.14100821425576632     
   12.789999999999999      -0.13147380789567525       0.14115887474415045     
   12.866299999999999      -0.13329841275990559       0.14130055512898371     
   12.942500000000003      -0.13513004536467496       0.14143301762222477     
   13.018800000000001      -0.13697363281113964       0.14155653666261112     
   13.095000000000001      -0.13882446307894517       0.14167071201456341     
   13.171199999999999      -0.14068506753743085       0.14177563179646888     
   13.247500000000000      -0.14255803008514537       0.14187133207291608     
   13.323800000000002      -0.14444103981545850       0.14195758195426875     
   13.400000000000000      -0.14633173448472703       0.14203419636302955     
   13.476200000000000      -0.14823270190300930       0.14210120020667313     
   13.552499999999998      -0.15014658505615630       0.14215856390672788     
   13.628800000000000      -0.15207102539265363       0.14220609033837428     
   13.705000000000000      -0.15400361003370117       0.14224362975148191     
   13.781200000000000      -0.15594698500721488       0.14227114009791267     
   13.857500000000000      -0.15790385381514638       0.14228852252944379     
   13.933799999999998      -0.15987180609397231       0.14229561487786657     
   14.010000000000002      -0.16184837421008247       0.14229230490090342     
   14.086200000000000      -0.16383626418160860       0.14227848171367405     
   14.162500000000000      -0.16583824250092644       0.14225397523913710     
   14.238799999999999      -0.16785184463609035       0.14221866117717655     
   14.315000000000000      -0.16987454640527139       0.14217246765946198     
   14.391200000000000      -0.17190911807456433       0.14211521193260937     
   14.467499999999999      -0.17395839358673221       0.14204664852717450     
   14.543799999999999      -0.17601985276013349       0.14196669165763670     
   14.619999999999997      -0.17809091273349514       0.14187531022122241     
   14.696200000000001      -0.18017441108756546       0.14177224383251102     
   14.772500000000001      -0.18227325115139664       0.14165716517954272     
   14.848799999999999      -0.18438485283072290       0.14153002759732977     
   14.924999999999999      -0.18650656964506085       0.14139084231139812     
   15.001200000000003      -0.18864130719309866       0.14123926666216610     
   15.077500000000001      -0.19079204010412157       0.14107488781902197     
   15.153800000000000      -0.19295612395174933       0.14089770159526346     
   15.230000000000000      -0.19513084523057697       0.14070776573902630     
   15.306200000000000      -0.19731918125810111       0.14050465178671093     
   15.382500000000002      -0.19952418195064850       0.14028785650866835     
   15.458800000000000      -0.20174313715595202       0.14005742090386583     
   15.535000000000000      -0.20397326467467983       0.13981345132457021     
   15.611199999999998      -0.20621761774953956       0.13955542624824782     
   15.687500000000000      -0.20847932517245207       0.13928274373751698     
   15.763800000000002      -0.21075560729929130       0.13899549033967815     
   15.840000000000000      -0.21304360855789442       0.13869382210502290     
   15.916200000000000      -0.21534645917572037       0.13837711659037738     
   15.992499999999998      -0.21766736749568816       0.13804466546641830     
   16.068800000000000      -0.22000347862320921       0.13769660406577000     
   16.145000000000000      -0.22235185817058409       0.13733314263048002     
   16.221200000000000      -0.22471571510404700       0.13695355208108853     
   16.297499999999999      -0.22709834015144725       0.13655701158882205     
   16.373799999999999      -0.22949680002939510       0.13614370986740681     
   16.449999999999999      -0.23190807897526158       0.13571391583497661     
   16.526199999999999      -0.23433546912634803       0.13526678566814951     
   16.602499999999999      -0.23678234758745528       0.13480137618168930     
   16.678799999999999      -0.23924569971559925       0.13431793130635231     
   16.754999999999999      -0.24172242444927175       0.13381678055735055     
   16.831199999999999      -0.24421589921606832       0.13329695432988237     
   16.907499999999999      -0.24672958771895576       0.13275737506477622     
   16.983799999999999      -0.24926038781948451       0.13219834473593314     
   17.059999999999999      -0.25180510646488219       0.13162025765516663     
   17.136199999999999      -0.25436720563021814       0.13102200849945872     
   17.212499999999999      -0.25695023761550057       0.13040237650404204     
   17.288799999999998      -0.25955100649802981       0.12976172708416603     
   17.364999999999998      -0.26216622252428667       0.12910052584544762     
   17.441199999999998      -0.26479943516237336       0.12841752197940517     
   17.517499999999998      -0.26745428735430227       0.12771133950754088     
   17.593800000000002      -0.27012748619843291       0.12698241186919534     
   17.670000000000002      -0.27281564134935521       0.12623128028609862     
   17.746200000000002      -0.27552239135320705       0.12545653433231807     
   17.822500000000002      -0.27825147075060608       0.12465662759490481     
   17.898800000000001      -0.28099948312254586       0.12383206477444601     
   17.975000000000001      -0.28376293020957755       0.12298346720604095     
   18.051200000000001      -0.28654553858379189       0.12210925067930066     
   18.127500000000001      -0.28935113230615173       0.12120768352859176     
   18.203800000000001      -0.29217620367875408       0.12027934813638740     
   18.280000000000001      -0.29501713950507535       0.11932495385372459     
   18.356200000000001      -0.29787775339933864       0.11834272891026659     
   18.432500000000001      -0.30076195846764431       0.11733074137858358     
   18.508800000000001      -0.30366612952982541       0.11628965823651724     
   18.585000000000001      -0.30658653398895325       0.11522028469026155     
   18.661200000000001      -0.30952707151526354       0.11412064409269664     
   18.737500000000001      -0.31249174295759963       0.11298858533461802     
   18.813800000000001      -0.31547679944116569       0.11182486594164873     
   18.890000000000001      -0.31847837924692696       0.11063039289656296     
   18.966200000000001      -0.32150046524341941       0.10940296573730451     
   19.042500000000000      -0.32454714098776105       0.10814019388058949     
   19.118800000000000      -0.32761452382279965       0.10684293296523019     
   19.195000000000000      -0.33069861467519401       0.10551220175337042     
   19.271200000000000      -0.33380347362735047       0.10414555680879498     
   19.347500000000000      -0.33693326093930026       0.10274034775810330     
   19.423700000000000      -0.34007980832979695       0.10129945421841770     
   19.500000000000000      -0.34325140041640911       9.98182699845801824E-002
   19.576300000000000      -0.34644393730847489       9.82978163023075779E-002
   19.652500000000000      -0.34965319848773457       9.67393001574490263E-002
   19.728800000000000      -0.35288760048232715       9.51377463626273540E-002
   19.805000000000000      -0.35613864617351054       9.34964489778363078E-002
   19.881200000000000      -0.35941052889039588       9.18124117176901261E-002
   19.957500000000000      -0.36270753749809304       9.00823921440887382E-002


==> anc/M1_1_1_v2.dat <==
  2.12500000000000015E-002 -8.80546834643364123E-007  2.04842828896174224E-006
  4.49999999999999983E-002  2.21030777469759541E-004  1.84054040014970514E-004
  6.87500000000000056E-002  3.38594733785731888E-004  2.82338403256883648E-004
  9.24999999999999989E-002  4.56791916797761905E-004  3.81424485521912712E-004
  0.11625000000000002       5.75626457393366544E-004  4.81320760093417060E-004
  0.14000000000000001       6.95102518737516226E-004  5.82035820152719562E-004
  0.16375000000000001       8.15224296522375474E-004  6.83578380989541788E-004
  0.18750000000000000       9.35996019217139085E-004  7.85957282263999388E-004
  0.21124999999999999       1.05742194831787823E-003  8.89181490321633836E-004
  0.23499999999999999       1.17950637859723416E-003  9.93260100563026806E-004
  0.25874999999999998       1.30225363835389163E-003  1.09820233986957080E-003
  0.28249999999999997       1.42566808966163527E-003  1.20401756908704370E-003
  0.30625000000000002       1.54975412861790081E-003  1.31071528556869787E-003
  0.33000000000000002       1.67451618559164191E-003  1.41830512577960735E-003
  0.35375000000000001       1.79995872547036601E-003  1.52679686796411505E-003
  0.37750000000000000       1.92608624790616503E-003  1.63620043487825730E-003
  0.40125000000000000       2.05290328756057520E-003  1.74652589658912723E-003
  0.42499999999999999       2.18041441434806789E-003  1.85778347334321771E-003
  0.44874999999999998       2.30862423367798452E-003  1.96998353850582307E-003
  0.47249999999999992       2.43753738669469627E-003  2.08313662157371239E-003
  0.49625000000000008       2.56715855051579131E-003  2.19725341126330697E-003
  0.52000000000000002       2.69749243846801288E-003  2.31234475867672998E-003
  0.54374999999999996       2.82854380032075562E-003  2.42842168054815087E-003
  0.56750000000000000       2.96031742251683669E-003  2.54549536257297126E-003
  0.59125000000000005       3.09281812840023988E-003  2.66357716282242989E-003
  0.61499999999999999       3.22605077844061432E-003  2.78267861524642479E-003
  0.63875000000000004       3.36002027045412353E-003  2.90281143326730912E-003
  0.66249999999999998       3.49473153982045055E-003  3.02398751346763528E-003
  0.68625000000000003       3.63018955969547684E-003  3.14621893937490913E-003
  0.70999999999999996       3.76639934045604544E-003  3.26951798468388087E-003
  0.73375000000000001       3.90336593290182936E-003  3.39389711984691526E-003
  0.75749999999999995       4.04109442403472689E-003  3.51936901233719859E-003
  0.78125000000000000       4.17958994014442937E-003  3.64594653336328860E-003
  0.80500000000000016       4.31885764628324020E-003  3.77364276157309388E-003
  0.82875000000000010       4.45890274644499245E-003  3.90247098749189631E-003
  0.85250000000000004       4.59973048373667117E-003  4.03244471808250193E-003
  0.87624999999999997       4.74134614054232476E-003  4.16357768143164712E-003
  0.90000000000000002       4.88375503867864973E-003  4.29588383156708983E-003
  0.92374999999999996       5.02696253954167029E-003  4.42937735340985864E-003
  0.94750000000000001       5.17097404424386297E-003  4.56407266786652745E-003
  0.97124999999999995       5.31579499374122168E-003  4.69998443706631797E-003
  0.99500000000000000       5.46143086894925692E-003  4.83712756974832847E-003
   1.0187500000000000       5.60788719084761439E-003  4.97551722680416447E-003
   1.0425000000000000       5.75516952057216185E-003  5.11516882698167565E-003
   1.0662499999999999       5.90328345949397808E-003  5.25609805275563217E-003
   1.0900000000000001       6.05223464928423410E-003  5.39832085637143456E-003
   1.1137500000000000       6.20202877196413330E-003  5.54185346606835341E-003
   1.1375000000000000       6.35267154993896487E-003  5.68671239248889730E-003
   1.1612499999999999       6.50416874601511021E-003  5.83291443528137065E-003
   1.1850000000000001       6.65652616339911830E-003  5.98047668990289629E-003
   1.2087500000000000       6.80974964567749707E-003  6.12941655463060571E-003
   1.2324999999999999       6.96384507677626479E-003  6.27975173778899578E-003
   1.2562500000000001       7.11881838089865882E-003  6.43150026520176565E-003
   1.2800000000000000       7.27467552243997277E-003  6.58468048787709797E-003
   1.3037500000000000       7.43142250587786480E-003  6.73931108993542152E-003
   1.3274999999999999       7.58906537563665360E-003  6.89541109678940868E-003
   1.3512500000000001       7.74761021592408443E-003  7.05299988358627870E-003
   1.3750000000000000       7.90706315053873489E-003  7.21209718392311350E-003
   1.3987499999999999       8.06743034264631974E-003  7.37272309884622577E-003
   1.4225000000000001       8.22871799452296743E-003  7.53489810614636508E-003
   1.4462500000000000       8.39093234726334507E-003  7.69864306996205679E-003
   1.4700000000000000       8.55407968045164384E-003  7.86397925070395250E-003
   1.4937499999999999       8.71816631179289300E-003  8.03092831531378518E-003
   1.5175000000000001       8.88319859670236300E-003  8.19951234787237582E-003
   1.5412500000000000       9.04918292785032198E-003  8.36975386057143243E-003
   1.5649999999999999       9.21612573465952108E-003  8.54167580506530293E-003
   1.5887500000000001       9.38403348275231551E-003  8.71530158421919901E-003
   1.6125000000000000       9.55291267334449148E-003  8.89065506427139281E-003
   1.6362500000000000       9.72276984258222537E-003  9.06776058742827552E-003
   1.6599999999999999       9.89361156081903365E-003  9.24664298491137925E-003
   1.6837500000000001       1.00654444318284911E-002  9.42732759047736936E-003
   1.7075000000000000       1.02382750919490628E-002  9.60984025443274194E-003
   1.7312500000000000       1.04121102091566647E-002  9.79420735816612792E-003
   1.7549999999999999       1.05869564820603532E-002  9.98045582922272960E-003
   1.7787500000000001       1.07628206388163325E-002  1.01686131569467039E-002
   1.8025000000000000       1.09397094359551476E-002  1.03587074087185850E-002
   1.8262499999999999       1.11176296571164086E-002  1.05507672468168751E-002
   1.8499999999999999       1.12965881116852684E-002  1.07448219459342909E-002
   1.8737499999999998       1.14765916333242519E-002  1.09409014113812566E-002
   1.8974999999999997       1.16576470783935661E-002  1.11390361980110587E-002
   1.9212499999999997       1.18397613242531494E-002  1.13392575299032568E-002
   1.9450000000000001       1.20229412674377600E-002  1.15415973208443760E-002
   1.9687500000000000       1.22071938216980931E-002  1.17460881956470142E-002
   1.9924999999999999       1.23925259158977064E-002  1.19527635123517044E-002
   2.0162499999999999       1.25789444917572945E-002  1.21616573853579966E-002
   2.0400000000000000       1.27664565014353800E-002  1.23728047095350777E-002
   2.0637500000000002       1.29550689049346586E-002  1.25862411853649020E-002
   2.0874999999999999       1.31447886673223702E-002  1.28020033451747093E-002
   2.1112500000000001       1.33356227557514979E-002  1.30201285805198064E-002
   2.1349999999999998       1.35275781362696589E-002  1.32406551707812559E-002
   2.1587499999999999       1.37206617704004226E-002  1.34636223130478270E-002
   2.1825000000000001       1.39148806114816372E-002  1.36890701533568266E-002
   2.2062499999999998       1.41102416007431956E-002  1.39170398193729991E-002
   2.2300000000000000       1.43067516631060210E-002  1.41475734545912415E-002
   2.2537500000000001       1.45044177026821541E-002  1.43807142541545301E-002
   2.2774999999999999       1.47032465979542309E-002  1.46165065023855217E-002
   2.3012500000000000       1.49032451966111170E-002  1.48549956121382092E-002
   2.3250000000000002       1.51044203100140512E-002  1.50962281660828486E-002
   2.3487499999999999       1.53067787072660756E-002  1.53402519600478633E-002
   2.3725000000000001       1.55103271088545651E-002  1.55871160485507258E-002
   2.3962500000000002       1.57150721798345987E-002  1.58368707926612763E-002
   2.4199999999999999       1.59210205225178460E-002  1.60895679103521053E-002
   2.4437500000000001       1.61281786686282048E-002  1.63452605295034935E-002
   2.4674999999999998       1.63365530708828102E-002  1.66040032437446763E-002
   2.4912500000000000       1.65461500939520501E-002  1.68658521713280739E-002
   2.5150000000000001       1.67569760048258548E-002  1.71308650173290326E-002
   2.5387499999999998       1.69690369620718352E-002  1.73991011389344821E-002
   2.5625000000000000       1.71823390050700672E-002  1.76706216152423268E-002
   2.5862500000000002       1.73968880416380568E-002  1.79454893202962810E-002
   2.6099999999999999       1.76126898351103012E-002  1.82237690008168994E-002
   2.6337500000000000       1.78297499441423327E-002  1.85055273105484870E-002
   2.6575000000000002       1.80480738913873610E-002  1.87908330881335767E-002
   2.6812499999999999       1.82676668740336945E-002  1.90797571667257401E-002
   2.7050000000000001       1.84885339242487796E-002  1.93723726568157950E-002
   2.7287499999999998       1.87106798505830701E-002  1.96687550101301740E-002
   2.7524999999999999       1.89341092142802543E-002  1.99689821280229669E-002
   2.7762500000000001       1.91588263058997191E-002  2.02731344793442465E-002
   2.7999999999999998       1.93848351243776189E-002  2.05812952309055858E-002
   2.8237500000000000       1.96121393488769523E-002  2.08935503812769374E-002
   2.8475000000000001       1.98407423109898534E-002  2.12099889068795497E-002
   2.8712499999999999       2.00706469639730656E-002  2.15307029180046433E-002
   2.8950000000000000       2.03018558492786584E-002  2.18557878262845839E-002
   2.9187500000000002       2.05343710600973985E-002  2.21853425247190879E-002
   2.9424999999999999       2.07681942015964342E-002  2.25194695814913901E-002
   2.9662500000000001       2.10033263474918401E-002  2.28582754489624930E-002
   2.9900000000000002       2.12397679925494243E-002  2.32018706894040784E-002
   3.0137499999999999       2.14775190005529470E-002  2.35503702192342741E-002
   3.0375000000000001       2.17165785472145795E-002  2.39038935737509173E-002
   3.0612499999999998       2.19569450574295423E-002  2.42625651946281988E-002
   3.0850000000000000       2.21986161361902926E-002  2.46265147427554877E-002
   3.1087500000000001       2.24415884923744591E-002  2.49958774393642669E-002
   3.1324999999999998       2.26858578545016919E-002  2.53707944388183795E-002
   3.1562500000000000       2.29314188774144348E-002  2.57514132369502484E-002
   3.1800000000000002       2.31782650386704800E-002  2.61378881194214083E-002
   3.2037499999999999       2.34263885232363217E-002  2.65303806552989914E-002
   3.2275000000000000       2.36757800948329093E-002  2.69290602418845761E-002
   3.2512500000000006       2.39264289519980633E-002  2.73341047078493916E-002
   3.2749999999999999       2.41783225665842955E-002  2.77457009829532343E-002
   3.2987500000000005       2.44314465019892096E-002  2.81640458441088509E-002
   3.3224999999999998       2.46857842078994846E-002  2.85893467493609811E-002
   3.3462500000000004       2.49413167876962848E-002  2.90218227735688193E-002
   3.3700000000000001       2.51980227338819661E-002  2.94617056623188954E-002
   3.3937500000000003       2.54558776259081361E-002  2.99092410240018487E-002
   3.4175000000000000       2.57148537802954803E-002  3.03646896804137569E-002
   3.4412500000000001       2.59749198640691244E-002  3.08283292284145839E-002
   3.4649999999999999       2.62360404153790527E-002  3.13004557952694801E-002
   3.4887500000000000       2.64981753036553254E-002  3.17813860861114392E-002
   3.5124999999999997       2.67612791235399584E-002  3.22714597937971068E-002
   3.5362499999999999       2.70253004170375698E-002  3.27710423415473809E-002
   3.5599999999999996       2.72901808053067733E-002  3.32805281795848160E-002
   3.5837500000000002       2.75558539342131877E-002  3.38003446822641926E-002
   3.6074999999999995       2.78222441655902493E-002  3.43309567738752444E-002
   3.6312500000000001       2.80892650484259945E-002  3.48728726074254008E-002
   3.6549999999999994       2.83568173683591204E-002  3.54266504319145567E-002
   3.6787500000000000       2.86247867448234383E-002  3.59929071361879196E-002
   3.7025000000000001       2.88930405753960173E-002  3.65723289620847464E-002
   3.7262499999999998       2.91614241373731042E-002  3.71656852157473336E-002
   3.7500000000000000       2.94297554104387959E-002  3.77738460011828384E-002
   3.7525000000000004       2.94579893008834158E-002  3.78387634314174062E-002
   3.7549999999999999       2.94862199789945496E-002  3.79038570291978724E-002
   3.7574999999999998       2.95144471623223111E-002  3.79691280639975273E-002
   3.7599999999999998       2.95426705628482923E-002  3.80345778252476965E-002
   3.7624999999999997       2.95708898868321766E-002  3.81002076228580608E-002
   3.7650000000000001       2.95991048346522061E-002  3.81660187877555998E-002
   3.7675000000000005       2.96273150994925752E-002  3.82320126709633848E-002
   3.7700000000000000       2.96555203731536272E-002  3.82981906519007098E-002
   3.7725000000000000       2.96837203334216863E-002  3.83645541229165193E-002
   3.7749999999999999       2.97119146568204442E-002  3.84311045066097062E-002
   3.7774999999999999       2.97401030117084714E-002  3.84978432478204624E-002
   3.7799999999999994       2.97682850594684911E-002  3.85647718160990610E-002
   3.7825000000000006       2.97964604542986719E-002  3.86318917064083986E-002
   3.7850000000000001       2.98246288429954431E-002  3.86992044398540638E-002
   3.7875000000000001       2.98527898647273464E-002  3.87667115644448612E-002
   3.7900000000000000       2.98809431507987798E-002  3.88344146558839767E-002
   3.7925000000000000       2.99090883244047291E-002  3.89023153183934503E-002
   3.7949999999999995       2.99372250003740147E-002  3.89704151855731762E-002
   3.7974999999999999       2.99653527849019427E-002  3.90387159212968113E-002
   3.8000000000000003       2.99934712752709630E-002  3.91072192206459307E-002
   3.8025000000000002       3.00215800595588604E-002  3.91759268108854003E-002
   3.8050000000000002       3.00496787163339329E-002  3.92448404524815622E-002
   3.8075000000000001       3.00777668143361841E-002  3.93139619401665155E-002
   3.8099999999999996       3.01058439121437496E-002  3.93832931040501294E-002
   3.8125000000000000       3.01339095578235273E-002  3.94528358107836402E-002
   3.8150000000000004       3.01619632885657823E-002  3.95225919647773094E-002
   3.8174999999999999       3.01900046303003045E-002  3.95925635094756326E-002
   3.8199999999999998       3.02180330972948580E-002  3.96627524286934860E-002
   3.8224999999999998       3.02460481917329674E-002  3.97331607480172003E-002
   3.8249999999999997       3.02740494032710458E-002  3.98037905362748634E-002
   3.8275000000000001       3.03020362085729411E-002  3.98746439070792671E-002
   3.8300000000000005       3.03300080708203586E-002  3.99457230204497554E-002
   3.8325000000000000       3.03579644380002032E-002  4.00170300829384984E-002
   3.8350000000000000       3.03859047482990009E-002  4.00885673572494647E-002
   3.8374999999999999       3.04138284177595357E-002  4.01603371486102464E-002
   3.8399999999999999       3.04417348513500996E-002  4.02323418221474660E-002
   3.8424999999999994       3.04696234365414258E-002  4.03045837973578583E-002
   3.8450000000000006       3.04974935437829359E-002  4.03770655518362262E-002
   3.8475000000000001       3.05253445257918331E-002  4.04497896236151525E-002
   3.8500000000000001       3.05531757234480811E-002  4.05227586224541220E-002
   3.8525000000000000       3.05809864384244783E-002  4.05959751972199967E-002
   3.8550000000000000       3.06087759721874811E-002  4.06694420914822941E-002
   3.8574999999999995       3.06365435985496357E-002  4.07431621112599590E-002
   3.8599999999999999       3.06642885693542040E-002  4.08171381369338629E-002
   3.8625000000000003       3.06920101134640667E-002  4.08913731265609162E-002
   3.8650000000000002       3.07197074356858439E-002  4.09658701193985134E-002
   3.8675000000000002       3.07473797156235726E-002  4.10406322396569545E-002
   3.8700000000000001       3.07750261064556573E-002  4.11156627004985870E-002
   3.8724999999999996       3.08026457336289181E-002  4.11909648083056551E-002
   3.8750000000000000       3.08302376934621453E-002  4.12665419672399378E-002
   3.8775000000000004       3.08578010516510279E-002  4.13423976841203050E-002
   3.8799999999999999       3.08853348416653246E-002  4.14185355736480590E-002
   3.8824999999999998       3.09128380562416170E-002  4.14949593549019946E-002
   3.8849999999999998       3.09403096726687220E-002  4.15716728937739061E-002
   3.8874999999999997       3.09677486101095148E-002  4.16486801548578908E-002
   3.8900000000000001       3.09951537545666567E-002  4.17259852447977725E-002
   3.8925000000000005       3.10225239567014956E-002  4.18035924200496900E-002
   3.8950000000000000       3.10498580016800342E-002  4.18815060577822154E-002
   3.8975000000000000       3.10771546479002639E-002  4.19597307205186176E-002
   3.8999999999999999       3.11044125964191169E-002  4.20382711285139862E-002
   3.9024999999999999       3.11316304946404332E-002  4.21171321794474238E-002
   3.9049999999999994       3.11588069328115405E-002  4.21963189597519342E-002
   3.9075000000000006       3.11859404332892609E-002  4.22758367476210109E-002
   3.9100000000000001       3.12130294739610299E-002  4.23556910639634535E-002
   3.9125000000000001       3.12400724422434266E-002  4.24358876311503042E-002
   3.9150000000000000       3.12670676576088935E-002  4.25164324267036861E-002
   3.9175000000000000       3.12940133591064762E-002  4.25973316919492154E-002
   3.9199999999999995       3.13209077061865557E-002  4.26785919614438708E-002
   3.9224999999999999       3.13477487438421631E-002  4.27602200468775451E-002
   3.9250000000000003       3.13745344369650639E-002  4.28422231187771327E-002
   3.9275000000000002       3.14012626338418324E-002  4.29246086957739970E-002
   3.9300000000000002       3.14279310635939418E-002  4.30073846847670305E-002
   3.9325000000000001       3.14545373254306523E-002  4.30905594153725424E-002
   3.9349999999999996       3.14810788765092775E-002  4.31741416788077106E-002
   3.9375000000000000       3.15075530181618685E-002  4.32581407719698982E-002
   3.9400000000000004       3.15339568801966189E-002  4.33425665476392247E-002
   3.9424999999999999       3.15602874029130356E-002  4.34274294719440498E-002
   3.9449999999999998       3.15865413080436974E-002  4.35127406790035975E-002
   3.9474999999999998       3.16127151094025768E-002  4.35985120952155150E-002
   3.9499999999999997       3.16388050368360055E-002  4.36847564623136508E-002
   3.9525000000000001       3.16648070159905939E-002  4.37714874593323686E-002
   3.9550000000000005       3.16907166585661954E-002  4.38587198666260808E-002
   3.9575000000000000       3.17165291887946954E-002  4.39464696760394485E-002
   3.9600000000000000       3.17422393946350592E-002  4.40347542783195711E-002
   3.9624999999999999       3.17678415597299826E-002  4.41235926791455138E-002
   3.9649999999999999       3.17933293796133845E-002  4.42130057649491037E-002
   3.9674999999999994       3.18186958571557432E-002  4.43030166343323997E-002
   3.9700000000000006       3.18439331701388870E-002  4.43936510174948312E-002
   3.9725000000000001       3.18690325006280722E-002  4.44849378162228137E-002
   3.9750000000000001       3.18939838035237622E-002  4.45769098030111138E-002
   3.9775000000000000       3.19187755335732168E-002  4.46696046145137471E-002
   3.9800000000000000       3.19433941921682396E-002  4.47630660190830310E-002
   3.9824999999999995       3.19678237301059057E-002  4.48573457997042679E-002
   3.9849999999999999       3.19920447144218315E-002  4.49525066407949619E-002
   3.9875000000000003       3.20160327944602752E-002  4.50486263502856144E-002
   3.9900000000000002       3.20397565567394904E-002  4.51458055950407430E-002
   3.9925000000000002       3.20631729468714224E-002  4.52441814399947781E-002
   3.9950000000000001       3.20862178409365637E-002  4.53439570610251197E-002
   3.9974999999999996       3.21087798916673481E-002  4.54454843093228464E-002
   4.0000000000000000       3.21305458359430543E-002  4.55497503106440799E-002
   4.0025000000000004       3.21479169483491201E-002  4.56562495317672512E-002
   4.0049999999999999       3.21625713171760710E-002  4.57617573814182721E-002
   4.0075000000000003       3.21754967883166321E-002  4.58665911505991009E-002
   4.0099999999999998       3.21870459977584081E-002  4.59708646022556622E-002
   4.0125000000000002       3.21974228316024083E-002  4.60746438354034948E-002
   4.0149999999999997       3.22067649138436940E-002  4.61779736824657130E-002
   4.0175000000000001       3.22151732978495989E-002  4.62808872043754885E-002
   4.0199999999999996       3.22227263159348687E-002  4.63834101632500592E-002
   4.0225000000000000       3.22294869983746970E-002  4.64855633783480895E-002
   4.0250000000000004       3.22355075137617172E-002  4.65873641774981057E-002
   4.0274999999999999       3.22408320314052990E-002  4.66888273747618765E-002
   4.0300000000000002       3.22454983173588103E-002  4.67899654555830324E-002
   4.0324999999999998       3.22495395148111111E-002  4.68907896669849833E-002
   4.0350000000000001       3.22529847907025158E-002  4.69913098785127090E-002
   4.0374999999999996       3.22558601242710977E-002  4.70915349233643338E-002
   4.0400000000000000       3.22581888487537480E-002  4.71914727732484773E-002
   4.0425000000000004       3.22599920722638836E-002  4.72911306743835289E-002
   4.0449999999999999       3.22612890104149036E-002  4.73905152550470610E-002
   4.0475000000000003       3.22620972531777392E-002  4.74896326119351800E-002
   4.0499999999999998       3.22624329818109248E-002  4.75884883804270284E-002
   4.0525000000000002       3.22623110693070897E-002  4.76870876771843602E-002
   4.0549999999999997       3.22617455404028974E-002  4.77854356088093582E-002
   4.0579999999999998       3.22604993471470175E-002  4.79031275755451014E-002
   4.0599999999999996       3.22593341920308294E-002  4.79813949969887799E-002
   4.0625000000000000       3.22575117600227626E-002  4.80790148120408475E-002
   4.0650000000000004       3.22552925551166034E-002  4.81763998885157349E-002
   4.0674999999999999       3.22526864446019343E-002  4.82735536393147507E-002
   4.0700000000000003       3.22497028577318143E-002  4.83704794748194694E-002
   4.0724999999999998       3.22463508695060713E-002  4.84671808713043537E-002
   4.0750000000000002       3.22426388535543840E-002  4.85636607982534926E-002
   4.0774999999999997       3.22385748343289591E-002  4.86599221999423626E-002
   4.0800000000000001       3.22341664435468606E-002  4.87559678896669207E-002
   4.0824999999999996       3.22294209510580187E-002  4.88518005598480784E-002
   4.0850000000000000       3.22243452924152948E-002  4.89474227910641491E-002
   4.0875000000000004       3.22189460935859706E-002  4.90428370601530828E-002
   4.0899999999999999       3.22132296931760681E-002  4.91380457475062149E-002
   4.0925000000000002       3.22072021624793189E-002  4.92330511436525620E-002
   4.0949999999999998       3.22008693236182642E-002  4.93278554552220860E-002
   4.0975000000000001       3.21942367660046080E-002  4.94224608103607591E-002
   4.0999999999999996       3.21873098613136704E-002  4.95168692636610980E-002
   4.1025000000000000       3.21800937771419548E-002  4.96110828006628216E-002
   4.1050000000000004       3.21725934894922030E-002  4.97051033419705149E-002
   4.1074999999999999       3.21648138731100083E-002  4.97989328691807107E-002
   4.1100000000000003       3.21567593964355095E-002  4.98925729400614068E-002
   4.1124999999999998       3.21484346045450287E-002  4.99860254237139909E-002
   4.1150000000000002       3.21398438125779368E-002  5.00792920158576044E-002
   4.1174999999999997       3.21309911928277861E-002  5.01723743633923080E-002
   4.1200000000000001       3.21218807823558730E-002  5.02652740669228965E-002
   4.1224999999999996       3.21125164901755744E-002  5.03579926832999833E-002
   4.1250000000000000       3.21029021032934597E-002  5.04505317269970804E-002
   4.1275000000000004       3.20930412935636553E-002  5.05428926733307790E-002
   4.1299999999999999       3.20829376228500551E-002  5.06350769595505304E-002
   4.1325000000000003       3.20725945483141817E-002  5.07270859865959906E-002
   4.1349999999999998       3.20620154278639241E-002  5.08189211215502451E-002
   4.1375000000000002       3.20512035240045207E-002  5.09105836979686574E-002
   4.1399999999999997       3.20401620086716507E-002  5.10020750181283261E-002
   4.1425000000000001       3.20288939671555528E-002  5.10933963541802885E-002
   4.1449999999999996       3.20174024019030598E-002  5.11845489494203859E-002
   4.1475000000000000       3.20056902360900120E-002  5.12755340194852305E-002
   4.1500000000000004       3.19937603169811180E-002  5.13663527534773193E-002
   4.1524999999999999       3.19816153396815447E-002  5.14570061872553636E-002
   4.1550000000000002       3.19692581677433474E-002  5.15474957152047136E-002
   4.1574999999999998       3.19566913595763016E-002  5.16378223254940483E-002
   4.1600000000000001       3.19439174886823052E-002  5.17279871111156614E-002
   4.1624999999999996       3.19309390667776097E-002  5.18179911432712220E-002
   4.1650000000000000       3.19177585461688923E-002  5.19078354721718774E-002
   4.1675000000000004       3.19043783220024357E-002  5.19975211277961744E-002
   4.1699999999999999       3.18908007343960131E-002  5.20870491206093036E-002
   4.1725000000000003       3.18770280704608056E-002  5.21764204422457967E-002
   4.1749999999999998       3.18630625662209357E-002  5.22656360661581734E-002
   4.1775000000000002       3.18489064084364754E-002  5.23546969482336158E-002
   4.1799999999999997       3.18345617363367736E-002  5.24436040273808038E-002
   4.1825000000000001       3.18200306432697005E-002  5.25323582260886560E-002
   4.1849999999999996       3.18053151782714538E-002  5.26209604509587855E-002
   4.1875000000000000       3.17904174272467741E-002  5.27094117253332911E-002
   4.1900000000000004       3.17753391956712844E-002  5.27977126616096248E-002
   4.1924999999999999       3.17600824880132290E-002  5.28858642534920584E-002
   4.1950000000000003       3.17446491903402087E-002  5.29738673488846512E-002
   4.1974999999999998       3.17290411512279186E-002  5.30617227821234688E-002
   4.2000000000000002       3.17132601829452701E-002  5.31494313743807734E-002
   4.2024999999999997       3.16973080627161452E-002  5.32369939342675763E-002
   4.2050000000000001       3.16811865332895445E-002  5.33244112573413934E-002
   4.2074999999999996       3.16648973047489596E-002  5.34116841277548285E-002
   4.2100000000000000       3.16484420549922527E-002  5.34988133177337066E-002
   4.2125000000000004       3.16318224308131390E-002  5.35857995881197369E-002
   4.2149999999999999       3.16150400488150532E-002  5.36726436886826655E-002
   4.2175000000000002       3.15980964962871841E-002  5.37593463584222844E-002
   4.2199999999999998       3.15809933320462463E-002  5.38459083258567561E-002
   4.2225000000000001       3.15637320871151178E-002  5.39323303090808379E-002
   4.2249999999999996       3.15463142660140847E-002  5.40186130169123188E-002
   4.2275000000000000       3.15287413467343972E-002  5.41047571478307232E-002
   4.2300000000000004       3.15110147819703049E-002  5.41907633911031875E-002
   4.2324999999999999       3.14931359996804064E-002  5.42766324268031813E-002
   4.2350000000000003       3.14751064037518263E-002  5.43623649260400119E-002
   4.2374999999999998       3.14569273746393985E-002  5.44479615511798340E-002
   4.2400000000000002       3.14386002699816522E-002  5.45334229560592854E-002
   4.2424999999999997       3.14201264251941989E-002  5.46187497861906762E-002
   4.2450000000000001       3.14015071540416912E-002  5.47039426789607541E-002
   4.2474999999999996       3.13827437491897149E-002  5.47890022638223215E-002
   4.2500000000000000       3.13638374827368074E-002  5.48739291624791500E-002
   4.3262499999999999       3.07244250677239580E-002  5.74034042709497261E-002
   4.4024999999999999       2.99810212140421868E-002  5.98244366829204580E-002
   4.4787499999999998       2.91533338907208305E-002  6.21482232858166367E-002
   4.5549999999999997       2.82556335879959042E-002  6.43836578163195505E-002
   4.6312499999999996       2.72987346381684814E-002  6.65380744930284401E-002
   4.7074999999999996       2.62910992179411114E-002  6.86176784510924009E-002
   4.7837500000000004       2.52395085676369903E-002  7.06278179609356460E-002
   4.8600000000000003       2.41494977475152015E-002  7.25731678977443173E-002
   4.9362500000000002       2.30256512126686616E-002  7.44578597263822056E-002
   5.0125000000000002       2.18718115288292457E-002  7.62855771693291274E-002
   5.0887500000000001       2.06912313275694100E-002  7.80596287766225777E-002
   5.1650000000000000       1.94866867627476979E-002  7.97830043583083320E-002
   5.2412500000000000       1.82605640478125594E-002  8.14584198508013918E-002
   5.3174999999999999       1.70149266410837413E-002  8.30883535657467032E-002
   5.3937499999999998       1.57515682217911970E-002  8.46750759315652995E-002
   5.4699999999999998       1.44720550239023065E-002  8.62206742058043846E-002
   5.5462499999999997       1.31777600643868745E-002  8.77270732361110500E-002
   5.6224999999999996       1.18698911057356117E-002  8.91960530701459836E-002
   5.6987500000000004       1.05495137109293449E-002  9.06292640195682092E-002
   5.7750000000000004       9.21757040939160006E-003  9.20282396430554123E-002
   5.8512500000000003       7.87489675071713011E-003  9.33944080365246010E-002
   5.9275000000000002       6.52223483025548677E-003  9.47291015751033083E-002
   6.0037500000000001       5.16024478047755544E-003  9.60335656458708303E-002
   6.0800000000000001       3.78951456042572656E-003  9.73089662274057715E-002
   6.1562500000000000       2.41056835174731712E-003  9.85563966078139148E-002
   6.2324999999999999       1.02387379369077154E-003  9.97768833912628245E-002
   6.3087499999999999      -3.70151757901861266E-004  0.10097139184987471     
   6.3849999999999998      -1.77113579336376711E-003  0.10214083071812369     
   6.4612499999999997      -3.17874590763163279E-003  0.10328605648468099     
   6.5375000000000005      -4.59268565364542251E-003  0.10440787734300536     
   6.6137499999999996      -6.01269089824545133E-003  0.10550705660167049     
   6.6900000000000013      -7.43852661692545429E-003  0.10658431593128617     
   6.7662500000000003      -8.86998406198024301E-003  0.10764033823724983     
   6.8425000000000002      -1.03068782554130902E-002  0.10867577029002005     
   6.9187500000000002      -1.17490457635323464E-002  0.10969122512474919     
   6.9949999999999992      -1.31963427168946008E-002  0.11068728423487678     
   7.0712500000000000      -1.46486430446019535E-002  0.11166449958115725     
   7.1475000000000000      -1.61058368964300085E-002  0.11262339543493380     
   7.2237500000000008      -1.75678292300087135E-002  0.11356447007218087     
   7.2999999999999998      -1.90345385434233308E-002  0.11448819733286579     
   7.3762499999999998      -2.05058957362531727E-002  0.11539502805847997     
   7.4524999999999997      -2.19818430842989299E-002  0.11628539141911666     
   7.5287499999999987      -2.34623333151433890E-002  0.11715969614021493     
   7.6050000000000004      -2.49473287733035475E-002  0.11801833163799771     
   7.6812499999999995      -2.64368006651292294E-002  0.11886166907171922     
   7.7575000000000003      -2.79307283748306996E-002  0.11969006232002630     
   7.8337500000000002      -2.94290988441083291E-002  0.12050384888803337     
   7.9100000000000010      -3.09319060088352610E-002  0.12130335075105866     
   7.9862500000000001      -3.24391502871007251E-002  0.12208887514032785     
   8.0625000000000000      -3.39508381136450418E-002  0.12286071527534745     
   8.1387499999999999      -3.54669815162886731E-002  0.12361915104705029     
   8.2149999999999999      -3.69875977303661257E-002  0.12436444965528699     
   8.2912499999999998      -3.85127088044539684E-002  0.12509686606417997     
   8.3674999999999997      -4.00423414506346498E-002  0.12581664411702589     
   8.4437499999999996      -4.15765264956733521E-002  0.12652401621066672     
   8.5199999999999996      -4.31152987837162133E-002  0.12721920435166548     
   8.5962499999999995      -4.46586968835841133E-002  0.12790242045897829     
   8.6724999999999994      -4.62067628612338882E-002  0.12857386679270857     
   8.7487499999999994      -4.77595420687055086E-002  0.12923373635433794     
   8.8249999999999993      -4.93170829497102600E-002  0.12988221326439162     
   8.9012499999999992      -5.08794368615345521E-002  0.13051947311951356     
   8.9774999999999991      -5.24466579132142618E-002  0.13114568333011192     
   9.0537500000000009      -5.40188028198072198E-002  0.13176100343889902     
   9.1300000000000008      -5.55959307831929081E-002  0.13236558544646768     
   9.2062500000000007      -5.71781033315643117E-002  0.13295957398475161     
   9.2825000000000006      -5.87653842799952392E-002  0.13354310673348965     
   9.3587500000000006      -6.03578395907326606E-002  0.13411631455399739     
   9.4350000000000005      -6.19555372927460546E-002  0.13467932173550731     
   9.5112500000000004      -6.35585473931947337E-002  0.13523224619971386     
   9.5875000000000004      -6.51669417900339748E-002  0.13577519969330129     
   9.6637500000000003      -6.67807941858826332E-002  0.13630828797235162     
   9.7400000000000002      -6.84001800049485048E-002  0.13683161098192206     
   9.8162500000000001      -7.00251763160831264E-002  0.13734526303266176     
   9.8925000000000001      -7.16558617756043875E-002  0.13784933299378527     
   9.9687500000000000      -7.32923165325469472E-002  0.13834390438386732     
   10.045000000000000      -7.49346222475400503E-002  0.13882905564586587     
   10.121200000000000      -7.65817792499414174E-002  0.13930455126018829     
   10.197500000000000      -7.82371204076889176E-002  0.13977138667114500     
   10.273800000000000      -7.98985741409074524E-002  0.14022899570578445     
   10.350000000000000      -8.15640382402847419E-002  0.14067685588771947     
   10.426200000000000      -8.32357747906474765E-002  0.14111562746949696     
   10.502500000000000      -8.49160801621316741E-002  0.14154591846344958     
   10.578799999999999      -8.66028561950497322E-002  0.14196719281200823     
   10.654999999999999      -8.82939720693538266E-002  0.14237895734290149     
   10.731199999999999      -8.99917279085555855E-002  0.14278180696730275     
   10.807499999999999      -9.16984598544774432E-002  0.14317628558695963     
   10.883699999999999      -9.34097901990904450E-002  0.14356138783368824     
   10.960000000000001      -9.51303079315768546E-002  0.14393814917935369     
   11.036300000000001      -9.68578702537653269E-002  0.14430607925155842     
   11.112500000000001      -9.85902985898520767E-002  0.14466473013402023     
   11.188800000000001      -0.10033224074237881       0.14501505635130191     
   11.265000000000001      -0.10207923245604450       0.14535614902505156     
   11.341200000000001      -0.10383365488040629       0.14568847870449883     
   11.417500000000000      -0.10559792880042924       0.14601246530078549     
   11.493800000000000      -0.10736986368489045       0.14632766671711658     
   11.570000000000000      -0.10914722820227217       0.14663368057333911     
   11.646200000000000      -0.11093244722341594       0.14693091625924393     
   11.722500000000000      -0.11272798790069030       0.14721973331575650     
   11.798800000000000      -0.11453162264579669       0.14749971893892125     
   11.875000000000000      -0.11634108241264005       0.14777050299158151     
   11.951200000000000      -0.11815883728444594       0.14803243417416248     
   12.027500000000000      -0.11998740191342074       0.14828581122788925     
   12.103800000000000      -0.12182451033003203       0.14853025354381313     
   12.180000000000000      -0.12366785294059413       0.14876542391067568     
   12.256200000000000      -0.12551994785716075       0.14899161074768139     
   12.332500000000000      -0.12738336055447247       0.14920905191708367     
   12.408799999999999      -0.12925578498716622       0.14941739924518230     
   12.484999999999999      -0.13113486963927978       0.14961634908298810     
   12.561199999999999      -0.13302318339304040       0.14980612775540197     
   12.637499999999999      -0.13492334504056591       0.14998690997386155     
   12.713699999999999      -0.13683049708566808       0.15015816170085960     
   12.789999999999999      -0.13874976960876742       0.15032026833997747     
   12.866299999999999      -0.14067879151741505       0.15047293115082119     
   12.942500000000003      -0.14261514153613211       0.15061589722918228     
   13.018800000000001      -0.14456402916870847       0.15074946674318648     
   13.095000000000001      -0.14652047398053505       0.15087321107672502     
   13.171199999999999      -0.14848715271728913       0.15098722959355976     
   13.247500000000000      -0.15046679714114233       0.15109156693046205     
   13.323800000000002      -0.15245696528699224       0.15118597729169875     
   13.400000000000000      -0.15445516144167878       0.15127026298061527     
   13.476200000000000      -0.15646412151846475       0.15134445682728348     
   13.552499999999998      -0.15848663926625725       0.15140853442094687     
   13.628800000000000      -0.16052022288667436       0.15146228531715061     
   13.705000000000000      -0.16256232365808093       0.15150554877814931     
   13.781200000000000      -0.16461573856424372       0.15153828721046914     
   13.857500000000000      -0.16668332486764495       0.15156040338231699     
   13.933799999999998      -0.16876253652672504       0.15157172343403527     
   14.010000000000002      -0.17085076744508310       0.15157212585983751     
   14.086200000000000      -0.17295087757060409       0.15156150071736937     
   14.162500000000000      -0.17506579032014832       0.15153967595002443     
   14.238799999999999      -0.17719290290498893       0.15150651732520712     
   14.315000000000000      -0.17932954996378095       0.15146194557893222     
   14.391200000000000      -0.18147865890982878       0.15140577525788071     
   14.467499999999999      -0.18364322406855774       0.15133775515405132     
   14.543799999999999      -0.18582058438623961       0.15125779135585563     
   14.619999999999997      -0.18800801283978341       0.15116584710742031     
   14.696200000000001      -0.19020850753083407       0.15106165538295913     
   14.772500000000001      -0.19242513604127423       0.15094487928255404     
   14.848799999999999      -0.19465517421699940       0.15081546556433775     
   14.924999999999999      -0.19689582849405338       0.15067342188044033     
   15.001200000000003      -0.19915016854114551       0.15051839486880014     
   15.077500000000001      -0.20142133666400980       0.15034995765491158     
   15.153800000000000      -0.20370654140034197       0.15016810155610053     
   15.230000000000000      -0.20600291868498130       0.14997288275214143     
   15.306200000000000      -0.20831361372166321       0.14976385789982111     
   15.382500000000002      -0.21064184810214251       0.14954050530466031     
   15.458800000000000      -0.21298476134162811       0.14930286348371716     
   15.535000000000000      -0.21533941724168043       0.14905103941136533     
   15.611199999999998      -0.21770904095619278       0.14878449210553465     
   15.687500000000000      -0.22009693717263365       0.14850259631820628     
   15.763800000000002      -0.22250017244985376       0.14820543814512577     
   15.840000000000000      -0.22491573346521865       0.14789317644202032     
   15.916200000000000      -0.22734692648139665       0.14756516434449049     
   15.992499999999998      -0.22979714007323970       0.14722066502122771     
   16.068800000000000      -0.23226336170313486       0.14685981549664251     
   16.145000000000000      -0.23474249516920731       0.14648283122216091     
   16.221200000000000      -0.23723792981403730       0.14608895352614198     
   16.297499999999999      -0.23975314108937540       0.14567732757656676     
   16.373799999999999      -0.24228503393023440       0.14524814607811370     
   16.449999999999999      -0.24483042666135638       0.14480168584512165     
   16.526199999999999      -0.24739279631596500       0.14433706782193698     
   16.602499999999999      -0.24997570951114412       0.14385330883928643     
   16.678799999999999      -0.25257598575607321       0.14335065932382166     
   16.754999999999999      -0.25519035357798542       0.14282945932541363     
   16.831199999999999      -0.25782237964001004       0.14228869761650667     
   16.907499999999999      -0.26047572282748366       0.14172725050592180     
   16.983799999999999      -0.26314711023071941       0.14114542879373024     
   17.059999999999999      -0.26583317351400165       0.14054364016664653     
   17.136199999999999      -0.26853756934957734       0.13992073139397157     
   17.212499999999999      -0.27126404891340333       0.13927542783568383     
   17.288799999999998      -0.27400924130270432       0.13860810690986011     
   17.364999999999998      -0.27676967634896449       0.13791925076458697     
   17.441199999999998      -0.27954910295945634       0.13720755341029006     
   17.517499999999998      -0.28235136874401423       0.13647157766484402     
   17.593800000000002      -0.28517300041663024       0.13571177180846739     
   17.670000000000002      -0.28801042180022912       0.13492869693337620     
   17.746200000000002      -0.29086747627906040       0.13412087967037639     
   17.822500000000002      -0.29374810830030412       0.13328670392948988     
   17.898800000000001      -0.29664873560473720       0.13242669238028545     
   17.975000000000001      -0.29956566843118693       0.13154148982420763     
   18.051200000000001      -0.30250284317616832       0.13062944041178573     
   18.127500000000001      -0.30546429927828939       0.12968873368609715     
   18.203800000000001      -0.30844633734031174       0.12871997344441058     
   18.280000000000001      -0.31144514637107779       0.12772389638834231     
   18.356200000000001      -0.31446475509964777       0.12669864983052462     
   18.432500000000001      -0.31750929749707774       0.12564221313369012     
   18.508800000000001      -0.32057495081821391       0.12455527858763478     
   18.585000000000001      -0.32365777723315559       0.12343868267027888     
   18.661200000000001      -0.32676189744739947       0.12229035785142765     
   18.737500000000001      -0.32989153844464636       0.12110805329443418     
   18.813800000000001      -0.33304274671367179       0.11989255567040140     
   18.890000000000001      -0.33621144938260367       0.11864480820626191     
   18.966200000000001      -0.33940185497381375       0.11736250810024572     
   19.042500000000000      -0.34261827871042516       0.11604315310438845     
   19.118800000000000      -0.34585662596565592       0.11468763230159248     
   19.195000000000000      -0.34911267902787463       0.11329700572912700     
   19.271200000000000      -0.35239072863548304       0.11186871537349398     
   19.347500000000000      -0.35569517194590095       0.11039998613675477     
   19.423700000000000      -0.35901738957392876       0.10889382275362167     
   19.500000000000000      -0.36236613356169767       0.10734540520443901     
   19.576300000000000      -0.36573708022827356       0.10575579554610250     
   19.652500000000000      -0.36912577821973452       0.10412625054308640     
   19.728800000000000      -0.37254112057172029       0.10245156290187853     
   19.805000000000000      -0.37597413920671030       0.10073517115498697     
   19.881200000000000      -0.37942926820091488       9.89739365999981330E-002
   19.957500000000000      -0.38291104269299708       9.71644619707645318E-002


==> anc/M1_1_2_v2.dat <==
  2.12500000000000015E-002 -8.16294454178308399E-007  1.79972939560990598E-006
  4.49999999999999983E-002  1.97727142189930673E-004  1.68428337131065314E-004
  6.87500000000000056E-002  3.02892793854153718E-004  2.58366748020722348E-004
  9.24999999999999989E-002  4.08622511869321484E-004  3.49037484366362569E-004
  0.11625000000000002       5.14919922602595634E-004  4.40448269625957976E-004
  0.14000000000000001       6.21788679697716585E-004  5.32606936262113983E-004
  0.16375000000000001       7.29232464258976545E-004  6.25521427745699948E-004
  0.18750000000000000       8.37254985034180800E-004  7.19199800606061816E-004
  0.21124999999999999       9.45859978596453070E-004  8.13650226529160736E-004
  0.23499999999999999       1.05505120952475171E-003  9.08880994505016355E-004
  0.25874999999999998       1.16483247058294000E-003  1.00490051302588260E-003
  0.28249999999999997       1.27520758289725216E-003  1.10171731233663257E-003
  0.30625000000000002       1.38618039613198191E-003  1.19934004673890107E-003
  0.33000000000000002       1.49775478866322784E-003  1.29777749695054513E-003
  0.35375000000000001       1.60993466775050261E-003  1.39703857252208570E-003
  0.37750000000000000       1.72272396970600625E-003  1.49713231431182156E-003
  0.40125000000000000       1.83612666006136818E-003  1.59806789702138198E-003
  0.42499999999999999       1.95014673373162671E-003  1.69985463179354174E-003
  0.44874999999999998       2.06478821517623026E-003  1.80250196887419569E-003
  0.47249999999999992       2.18005515855681760E-003  1.90601950034044953E-003
  0.49625000000000008       2.29595164789151004E-003  2.01041696289687476E-003
  0.52000000000000002       2.41248179720546458E-003  2.11570424074201523E-003
  0.54374999999999996       2.52964975067740405E-003  2.22189136850737710E-003
  0.56750000000000000       2.64745968278183065E-003  2.32898853427111708E-003
  0.59125000000000005       2.76591579842658730E-003  2.43700608264885068E-003
  0.61499999999999999       2.88502233308548899E-003  2.54595451796398205E-003
  0.63875000000000004       3.00478355292562328E-003  2.65584450750013055E-003
  0.66249999999999998       3.12520375492898869E-003  2.76668688483826730E-003
  0.68625000000000003       3.24628726700810274E-003  2.87849265328135292E-003
  0.70999999999999996       3.36803844811513426E-003  2.99127298936926718E-003
  0.73375000000000001       3.49046168834416361E-003  3.10503924648706728E-003
  0.75749999999999995       3.61356140902612151E-003  3.21980295856960207E-003
  0.78125000000000000       3.73734206281593892E-003  3.33557584390571605E-003
  0.80500000000000016       3.86180813377140887E-003  3.45236980904541080E-003
  0.82875000000000010       3.98696413742321773E-003  3.57019695281335023E-003
  0.85250000000000004       4.11281462136502303E-003  3.68906957090729595E-003
  0.87624999999999997       4.23936416321844377E-003  3.80900015826543710E-003
  0.90000000000000002       4.36661737375519578E-003  3.93000141618342520E-003
  0.92374999999999996       4.49457889490188951E-003  4.05208625497790326E-003
  0.94750000000000001       4.62325340025575727E-003  4.17526779903595446E-003
  0.97124999999999995       4.75264559508916697E-003  4.29955939154849122E-003
  0.99500000000000000       4.88276021634082187E-003  4.42497459937882687E-003
   1.0187500000000000       5.01360203259277725E-003  4.55152721807120485E-003
   1.0425000000000000       5.14517584403250631E-003  4.67923127700433945E-003
   1.0662499999999999       5.27748648239908039E-003  4.80810104469526177E-003
   1.0900000000000001       5.41053881091254490E-003  4.93815103425891688E-003
   1.1137500000000000       5.54433772418552219E-003  5.06939600902930280E-003
   1.1375000000000000       5.67888814811594832E-003  5.20185098834817158E-003
   1.1612499999999999       5.81419503975989099E-003  5.33553125352748819E-003
   1.1850000000000001       5.95026338718328360E-003  5.47045235399228492E-003
   1.2087500000000000       6.08709820929129088E-003  5.60663011361079138E-003
   1.2324999999999999       6.22470455563409620E-003  5.74408063721891082E-003
   1.2562500000000001       6.36308750618761951E-003  5.88282031734672830E-003
   1.2800000000000000       6.50225217110788570E-003  6.02286584115478089E-003
   1.3037500000000000       6.64220369045728527E-003  6.16423419758845795E-003
   1.3274999999999999       6.78294723390133244E-003  6.30694268475912555E-003
   1.3512500000000001       6.92448800037398417E-003  6.45100891756100834E-003
   1.3750000000000000       7.06683121770992732E-003  6.59645083553350286E-003
   1.3987499999999999       7.20998214224165442E-003  6.74328671097869543E-003
   1.4225000000000001       7.35394605835953258E-003  6.89153515734476554E-003
   1.4462500000000000       7.49872827803251159E-003  7.04121513788614518E-003
   1.4700000000000000       7.64433414028728095E-003  7.19234597461209432E-003
   1.4937499999999999       7.79076901064341791E-003  7.34494735753585346E-003
   1.5175000000000001       7.93803828050193214E-003  7.49903935423709700E-003
   1.5412500000000000       8.08614736648447137E-003  7.65464241975127597E-003
   1.5649999999999999       8.23510170972035355E-003  7.81177740679989390E-003
   1.5887500000000001       8.38490677507818666E-003  7.97046557637675658E-003
   1.6125000000000000       8.53556805033893126E-003  8.13072860870588110E-003
   1.6362500000000000       8.68709104557243393E-003  8.29258861484111209E-003
   1.6599999999999999       8.83948129112922809E-003  8.45606814741309970E-003
   1.6837500000000001       8.99274433818311909E-003  8.62119021429974888E-003
   1.7075000000000000       9.14688575659644565E-003  8.78797829025850311E-003
   1.7312500000000000       9.30191113400018720E-003  8.95645633025541309E-003
   1.7549999999999999       9.45782607453397352E-003  9.12664878303549865E-003
   1.7787500000000001       9.61463619749774664E-003  9.29858060520221547E-003
   1.8025000000000000       9.77234713590997665E-003  9.47227727583074310E-003
   1.8262499999999999       9.93096453487086854E-003  9.64776481154770542E-003
   1.8499999999999999       1.00904940502944511E-002  9.82506978265835877E-003
   1.8737499999999998       1.02509413465855341E-002  1.00042193289744952E-002
   1.8974999999999997       1.04123120951347733E-002  1.01852411771980646E-002
   1.9212499999999997       1.05746119722213063E-002  1.03681636585324592E-002
   1.9450000000000001       1.07378466568730790E-002  1.05530157270977160E-002
   1.9687500000000000       1.09020218285841540E-002  1.07398269790964888E-002
   1.9924999999999999       1.10671431648792021E-002  1.09286276727704173E-002
   2.0162499999999999       1.12332163387157472E-002  1.11194487491886613E-002
   2.0400000000000000       1.14002470157133096E-002  1.13123218539128486E-002
   2.0637500000000002       1.15682408511981871E-002  1.15072793595864583E-002
   2.0874999999999999       1.17372034870516662E-002  1.17043543894989992E-002
   2.1112500000000001       1.19071405483483963E-002  1.19035808421790630E-002
   2.1349999999999998       1.20780576397710657E-002  1.21049934170744874E-002
   2.1587499999999999       1.22499603422861741E-002  1.23086276418837223E-002
   2.1825000000000001       1.24228542070759541E-002  1.25145198986033081E-002
   2.2062499999999998       1.25967447541485613E-002  1.27227074558309439E-002
   2.2300000000000000       1.27716374657302449E-002  1.29332284974891572E-002
   2.2537500000000001       1.29475377817951393E-002  1.31461221554494360E-002
   2.2774999999999999       1.31244510947788467E-002  1.33614285432058274E-002
   2.3012500000000000       1.33023827439019554E-002  1.35791887911426920E-002
   2.3250000000000002       1.34813380091706771E-002  1.37994450835931381E-002
   2.3487499999999999       1.36613221049022241E-002  1.40222406976713652E-002
   2.3725000000000001       1.38423401728374942E-002  1.42476200440916981E-002
   2.3962500000000002       1.40243972747701711E-002  1.44756287100634394E-002
   2.4199999999999999       1.42074980372211088E-002  1.47063131447660814E-002
   2.4437500000000001       1.43916480245899342E-002  1.49397221358714260E-002
   2.4674999999999998       1.45768516698855741E-002  1.51759047300966364E-002
   2.4912500000000000       1.47631136305300253E-002  1.54149116962981683E-002
   2.5150000000000001       1.49504384386050758E-002  1.56567952307846356E-002
   2.5387499999999998       1.51388304897363789E-002  1.59016090160392816E-002
   2.5625000000000000       1.53282940311672746E-002  1.61494082827713728E-002
   2.5862500000000002       1.55188331489557480E-002  1.64002498755424012E-002
   2.6099999999999999       1.57104517542209152E-002  1.66541923222354241E-002
   2.6337500000000000       1.59031535683580479E-002  1.69112959076607693E-002
   2.6575000000000002       1.60969421071336105E-002  1.71716227516195627E-002
   2.6812499999999999       1.62918206635618498E-002  1.74352368917774850E-002
   2.7050000000000001       1.64877922894549438E-002  1.77022043717357906E-002
   2.7287499999999998       1.66848597755272013E-002  1.79725933347254056E-002
   2.7524999999999999       1.68830256299200843E-002  1.82464741233937001E-002
   2.7762500000000001       1.70822920550017070E-002  1.85239193862023407E-002
   2.7999999999999998       1.72826609222765798E-002  1.88050041910092607E-002
   2.8237500000000000       1.74841337452241591E-002  1.90898061464705622E-002
   2.8475000000000001       1.76867116498622863E-002  1.93784055319677455E-002
   2.8712499999999999       1.78903953428086009E-002  1.96708854368454755E-002
   2.8950000000000000       1.80951850765855571E-002  1.99673319098353889E-002
   2.9187500000000002       1.83010806118825871E-002  2.02678341196446815E-002
   2.9424999999999999       1.85080811764542393E-002  2.05724845278049580E-002
   2.9662500000000001       1.87161854202909789E-002  2.08813790750128972E-002
   2.9900000000000002       1.89253913666524408E-002  2.11946173823470765E-002
   3.0137499999999999       1.91356963584971285E-002  2.15123029689256798E-002
   3.0375000000000001       1.93470969997804089E-002  2.18345434877736111E-002
   3.0612499999999998       1.95595890910167380E-002  2.21614509819080784E-002
   3.0850000000000000       1.97731675584163942E-002  2.24931421629286574E-002
   3.1087500000000001       1.99878263758056854E-002  2.28297387147227415E-002
   3.1324999999999998       2.02035584784195435E-002  2.31713676252778035E-002
   3.1562500000000000       2.04203556675150930E-002  2.35181615500395444E-002
   3.1800000000000002       2.06382085045868358E-002  2.38702592107848145E-002
   3.2037499999999999       2.08571061937656427E-002  2.42278058346062052E-002
   3.2275000000000000       2.10770364507446052E-002  2.45909536383550308E-002
   3.2512500000000006       2.12979853562880912E-002  2.49598623647882024E-002
   3.2749999999999999       2.15199371920336661E-002  2.53346998777472868E-002
   3.2987500000000005       2.17428742558748583E-002  2.57156428250100398E-002
   3.3224999999999998       2.19667766536964862E-002  2.61028773790532784E-002
   3.3462500000000004       2.21916220636002928E-002  2.64966000679288556E-002
   3.3700000000000001       2.24173862509779720E-002  2.68970196503461913E-002
   3.3937500000000003       2.26440396436251475E-002  2.73043544359454493E-002
   3.4175000000000000       2.28715508320904495E-002  2.77188380834598840E-002
   3.4412500000000001       2.30998862942530456E-002  2.81407211735922279E-002
   3.4649999999999999       2.33290058878478472E-002  2.85702678874272184E-002
   3.4887500000000000       2.35588654967263840E-002  2.90077616733223215E-002
   3.5124999999999997       2.37894154523692648E-002  2.94535062145340892E-002
   3.5362499999999999       2.40206003905870519E-002  2.99078286438788296E-002
   3.5599999999999996       2.42523574502086781E-002  3.03710813209064727E-002
   3.5837500000000002       2.44846158127340029E-002  3.08436460222530628E-002
   3.6074999999999995       2.47172952653002230E-002  3.13259378806713812E-002
   3.6312500000000001       2.49503046324480275E-002  3.18184103732157483E-002
   3.6549999999999994       2.51835398432755965E-002  3.23215614206699073E-002
   3.6787500000000000       2.54168815197621141E-002  3.28359409385417453E-002
   3.7025000000000001       2.56501921012466348E-002  3.33621605453930867E-002
   3.7262499999999998       2.58833110429506387E-002  3.39009045120664751E-002
   3.7500000000000000       2.61160514387088899E-002  3.44529477606353648E-002
   3.7525000000000004       2.61405197065262482E-002  3.45118661575898392E-002
   3.7549999999999999       2.61649810771384383E-002  3.45709426976085060E-002
   3.7574999999999998       2.61894354440831249E-002  3.46301787504379247E-002
   3.7599999999999998       2.62138821470342502E-002  3.46895749786762311E-002
   3.7624999999999997       2.62383210710057414E-002  3.47491327913475173E-002
   3.7650000000000001       2.62627517230250365E-002  3.48088531236584175E-002
   3.7675000000000005       2.62871741586031306E-002  3.48687376646923120E-002
   3.7700000000000000       2.63115878760907980E-002  3.49287873933066817E-002
   3.7725000000000000       2.63359925505844417E-002  3.49890035510490582E-002
   3.7749999999999999       2.63603878505891641E-002  3.50493874001485545E-002
   3.7774999999999999       2.63847734378266606E-002  3.51099402240899680E-002
   3.7799999999999994       2.64091489670352716E-002  3.51706633282095060E-002
   3.7825000000000006       2.64335140857621595E-002  3.52315580403150669E-002
   3.7850000000000001       2.64578684341465926E-002  3.52926257113308078E-002
   3.7875000000000001       2.64822116446947441E-002  3.53538677159681916E-002
   3.7900000000000000       2.65065433420447090E-002  3.54152854534244763E-002
   3.7925000000000000       2.65308631427214961E-002  3.54768803481104733E-002
   3.7949999999999995       2.65551706548819919E-002  3.55386538504085248E-002
   3.7974999999999999       2.65794654780481011E-002  3.56006074374632872E-002
   3.8000000000000003       2.66037472099721027E-002  3.56627426235816211E-002
   3.8025000000000002       2.66280154177852071E-002  3.57250609228152924E-002
   3.8050000000000002       2.66522696805174403E-002  3.57875639072412419E-002
   3.8075000000000001       2.66765095602430856E-002  3.58502531696696658E-002
   3.8099999999999996       2.67007346088797351E-002  3.59131303341773261E-002
   3.8125000000000000       2.67249443863059669E-002  3.59761970819914775E-002
   3.8150000000000004       2.67491383861663268E-002  3.60394550531965910E-002
   3.8174999999999999       2.67733161461917654E-002  3.61029059968194579E-002
   3.8199999999999998       2.67974771740275529E-002  3.61665516727624065E-002
   3.8224999999999998       2.68216209652493015E-002  3.62303938778355469E-002
   3.8249999999999997       2.68457470029219193E-002  3.62944344470540817E-002
   3.8275000000000001       2.68698547553243225E-002  3.63586752525475176E-002
   3.8300000000000005       2.68939436827079215E-002  3.64231182147923410E-002
   3.8325000000000000       2.69180132259204848E-002  3.64877652894221305E-002
   3.8350000000000000       2.69420628131062170E-002  3.65526184785998492E-002
   3.8374999999999999       2.69660918403898248E-002  3.66176798072369997E-002
   3.8399999999999999       2.69900997316245665E-002  3.66829514066666917E-002
   3.8424999999999994       2.70140858918792477E-002  3.67484354543446481E-002
   3.8450000000000006       2.70380496255825734E-002  3.68141340652477986E-002
   3.8475000000000001       2.70619903052597664E-002  3.68800495243411797E-002
   3.8500000000000001       2.70859072588749659E-002  3.69461841366372293E-002
   3.8525000000000000       2.71097997951656282E-002  3.70125402650126195E-002
   3.8550000000000000       2.71336672028037948E-002  3.70791203326536964E-002
   3.8574999999999995       2.71575087495057946E-002  3.71459268256487535E-002
   3.8599999999999999       2.71813236810872078E-002  3.72129622957392339E-002
   3.8625000000000003       2.72051112204582494E-002  3.72802293632421081E-002
   3.8650000000000002       2.72288705646981100E-002  3.73477307176121806E-002
   3.8675000000000002       2.72526008931952141E-002  3.74154691334783809E-002
   3.8700000000000001       2.72763013478731532E-002  3.74834474487145825E-002
   3.8724999999999996       2.72999710504517254E-002  3.75516685936577166E-002
   3.8750000000000000       2.73236090917801169E-002  3.76201355824003977E-002
   3.8775000000000004       2.73472145322072972E-002  3.76888515196365029E-002
   3.8799999999999999       2.73707863999895426E-002  3.77578196052677853E-002
   3.8824999999999998       2.73943236627486979E-002  3.78270431022931786E-002
   3.8849999999999998       2.74178253329240909E-002  3.78965254902287260E-002
   3.8874999999999997       2.74412903125525395E-002  3.79662702593451737E-002
   3.8900000000000001       2.74647174872223558E-002  3.80362810493978243E-002
   3.8925000000000005       2.74881056651986380E-002  3.81065615752281261E-002
   3.8950000000000000       2.75114536606864586E-002  3.81771157526972077E-002
   3.8975000000000000       2.75347602212861059E-002  3.82479476097889182E-002
   3.8999999999999999       2.75580240444178066E-002  3.83190613218245824E-002
   3.9024999999999999       2.75812437741317432E-002  3.83904612206295640E-002
   3.9049999999999994       2.76044179976297002E-002  3.84621518045182992E-002
   3.9075000000000006       2.76275452414656078E-002  3.85341377491945497E-002
   3.9100000000000001       2.76506239673855701E-002  3.86064239196764331E-002
   3.9125000000000001       2.76736525404181685E-002  3.86790153451576774E-002
   3.9150000000000000       2.76966293331830822E-002  3.87519173861578595E-002
   3.9175000000000000       2.77195525564143640E-002  3.88251355213645594E-002
   3.9199999999999995       2.77424203620769416E-002  3.88986755177280694E-002
   3.9224999999999999       2.77652308092630924E-002  3.89725434117685621E-002
   3.9250000000000003       2.77879818566211176E-002  3.90467455311808362E-002
   3.9275000000000002       2.78106713539001994E-002  3.91212885189430454E-002
   3.9300000000000002       2.78332970324751093E-002  3.91961793603148312E-002
   3.9325000000000001       2.78558564946862174E-002  3.92714254131862062E-002
   3.9349999999999996       2.78783472095811696E-002  3.93470344533141808E-002
   3.9375000000000000       2.79007664681399023E-002  3.94230146692484823E-002
   3.9400000000000004       2.79231114143611639E-002  3.94993747723637115E-002
   3.9424999999999999       2.79453789963436984E-002  3.95761240036395651E-002
   3.9449999999999998       2.79675659735480545E-002  3.96532722312694444E-002
   3.9474999999999998       2.79896688128758800E-002  3.97308299045263311E-002
   3.9499999999999997       2.80116837811019877E-002  3.98088083026277018E-002
   3.9525000000000001       2.80336068321254198E-002  3.98872195133518972E-002
   3.9550000000000005       2.80554335885802066E-002  3.99660765705819321E-002
   3.9575000000000000       2.80771592957413871E-002  4.00453935841302358E-002
   3.9600000000000000       2.80987787661470326E-002  4.01251858961929400E-002
   3.9624999999999999       2.81202863121680011E-002  4.02054702715819723E-002
   3.9649999999999999       2.81416756427019799E-002  4.02862651027709393E-002
   3.9674999999999994       2.81629398327119113E-002  4.03675908063619027E-002
   3.9700000000000006       2.81840711021826250E-002  4.04494700639285443E-002
   3.9725000000000001       2.82050608896404244E-002  4.05319286456876718E-002
   3.9750000000000001       2.82258988042039492E-002  4.06149948485502801E-002
   3.9775000000000000       2.82465733763268938E-002  4.06987018418565674E-002
   3.9800000000000000       2.82670716249555469E-002  4.07830888032797295E-002
   3.9824999999999995       2.82873773947922430E-002  4.08682010328814058E-002
   3.9849999999999999       2.83074713976373647E-002  4.09540937527206744E-002
   3.9875000000000003       2.83273295152362062E-002  4.10408355412519785E-002
   3.9900000000000002       2.83469206241214085E-002  4.11285151109001060E-002
   3.9925000000000002       2.83662019614378882E-002  4.12172530408989810E-002
   3.9950000000000001       2.83851100656709252E-002  4.13072283326586173E-002
   3.9974999999999996       2.84035346174889534E-002  4.13987507076071931E-002
   4.0000000000000000       2.84211666908329233E-002  4.14926909216134787E-002
   4.0025000000000004       2.84348160904799759E-002  4.15884808876277740E-002
   4.0049999999999999       2.84460804061704500E-002  4.16833057625870390E-002
   4.0075000000000003       2.84558286777326815E-002  4.17774792317339161E-002
   4.0099999999999998       2.84643710991005355E-002  4.18711137678581188E-002
   4.0125000000000002       2.84718869832591599E-002  4.19642746867738836E-002
   4.0149999999999997       2.84784973401010083E-002  4.20570062592393948E-002
   4.0175000000000001       2.84842910186136368E-002  4.21493411325530795E-002
   4.0199999999999996       2.84893368681059037E-002  4.22413047163021776E-002
   4.0225000000000000       2.84936902854769601E-002  4.23329175450627912E-002
   4.0250000000000004       2.84973971020836200E-002  4.24241966822740402E-002
   4.0274999999999999       2.85004960570687874E-002  4.25151566140531123E-002
   4.0300000000000002       2.85030204595575140E-002  4.26058098522891782E-002
   4.0324999999999998       2.85049993478111025E-002  4.26961673511730769E-002
   4.0350000000000001       2.85064583321407543E-002  4.27862388149797129E-002
   4.0374999999999996       2.85074202201150463E-002  4.28760329242982297E-002
   4.0400000000000000       2.85079054925946804E-002  4.29655575082660834E-002
   4.0425000000000004       2.85079326742590823E-002  4.30548196795386348E-002
   4.0449999999999999       2.85075186260696500E-002  4.31438259404842567E-002
   4.0475000000000003       2.85066787799655059E-002  4.32325822685497643E-002
   4.0499999999999998       2.85054273296373936E-002  4.33210941857032350E-002
   4.0525000000000002       2.85037773874182755E-002  4.34093668155888651E-002
   4.0549999999999997       2.85017411146585679E-002  4.34974049310587335E-002
   4.0579999999999998       2.84988035155443707E-002  4.36027473731883247E-002
   4.0599999999999996       2.84965541073191470E-002  4.36727951894885849E-002
   4.0625000000000000       2.84934238437225158E-002  4.37601554538593410E-002
   4.0650000000000004       2.84899483381089239E-002  4.38472975002121498E-002
   4.0674999999999999       2.84861363443130455E-002  4.39342248395828833E-002
   4.0700000000000003       2.84819961226609082E-002  4.40209407990823504E-002
   4.0724999999999998       2.84775354848313157E-002  4.41074485388664936E-002
   4.0750000000000002       2.84727618330750248E-002  4.41937510667831657E-002
   4.0774999999999997       2.84676821933293536E-002  4.42798512489939317E-002
   4.0800000000000001       2.84623032473406909E-002  4.43657518237007761E-002
   4.0824999999999996       2.84566313588641810E-002  4.44514554096784795E-002
   4.0850000000000000       2.84506725981070012E-002  4.45369645155190425E-002
   4.0875000000000004       2.84444327718475221E-002  4.46222815608079346E-002
   4.0899999999999999       2.84379174093740104E-002  4.47074088306521483E-002
   4.0925000000000002       2.84311318304893632E-002  4.47923485611372088E-002
   4.0949999999999998       2.84240811279102175E-002  4.48771028926758103E-002
   4.0975000000000001       2.84167701899585012E-002  4.49616738882291159E-002
   4.0999999999999996       2.84092037139732564E-002  4.50460635385715458E-002
   4.1025000000000000       2.84013862181426296E-002  4.51302737664664305E-002
   4.1050000000000004       2.83933220525164898E-002  4.52143064307955755E-002
   4.1074999999999999       2.83850154090578566E-002  4.52981633302851558E-002
   4.1100000000000003       2.83764703308716608E-002  4.53818462069296227E-002
   4.1124999999999998       2.83676907206956430E-002  4.54653567491439953E-002
   4.1150000000000002       2.83586803486858309E-002  4.55486965946047817E-002
   4.1174999999999997       2.83494428598144964E-002  4.56318673332097510E-002
   4.1200000000000001       2.83399817803048244E-002  4.57148705091601978E-002
   4.1224999999999996       2.83303005229854944E-002  4.57977076219031540E-002
   4.1250000000000000       2.83204023970545053E-002  4.58803801347561074E-002
   4.1275000000000004       2.83102906073506889E-002  4.59628894670878474E-002
   4.1299999999999999       2.82999682633863874E-002  4.60452370027176969E-002
   4.1325000000000003       2.82894383829790826E-002  4.61274240900174451E-002
   4.1349999999999998       2.82787038966304041E-002  4.62094520436024184E-002
   4.1375000000000002       2.82677676514110458E-002  4.62913221455725984E-002
   4.1399999999999997       2.82566324150108558E-002  4.63730356473494448E-002
   4.1425000000000001       2.82453008790846810E-002  4.64545937706638823E-002
   4.1449999999999996       2.82337756628095286E-002  4.65359977091677687E-002
   4.1475000000000000       2.82220593157400251E-002  4.66172486291500723E-002
   4.1500000000000004       2.82101543209609881E-002  4.66983476709786349E-002
   4.1524999999999999       2.81980630978233976E-002  4.67792959500773764E-002
   4.1550000000000002       2.81857880045271979E-002  4.68600945578541359E-002
   4.1574999999999998       2.81733313406185189E-002  4.69407445626770087E-002
   4.1600000000000001       2.81606953493143547E-002  4.70212470107423605E-002
   4.1624999999999996       2.81478822197070641E-002  4.71016029269069811E-002
   4.1650000000000000       2.81348940888494284E-002  4.71818133154756070E-002
   4.1675000000000004       2.81217330437287943E-002  4.72618791609477340E-002
   4.1699999999999999       2.81084011231384177E-002  4.73418014287253081E-002
   4.1725000000000003       2.80949003194517037E-002  4.74215810657853398E-002
   4.1749999999999998       2.80812325803068454E-002  4.75012190013179292E-002
   4.1775000000000002       2.80673998102064400E-002  4.75807161473335363E-002
   4.1799999999999997       2.80534038720388172E-002  4.76600733992406309E-002
   4.1825000000000001       2.80392465885249062E-002  4.77392916363953770E-002
   4.1849999999999996       2.80249297435955259E-002  4.78183717226259922E-002
   4.1875000000000000       2.80104550837037246E-002  4.78973145067317918E-002
   4.1900000000000004       2.79958243190756607E-002  4.79761208229603844E-002
   4.1924999999999999       2.79810391249039267E-002  4.80547914914622523E-002
   4.1950000000000003       2.79661011424862833E-002  4.81333273187260838E-002
   4.1974999999999998       2.79510119803135261E-002  4.82117290979936566E-002
   4.2000000000000002       2.79357732151089798E-002  4.82899976096579781E-002
   4.2024999999999997       2.79203863928226929E-002  4.83681336216432792E-002
   4.2050000000000001       2.79048530295820559E-002  4.84461378897695361E-002
   4.2074999999999996       2.78891746126025616E-002  4.85240111581014405E-002
   4.2100000000000000       2.78733526010596123E-002  4.86017541592827715E-002
   4.2125000000000004       2.78573884269241318E-002  4.86793676148579990E-002
   4.2149999999999999       2.78412834957638515E-002  4.87568522355795175E-002
   4.2175000000000002       2.78250391875117867E-002  4.88342087217037910E-002
   4.2199999999999998       2.78086568572038645E-002  4.89114377632754102E-002
   4.2225000000000001       2.77921378356873368E-002  4.89885400403998333E-002
   4.2249999999999996       2.77754834303079873E-002  4.90655162235184086E-002
   4.2275000000000000       2.77586949255364951E-002  4.91423669736120866E-002
   4.2300000000000004       2.77417735836386382E-002  4.92190929425172091E-002
   4.2324999999999999       2.77247206452526998E-002  4.92956947731114301E-002
   4.2350000000000003       2.77075373299782921E-002  4.93721730995506994E-002
   4.2374999999999998       2.76902248369368421E-002  4.94485285474865685E-002
   4.2400000000000002       2.76727843453114415E-002  4.95247617342759253E-002
   4.2424999999999997       2.76552170148668987E-002  4.96008732691824231E-002
   4.2450000000000001       2.76375239864511402E-002  4.96768637535718594E-002
   4.2474999999999996       2.76197063824785947E-002  4.97527337810997478E-002
   4.2500000000000000       2.76017653073895725E-002  4.98284839378805994E-002
   4.3262499999999999       2.70003304068855976E-002  5.20840482396512372E-002
   4.4024999999999999       2.63090942941709288E-002  5.42421499619545472E-002
   4.4787499999999998       2.55451028773608126E-002  5.63131929187476662E-002
   4.5549999999999997       2.47206726390431196E-002  5.83053751204543752E-002
   4.6312499999999996       2.38451204817988552E-002  6.02254121625460451E-002
   4.7074999999999996       2.29257259036152634E-002  6.20789538819640774E-002
   4.7837500000000004       2.19683150445599967E-002  6.38708466854095297E-002
   4.8600000000000003       2.09776382944385359E-002  6.56053093053833719E-002
   4.9362500000000002       1.99576266344441700E-002  6.72860567383299912E-002
   5.0125000000000002       1.89115724182678871E-002  6.89163911477852081E-002
   5.0887500000000001       1.78422607667849988E-002  7.04992704016722399E-002
   5.1650000000000000       1.67520674916514060E-002  7.20373609172577506E-002
   5.2412500000000000       1.56430337826715671E-002  7.35330798239987177E-002
   5.3174999999999999       1.45169240320122146E-002  7.49886284988633967E-002
   5.3937499999999998       1.33752714821606493E-002  7.64060204297050127E-002
   5.4699999999999998       1.22194145754845936E-002  7.77871038609782989E-002
   5.5462499999999997       1.10505263613361396E-002  7.91335809482358460E-002
   5.6224999999999996       9.86963849089709036E-003  8.04470239102689638E-002
   5.6987500000000004       8.67766098549572519E-003  8.17288888009794351E-002
   5.7750000000000004       7.47539865874273166E-003  8.29805273424751438E-002
   5.8512500000000003       6.26356485679815164E-003  8.42031971010665792E-002
   5.9275000000000002       5.04279305968456746E-003  8.53980706426296504E-002
   6.0037500000000001       3.81364666923457440E-003  8.65662429163716052E-002
   6.0800000000000001       2.57662741354850030E-003  8.77087385794551311E-002
   6.1562500000000000       1.33218250087702031E-003  8.88265176640721799E-002
   6.2324999999999999       8.07108124287109126E-005  8.99204811937253656E-002
   6.3087499999999999      -1.17743175577598698E-003  9.09914759302166143E-002
   6.3849999999999998      -2.44192765064929485E-003  9.20402986472178275E-002
   6.4612499999999997      -3.71249361484722422E-003  9.30676999903385094E-002
   6.5375000000000005      -4.98887714633063778E-003  9.40743879390787824E-002
   6.6137499999999996      -6.27085339085344060E-003  9.50610309332421827E-002
   6.6900000000000013      -7.55822240606814511E-003  9.60282607020840479E-002
   6.7662500000000003      -8.85080674686631458E-003  9.69766748419039759E-002
   6.8425000000000002      -1.01484493228825093E-002  9.79068391065956722E-002
   6.9187500000000002      -1.14510115054031452E-002  9.88192895966134022E-002
   6.9949999999999992      -1.27583714352862629E-002  9.97145346625171458E-002
   7.0712500000000000      -1.40704225173299401E-002  0.10059305668934007     
   7.1475000000000000      -1.53870720743681105E-002  0.10145531372617574     
   7.2237500000000008      -1.67082401420358476E-002  0.10230174098176713     
   7.2999999999999998      -1.80338583875243562E-002  0.10313275220005912     
   7.3762499999999998      -1.93638691378364286E-002  0.10394874092729640     
   7.4524999999999997      -2.06982245049597349E-002  0.10475008168090619     
   7.5287499999999987      -2.20368855969924199E-002  0.10553713102925560     
   7.6050000000000004      -2.33798218056316259E-002  0.10631022859039010     
   7.6812499999999995      -2.47270101616289852E-002  0.10706969795701912     
   7.7575000000000003      -2.60784347508660926E-002  0.10781584755429438     
   7.8337500000000002      -2.74340861846375100E-002  0.10854897143627847     
   7.9100000000000010      -2.87939611185678047E-002  0.10926935002641328     
   7.9862500000000001      -3.01580618153239298E-002  0.10997725080672301     
   8.0625000000000000      -3.15263957469036973E-002  0.11067292895993368     
   8.1387499999999999      -3.28989752327641799E-002  0.11135662796815141     
   8.2149999999999999      -3.42758171103959286E-002  0.11202858017126963     
   8.2912499999999998      -3.56569424351618272E-002  0.11268900728789231     
   8.3674999999999997      -3.70423762063509729E-002  0.11333812090132353     
   8.4437499999999996      -3.84321471165211745E-002  0.11397612291308699     
   8.5199999999999996      -3.98262873213909990E-002  0.11460320596648883     
   8.5962499999999995      -4.12248322278699897E-002  0.11521955384283937     
   8.6724999999999994      -4.26278202979639073E-002  0.11582534183212359     
   8.7487499999999994      -4.40352928692144402E-002  0.11642073708614237     
   8.8249999999999993      -4.54472939860464872E-002  0.11700589894291952     
   8.9012499999999992      -4.68638702483437988E-002  0.11758097924208154     
   8.9774999999999991      -4.82850706724424553E-002  0.11814612261878009     
   9.0537500000000009      -4.97109465663865824E-002  0.11870146678176090     
   9.1300000000000008      -5.11415514185565301E-002  0.11924714277432985     
   9.2062500000000007      -5.25769407983440393E-002  0.11978327521761779     
   9.2825000000000006      -5.40171722667443233E-002  0.12030998253578264     
   9.3587500000000006      -5.54623052941400144E-002  0.12082737716350495     
   9.4350000000000005      -5.69124011824177281E-002  0.12133556573717258     
   9.5112500000000004      -5.83675229890269973E-002  0.12183464927225182     
   9.5875000000000004      -5.98277354505102818E-002  0.12232472332779591     
   9.6637500000000003      -6.12931049125302885E-002  0.12280587817573048     
   9.7400000000000002      -6.27636992509757186E-002  0.12327819894270330     
   9.8162500000000001      -6.42395878380860319E-002  0.12374176582778253     
   9.8925000000000001      -6.57208413675842845E-002  0.12419665402784882     
   9.9687500000000000      -6.72075319859864045E-002  0.12464293423068944     
   10.045000000000000      -6.86997331314338350E-002  0.12508067250696217     
   10.121200000000000      -7.01965355469842539E-002  0.12550965179597326     
   10.197500000000000      -7.17009672715260005E-002  0.12593076558611097     
   10.273800000000000      -7.32111451431614879E-002  0.12634349859475175     
   10.350000000000000      -7.47251571509545270E-002  0.12674737532425842     
   10.426200000000000      -7.62450584480000443E-002  0.12714298700898702     
   10.502500000000000      -7.77729363288539310E-002  0.12753087746513120     
   10.578799999999999      -7.93068824367487712E-002  0.12791055911074986     
   10.654999999999999      -8.08449577418269144E-002  0.12828158348884616     
   10.731199999999999      -8.23892529303127535E-002  0.12864448273965590     
   10.807499999999999      -8.39418923914727194E-002  0.12899974259326052     
   10.883699999999999      -8.54988927018797279E-002  0.12934645363045111     
   10.960000000000001      -8.70644280364925305E-002  0.12968554412061667     
   11.036300000000001      -8.86365479754771535E-002  0.13001656855106014     
   11.112500000000001      -9.02132686258819982E-002  0.13033912025838623     
   11.188800000000001      -9.17988190403229432E-002  0.13065405379514200     
   11.265000000000001      -9.33891347404969679E-002  0.13096054823132641     
   11.341200000000001      -9.49863819592461495E-002  0.13125902280541160     
   11.417500000000000      -9.65927644455810974E-002  0.13154985125605256     
   11.493800000000000      -9.82062858639732028E-002  0.13183263103483189     
   11.570000000000000      -9.98249135188085113E-002  0.13210699836005285     
   11.646200000000000      -0.10145085431429890       0.13237331674493985     
   11.722500000000000      -0.10308635451655222       0.13263190407888550     
   11.798800000000000      -0.10472938425358255       0.13288238639110064     
   11.875000000000000      -0.10637787511810684       0.13312442899324908     
   11.951200000000000      -0.10803407602313563       0.13335833997817517     
   12.027500000000000      -0.10970027726615697       0.13358438158043257     
   12.103800000000000      -0.11137441325866455       0.13380220968532722     
   12.180000000000000      -0.11305437781529515       0.13401152005281824     
   12.256200000000000      -0.11474246439715141       0.13421256561187994     
   12.332500000000000      -0.11644101027121388       0.13440555269130577     
   12.408799999999999      -0.11814791272837574       0.13459016742672725     
   12.484999999999999      -0.11986102641009784       0.13476613646330743     
   12.561199999999999      -0.12158269199710467       0.13493365604162957     
   12.637499999999999      -0.12331529608612778       0.13509287454871544     
   12.713699999999999      -0.12505440825676295       0.13524331641569445     
   12.789999999999999      -0.12680470529905410       0.13538531472482301     
   12.866299999999999      -0.12856402383947593       0.13551860116056111     
   12.942500000000003      -0.13033015405002160       0.13564294973911353     
   13.018800000000001      -0.13210784615600463       0.13575861505515946     
   13.095000000000001      -0.13389255587959631       0.13586521902783211     
   13.171199999999999      -0.13568672340598281       0.13596284098995684     
   13.247500000000000      -0.13749283973874557       0.13605150977721361     
   13.323800000000002      -0.13930867580637332       0.13613100619557855     
   13.400000000000000      -0.14113195286228683       0.13620115553601284     
   13.476200000000000      -0.14296516566225681       0.13626197586848615     
   13.552499999999998      -0.14481086231874313       0.13631343239816202     
   13.628800000000000      -0.14666676761224334       0.13635533877990225     
   13.705000000000000      -0.14853055380941704       0.13638755471230565     
   13.781200000000000      -0.15040477192503918       0.13641003335679977     
   13.857500000000000      -0.15229202853761695       0.13642267275739245     
   13.933799999999998      -0.15418999829936281       0.13642532060665374     
   14.010000000000002      -0.15609630049580892       0.13641787309484313     
   14.086200000000000      -0.15801354410694371       0.13640021663932775     
   14.162500000000000      -0.15994439654266077       0.13637218019741212     
   14.238799999999999      -0.16188648004902012       0.13633364830825254     
   14.315000000000000      -0.16383735923374251       0.13628455645775817     
   14.391200000000000      -0.16579970508825903       0.13622472133688490     
   14.467499999999999      -0.16777625013333483       0.13615389877920656     
   14.543799999999999      -0.16976456278281987       0.13607201081743486     
   14.619999999999997      -0.17176215089553101       0.13597903261961483     
   14.696200000000001      -0.17377175031033049       0.13587470549546837     
   14.772500000000001      -0.17579616075327878       0.13575870610795077     
   14.848799999999999      -0.17783289257643589       0.13563099448737373     
   14.924999999999999      -0.17987939214998883       0.13549158702034744     
   15.001200000000003      -0.18193846107473324       0.13534014532616317     
   15.077500000000001      -0.18401296757055510       0.13517626289238655     
   15.153800000000000      -0.18610035994426133       0.13499994121144596     
   15.230000000000000      -0.18819801981071227       0.13481124195357552     
   15.306200000000000      -0.19030881792687962       0.13460974349309593     
   15.382500000000002      -0.19243569509824060       0.13439495162247694     
   15.458800000000000      -0.19457603608374918       0.13416691180361726     
   15.535000000000000      -0.19672715614706421       0.13392573303173613     
   15.611199999999998      -0.19889199921979825       0.13367090341377405     
   15.687500000000000      -0.20107358209081683       0.13340183299167338     
   15.763800000000002      -0.20326922258380223       0.13311861173601305     
   15.840000000000000      -0.20547616472337960       0.13282139679599164     
   15.916200000000000      -0.20769742677189829       0.13250957851024842     
   15.992499999999998      -0.20993610217297387       0.13218246375999046     
   16.068800000000000      -0.21218943587273376       0.13184018990126223     
   16.145000000000000      -0.21445459615328322       0.13148296707206986     
   16.221200000000000      -0.21673467698829468       0.13111008210321329     
   16.297499999999999      -0.21903285102963674       0.13072073269518897     
   16.373799999999999      -0.22134628756204308       0.13031510819546796     
   16.449999999999999      -0.22367207633594088       0.12989347586267239     
   16.526199999999999      -0.22601339131959558       0.12945501121169931     
   16.602499999999999      -0.22837348833646595       0.12899879332895706     
   16.678799999999999      -0.23074945807383435       0.12852506531298002     
   16.754999999999999      -0.23313830796992757       0.12803415342967250     
   16.831199999999999      -0.23554329366355267       0.12752511103655900     
   16.907499999999999      -0.23796775497911546       0.12699688734849462     
   16.983799999999999      -0.24040869780500546       0.12644978181014271     
   17.059999999999999      -0.24286304078206583       0.12588418374774377     
   17.136199999999999      -0.24533412122048559       0.12529901515662936     
   17.212499999999999      -0.24782536334919936       0.12469308601144949     
   17.288799999999998      -0.25033368295096320       0.12406675774342769     
   17.364999999999998      -0.25285590535702285       0.12342048904132392     
   17.441199999999998      -0.25539545194289720       0.12275306086785417     
   17.517499999999998      -0.25795583401192496       0.12206313275836142     
   17.593800000000002      -0.26053387372425751       0.12135113234584238     
   17.670000000000002      -0.26312629930782705       0.12061759187077911     
   17.746200000000002      -0.26573661786259795       0.11986113770059581     
   17.822500000000002      -0.26836842846910258       0.11908026415609543     
   17.898800000000001      -0.27101845343681252       0.11827546827151697     
   17.975000000000001      -0.27368331701463916       0.11744736029720461     
   18.051200000000001      -0.27636661054916334       0.11659439812689280     
   18.127500000000001      -0.27907201906094314       0.11571489665331598     
   18.203800000000001      -0.28179615763285853       0.11480942857620520     
   18.280000000000001      -0.28453553951489557       0.11387868969806544     
   18.356200000000001      -0.28729383955169158       0.11292095624056651     
   18.432500000000001      -0.29007482758958925       0.11193434892705276     
   18.508800000000001      -0.29287500675710293       0.11091952330785618     
   18.585000000000001      -0.29569077388618825       0.10987726791406810     
   18.661200000000001      -0.29852588662030699       0.10880566069903047     
   18.737500000000001      -0.30138419922178167       0.10770261031031929     
   18.813800000000001      -0.30426209406889959       0.10656885985808676     
   18.890000000000001      -0.30715584503051424       0.10540529745827838     
   18.966200000000001      -0.31006928876915202       0.10420978415148216     
   19.042500000000000      -0.31300635852360276       0.10297999673143858     
   19.118800000000000      -0.31596330769617437       0.10171677379211881     
   19.195000000000000      -0.31893627781573952       0.10042111216332379     
   19.271200000000000      -0.32192917912568242       9.90906376454863680E-002
   19.347500000000000      -0.32494601863866074       9.77227757731940899E-002
   19.423700000000000      -0.32797891770100390       9.63203345705274522E-002
   19.500000000000000      -0.33103585833377547       9.48788363758832354E-002
   19.576300000000000      -0.33411288455099453       9.33992809014598802E-002
   19.652500000000000      -0.33720592451374803       9.18828479724171920E-002
   19.728800000000000      -0.34032308559391095       9.03247024617961775E-002
   19.805000000000000      -0.34345617419744801       8.87280549619968023E-002
   19.881200000000000      -0.34660922711716902       8.70899963007229910E-002
   19.957500000000000      -0.34978637246505967       8.54073789246485027E-002


==> anc/M1_1_3_v2.dat <==
  2.12500000000000015E-002 -8.76607529528843111E-007  2.04983165034060474E-006
  4.49999999999999983E-002  2.13591452252243151E-004  1.79591284103759340E-004
  6.87500000000000056E-002  3.27196200556555117E-004  2.75492283250541848E-004
  9.24999999999999989E-002  4.41411208350709358E-004  3.72175365691348493E-004
  0.11625000000000002       5.56240420514694952E-004  4.69648788197619396E-004
  0.14000000000000001       6.71687811995021265E-004  5.67920924145644637E-004
  0.16375000000000001       7.87757388017784935E-004  6.67000265660871723E-004
  0.18750000000000000       9.04453184304903203E-004  7.66895425815370996E-004
  0.21124999999999999       1.02177926727126567E-003  8.67615140861144221E-004
  0.23499999999999999       1.13973973425542563E-003  9.69168272545460662E-004
  0.25874999999999998       1.25833871371651158E-003  1.07156381045285065E-003
  0.28249999999999997       1.37758036544531788E-003  1.17481087441610559E-003
  0.30625000000000002       1.49746888077102584E-003  1.27891871698234023E-003
  0.33000000000000002       1.61800848276629546E-003  1.38389672593829637E-003
  0.35375000000000001       1.73920342645055232E-003  1.48975442689665326E-003
  0.37750000000000000       1.86105799899127138E-003  1.59650148594516817E-003
  0.40125000000000000       1.98357651990305672E-003  1.70414771236052304E-003
  0.42499999999999999       2.10676334124429042E-003  1.81270306138885595E-003
  0.44874999999999998       2.23062284781114098E-003  1.92217763709497504E-003
  0.47249999999999992       2.35515945732866789E-003  2.03258169528238884E-003
  0.49625000000000008       2.48037762063879228E-003  2.14392564648632419E-003
  0.52000000000000002       2.60628182188484122E-003  2.25622005904196378E-003
  0.54374999999999996       2.73287657869241687E-003  2.36947566223030424E-003
  0.56750000000000000       2.86016644234626111E-003  2.48370334950403105E-003
  0.59125000000000005       2.98815599796282494E-003  2.59891418179594063E-003
  0.61499999999999999       3.11684986465819843E-003  2.71511939091255167E-003
  0.63875000000000004       3.24625269571109142E-003  2.83233038301562582E-003
  0.66249999999999998       3.37636917872042317E-003  2.95055874219440385E-003
  0.68625000000000003       3.50720403575724600E-003  3.06981623413155481E-003
  0.70999999999999996       3.63876202351048200E-003  3.19011480986583235E-003
  0.73375000000000001       3.77104793342612201E-003  3.31146660965466041E-003
  0.75749999999999995       3.90406659183942066E-003  3.43388396693993653E-003
  0.78125000000000000       4.03782286009962427E-003  3.55737941242050167E-003
  0.80500000000000016       4.17232163468664406E-003  3.68196567823484387E-003
  0.82875000000000010       4.30756784731928417E-003  3.80765570225774942E-003
  0.85250000000000004       4.44356646505440506E-003  3.93446263251482405E-003
  0.87624999999999997       4.58032249037635883E-003  4.06239983171885217E-003
  0.90000000000000002       4.71784096127623922E-003  4.19148088193226683E-003
  0.92374999999999996       4.85612695132013519E-003  4.32171958936003985E-003
  0.94750000000000001       4.99518556970583033E-003  4.45312998927765817E-003
  0.97124999999999995       5.13502196130710253E-003  4.58572635109882453E-003
  0.99500000000000000       5.27564130670497757E-003  4.71952318358795971E-003
   1.0187500000000000       5.41704882220501137E-003  4.85453524022260146E-003
   1.0425000000000000       5.55924975983986599E-003  4.99077752471119383E-003
   1.0662499999999999       5.70224940735614746E-003  5.12826529667178947E-003
   1.0900000000000001       5.84605308818472030E-003  5.26701407747772517E-003
   1.1137500000000000       5.99066616139328455E-003  5.40703965627623365E-003
   1.1375000000000000       6.13609402162037122E-003  5.54835809618661573E-003
   1.1612499999999999       6.28234209898946572E-003  5.69098574068455359E-003
   1.1850000000000001       6.42941585900218358E-003  5.83493922017968951E-003
   1.2087500000000000       6.57732080240919226E-003  5.98023545879378116E-003
   1.2324999999999999       6.72606246505754162E-003  6.12689168134716508E-003
   1.2562500000000001       6.87564641771307942E-003  6.27492542056158013E-003
   1.2800000000000000       7.02607826585639316E-003  6.42435452448779105E-003
   1.3037500000000000       7.17736364945071714E-003  6.57519716416687505E-003
   1.3274999999999999       7.32950824268021640E-003  6.72747184153442510E-003
   1.3512500000000001       7.48251775365682808E-003  6.88119739757744008E-003
   1.3750000000000000       7.63639792409378376E-003  7.03639302075400978E-003
   1.3987499999999999       7.79115452894391450E-003  7.19307825568668222E-003
   1.4225000000000001       7.94679337600060973E-003  7.35127301214048585E-003
   1.4462500000000000       8.10332030545919853E-003  7.51099757429771458E-003
   1.4700000000000000       8.26074118923930852E-003  7.67227261015858246E-003
   1.4937499999999999       8.41906193124131869E-003  7.83511918217227356E-003
   1.5175000000000001       8.57828846561298729E-003  7.99955875640101684E-003
   1.5412500000000000       8.73842675689502114E-003  8.16561321382354086E-003
   1.5649999999999999       8.89948279915638019E-003  8.33330486111604797E-003
   1.5887500000000001       9.06146261526376458E-003  8.50265644199094464E-003
   1.6125000000000000       9.22437225609168930E-003  8.67369114893386250E-003
   1.6362500000000000       9.38821779966969062E-003  8.84643263535675288E-003
   1.6599999999999999       9.55300535026285501E-003  9.02090502818588512E-003
   1.6837500000000001       9.71874103738160251E-003  9.19713294090449690E-003
   1.7075000000000000       9.88543101471632893E-003  9.37514148707106233E-003
   1.7312500000000000       1.00530814589925282E-002  9.55495629433514987E-003
   1.7549999999999999       1.02216985687413487E-002  9.73660351897456290E-003
   1.7787500000000001       1.03912885629803241E-002  9.92010986097796761E-003
   1.8025000000000000       1.05618576797990322E-002  1.01055025796996864E-002
   1.8262499999999999       1.07334121748433684E-002  1.02928095101139875E-002
   1.8499999999999999       1.09059583196923406E-002  1.04820590796984754E-002
   1.8737499999999998       1.10795024001205840E-002  1.06732803259775178E-002
   1.8974999999999997       1.12540507142393029E-002  1.08665029147588434E-002
   1.9212499999999997       1.14296095705081133E-002  1.10617571590984828E-002
   1.9450000000000001       1.16061852856091403E-002  1.12590740390309928E-002
   1.9687500000000000       1.17837841821750167E-002  1.14584852221049898E-002
   1.9924999999999999       1.19624125863607329E-002  1.16600230847657711E-002
   2.0162499999999999       1.21420768252497625E-002  1.18637207346301635E-002
   2.0400000000000000       1.23227832240831395E-002  1.20696120337012106E-002
   2.0637500000000002       1.25045381032997671E-002  1.22777316225737322E-002
   2.0874999999999999       1.26873477753757687E-002  1.24881149456852365E-002
   2.1112500000000001       1.28712185414489415E-002  1.27007982776701587E-002
   2.1349999999999998       1.30561566877139545E-002  1.29158187508794688E-002
   2.1587499999999999       1.32421684815726675E-002  1.31332143841321348E-002
   2.1825000000000001       1.34292601675225082E-002  1.33530241127694741E-002
   2.2062499999999998       1.36174379627650183E-002  1.35752878200884834E-002
   2.2300000000000000       1.38067080525146879E-002  1.38000463702359927E-002
   2.2537500000000001       1.39970765849868044E-002  1.40273416426509659E-002
   2.2774999999999999       1.41885496660418241E-002  1.42572165681494698E-002
   2.3012500000000000       1.43811333534609662E-002  1.44897151667533267E-002
   2.3250000000000002       1.45748336508263673E-002  1.47248825873716026E-002
   2.3487499999999999       1.47696565009768892E-002  1.49627651494524203E-002
   2.3725000000000001       1.49656077790076680E-002  1.52034103867314078E-002
   2.3962500000000002       1.51626932905796069E-002  1.54468670991235978E-002
   2.4199999999999999       1.53609187408362633E-002  1.56931853776073535E-002
   2.4437500000000001       1.55602897602093917E-002  1.59424166901173461E-002
   2.4674999999999998       1.57608118717622210E-002  1.61946139113117171E-002
   2.4912500000000000       1.59624904170749607E-002  1.64498313127876584E-002
   2.5150000000000001       1.61653308302967050E-002  1.67081249158202196E-002
   2.5387499999999998       1.63693381990466583E-002  1.69695521141617900E-002
   2.5625000000000000       1.65745175368571286E-002  1.72341720332388620E-002
   2.5862500000000002       1.67808736991774919E-002  1.75020455276553751E-002
   2.6099999999999999       1.69884113693114479E-002  1.77732352556844372E-002
   2.6337500000000000       1.71971350432913381E-002  1.80478057581977547E-002
   2.6575000000000002       1.74070490135971208E-002  1.83258235423786747E-002
   2.6812499999999999       1.76181573516192985E-002  1.86073571705966910E-002
   2.7050000000000001       1.78304638887535061E-002  1.88924773548588103E-002
   2.7287499999999998       1.80439721960029449E-002  1.91812570572956267E-002
   2.7524999999999999       1.82586855619516833E-002  1.94737715971854651E-002
   2.7762500000000001       1.84746069689564751E-002  1.97700987650735668E-002
   2.7999999999999998       1.86917390673879864E-002  2.00703189446016887E-002
   2.8237500000000000       1.89100841477328543E-002  2.03745152427304392E-002
   2.8475000000000001       1.91296441103463340E-002  2.06827736291122083E-002
   2.8712499999999999       1.93504204326201586E-002  2.09951830854574785E-002
   2.8950000000000000       1.95724141333023446E-002  2.13118357658349487E-002
   2.9187500000000002       1.97956257336727309E-002  2.16328271689561653E-002
   2.9424999999999999       2.00200552152410179E-002  2.19582563236216353E-002
   2.9662500000000001       2.02457019735918821E-002  2.22882259886503196E-002
   2.9900000000000002       2.04725647679512464E-002  2.26228428687801630E-002
   3.0137499999999999       2.07006416659927112E-002  2.29622178482191339E-002
   3.0375000000000001       2.09299299833348336E-002  2.33064662437474091E-002
   3.0612499999999998       2.11604262171051043E-002  2.36557080795275071E-002
   3.0850000000000000       2.13921259728553359E-002  2.40100683860787825E-002
   3.1087500000000001       2.16250238840086442E-002  2.43696775262202230E-002
   3.1324999999999998       2.18591135228938561E-002  2.47346715511951899E-002
   3.1562500000000000       2.20943873022774878E-002  2.51051925906726932E-002
   3.1800000000000002       2.23308363661293974E-002  2.54813892808883544E-002
   3.2037499999999999       2.25684504681518926E-002  2.58634172358641820E-002
   3.2275000000000000       2.28072178363546117E-002  2.62514395674513130E-002
   3.2512500000000006       2.30471250216591345E-002  2.66456274609059504E-002
   3.2749999999999999       2.32881567281586523E-002  2.70461608138718133E-002
   3.2987500000000005       2.35302956222191821E-002  2.74532289480540169E-002
   3.3224999999999998       2.37735221170738559E-002  2.78670314045853934E-002
   3.3462500000000004       2.40178141289034176E-002  2.82877788361969446E-002
   3.3700000000000001       2.42631469524348803E-002  2.87156941928108644E-002
   3.3937500000000003       2.45094923358259963E-002  2.91510131382264892E-002
   3.4175000000000000       2.47568190283388341E-002  2.95939864155576604E-002
   3.4412500000000001       2.50050917512527754E-002  3.00448805994943911E-002
   3.4649999999999999       2.52542707177340307E-002  3.05039797862933608E-002
   3.4887500000000000       2.55043117043563458E-002  3.09715883101136721E-002
   3.5124999999999997       2.57551644230924123E-002  3.14480318410617701E-002
   3.5362499999999999       2.60067724015484274E-002  3.19336608240609332E-002
   3.5599999999999996       2.62590718795811702E-002  3.24288533793225947E-002
   3.5837500000000002       2.65119907204471525E-002  3.29340190223098225E-002
   3.6074999999999995       2.67654470679455567E-002  3.34496030846774053E-002
   3.6312500000000001       2.70193477235700259E-002  3.39760920790407039E-002
   3.6549999999999994       2.72735861402727299E-002  3.45140202523738018E-002
   3.6787500000000000       2.75280399209839287E-002  3.50639777023599095E-002
   3.7025000000000001       2.77825678457917016E-002  3.56266208147363733E-002
   3.7262499999999998       2.80370048150443384E-002  3.62026839975258391E-002
   3.7500000000000000       2.82911585044960910E-002  3.67929991186453573E-002
   3.7525000000000004       2.83178860797405479E-002  3.68560041186922482E-002
   3.7549999999999999       2.83446077270966754E-002  3.69191786058774840E-002
   3.7574999999999998       2.83713231558181643E-002  3.69825238011700641E-002
   3.7599999999999998       2.83980320584547412E-002  3.70460409303042665E-002
   3.7624999999999997       2.84247341252439611E-002  3.71097312432151910E-002
   3.7650000000000001       2.84514290338459888E-002  3.71735960013723360E-002
   3.7675000000000005       2.84781164750201078E-002  3.72376365120757960E-002
   3.7700000000000000       2.85047961136877144E-002  3.73018540783855990E-002
   3.7725000000000000       2.85314676145785283E-002  3.73662500334236633E-002
   3.7749999999999999       2.85581306355830108E-002  3.74308257325393356E-002
   3.7774999999999999       2.85847848275526742E-002  3.74955825539262794E-002
   3.7799999999999994       2.86114298340924278E-002  3.75605218992634410E-002
   3.7825000000000006       2.86380652913444979E-002  3.76256451943815864E-002
   3.7850000000000001       2.86646908277637148E-002  3.76909538899565105E-002
   3.7875000000000001       2.86913060661139335E-002  3.77564494651664376E-002
   3.7900000000000000       2.87179106143041381E-002  3.78221334167068782E-002
   3.7925000000000000       2.87445040785085544E-002  3.78880072771665272E-002
   3.7949999999999995       2.87710860539886724E-002  3.79540726041205714E-002
   3.7974999999999999       2.87976561270434431E-002  3.80203309839094866E-002
   3.8000000000000003       2.88242138747205612E-002  3.80867840325257098E-002
   3.8025000000000002       2.88507588645144884E-002  3.81534333965390868E-002
   3.8050000000000002       2.88772906540507926E-002  3.82202807540630921E-002
   3.8075000000000001       2.89038087907567305E-002  3.82873278157646324E-002
   3.8099999999999996       2.89303128115156981E-002  3.83545763259192443E-002
   3.8125000000000000       2.89568022423062864E-002  3.84220280635152386E-002
   3.8150000000000004       2.89832765978238656E-002  3.84896848434089292E-002
   3.8174999999999999       2.90097353810840862E-002  3.85575485175344915E-002
   3.8199999999999998       2.90361780829411047E-002  3.86256209760842614E-002
   3.8224999999999998       2.90626041819148431E-002  3.86939041491883295E-002
   3.8249999999999997       2.90890131433376928E-002  3.87624000077836720E-002
   3.8275000000000001       2.91154044179710407E-002  3.88311105638742965E-002
   3.8300000000000005       2.91417774460932116E-002  3.89000378781955980E-002
   3.8325000000000000       2.91681316511491553E-002  3.89691840540793283E-002
   3.8350000000000000       2.91944664391863874E-002  3.90385512391370482E-002
   3.8374999999999999       2.92207812039852119E-002  3.91081416346953578E-002
   3.8399999999999999       2.92470753221080355E-002  3.91779574919062790E-002
   3.8424999999999994       2.92733481529735898E-002  3.92480011147137153E-002
   3.8450000000000006       2.92995990384253106E-002  3.93182748623065875E-002
   3.8475000000000001       2.93258273019358570E-002  3.93887811512559013E-002
   3.8500000000000001       2.93520322466477267E-002  3.94595224562716354E-002
   3.8525000000000000       2.93782131592785489E-002  3.95305013190402274E-002
   3.8550000000000000       2.94043693021600536E-002  3.96017203413285002E-002
   3.8574999999999995       2.94304999170372540E-002  3.96731821941183893E-002
   3.8599999999999999       2.94566042229052194E-002  3.97448896189798173E-002
   3.8625000000000003       2.94826814149644484E-002  3.98168454312139847E-002
   3.8650000000000002       2.95087306635093138E-002  3.98890525231955784E-002
   3.8675000000000002       2.95347511127437429E-002  3.99615138679312379E-002
   3.8700000000000001       2.95607418795176304E-002  4.00342325228522714E-002
   3.8724999999999996       2.95867020519780116E-002  4.01072116338612381E-002
   3.8750000000000000       2.96126306881264387E-002  4.01804544396559896E-002
   3.8775000000000004       2.96385268143361906E-002  4.02539642764381186E-002
   3.8799999999999999       2.96643894234509611E-002  4.03277445825337977E-002
   3.8824999999999998       2.96902174733767316E-002  4.04017989042084816E-002
   3.8849999999999998       2.97160098849253117E-002  4.04761309010416362E-002
   3.8874999999999997       2.97417655398194355E-002  4.05507443521514119E-002
   3.8900000000000001       2.97674832784947004E-002  4.06256431628382528E-002
   3.8925000000000005       2.97931618976265446E-002  4.07008313716192144E-002
   3.8950000000000000       2.98188001476534965E-002  4.07763131581037885E-002
   3.8975000000000000       2.98443967298939426E-002  4.08520928512517423E-002
   3.8999999999999999       2.98699502626879818E-002  4.09281748962281380E-002
   3.9024999999999999       2.98954594013413205E-002  4.10045640331150249E-002
   3.9049999999999994       2.99209226496878720E-002  4.10812650545355554E-002
   3.9075000000000006       2.99463385103251219E-002  4.11582830286492743E-002
   3.9100000000000001       2.99717053254755887E-002  4.12356230994206790E-002
   3.9125000000000001       2.99970214582182051E-002  4.13132907561661392E-002
   3.9150000000000000       3.00222851633246725E-002  4.13912916788092972E-002
   3.9175000000000000       3.00474946124692256E-002  4.14696317974577386E-002
   3.9199999999999995       3.00726478878531878E-002  4.15483173112505891E-002
   3.9224999999999999       3.00977429751306674E-002  4.16273547092552709E-002
   3.9250000000000003       3.01227777555346486E-002  4.17067507937082943E-002
   3.9275000000000002       3.01477499970838475E-002  4.17865127059496994E-002
   3.9300000000000002       3.01726573447281092E-002  4.18666479554662338E-002
   3.9325000000000001       3.01974973092617449E-002  4.19471644525392096E-002
   3.9349999999999996       3.02222672548012848E-002  4.20280705450930409E-002
   3.9375000000000000       3.02469643845788422E-002  4.21093750604673092E-002
   3.9400000000000004       3.02715857260007284E-002  4.21910873547325371E-002
   3.9424999999999999       3.02961281070992412E-002  4.22732173601772787E-002
   3.9449999999999998       3.03205881414126965E-002  4.23557756566692867E-002
   3.9474999999999998       3.03449622045067653E-002  4.24387735460040189E-002
   3.9499999999999997       3.03692463938668236E-002  4.25222231207156853E-002
   3.9525000000000001       3.03934365074082953E-002  4.26061373805732349E-002
   3.9550000000000005       3.04175279960474908E-002  4.26905303395913455E-002
   3.9575000000000000       3.04415159220284420E-002  4.27754171745060863E-002
   3.9600000000000000       3.04653948937569849E-002  4.28608143824927290E-002
   3.9624999999999999       3.04891590006986513E-002  4.29467399929018764E-002
   3.9649999999999999       3.05128017257435165E-002  4.30332138173256246E-002
   3.9674999999999994       3.05363158374359379E-002  4.31202577635664067E-002
   3.9700000000000006       3.05596932534833929E-002  4.32078962329717556E-002
   3.9725000000000001       3.05829248661758576E-002  4.32961566337716208E-002
   3.9750000000000001       3.06060003037249805E-002  4.33850700421789595E-002
   3.9775000000000000       3.06289076379171847E-002  4.34746721317276139E-002
   3.9800000000000000       3.06516329296241431E-002  4.35650043867210693E-002
   3.9824999999999995       3.06741595992582987E-002  4.36561158655968257E-002
   3.9849999999999999       3.06964676319149525E-002  4.37480660336040453E-002
   3.9875000000000003       3.07185319739684826E-002  4.38409287110413867E-002
   3.9900000000000002       3.07403200996739304E-002  4.39347991103846078E-002
   3.9925000000000002       3.07617876186767822E-002  4.40298070946504166E-002
   3.9950000000000001       3.07828685427970587E-002  4.41261452919178912E-002
   3.9974999999999996       3.08034480755670984E-002  4.42241469138215104E-002
   4.0000000000000000       3.08232041236949812E-002  4.43247478201969081E-002
   4.0025000000000004       3.08387113620138993E-002  4.44273763740688429E-002
   4.0049999999999999       3.08516509142059761E-002  4.45289973072676704E-002
   4.0075000000000003       3.08629574962533300E-002  4.46299363798495705E-002
   4.0099999999999998       3.08729649389205552E-002  4.47303106607275999E-002
   4.0125000000000002       3.08818662285498292E-002  4.48301881431613577E-002
   4.0149999999999997       3.08897916098103617E-002  4.49296149197627309E-002
   4.0175000000000001       3.08968367165690302E-002  4.50286249855188295E-002
   4.0199999999999996       3.09030756597276600E-002  4.51272448031029838E-002
   4.0225000000000000       3.09085680726825067E-002  4.52254957612702665E-002
   4.0250000000000004       3.09133632942842594E-002  4.53233956360379608E-002
   4.0274999999999999       3.09175030306770883E-002  4.54209595210956704E-002
   4.0300000000000002       3.09210231427905838E-002  4.55182004535768514E-002
   4.0324999999999998       3.09239548963281263E-002  4.56151298511941888E-002
   4.0350000000000001       3.09263258669007397E-002  4.57117578296880045E-002
   4.0374999999999996       3.09281606132770816E-002  4.58080934388541139E-002
   4.0400000000000000       3.09294811901860249E-002  4.59041448425130255E-002
   4.0425000000000004       3.09303075466880670E-002  4.59999194584110385E-002
   4.0449999999999999       3.09306578410579458E-002  4.60954240689314537E-002
   4.0475000000000003       3.09305486933598439E-002  4.61906649099254052E-002
   4.0499999999999998       3.09299953907747720E-002  4.62856477430015276E-002
   4.0525000000000002       3.09290120564583576E-002  4.63803779150193246E-002
   4.0549999999999997       3.09276117898621382E-002  4.64748604075675698E-002
   4.0579999999999998       3.09253982299405386E-002  4.65879189993085238E-002
   4.0599999999999996       3.09236084272037082E-002  4.66631006970931808E-002
   4.0625000000000000       3.09210273836414348E-002  4.67568669740722892E-002
   4.0650000000000004       3.09180736705344517E-002  4.68504025873453384E-002
   4.0674999999999999       3.09147567189371093E-002  4.69437112043141133E-002
   4.0700000000000003       3.09110854288800439E-002  4.70367963012498710E-002
   4.0724999999999998       3.09070682171753361E-002  4.71296611802433096E-002
   4.0750000000000002       3.09027130593998133E-002  4.72223089841015756E-002
   4.0774999999999997       3.08980275269371621E-002  4.73147427095029147E-002
   4.0800000000000001       3.08930188198077854E-002  4.74069652186699386E-002
   4.0824999999999996       3.08876937958576549E-002  4.74989792497304969E-002
   4.0850000000000000       3.08820589968693236E-002  4.75907874260440983E-002
   4.0875000000000004       3.08761206719249323E-002  4.76823922645037562E-002
   4.0899999999999999       3.08698847984362201E-002  4.77737961830398683E-002
   4.0925000000000002       3.08633571011123833E-002  4.78650015073882884E-002
   4.0949999999999998       3.08565430691219583E-002  4.79560104772189799E-002
   4.0975000000000001       3.08494479716641436E-002  4.80468252517014111E-002
   4.0999999999999996       3.08420768721305201E-002  4.81374479145646045E-002
   4.1025000000000000       3.08344346410410024E-002  4.82278804787492910E-002
   4.1050000000000004       3.08265259678282937E-002  4.83181248905984115E-002
   4.1074999999999999       3.08183553716757930E-002  4.84081830337637492E-002
   4.1100000000000003       3.08099272114488662E-002  4.84980567327652559E-002
   4.1124999999999998       3.08012456948360581E-002  4.85877477562733778E-002
   4.1150000000000002       3.07923148867761225E-002  4.86772578201387779E-002
   4.1174999999999997       3.07831387172441753E-002  4.87665885901964052E-002
   4.1200000000000001       3.07737209884396401E-002  4.88557416848387216E-002
   4.1224999999999996       3.07640653814800075E-002  4.89447186774516554E-002
   4.1250000000000000       3.07541754468569975E-002  4.90335210735554639E-002
   4.1275000000000004       3.07440546730869298E-002  4.91221504131013204E-002
   4.1299999999999999       3.07337063977563274E-002  4.92106081221920649E-002
   4.1325000000000003       3.07231338753930112E-002  4.92988956149688629E-002
   4.1349999999999998       3.07123402664197867E-002  4.93870142702970902E-002
   4.1375000000000002       3.07013286415197713E-002  4.94749654333469235E-002
   4.1399999999999997       3.06901019857234794E-002  4.95627504170751340E-002
   4.1425000000000001       3.06786632022396609E-002  4.96503705036141774E-002
   4.1449999999999996       3.06670151164972760E-002  4.97378269463027781E-002
   4.1475000000000000       3.06551604930519542E-002  4.98251209929102337E-002
   4.1500000000000004       3.06431019801778511E-002  4.99122537916108847E-002
   4.1524999999999999       3.06308422029649627E-002  4.99992265383774059E-002
   4.1550000000000002       3.06183837053257274E-002  5.00860403793242440E-002
   4.1574999999999998       3.06057289521851038E-002  5.01726964106403578E-002
   4.1600000000000001       3.05928803951192284E-002  5.02591957829369024E-002
   4.1624999999999996       3.05798403800437019E-002  5.03455395470597811E-002
   4.1650000000000000       3.05666112125783755E-002  5.04317287582180529E-002
   4.1675000000000004       3.05531951443949283E-002  5.05177644509502838E-002
   4.1699999999999999       3.05395943752314603E-002  5.06036476398622273E-002
   4.1725000000000003       3.05258110548038905E-002  5.06893793203273893E-002
   4.1749999999999998       3.05118472846195934E-002  5.07749604691518155E-002
   4.1775000000000002       3.04977051197007770E-002  5.08603920452073074E-002
   4.1799999999999997       3.04833865702222630E-002  5.09456749900328507E-002
   4.1825000000000001       3.04688936030700006E-002  5.10308102284076012E-002
   4.1849999999999996       3.04542281433246090E-002  5.11157986688971638E-002
   4.1875000000000000       3.04393920756745213E-002  5.12006412043741616E-002
   4.1900000000000004       3.04243872457633062E-002  5.12853387125150328E-002
   4.1924999999999999       3.04092154614749033E-002  5.13698920562738193E-002
   4.1950000000000003       3.03938784941601529E-002  5.14543020843360593E-002
   4.1974999999999998       3.03783780798086191E-002  5.15385696315510747E-002
   4.2000000000000002       3.03627159201679472E-002  5.16226955193470824E-002
   4.2024999999999997       3.03468936838148587E-002  5.17066805561268925E-002
   4.2050000000000001       3.03309130071792339E-002  5.17905255376482215E-002
   4.2074999999999996       3.03147754955249045E-002  5.18742312473871800E-002
   4.2100000000000000       3.02984827238887422E-002  5.19577984568874440E-002
   4.2125000000000004       3.02820362379810359E-002  5.20412279260940233E-002
   4.2149999999999999       3.02654375550481594E-002  5.21245204036752466E-002
   4.2175000000000002       3.02486881647007454E-002  5.22076766273303697E-002
   4.2199999999999998       3.02317895297083139E-002  5.22906973240861161E-002
   4.2225000000000001       3.02147430867619401E-002  5.23735832105809707E-002
   4.2249999999999996       3.01975502472076225E-002  5.24563349933390988E-002
   4.2275000000000000       3.01802123977505249E-002  5.25389533690334073E-002
   4.2300000000000004       3.01627309011323792E-002  5.26214390247392444E-002
   4.2324999999999999       3.01451070967833148E-002  5.27037926381779542E-002
   4.2350000000000003       3.01273423014488013E-002  5.27860148779521893E-002
   4.2374999999999998       3.01094378098640987E-002  5.28681064038962756E-002
   4.2400000000000002       3.00913948948204717E-002  5.29500678663893318E-002
   4.2424999999999997       3.00732148090801198E-002  5.30318999089459328E-002
   4.2450000000000001       3.00548987842379801E-002  5.31136031654702509E-002
   4.2474999999999996       3.00364480324054051E-002  5.31951782624972072E-002
   4.2500000000000000       3.00178637458327728E-002  5.32766258178282368E-002
   4.3262499999999999       2.93923828633404285E-002  5.57024306437592168E-002
   4.4024999999999999       2.86697468312824173E-002  5.80244354393713579E-002
   4.4787499999999998       2.78683745725542900E-002  6.02536622632804386E-002
   4.5549999999999997       2.70015785881590163E-002  6.23988159571441242E-002
   4.6312499999999996       2.60794308208218036E-002  6.44670405472665686E-002
   4.7074999999999996       2.51098010317670067E-002  6.64643555730553698E-002
   4.7837500000000004       2.40989873493944323E-002  6.83959310487785160E-002
   4.8600000000000003       2.30521242415740353E-002  7.02662722445762389E-002
   4.9362500000000002       2.19734595392858077E-002  7.20793500858750991E-002
   5.0125000000000002       2.08665498298117348E-002  7.38386967707697212E-002
   5.0887500000000001       1.97344025679059565E-002  7.55474780733041973E-002
   5.1650000000000000       1.85795820806742042E-002  7.72085494102938141E-002
   5.2412500000000000       1.74042903319877422E-002  7.88245002358656105E-002
   5.3174999999999999       1.62104295731819344E-002  8.03976898173602988E-002
   5.3937499999999998       1.49996516998071663E-002  8.19302765005681943E-002
   5.4699999999999998       1.37733976609436641E-002  8.34242419591697676E-002
   5.5462499999999997       1.25329292983812034E-002  8.48814115135755193E-002
   5.6224999999999996       1.12793553386109479E-002  8.63034713232671419E-002
   5.6987500000000004       1.00136528086112071E-002  8.76919830593446553E-002
   5.7750000000000004       8.73668482786047092E-003  8.90483965224563578E-002
   5.8512500000000003       7.44921550041261100E-003  9.03740605679301673E-002
   5.9275000000000002       6.15192246414381083E-003  9.16702326231777082E-002
   6.0037500000000001       4.84540753087632156E-003  9.29380870242820650E-002
   6.0800000000000001       3.53020575867000076E-003  9.41787223566650233E-002
   6.1562500000000000       2.20679322719859313E-003  9.53931679538819050E-002
   6.2324999999999999       8.75593732126273049E-004  9.65823896239195873E-002
   6.3087499999999999      -4.63015422436180706E-004  9.77472948455913176E-002
   6.3849999999999998      -1.80869839662426866E-003  9.88887373285491089E-002
   6.4612499999999997      -3.16115643113706792E-003  0.10000752114601782     
   6.5375000000000005      -4.52012401302735040E-003  0.10110440445238812     
   6.6137499999999996      -5.88536551078061576E-003  0.10218010283530130     
   6.6900000000000013      -7.25667221221245294E-003  0.10323529235151732     
   6.7662500000000003      -8.63385970945811272E-003  0.10427061228140552     
   6.8425000000000002      -1.00167655841507750E-002  0.10528666763414686     
   6.9187500000000002      -1.14052473530849765E-002  0.10628403143078671     
   6.9949999999999992      -1.27991806409096416E-002  0.10726324679115540     
   7.0712500000000000      -1.41984575505939639E-002  0.10822482884017423     
   7.1475000000000000      -1.56029852078184029E-002  0.10916926645880458     
   7.2237500000000008      -1.70126844576841754E-002  0.11009702389035332     
   7.2999999999999998      -1.84274886957774171E-002  0.11100854221828274     
   7.3762499999999998      -1.98473428178446779E-002  0.11190424072757277     
   7.4524999999999997      -2.12722022744373622E-002  0.11278451816059536     
   7.5287499999999987      -2.27020322186372234E-002  0.11364975387723872     
   7.6050000000000004      -2.41368067364675296E-002  0.11450030892796509     
   7.6812499999999995      -2.55765081508884627E-002  0.11533652704758998     
   7.7575000000000003      -2.70211263914132173E-002  0.11615873557679908     
   7.8337500000000002      -2.84706584223933003E-002  0.11696724631772895     
   7.9100000000000010      -2.99251077239306579E-002  0.11776235632930686     
   7.9862500000000001      -3.13844838201699991E-002  0.11854434866742831     
   8.0625000000000000      -3.28488018503961879E-002  0.11931349307446419     
   8.1387499999999999      -3.43180821788857046E-002  0.12007004662200739     
   8.2149999999999999      -3.57923500398344210E-002  0.12081425431026427     
   8.2912499999999998      -3.72716352139160004E-002  0.12154634962708451     
   8.3674999999999997      -3.87559717331726825E-002  0.12226655506937181     
   8.4437499999999996      -4.02453976106515940E-002  0.12297508262823215     
   8.5199999999999996      -4.17399545943350422E-002  0.12367213424826366     
   8.5962499999999995      -4.32396879365386302E-002  0.12435790224458970     
   8.6724999999999994      -4.47446461849138055E-002  0.12503256970606783     
   8.7487499999999994      -4.62548809874969644E-002  0.12569631086837188     
   8.8249999999999993      -4.77704469134648882E-002  0.12634929146703666     
   8.9012499999999992      -4.92914012889685629E-002  0.12699166907107604     
   8.9774999999999991      -5.08178040480795554E-002  0.12762359339825760     
   9.0537500000000009      -5.23497175987501645E-002  0.12824520661229732     
   9.1300000000000008      -5.38872067031653107E-002  0.12885664360159341     
   9.2062500000000007      -5.54303383710557374E-002  0.12945803223885913     
   9.2825000000000006      -5.69791817636793041E-002  0.13004949362126836     
   9.3587500000000006      -5.85338081055378420E-002  0.13063114229149636     
   9.4350000000000005      -6.00942906007544825E-002  0.13120308644116033     
   9.5112500000000004      -6.16607043515388711E-002  0.13176542809933747     
   9.5875000000000004      -6.32331262773205838E-002  0.13231826330971880     
   9.6637500000000003      -6.48116350347093390E-002  0.13286168230019368     
   9.7400000000000002      -6.63963109400790702E-002  0.13339576964806116     
   9.8162500000000001      -6.79872359116017455E-002  0.13392060446981882     
   9.8925000000000001      -6.95844933520265163E-002  0.13443626047292764     
   9.9687500000000000      -7.11881681807571276E-002  0.13494280627503591     
   10.045000000000000      -7.27983467377113364E-002  0.13544030543289037     
   10.121200000000000      -7.44140544236766704E-002  0.13592849921538339     
   10.197500000000000      -7.60385674595481093E-002  0.13640839372005231     
   10.273800000000000      -7.76698605568615502E-002  0.13687939170287397     
   10.350000000000000      -7.93058742630841640E-002  0.13734093794376900     
   10.426200000000000      -8.09488351976612314E-002  0.13779369555687174     
   10.502500000000000      -8.26010077787286134E-002  0.13823827703188890     
   10.578799999999999      -8.42603365164259488E-002  0.13867411369329968     
   10.654999999999999      -8.59247296394132914E-002  0.13910067834296280     
   10.731199999999999      -8.75964552434606997E-002  0.13951857043463636     
   10.807499999999999      -8.92778210556176288E-002  0.13992833968530802     
   10.883699999999999      -9.09645202130071051E-002  0.14032892625424270     
   10.960000000000001      -9.26610813973838404E-002  0.14072139181894414     
   11.036300000000001      -9.43653989219115502E-002  0.14110521134433918     
   11.112500000000001      -9.60753275708197130E-002  0.14147990124371426     
   11.188800000000001      -9.77954603696832292E-002  0.14184644359249993     
   11.265000000000001      -9.95213944776265347E-002  0.14220387243125585     
   11.341200000000001      -0.10125548620695494       0.14255266484270615     
   11.417500000000000      -0.10300013591275357       0.14289324871664777     
   11.493800000000000      -0.10475318319562321       0.14322514391635452     
   11.570000000000000      -0.10651242478065681       0.14354791195922820     
   11.646200000000000      -0.10828026442136522       0.14386196911171148     
   11.722500000000000      -0.11005915203546687       0.14416768204851868     
   11.798800000000000      -0.11184688741206340       0.14446460071284287     
   11.875000000000000      -0.11364122491553501       0.14475231741426201     
   11.951200000000000      -0.11544461731364684       0.14503118763008463     
   12.027500000000000      -0.11725956590280973       0.14530151677601852     
   12.103800000000000      -0.11908382803140116       0.14556288627788735     
   12.180000000000000      -0.12091511335338434       0.14581492093724702     
   12.256200000000000      -0.12275592651778217       0.14605791539147800     
   12.332500000000000      -0.12460882343401103       0.14629211310200232     
   12.408799999999999      -0.12647151743680662       0.14651712771261471     
   12.484999999999999      -0.12834167172768621       0.14673261709485730     
   12.561199999999999      -0.13022184583320887       0.14693881304062217     
   12.637499999999999      -0.13211465295873154       0.14713589451076201     
   12.713699999999999      -0.13401525847437271       0.14732326763490386     
   12.789999999999999      -0.13592877881862850       0.14750134278201957     
   12.866299999999999      -0.13785285549877438       0.14766978235819411     
   12.942500000000003      -0.13978507554830352       0.14782829538094688     
   13.018800000000001      -0.14173064098203658       0.14797720478239582     
   13.095000000000001      -0.14368458334635634       0.14811602347740085     
   13.171199999999999      -0.14564957769024953       0.14824485258921880     
   13.247500000000000      -0.14762835829096177       0.14836373686283136     
   13.323800000000002      -0.14961848896119029       0.14847239177699445     
   13.400000000000000      -0.15161747533261916       0.14857058220740232     
   13.476200000000000      -0.15362805554606110       0.14865834024943109     
   13.552499999999998      -0.15565302982456375       0.14873563866969094     
   13.628800000000000      -0.15768990740031194       0.14880222871272050     
   13.705000000000000      -0.15973613607128742       0.14885791301262749     
   13.781200000000000      -0.16179451894883870       0.14890265021842894     
   13.857500000000000      -0.16386792370745243       0.14893633679236390     
   13.933799999999998      -0.16595380044648461       0.14895876124921104     
   14.010000000000002      -0.16804953463315145       0.14896976654561964     
   14.086200000000000      -0.17015799620713451       0.14896923537138110     
   14.162500000000000      -0.17228212287238934       0.14895698525305900     
   14.238799999999999      -0.17441930292823465       0.14893284528867465     
   14.315000000000000      -0.17656685743595257       0.14889670205166136     
   14.391200000000000      -0.17872772758514152       0.14884835850593342     
   14.467499999999999      -0.18090492572201750       0.14878754825476917     
   14.543799999999999      -0.18309577657145926       0.14871414194504787     
   14.619999999999997      -0.18529753433955315       0.14862807050249680     
   14.696200000000001      -0.18751321444841285       0.14852905038624681     
   14.772500000000001      -0.18974590611015246       0.14841672409292450     
   14.848799999999999      -0.19199286563234363       0.14829100466330650     
   14.924999999999999      -0.19425127497362540       0.14815186937684602     
   15.001200000000003      -0.19652422471394895       0.14799894289398480     
   15.077500000000001      -0.19881488221240137       0.14783177157351121     
   15.153800000000000      -0.20112043079131370       0.14765031495031702     
   15.230000000000000      -0.20343797637563685       0.14745460143679173     
   15.306200000000000      -0.20577068827471201       0.14724415934734328     
   15.382500000000002      -0.20812181644640695       0.14701843336166537     
   15.458800000000000      -0.21048846903111193       0.14677743235731414     
   15.535000000000000      -0.21286767409378771       0.14652123859127963     
   15.611199999999998      -0.21526268384673705       0.14624927564170659     
   15.687500000000000      -0.21767683399241791       0.14596087672789926     
   15.763800000000002      -0.22010715393090047       0.14565610134375723     
   15.840000000000000      -0.22255058836639735       0.14533508696870653     
   15.916200000000000      -0.22501047322507253       0.14499714338441705     
   15.992499999999998      -0.22749023047118502       0.14464148353021700     
   16.068800000000000      -0.22998680411264980       0.14426822114558324     
   16.145000000000000      -0.23249704969619400       0.14387755428299193     
   16.221200000000000      -0.23502438830853356       0.14346867203594157     
   16.297499999999999      -0.23757233076439532       0.14304065973717653     
   16.373799999999999      -0.24013773207319655       0.14259369067601296     
   16.449999999999999      -0.24271735567058042       0.14212802873168523     
   16.526199999999999      -0.24531471199003238       0.14164273285400825     
   16.602499999999999      -0.24793340428850347       0.14113674937831380     
   16.678799999999999      -0.25057019515081846       0.14061031363524298     
   16.754999999999999      -0.25322175145784570       0.14006375795216477     
   16.831199999999999      -0.25589167459167467       0.13949599854748809     
   16.907499999999999      -0.25858365980354453       0.13890582909741439     
   16.983799999999999      -0.26129437042648024       0.13829355056294726     
   17.059999999999999      -0.26402036957200531       0.13765956890273631     
   17.136199999999999      -0.26676534785726752       0.13700264602833975     
   17.212499999999999      -0.26953309383737722       0.13632141259263536     
   17.288799999999998      -0.27232016478764171       0.13561624164191602     
   17.364999999999998      -0.27512301444514015       0.13488762017962100     
   17.441199999999998      -0.27794542528008953       0.13413414465420717     
   17.517499999999998      -0.28079128020917560       0.13335426884769241     
   17.593800000000002      -0.28365702640112617       0.13254844332685464     
   17.670000000000002      -0.28653900408278665       0.13171724168900351     
   17.746200000000002      -0.28944108803170748       0.13085907884907275     
   17.822500000000002      -0.29236725524008816       0.12997221448514718     
   17.898800000000001      -0.29531383559060947       0.12905718105337805     
   17.975000000000001      -0.29827704777319064       0.12811464447528212     
   18.051200000000001      -0.30126085610372644       0.12714282192732665     
   18.127500000000001      -0.30426932817584584       0.12613976227018917     
   18.203800000000001      -0.30729866797318223       0.12510608763457370     
   18.280000000000001      -0.31034496427099306       0.12404256543845561     
   18.356200000000001      -0.31341226958859558       0.12294719997138343     
   18.432500000000001      -0.31650473925252376       0.12181781197764581     
   18.508800000000001      -0.31961844493369718       0.12065512191159633     
   18.585000000000001      -0.32274934037123604       0.11946000817820332     
   18.661200000000001      -0.32590156178345725       0.11823024212268088     
   18.737500000000001      -0.32907934984507098       0.11696339566437486     
   18.813800000000001      -0.33227863569420757       0.11566029473804822     
   18.890000000000001      -0.33549522910436635       0.11432193707132852     
   18.966200000000001      -0.33873334471349259       0.11294584001629603     
   19.042500000000000      -0.34199730024841141       0.11152930394358318     
   19.118800000000000      -0.34528287573015348       0.11007327002806397     
   19.195000000000000      -0.34858572679543487       0.10857886710725162     
   19.271200000000000      -0.35191013816983147       0.10704333757041863     
   19.347500000000000      -0.35526049544367677       0.10546368780485096     
   19.423700000000000      -0.35862798433706972       0.10384314182153981     
   19.500000000000000      -0.36202139767134905       0.10217650717830169     
   19.576300000000000      -0.36543627035655202       0.10046492082075388     
   19.652500000000000      -0.36886800993356017       9.87097336111226187E-002
   19.728800000000000      -0.37232553300370946       9.69053346462614568E-002
   19.805000000000000      -0.37579966949669386       9.50554288517810875E-002
   19.881200000000000      -0.37929481239215729       9.31566358054943949E-002
   19.957500000000000      -0.38281544633834524       9.12052952267083106E-002


==> anc/M1_1_4_v2.dat <==
  2.12500000000000015E-002 -8.03119306736898896E-007  1.73893409933157371E-006
  4.49999999999999983E-002  1.98123186349856472E-004  1.68947376161544940E-004
  6.87500000000000056E-002  3.03498178485674998E-004  2.59162099217326314E-004
  9.24999999999999989E-002  4.09437458923266539E-004  3.50110808659947483E-004
  0.11625000000000002       5.15944656374962255E-004  4.41801243754099337E-004
  0.14000000000000001       6.23023426977828312E-004  5.34241253048048413E-004
  0.16375000000000001       7.30677454482870172E-004  6.27438796384435955E-004
  0.18750000000000000       8.38910450443387671E-004  7.21401946957892296E-004
  0.21124999999999999       9.47726154402361094E-004  8.16138893420812156E-004
  0.23499999999999999       1.05712833407872568E-003  9.11657942038669473E-004
  0.25874999999999998       1.16712078555239614E-003  1.00796751889633239E-003
  0.28249999999999997       1.27770733344787489E-003  1.10507617215683976E-003
  0.30625000000000002       1.38889183111630182E-003  1.20299257437420917E-003
  0.33000000000000002       1.50067816081575619E-003  1.30172552486184615E-003
  0.35375000000000001       1.61307023388965491E-003  1.40128395211823378E-003
  0.37750000000000000       1.72607199094303599E-003  1.50167691631158517E-003
  0.40125000000000000       1.83968740201653942E-003  1.60291361182526696E-003
  0.42499999999999999       1.95392046675788456E-003  1.70500336986580321E-003
  0.44874999999999998       2.06877521459061364E-003  1.80795566113537841E-003
  0.47249999999999992       2.18425570487986321E-003  1.91178009857082411E-003
  0.49625000000000008       2.30036602709495245E-003  2.01648644015112134E-003
  0.52000000000000002       2.41711030096846812E-003  2.12208459177555325E-003
  0.54374999999999996       2.53449267665167019E-003  2.22858461021471169E-003
  0.56750000000000000       2.65251733486583305E-003  2.33599670613666771E-003
  0.59125000000000005       2.77118848704928540E-003  2.44433124721062014E-003
  0.61499999999999999       2.89051037549983066E-003  2.55359876129057986E-003
  0.63875000000000004       3.01048727351216133E-003  2.66380993968157523E-003
  0.66249999999999998       3.13112348551001108E-003  2.77497564049106974E-003
  0.68625000000000003       3.25242334717257796E-003  2.88710689206837486E-003
  0.70999999999999996       3.37439122555487341E-003  3.00021489653488904E-003
  0.73375000000000001       3.49703151920162597E-003  3.11431103340820831E-003
  0.75749999999999995       3.62034865825422306E-003  3.22940686332314148E-003
  0.78125000000000000       3.74434710455030404E-003  3.34551413185296687E-003
  0.80500000000000016       3.86903135171551152E-003  3.46264477343417561E-003
  0.82875000000000010       3.99440592524687253E-003  3.58081091539829083E-003
  0.85250000000000004       4.12047538258729102E-003  3.70002488211437818E-003
  0.87624999999999997       4.24724431319060784E-003  3.82029919924603686E-003
  0.90000000000000002       4.37471733857663220E-003  3.94164659812682849E-003
  0.92374999999999996       4.50289911237544867E-003  4.06408002025827192E-003
  0.94750000000000001       4.63179432036049318E-003  4.18761262193469933E-003
  0.97124999999999995       4.76140768046955359E-003  4.31225777899942649E-003
  0.99500000000000000       4.89174394281304166E-003  4.43802909173695529E-003
   1.0187500000000000       5.02280788966874732E-003  4.56494038990601630E-003
   1.0425000000000000       5.15460433546228308E-003  4.69300573791861953E-003
   1.0662499999999999       5.28713812673230546E-003  4.82223944017033061E-003
   1.0900000000000001       5.42041414207965026E-003  4.95265604652738410E-003
   1.1137500000000000       5.55443729209942772E-003  5.08427035797641858E-003
   1.1375000000000000       5.68921251929503137E-003  5.21709743244282154E-003
   1.1612499999999999       5.82474479797301468E-003  5.35115259078414608E-003
   1.1850000000000001       5.96103913411770957E-003  5.48645142296505083E-003
   1.2087500000000000       6.09810056524437601E-003  5.62300979442083293E-003
   1.2324999999999999       6.23593416022964146E-003  5.76084385261670454E-003
   1.2562500000000001       6.37454501911786844E-003  5.89997003381047703E-003
   1.2800000000000000       6.51393827290209365E-003  6.04040507002649718E-003
   1.3037500000000000       6.65411908327794531E-003  6.18216599624930776E-003
   1.3274999999999999       6.79509264222180956E-003  6.32527015770845222E-003
   1.3512500000000001       6.93686417226938544E-003  6.46973521808080591E-003
   1.3750000000000000       7.07943892531248415E-003  6.61557916659142198E-003
   1.3987499999999999       7.22282218280038708E-003  6.76282032670902887E-003
   1.4225000000000001       7.36701925519179634E-003  6.91147736444609317E-003
   1.4462500000000000       7.51203548151041772E-003  7.06156929706929209E-003
   1.4700000000000000       7.65787622886038993E-003  7.21311550210060499E-003
   1.4937499999999999       7.80454689189917939E-003  7.36613572662126164E-003
   1.5175000000000001       7.95205289226539117E-003  7.52065009689143783E-003
   1.5412500000000000       8.10039967795888466E-003  7.67667912829927187E-003
   1.5649999999999999       8.24959272267035068E-003  7.83424373565368669E-003
   1.5887500000000001       8.39963752505727863E-003  7.99336524383579064E-003
   1.6125000000000000       8.55053960796325375E-003  8.15406539882499587E-003
   1.6362500000000000       8.70230451757703950E-003  8.31636637911654583E-003
   1.6599999999999999       8.85493782252795222E-003  8.48029080754798999E-003
   1.6837500000000001       9.00844511291363365E-003  8.64586176355344217E-003
   1.7075000000000000       9.16283199925609255E-003  8.81310279586520681E-003
   1.7312500000000000       9.31810411138177599E-003  8.98203793568360526E-003
   1.7549999999999999       9.47426709722092725E-003  9.15269171033701243E-003
   1.7787500000000001       9.63132662152131266E-003  9.32508915745538895E-003
   1.8025000000000000       9.78928836447104031E-003  9.49925583968195750E-003
   1.8262499999999999       9.94815802022492278E-003  9.67521785994900942E-003
   1.8499999999999999       1.01079412953282224E-002  9.85300187734579162E-003
   1.8737499999999998       1.02686439070314665E-002  1.00326351236072631E-002
   1.8974999999999997       1.04302715814895038E-002  1.02141454202555101E-002
   1.9212499999999997       1.05928300518374173E-002  1.03975611964262655E-002
   1.9450000000000001       1.07563250561353210E-002  1.05829115074159794E-002
   1.9687500000000000       1.09207623351739707E-002  1.07702260539866475E-002
   1.9924999999999999       1.10861476301318054E-002  1.09595352024680088E-002
   2.0162499999999999       1.12524866800740812E-002  1.11508700056997707E-002
   2.0400000000000000       1.14197852192835219E-002  1.13442622248582699E-002
   2.0637500000000002       1.15880489744115186E-002  1.15397443522161618E-002
   2.0874999999999999       1.17572836614379325E-002  1.17373496348862245E-002
   2.1112500000000001       1.19274949824265241E-002  1.19371120996037416E-002
   2.1349999999999998       1.20986886220625645E-002  1.21390665786063959E-002
   2.1587499999999999       1.22708702439571285E-002  1.23432487366739417E-002
   2.1825000000000001       1.24440454867029999E-002  1.25496950993947316E-002
   2.2062499999999998       1.26182199596639507E-002  1.27584430827308044E-002
   2.2300000000000000       1.27933992384794814E-002  1.29695310239587233E-002
   2.2537500000000001       1.29695888602646570E-002  1.31829982140684917E-002
   2.2774999999999999       1.31467943184831980E-002  1.33988849317094576E-002
   2.3012500000000000       1.33250210574704774E-002  1.36172324787787371E-002
   2.3250000000000002       1.35042744665809355E-002  1.38380832177547805E-002
   2.3487499999999999       1.36845598739323299E-002  1.40614806108870886E-002
   2.3725000000000001       1.38658825397165193E-002  1.42874692613609525E-002
   2.3962500000000002       1.40482476542558941E-002  1.45160949619514233E-002
   2.4199999999999999       1.42316603096271695E-002  1.47474047191419669E-002
   2.4437500000000001       1.44161255223630644E-002  1.49814468329122728E-002
   2.4674999999999998       1.46016481398088382E-002  1.52182708589819610E-002
   2.4912500000000000       1.47882330918728006E-002  1.54579279339343099E-002
   2.5150000000000001       1.49758849990636739E-002  1.57004704339306182E-002
   2.5387499999999998       1.51646084148016527E-002  1.59459522972116435E-002
   2.5625000000000000       1.53544077508943506E-002  1.61944290213457756E-002
   2.5862500000000002       1.55452872650744187E-002  1.64459577294779613E-002
   2.6099999999999999       1.57372510476077657E-002  1.67005972404656172E-002
   2.6337500000000000       1.59303030068934683E-002  1.69584081431978992E-002
   2.6575000000000002       1.61244468539678935E-002  1.72194528754242154E-002
   2.6812499999999999       1.63196860858171901E-002  1.74837958074484934E-002
   2.7050000000000001       1.65160239673920635E-002  1.77515033310816500E-002
   2.7287499999999998       1.67134635122074132E-002  1.80226439542832961E-002
   2.7524999999999999       1.69120074613966949E-002  1.82972884019685332E-002
   2.7762500000000001       1.71116582610773005E-002  1.85755097235047358E-002
   2.7999999999999998       1.73124180378659460E-002  1.88573834074794826E-002
   2.8237500000000000       1.75142885723657896E-002  1.91429875043832541E-002
   2.8475000000000001       1.77172712704258412E-002  1.94324027579220286E-002
   2.8712499999999999       1.79213671319499585E-002  1.97257127457554082E-002
   2.8950000000000000       1.81265767170051655E-002  2.00230040305477974E-002
   2.9187500000000002       1.83329001089495118E-002  2.03243663223242194E-002
   2.9424999999999999       1.85403368742628784E-002  2.06298926532416313E-002
   2.9662500000000001       1.87488860187253435E-002  2.09396795660239908E-002
   2.9900000000000002       1.89585459395397449E-002  2.12538273174646963E-002
   3.0137499999999999       1.91693143729413928E-002  2.15724400985824356E-002
   3.0375000000000001       1.93811883367763539E-002  2.18956262732244444E-002
   3.0612499999999998       1.95941640674545184E-002  2.22234986371535985E-002
   3.0850000000000000       1.98082369506015626E-002  2.25561746999384666E-002
   3.1087500000000001       2.00234014446313974E-002  2.28937769922937275E-002
   3.1324999999999998       2.02396509963452681E-002  2.32364334019055582E-002
   3.1562500000000000       2.04569779475240292E-002  2.35842775412305646E-002
   3.1800000000000002       2.06753734313161359E-002  2.39374491512941261E-002
   3.2037499999999999       2.08948272570276018E-002  2.42960945461523012E-002
   3.2275000000000000       2.11153277816862953E-002  2.46603671034425001E-002
   3.2512500000000006       2.13368617664699660E-002  2.50304278073596349E-002
   3.2749999999999999       2.15594142157467979E-002  2.54064458514952213E-002
   3.2987500000000005       2.17829681960623987E-002  2.57885993103076534E-002
   3.3224999999999998       2.20075046318995923E-002  2.61770758896166869E-002
   3.3462500000000004       2.22330020744128457E-002  2.65720737685062845E-002
   3.3700000000000001       2.24594364385658184E-002  2.69738025474788277E-002
   3.3937500000000003       2.26867807031348283E-002  2.73824843207619677E-002
   3.4175000000000000       2.29150047091292129E-002  2.77983550671276405E-002
   3.4412500000000001       2.31440740516387564E-002  2.82216651766867589E-002
   3.4649999999999999       2.33739510466886360E-002  2.86526827758368345E-002
   3.4887500000000000       2.36045927710654899E-002  2.90916938385176738E-002
   3.5124999999999997       2.38359511470971480E-002  2.95390051857814979E-002
   3.5362499999999999       2.40679720786818215E-002  2.99949468319431756E-002
   3.5599999999999996       2.43005945518591608E-002  3.04598748982683257E-002
   3.5837500000000002       2.45337496068095892E-002  3.09341751315698535E-002
   3.6074999999999995       2.47673590639805805E-002  3.14182670783212034E-002
   3.6312500000000001       2.50013339857072490E-002  3.19126091519861543E-002
   3.6549999999999994       2.52355727744674914E-002  3.24177048235439191E-002
   3.6787500000000000       2.54699588006440068E-002  3.29341102877622263E-002
   3.7025000000000001       2.57043573995020293E-002  3.34624440877308929E-002
   3.7262499999999998       2.59386120171965738E-002  3.40033994033320311E-002
   3.7500000000000000       2.61725391407180950E-002  3.45577599901653737E-002
   3.7525000000000004       2.61971354950380451E-002  3.46169289482445297E-002
   3.7549999999999999       2.62217255629569532E-002  3.46762573469472091E-002
   3.7574999999999998       2.62463090751738938E-002  3.47357463475549688E-002
   3.7599999999999998       2.62708857407569843E-002  3.47953971079505847E-002
   3.7624999999999997       2.62954552653278592E-002  3.48552108073055950E-002
   3.7650000000000001       2.63200173434098121E-002  3.49151886366319622E-002
   3.7675000000000005       2.63445716775333495E-002  3.49753318248369402E-002
   3.7700000000000000       2.63691179540083975E-002  3.50356416073499891E-002
   3.7725000000000000       2.63936558523413280E-002  3.50961192393652796E-002
   3.7749999999999999       2.64181850474853597E-002  3.51567659996373724E-002
   3.7774999999999999       2.64427052077200880E-002  3.52175831885021759E-002
   3.7799999999999994       2.64672159944546563E-002  3.52785721284829684E-002
   3.7825000000000006       2.64917170620228744E-002  3.53397341649203320E-002
   3.7850000000000001       2.65162080574700802E-002  3.54010706666272809E-002
   3.7875000000000001       2.65406886223333235E-002  3.54625830292469787E-002
   3.7900000000000000       2.65651583844037920E-002  3.55242726652666638E-002
   3.7925000000000000       2.65896169694901478E-002  3.55861410207912732E-002
   3.7949999999999995       2.66140639931673161E-002  3.56481895656310735E-002
   3.7974999999999999       2.66384990625129388E-002  3.57104197967743273E-002
   3.8000000000000003       2.66629217758334591E-002  3.57728332392253309E-002
   3.8025000000000002       2.66873317223779542E-002  3.58354314468792290E-002
   3.8050000000000002       2.67117284820390967E-002  3.58982160034354153E-002
   3.8075000000000001       2.67361116250402382E-002  3.59611885233518946E-002
   3.8099999999999996       2.67604807116083622E-002  3.60243506528428736E-002
   3.8125000000000000       2.67848352916316736E-002  3.60877040709224467E-002
   3.8150000000000004       2.68091749043006672E-002  3.61512504904964935E-002
   3.8174999999999999       2.68334990777324561E-002  3.62149916595065208E-002
   3.8199999999999998       2.68578073285304052E-002  3.62789293620660383E-002
   3.8224999999999998       2.68820991615541065E-002  3.63430654199650358E-002
   3.8249999999999997       2.69063740692097389E-002  3.64074016936166978E-002
   3.8275000000000001       2.69306315300892780E-002  3.64719400822158257E-002
   3.8300000000000005       2.69548710127943993E-002  3.65366825310209781E-002
   3.8325000000000000       2.69790919689097998E-002  3.66016310240542472E-002
   3.8350000000000000       2.70032938378703576E-002  3.66667875930218115E-002
   3.8374999999999999       2.70274760411043057E-002  3.67321543118218768E-002
   3.8399999999999999       2.70516379877577436E-002  3.67977333069006776E-002
   3.8424999999999994       2.70757790698614303E-002  3.68635267534221864E-002
   3.8450000000000006       2.70998986627245496E-002  3.69295368786822370E-002
   3.8475000000000001       2.71239961231367621E-002  3.69957659627034377E-002
   3.8500000000000001       2.71480707930375834E-002  3.70622163464622012E-002
   3.8525000000000000       2.71721219921300140E-002  3.71288904252289678E-002
   3.8550000000000000       2.71961490214564158E-002  3.71957906570552915E-002
   3.8574999999999995       2.72201511614209232E-002  3.72629195639105279E-002
   3.8599999999999999       2.72441276708580184E-002  3.73302797344789161E-002
   3.8625000000000003       2.72680777860420213E-002  3.73978738271311742E-002
   3.8650000000000002       2.72920007196330652E-002  3.74657045730844018E-002
   3.8675000000000002       2.73158956595539772E-002  3.75337747797665142E-002
   3.8700000000000001       2.73397617677925801E-002  3.76020873344017487E-002
   3.8724999999999996       2.73635981791222407E-002  3.76706452078368267E-002
   3.8750000000000000       2.73874039997343867E-002  3.77394514586290447E-002
   3.8775000000000004       2.74111783058155097E-002  3.78085092374761539E-002
   3.8799999999999999       2.74349201418114738E-002  3.78778217916721019E-002
   3.8824999999999998       2.74586285189918067E-002  3.79473924704747320E-002
   3.8849999999999998       2.74823024134718333E-002  3.80172247302741836E-002
   3.8874999999999997       2.75059407643042861E-002  3.80873221404563825E-002
   3.8900000000000001       2.75295424714063312E-002  3.81576883897008362E-002
   3.8925000000000005       2.75531063931700355E-002  3.82283272925681428E-002
   3.8950000000000000       2.75766313441805598E-002  3.82992427970417354E-002
   3.8975000000000000       2.76001160924377216E-002  3.83704389922726180E-002
   3.8999999999999999       2.76235593264639728E-002  3.84419200754052282E-002
   3.9024999999999999       2.76469597722285784E-002  3.85136905279514427E-002
   3.9049999999999994       2.76703160096824947E-002  3.85857548755294683E-002
   3.9075000000000006       2.76936266191881927E-002  3.86581179079431708E-002
   3.9100000000000001       2.77168900266858975E-002  3.87307844811167201E-002
   3.9125000000000001       2.77401046802464822E-002  3.88037597830046682E-002
   3.9150000000000000       2.77632689244593014E-002  3.88770491799191112E-002
   3.9175000000000000       2.77863810251204671E-002  3.89506582746997412E-002
   3.9199999999999995       2.78094391631869761E-002  3.90245929245368467E-002
   3.9224999999999999       2.78324414280682018E-002  3.90988592607308325E-002
   3.9250000000000003       2.78553858101594672E-002  3.91734637106691333E-002
   3.9275000000000002       2.78782701925035167E-002  3.92484130223500691E-002
   3.9300000000000002       2.79010923414453604E-002  3.93237142918469867E-002
   3.9325000000000001       2.79238498961192384E-002  3.93993749941808219E-002
   3.9349999999999996       2.79465403565733218E-002  3.94754030181658361E-002
   3.9375000000000000       2.79691610702978502E-002  3.95518067059108039E-002
   3.9400000000000004       2.79917092168701365E-002  3.96285948978067834E-002
   3.9424999999999999       2.80141817915338341E-002  3.97057769856784676E-002
   3.9449999999999998       2.80365755790967161E-002  3.97833629637667496E-002
   3.9474999999999998       2.80588871433152462E-002  3.98613635155632834E-002
   3.9499999999999997       2.80811127820193504E-002  3.99397900689153970E-002
   3.9525000000000001       2.81032485124139246E-002  4.00186549145716552E-002
   3.9550000000000005       2.81252900203392553E-002  4.00979712990169532E-002
   3.9575000000000000       2.81472326206464452E-002  4.01777535648711187E-002
   3.9600000000000000       2.81690712013981798E-002  4.02580173084122264E-002
   3.9624999999999999       2.81908001573475259E-002  4.03387795731340176E-002
   3.9649999999999999       2.82124133080240737E-002  4.04200590879101596E-002
   3.9674999999999994       2.82339037955289633E-002  4.05018765639256900E-002
   3.9700000000000006       2.82552639550921435E-002  4.05842550704528029E-002
   3.9725000000000001       2.82764851494856397E-002  4.06672205203430157E-002
   3.9750000000000001       2.82975575428737400E-002  4.07508022953496085E-002
   3.9775000000000000       2.83184698229063878E-002  4.08350341245903511E-002
   3.9800000000000000       2.83392087707985477E-002  4.09199552331754243E-002
   3.9824999999999995       2.83597586624597178E-002  4.10056120069703933E-002
   3.9849999999999999       2.83801005183604259E-002  4.10920606801429625E-002
   3.9875000000000003       2.84002105787516390E-002  4.11793710593856693E-002
   3.9900000000000002       2.84200579958195018E-002  4.12676331795809107E-002
   3.9925000000000002       2.84396006710503566E-002  4.13569698516391485E-002
   3.9950000000000001       2.84587760241517967E-002  4.14475632537284686E-002
   3.9974999999999996       2.84774751821572844E-002  4.15397285238824146E-002
   4.0000000000000000       2.84953922815856624E-002  4.16343502675576363E-002
   4.0025000000000004       2.85092880793246309E-002  4.17308863183339998E-002
   4.0049999999999999       2.85207546929833987E-002  4.18264649467767202E-002
   4.0075000000000003       2.85306765338981805E-002  4.19213955231687585E-002
   4.0099999999999998       2.85393693794607668E-002  4.20157890854711974E-002
   4.0125000000000002       2.85470157862796857E-002  4.21097101270807850E-002
   4.0149999999999997       2.85537389641282169E-002  4.22032023694585631E-002
   4.0175000000000001       2.85596293842623784E-002  4.22962980598135391E-002
   4.0199999999999996       2.85647571590020646E-002  4.23890223011017322E-002
   4.0225000000000000       2.85691787060166139E-002  4.24813953837874653E-002
   4.0250000000000004       2.85729407047643977E-002  4.25734341713992354E-002
   4.0274999999999999       2.85760826147886532E-002  4.26651529836553148E-002
   4.0300000000000002       2.85786383660762179E-002  4.27565641893260309E-002
   4.0324999999999998       2.85806375416856155E-002  4.28476786211937702E-002
   4.0350000000000001       2.85821062338854938E-002  4.29385058770730688E-002
   4.0374999999999996       2.85830676810080626E-002  4.30290545436839006E-002
   4.0400000000000000       2.85835427525269227E-002  4.31193323673454421E-002
   4.0425000000000004       2.85835503259173548E-002  4.32093463867032415E-002
   4.0449999999999999       2.85831075844811752E-002  4.32991030376790459E-002
   4.0475000000000003       2.85822302563147022E-002  4.33886082377883259E-002
   4.0499999999999998       2.85809328085225821E-002  4.34778674546782845E-002
   4.0525000000000002       2.85792286069576108E-002  4.35668857625647055E-002
   4.0549999999999997       2.85771300489591797E-002  4.36556678891574304E-002
   4.0579999999999998       2.85741074227957442E-002  4.37619008863943185E-002
   4.0599999999999996       2.85717952614398946E-002  4.38325410072022623E-002
   4.0625000000000000       2.85685799036708432E-002  4.39206400470918898E-002
   4.0650000000000004       2.85650120822113912E-002  4.40085190554844047E-002
   4.0674999999999999       2.85611007236771103E-002  4.40961815134072316E-002
   4.0700000000000003       2.85568542522540020E-002  4.41836307205680304E-002
   4.0724999999999998       2.85522806349241508E-002  4.42708698114323146E-002
   4.0750000000000002       2.85473874211836856E-002  4.43579017693550501E-002
   4.0774999999999997       2.85421817780868274E-002  4.44447294390581463E-002
   4.0800000000000001       2.85366705213044268E-002  4.45313555377038067E-002
   4.0824999999999996       2.85308601427389091E-002  4.46177826647229381E-002
   4.0850000000000000       2.85247568352271358E-002  4.47040133106618096E-002
   4.0875000000000004       2.85183665146435221E-002  4.47900498650573367E-002
   4.0899999999999999       2.85116948397965073E-002  4.48758946235552278E-002
   4.0925000000000002       2.85047472303737379E-002  4.49615497943303549E-002
   4.0949999999999998       2.84975288831749961E-002  4.50470175038937687E-002
   4.0975000000000001       2.84900447868608464E-002  4.51322998023983707E-002
   4.0999999999999996       2.84822997353303617E-002  4.52173986684063639E-002
   4.1025000000000000       2.84742983399607560E-002  4.53023160133028679E-002
   4.1050000000000004       2.84660450407769501E-002  4.53870536853026099E-002
   4.1074999999999999       2.84575441166897078E-002  4.54716134731313129E-002
   4.1100000000000003       2.84487996948958287E-002  4.55559971094076643E-002
   4.1124999999999998       2.84398157595274932E-002  4.56402062737576442E-002
   4.1150000000000002       2.84305961596252321E-002  4.57242425956885731E-002
   4.1174999999999997       2.84211446165051652E-002  4.58081076572494222E-002
   4.1200000000000001       2.84114647305597490E-002  4.58918029954711870E-002
   4.1224999999999996       2.84015599875917270E-002  4.59753301046789409E-002
   4.1250000000000000       2.83914337642496503E-002  4.60586904379209003E-002
   4.1275000000000004       2.83810893351246069E-002  4.61418854116100799E-002
   4.1299999999999999       2.83705298753643420E-002  4.62249164033760873E-002
   4.1325000000000003       2.83597584670430766E-002  4.63077847564331291E-002
   4.1349999999999998       2.83487781031705466E-002  4.63904917805202516E-002
   4.1375000000000002       2.83375916918227576E-002  4.64730387534015021E-002
   4.1399999999999997       2.83262020600090758E-002  4.65554269222708053E-002
   4.1425000000000001       2.83146119577064939E-002  4.66376575057444870E-002
   4.1449999999999996       2.83028240596245942E-002  4.67197316924052308E-002
   4.1475000000000000       2.82908409708556990E-002  4.68016506460049095E-002
   4.1500000000000004       2.82786652282447197E-002  4.68834155038698672E-002
   4.1524999999999999       2.82662993036279751E-002  4.69650273786055769E-002
   4.1550000000000002       2.82537456065004369E-002  4.70464873590712152E-002
   4.1574999999999998       2.82410064861222075E-002  4.71277965106150082E-002
   4.1600000000000001       2.82280842355343911E-002  4.72089558786784602E-002
   4.1624999999999996       2.82149810913457852E-002  4.72899664855190582E-002
   4.1650000000000000       2.82016992374973241E-002  4.73708293337206376E-002
   4.1675000000000004       2.81882408068641725E-002  4.74515454062486366E-002
   4.1699999999999999       2.81746078831624502E-002  4.75321156671501127E-002
   4.1725000000000003       2.81608025027578236E-002  4.76125410622183776E-002
   4.1749999999999998       2.81468266563819729E-002  4.76928225196240133E-002
   4.1775000000000002       2.81326822907631800E-002  4.77729609505153086E-002
   4.1799999999999997       2.81183713101766999E-002  4.78529572495890176E-002
   4.1825000000000001       2.81038955779192370E-002  4.79328122956342167E-002
   4.1849999999999996       2.80892569177130617E-002  4.80125269520503967E-002
   4.1875000000000000       2.80744571150434163E-002  4.80921020673414565E-002
   4.1900000000000004       2.80594979184334743E-002  4.81715384755870835E-002
   4.1924999999999999       2.80443810406607666E-002  4.82508369968924627E-002
   4.1950000000000003       2.80291081599178156E-002  4.83299984378185513E-002
   4.1974999999999998       2.80136809209211406E-002  4.84090235917928255E-002
   4.2000000000000002       2.79981009359709689E-002  4.84879132395026266E-002
   4.2024999999999997       2.79823697859642104E-002  4.85666681492709917E-002
   4.2050000000000001       2.79664890213641576E-002  4.86452890774174071E-002
   4.2074999999999996       2.79504601631285730E-002  4.87237767686025530E-002
   4.2100000000000000       2.79342847035984401E-002  4.88021319561597888E-002
   4.2125000000000004       2.79179641073500351E-002  4.88803553624121492E-002
   4.2149999999999999       2.79014998120116035E-002  4.89584476989773434E-002
   4.2175000000000002       2.78848932290469941E-002  4.90364096670598271E-002
   4.2199999999999998       2.78681457445078169E-002  4.91142419577323477E-002
   4.2225000000000001       2.78512587197551967E-002  4.91919452522057085E-002
   4.2249999999999996       2.78342334921540015E-002  4.92695202220884421E-002
   4.2275000000000000       2.78170713757393516E-002  4.93469675296367496E-002
   4.2300000000000004       2.77997736618577559E-002  4.94242878279949269E-002
   4.2324999999999999       2.77823416197839450E-002  4.95014817614268590E-002
   4.2350000000000003       2.77647764973144376E-002  4.95785499655391343E-002
   4.2374999999999998       2.77470795213389416E-002  4.96554930674955666E-002
   4.2400000000000002       2.77292518981048751E-002  4.97323116857121966E-002
   4.2424999999999997       2.77112948151774820E-002  4.98090064326205950E-002
   4.2450000000000001       2.76932094390917212E-002  4.98855779097330948E-002
   4.2474999999999996       2.76749969187045190E-002  4.99620267129563811E-002
   4.2500000000000000       2.76566583842406954E-002  5.00383534302076341E-002
   4.3262499999999999       2.70419993322964861E-002  5.23104497873556964E-002
   4.4024999999999999       2.63357719903751647E-002  5.44830936187162412E-002
   4.4787499999999998       2.55554428180871339E-002  5.65667709406929148E-002
   4.5549999999999997       2.47136409918185217E-002  5.85697662508345013E-002
   4.6312499999999996       2.38199253380092998E-002  6.04988807326648018E-002
   4.7074999999999996       2.28817678395840420E-002  6.23598466501226259E-002
   4.7837500000000004       2.19051509690239704E-002  6.41575885528102158E-002
   4.8600000000000003       2.08949542297537025E-002  6.58963988525456540E-002
   4.9362500000000002       1.98552166646839383E-002  6.75800617554247057E-002
   5.0125000000000002       1.87893220234429670E-002  6.92119441146861747E-002
   5.0887500000000001       1.77001335052327652E-002  7.07950643420106884E-002
   5.1650000000000000       1.65900941738095498E-002  7.23321454805867237E-002
   5.2412500000000000       1.54613035691249755E-002  7.38256575928992048E-002
   5.3174999999999999       1.43155770930694509E-002  7.52778517545463766E-002
   5.3937499999999998       1.31544928063110460E-002  7.66907878987509450E-002
   5.4699999999999998       1.19794287956274843E-002  7.80663578918730366E-002
   5.5462499999999997       1.07915933646830359E-002  7.94063048711737135E-002
   5.6224999999999996       9.59204968122203371E-003  8.07122396090662331E-002
   5.6987500000000004       8.38173608538850951E-003  8.19856544805578624E-002
   5.7750000000000004       7.16148296201457330E-003  8.32279354761162604E-002
   5.8512500000000003       5.93202686307479823E-003  8.44403726039765629E-002
   5.9275000000000002       4.69402240848297656E-003  8.56241689529696620E-002
   6.0037500000000001       3.44805237645093559E-003  8.67804486318717871E-002
   6.0800000000000001       2.19463630694244566E-003  8.79102637599484815E-002
   6.1562500000000000       9.34237875107274819E-004  8.90146006509788812E-002
   6.2324999999999999      -3.32728759580465654E-004  9.00943853029491648E-002
   6.3087499999999999      -1.60589346179509603E-003  9.11504882782435549E-002
   6.3849999999999998      -2.88492535185499782E-003  9.21837291166332090E-002
   6.4612499999999997      -4.16952864934724658E-003  9.31948802413301580E-002
   6.5375000000000005      -5.45943903730036068E-003  9.41846705055275207E-002
   6.6137499999999996      -6.75442047152643044E-003  9.51537883883529778E-002
   6.6900000000000013      -8.05426237198960705E-003  9.61028848880623593E-002
   6.7662500000000003      -9.35877714335541303E-003  9.70325761476090731E-002
   6.8425000000000002      -1.06677979802334479E-002  9.79434458428577598E-002
   6.9187500000000002      -1.19811769194496844E-002  9.88360473592843625E-002
   6.9949999999999992      -1.32987831076465026E-002  9.97109057819356159E-002
   7.0712500000000000      -1.46205012563874245E-002  0.10056851971341832     
   7.1475000000000000      -1.59462302622443396E-002  0.10140936294398095     
   7.2237500000000008      -1.72758819713013483E-002  0.10223388598388246     
   7.2999999999999998      -1.86093800710664219E-002  0.10304251747343372     
   7.3762499999999998      -1.99466590948537068E-002  0.10383566548218376     
   7.4524999999999997      -2.12876635256985525E-002  0.10461371870769441     
   7.5287499999999987      -2.26323469885308312E-002  0.10537704758317661     
   7.6050000000000004      -2.39806715207492374E-002  0.10612600530226481     
   7.6812499999999995      -2.53326069125665194E-002  0.10686092876834544     
   7.7575000000000003      -2.66881301095743331E-002  0.10758213947512463     
   7.8337500000000002      -2.80472246709365935E-002  0.10828994432446154     
   7.9100000000000010      -2.94098802774804373E-002  0.10898463638688692     
   7.9862500000000001      -3.07760922847083625E-002  0.10966649560965314     
   8.0625000000000000      -3.21458613163903076E-002  0.11033578947658992     
   8.1387499999999999      -3.35191928948925244E-002  0.11099277362349981     
   8.2149999999999999      -3.48960971047551222E-002  0.11163769241234300     
   8.2912499999999998      -3.62765882862537484E-002  0.11227077946707743     
   8.3674999999999997      -3.76606847558247429E-002  0.11289225817376849     
   8.4437499999999996      -3.90484085503624775E-002  0.11350234214750085     
   8.5199999999999996      -4.04397851925952928E-002  0.11410123566865629     
   8.5962499999999995      -4.18348434750789935E-002  0.11468913409123102     
   8.6724999999999994      -4.32336152606617036E-002  0.11526622422546692     
   8.7487499999999994      -4.46361352990791091E-002  0.11583268470019754     
   8.8249999999999993      -4.60424410563935113E-002  0.11638868630039201     
   8.9012499999999992      -4.74525725604139220E-002  0.11693439229079271     
   8.9774999999999991      -4.88665722595941834E-002  0.11746995871987349     
   9.0537500000000009      -5.02844848962940988E-002  0.11799553470711401     
   9.1300000000000008      -5.17063573936411003E-002  0.11851126271282009     
   9.2062500000000007      -5.31322387546474123E-002  0.11901727878992614     
   9.2825000000000006      -5.45621799714396394E-002  0.11951371281745389     
   9.3587500000000006      -5.59962339418690613E-002  0.12000068871600905     
   9.4350000000000005      -5.74344553906391622E-002  0.12047832464673684     
   9.5112500000000004      -5.88769007925599511E-002  0.12094673319624766     
   9.5875000000000004      -6.03236282966038428E-002  0.12140602155082571     
   9.6637500000000003      -6.17746976509031473E-002  0.12185629166345767     
   9.7400000000000002      -6.32301701303460972E-002  0.12229764041666111     
   9.8162500000000001      -6.46901084695816336E-002  0.12273015978279891     
   9.8925000000000001      -6.61545768046574306E-002  0.12315393698176172     
   9.9687500000000000      -6.76236406264871109E-002  0.12356905463496208     
   10.045000000000000      -6.90973667442963957E-002  0.12397559090658535     
   10.121200000000000      -7.05748522210786211E-002  0.12437336141174875     
   10.197500000000000      -7.20590795799035538E-002  0.12476321048050859     
   10.273800000000000      -7.35481837845478742E-002  0.12514467620759478     
   10.350000000000000      -7.50402754967952612E-002  0.12551733660004902     
   10.426200000000000      -7.65373761709394196E-002  0.12588175453864386     
   10.502500000000000      -7.80415347750450517E-002  0.12623844573525050     
   10.578799999999999      -7.95508656098895817E-002  0.12658697650719114     
   10.654999999999999      -8.10634569942948469E-002  0.12692695218339484     
   10.731199999999999      -8.25813612776804262E-002  0.12725887722753471     
   10.807499999999999      -8.41066597476776978E-002  0.12758321023632335     
   10.883699999999999      -8.56354339759086702E-002  0.12789913636842221     
   10.960000000000001      -8.71717773704158566E-002  0.12820751679273315     
   11.036300000000001      -8.87137692596113026E-002  0.12850796035188189     
   11.112500000000001      -9.02594604080130258E-002  0.12880011423684906     
   11.188800000000001      -9.18129917532473638E-002  0.12908476744502306     
   11.265000000000001      -9.33703760908929647E-002  0.12936119281037892     
   11.341200000000001      -9.49337316705852891E-002  0.12962978434969638     
   11.417500000000000      -9.65052092242377341E-002  0.12989089175750163     
   11.493800000000000      -9.80828496127801458E-002  0.13014416686339353     
   11.570000000000000      -9.96646624652801488E-002  0.13038929934281127     
   11.646200000000000      -0.10125280170556368       0.13062662930340815     
   11.722500000000000      -0.10284945544105684       0.13085645272953536     
   11.798800000000000      -0.10445263620453085       0.13107844982156006     
   11.875000000000000      -0.10606032322716932       0.13129233878260665     
   11.951200000000000      -0.10767470734340247       0.13149840652798808     
   12.027500000000000      -0.10929801549991003       0.13169689601733031     
   12.103800000000000      -0.11092822979968031       0.13188751674379581     
   12.180000000000000      -0.11256329722930182       0.13207001660211462     
   12.256200000000000      -0.11420544796930460       0.13224463000459960     
   12.332500000000000      -0.11585695058588781       0.13241154702422855     
   12.408799999999999      -0.11751575563030546       0.13257050673909446     
   12.484999999999999      -0.11917977656806729       0.13272128684873014     
   12.561199999999999      -0.12085128550504479       0.13286406821000979     
   12.637499999999999      -0.12253259493058549       0.13299898650199590     
   12.713699999999999      -0.12421940275101992       0.13312564900607046     
   12.789999999999999      -0.12591624239680696       0.13324434589898634     
   12.866299999999999      -0.12762101240730533       0.13335486025185900     
   12.942500000000003      -0.12933157065444240       0.13345701502508425     
   13.018800000000001      -0.13105251563359335       0.13355102706619146     
   13.095000000000001      -0.13277944602847325       0.13363659586668478     
   13.171199999999999      -0.13451472267295259       0.13371379314715251     
   13.247500000000000      -0.13626075146631236       0.13378264370061732     
   13.323800000000002      -0.13801537433778913       0.13384297750727761     
   13.400000000000000      -0.13977638953399218       0.13389466597883259     
   13.476200000000000      -0.14154620698325188       0.13393772428840670     
   13.552499999999998      -0.14332728412334586       0.13397211881463608     
   13.628800000000000      -0.14511742305852335       0.13399771055320253     
   13.705000000000000      -0.14691437948241551       0.13401440301880382     
   13.781200000000000      -0.14872061411008811       0.13402215181376753     
   13.857500000000000      -0.15053863729264361       0.13402086201840302     
   13.933799999999998      -0.15236620765581010       0.13401042656917944     
   14.010000000000002      -0.15420103437987515       0.13399078261617561     
   14.086200000000000      -0.15604563078366940       0.13396182506578536     
   14.162500000000000      -0.15790256251542051       0.13392339643535142     
   14.238799999999999      -0.15976954243675184       0.13387542383841866     
   14.315000000000000      -0.16164423213825158       0.13381788083208496     
   14.391200000000000      -0.16352920140587010       0.13375059916201262     
   14.467499999999999      -0.16542707548765245       0.13367335548349177     
   14.543799999999999      -0.16733552038538627       0.13358611146799884     
   14.619999999999997      -0.16925214804041172       0.13348887688343794     
   14.696200000000001      -0.17117958769494848       0.13338141549751284     
   14.772500000000001      -0.17312052643050069       0.13326343288775078     
   14.848799999999999      -0.17507257942944035       0.13313492538046792     
   14.924999999999999      -0.17703330450068386       0.13299594002265122     
   15.001200000000003      -0.17900539142510358       0.13284616909493355     
   15.077500000000001      -0.18099159056471337       0.13268524390694478     
   15.153800000000000      -0.18298946256255769       0.13251319842178352     
   15.230000000000000      -0.18499650805061574       0.13233012049413645     
   15.306200000000000      -0.18701548089690612       0.13213562819987040     
   15.382500000000002      -0.18904919900069297       0.13192927495425566     
   15.458800000000000      -0.19109516721499295       0.13171113439379142     
   15.535000000000000      -0.19315082760928429       0.13148133669707568     
   15.611199999999998      -0.19521900237628859       0.13123941966507424     
   15.687500000000000      -0.19730258064729406       0.13098485179375538     
   15.763800000000002      -0.19939900816974712       0.13071774628682284     
   15.840000000000000      -0.20150566423995778       0.13043827617063847     
   15.916200000000000      -0.20362544071390021       0.13014589235337520     
   15.992499999999998      -0.20576129899350631       0.12983997201920802     
   16.068800000000000      -0.20791062050465556       0.12952067047144328     
   16.145000000000000      -0.21007071683104281       0.12918820726330246     
   16.221200000000000      -0.21224455156864319       0.12884194188304599     
   16.297499999999999      -0.21443516147956393       0.12848115532785140     
   16.373799999999999      -0.21663986094737733       0.12810604880685716     
   16.449999999999999      -0.21885589162050967       0.12771689204382541     
   16.526199999999999      -0.22108629350068243       0.12731294637909088     
   16.602499999999999      -0.22333418308993147       0.12689338833807906     
   16.678799999999999      -0.22559680515974245       0.12645846617171247     
   16.754999999999999      -0.22787132796653981       0.12600850095342236     
   16.831199999999999      -0.23016087056257348       0.12554264643853510     
   16.907499999999999      -0.23246863010151522       0.12505996435619382     
   16.983799999999999      -0.23479177626291234       0.12456075200787931     
   17.059999999999999      -0.23712739780165604       0.12404538502180563     
   17.136199999999999      -0.23947869288797011       0.12351290119873491     
   17.212499999999999      -0.24184894205139384       0.12296224019894859     
   17.288799999999998      -0.24423523421864793       0.12239375272417870     
   17.364999999999998      -0.24663457441693654       0.12180787428731372     
   17.441199999999998      -0.24905024359695263       0.12120351858820370     
   17.517499999999998      -0.25148560860113345       0.12057949303621864     
   17.593800000000002      -0.25393767485013685       0.11993620524807427     
   17.670000000000002      -0.25640336013984960       0.11927415380313862     
   17.746200000000002      -0.25888603099124174       0.11859211618753712     
   17.822500000000002      -0.26138914255477069       0.11788875431893481     
   17.898800000000001      -0.26390961095722487       0.11716453489541497     
   17.975000000000001      -0.26644426029241675       0.11642002288702361     
   18.051200000000001      -0.26899654258176270       0.11565384714196079     
   18.127500000000001      -0.27157000109266255       0.11486451142955820     
   18.203800000000001      -0.27416145549251358       0.11405254645889469     
   18.280000000000001      -0.27676762977272107       0.11321858990618756     
   18.356200000000001      -0.27939206223555219       0.11236111021719233     
   18.432500000000001      -0.28203838522858077       0.11147843994130195     
   18.508800000000001      -0.28470331673833066       0.11057117929286614     
   18.585000000000001      -0.28738347702981770       0.10964004494599468     
   18.661200000000001      -0.29008249059088059       0.10868332940274754     
   18.737500000000001      -0.29280408016847248       0.10769917757612289     
   18.813800000000001      -0.29554485646416156       0.10668826344641086     
   18.890000000000001      -0.29830132621122596       0.10565138650928781     
   18.966200000000001      -0.30107720147179412       0.10458664732186325     
   19.042500000000000      -0.30387629204709798       0.10349198478542894     
   19.118800000000000      -0.30669509222895003       0.10236815224616357     
   19.195000000000000      -0.30952998818529676       0.10121604001012242     
   19.271200000000000      -0.31238477540782844       0.10003353925985849     
   19.347500000000000      -0.31526334829641850       9.88183649571237471E-002
   19.423700000000000      -0.31815826443794398       9.75730129202128371E-002
   19.500000000000000      -0.32107721908233000       9.62935063826417526E-002
   19.576300000000000      -0.32401651695503764       9.49807317717051985E-002
   19.652500000000000      -0.32697234924955521       9.36357314685510034E-002
   19.728800000000000      -0.32995255003053292       9.22542118305731268E-002
   19.805000000000000      -0.33294937527954477       9.08390126778206436E-002
   19.881200000000000      -0.33596677648384660       8.93875459297727853E-002
   19.957500000000000      -0.33900880384588700       8.78970128472323364E-002


==> anc/M1_1_5_v2.dat <==
  2.12500000000000015E-002 -8.36454142791184405E-007  1.95148775799911668E-006
  4.49999999999999983E-002  2.07311125763300742E-004  1.73870099013486118E-004
  6.87500000000000056E-002  3.17570789918579423E-004  2.66713727123449849E-004
  9.24999999999999989E-002  4.28419464497286641E-004  3.60312911530477837E-004
  0.11625000000000002       5.39860939617562438E-004  4.54675617847888824E-004
  0.14000000000000001       6.51899034161005026E-004  5.49809924097397081E-004
  0.16375000000000001       7.64537595974914847E-004  6.45724022775583150E-004
  0.18750000000000000       8.77780502073826512E-004  7.42426222968431827E-004
  0.21124999999999999       9.91631658840195704E-004  8.39924952515316652E-004
  0.23499999999999999       1.10609500222410510E-003  9.38228760223849194E-004
  0.25874999999999998       1.22117449794184184E-003  1.03734631813708717E-003
  0.28249999999999997       1.33687414167320447E-003  1.13728642385460782E-003
  0.30625000000000002       1.45319795925736173E-003  1.23805800290904063E-003
  0.33000000000000002       1.57015000688711108E-003  1.33967011119969317E-003
  0.35375000000000001       1.68773437130134512E-003  1.44213193748496979E-003
  0.37750000000000000       1.80595516997554919E-003  1.54545280593532987E-003
  0.40125000000000000       1.92481655131011907E-003  1.64964217874861681E-003
  0.42499999999999999       2.04432269481630985E-003  1.75470965882963399E-003
  0.44874999999999998       2.16447781129956414E-003  1.86066499253593857E-003
  0.47249999999999992       2.28528614304003043E-003  1.96751807249185250E-003
  0.49625000000000008       2.40675196396998017E-003  2.07527894047282056E-003
  0.52000000000000002       2.52887957984791007E-003  2.18395779036228413E-003
  0.54374999999999996       2.65167332842902725E-003  2.29356497118332614E-003
  0.56750000000000000       2.77513757963185120E-003  2.40411099020745476E-003
  0.59125000000000005       2.89927673570061729E-003  2.51560651614292450E-003
  0.61499999999999999       3.02409523136316742E-003  2.62806238240518046E-003
  0.63875000000000004       3.14959753398401463E-003  2.74148959047200826E-003
  0.66249999999999998       3.27578814371219358E-003  2.85589931332611274E-003
  0.68625000000000003       3.40267159362356774E-003  2.97130289898803494E-003
  0.70999999999999996       3.53025244985714828E-003  3.08771187414224289E-003
  0.73375000000000001       3.65853531174509770E-003  3.20513794785956107E-003
  0.75749999999999995       3.78752481193586144E-003  3.32359301541906979E-003
  0.78125000000000000       3.91722561651013362E-003  3.44308916223279868E-003
  0.80500000000000016       4.04764242508898024E-003  3.56363866787669237E-003
  0.82875000000000010       4.17877997093380263E-003  3.68525401023138020E-003
  0.85250000000000004       4.31064302103748194E-003  3.80794786973654440E-003
  0.87624999999999997       4.44323637620617183E-003  3.93173313376276971E-003
  0.90000000000000002       4.57656487113115070E-003  4.05662290110486538E-003
  0.92374999999999996       4.71063337445014330E-003  4.18263048660097794E-003
  0.94750000000000001       4.84544678879735360E-003  4.30976942588184603E-003
  0.97124999999999995       4.98101005084161316E-003  4.43805348025475953E-003
  0.99500000000000000       5.11732813131185460E-003  4.56749664172709843E-003
   1.0187500000000000       5.25440603500911940E-003  4.69811313817434465E-003
   1.0425000000000000       5.39224880080434611E-003  4.82991743865785004E-003
   1.0662499999999999       5.53086150162099017E-003  4.96292425889780127E-003
   1.0900000000000001       5.67024924440164002E-003  5.09714856690700498E-003
   1.1137500000000000       5.81041717005758608E-003  5.23260558879148820E-003
   1.1375000000000000       5.95137045340037897E-003  5.36931081472412537E-003
   1.1612499999999999       6.09311430305429797E-003  5.50728000509771113E-003
   1.1850000000000001       6.23565396134857612E-003  5.64652919686435117E-003
   1.2087500000000000       6.37899470418812082E-003  5.78707471006817756E-003
   1.2324999999999999       6.52314184090163791E-003  5.92893315457892339E-003
   1.2562500000000001       6.66810071406553993E-003  6.07212143703401205E-003
   1.2800000000000000       6.81387669930250562E-003  6.21665676799738713E-003
   1.3037500000000000       6.96047520505296141E-003  6.36255666934363098E-003
   1.3274999999999999       7.10790167216445584E-003  6.50983898173557608E-003
   1.3512500000000001       7.25616157421250449E-003  6.65852187304291371E-003
   1.3750000000000000       7.40526041627787880E-003  6.80862384563101376E-003
   1.3987499999999999       7.55520373518958101E-003  6.96016374528526331E-003
   1.4225000000000001       7.70599709898791944E-003  7.11316076972976982E-003
   1.4462500000000000       7.85764610649712994E-003  7.26763447756691335E-003
   1.4700000000000000       8.01015638685766314E-003  7.42360479751491206E-003
   1.4937499999999999       8.16353359901578549E-003  7.58109203795588691E-003
   1.5175000000000001       8.31778343116789526E-003  7.74011689680766026E-003
   1.5412500000000000       8.47291160015690645E-003  7.90070047173328967E-003
   1.5649999999999999       8.62892385081783127E-003  8.06286427070294215E-003
   1.5887500000000001       8.78582595526953766E-003  8.22663022292349604E-003
   1.6125000000000000       8.94362371214940666E-003  8.39202069015231554E-003
   1.6362500000000000       9.10232294578758837E-003  8.55905847841219314E-003
   1.6599999999999999       9.26192950531699866E-003  8.72776685012562926E-003
   1.6837500000000001       9.42244926371537880E-003  8.89816953668755642E-003
   1.7075000000000000       9.58388811677523406E-003  9.07029075149668948E-003
   1.7312500000000000       9.74625198199719628E-003  9.24415520346680980E-003
   1.7549999999999999       9.90954679740207491E-003  9.41978811104059351E-003
   1.7787500000000001       1.00737785202568569E-002  9.59721521672961091E-003
   1.8025000000000000       1.02389531257089834E-002  9.77646280220609808E-003
   1.8262499999999999       1.04050766053235284E-002  9.95755770397284412E-003
   1.8499999999999999       1.05721549655169514E-002  1.01405273296398500E-002
   1.8737499999999998       1.07401942258811486E-002  1.03253996748375789E-002
   1.8974999999999997       1.09092004173907443E-002  1.05122033407987099E-002
   1.9212499999999997       1.10791795804862526E-002  1.07009675526423560E-002
   1.9450000000000001       1.12501377630251729E-002  1.08917221783965349E-002
   1.9687500000000000       1.14220810180926165E-002  1.10844977487972313E-002
   1.9924999999999999       1.15950154016621603E-002  1.12793254779046687E-002
   2.0162499999999999       1.17689469700974006E-002  1.14762372845801704E-002
   2.0400000000000000       1.19438817774836295E-002  1.16752658148695284E-002
   2.0637500000000002       1.21198258727784128E-002  1.18764444653423444E-002
   2.0874999999999999       1.22967852967691051E-002  1.20798074074397015E-002
   2.1112500000000001       1.24747660788241260E-002  1.22853896128861956E-002
   2.1349999999999998       1.26537742334243610E-002  1.24932268802262145E-002
   2.1587499999999999       1.28338157564593450E-002  1.27033558625487125E-002
   2.1825000000000001       1.30148966212723094E-002  1.29158140964688323E-002
   2.2062499999999998       1.31970227744364361E-002  1.31306400324401485E-002
   2.2300000000000000       1.33802001312439238E-002  1.33478730664760865E-002
   2.2537500000000001       1.35644345708867166E-002  1.35675535733653218E-002
   2.2774999999999999       1.37497319313079642E-002  1.37897229414719411E-002
   2.3012500000000000       1.39360980036996283E-002  1.40144236092183145E-002
   2.3250000000000002       1.41235385266206999E-002  1.42416991033555030E-002
   2.3487499999999999       1.43120591797087134E-002  1.44715940791353883E-002
   2.3725000000000001       1.45016655769530066E-002  1.47041543625055764E-002
   2.3962500000000002       1.46923632650201481E-002  1.49394270000754135E-002
   2.4199999999999999       1.48841576935941911E-002  1.51774602834553671E-002
   2.4437500000000001       1.50770542398698179E-002  1.54183038316029961E-002
   2.4674999999999998       1.52710581773743363E-002  1.56620086198685469E-002
   2.4912500000000000       1.54661746054470684E-002  1.59086269716326723E-002
   2.5150000000000001       1.56624087096975464E-002  1.61582128939856129E-002
   2.5387499999999998       1.58597653443576063E-002  1.64108217206925082E-002
   2.5625000000000000       1.60582492912609669E-002  1.66665104541775418E-002
   2.5862500000000002       1.62578651798439590E-002  1.69253377642443019E-002
   2.6099999999999999       1.64586174736478345E-002  1.71873640599436370E-002
   2.6337500000000000       1.66605104558016325E-002  1.74526515657255632E-002
   2.6575000000000002       1.68635482133982391E-002  1.77212644022091727E-002
   2.6812499999999999       1.70677346206659294E-002  1.79932686719353474E-002
   2.7050000000000001       1.72730733208285789E-002  1.82687325505038675E-002
   2.7287499999999998       1.74795677065357827E-002  1.85477263835368000E-002
   2.7524999999999999       1.76872208987313463E-002  1.88303227899546191E-002
   2.7762500000000001       1.78960357238146586E-002  1.91165967721028916E-002
   2.7999999999999998       1.81060146889324286E-002  1.94066258333243091E-002
   2.8237500000000000       1.83171599552205619E-002  1.97004901036350148E-002
   2.8475000000000001       1.85294733087945501E-002  1.99982724742370360E-002
   2.8712499999999999       1.87429561292628416E-002  2.03000587416821560E-002
   2.8950000000000000       1.89576093555112422E-002  2.06059377625944229E-002
   2.9187500000000002       1.91734334484740220E-002  2.09160016199676363E-002
   2.9424999999999999       1.93904283505734153E-002  2.12303458021744600E-002
   2.9662500000000001       1.96085934414668289E-002  2.15490693959644597E-002
   2.9900000000000002       1.98279274896945162E-002  2.18722752948891062E-002
   3.0137499999999999       2.00484285997665629E-002  2.22000704247758938E-002
   3.0375000000000001       2.02700941541631395E-002  2.25325659880891392E-002
   3.0612499999999998       2.04929207496500100E-002  2.28698777292612974E-002
   3.0850000000000000       2.07169041272241908E-002  2.32121262233688265E-002
   3.1087500000000001       2.09420390949040837E-002  2.35594371908630328E-002
   3.1324999999999998       2.11683194424602920E-002  2.39119418414612157E-002
   3.1562500000000000       2.13957378470423162E-002  2.42697772507699493E-002
   3.1800000000000002       2.16242857684910070E-002  2.46330867737607692E-002
   3.2037499999999999       2.18539533329279827E-002  2.50020204998727610E-002
   3.2275000000000000       2.20847292029765219E-002  2.53767357552947409E-002
   3.2512500000000006       2.23166004326831278E-002  2.57573976589139941E-002
   3.2749999999999999       2.25495523048641934E-002  2.61441797395430345E-002
   3.2987500000000005       2.27835681481831608E-002  2.65372646234008427E-002
   3.3224999999999998       2.30186291307497258E-002  2.69368448024850070E-002
   3.3462500000000004       2.32547140264033614E-002  2.73431234965114990E-002
   3.3700000000000001       2.34917989490592907E-002  2.77563156236144866E-002
   3.3937500000000003       2.37298570495209429E-002  2.81766488981288719E-002
   3.4175000000000000       2.39688583184374873E-002  2.86043652573079281E-002
   3.4412500000000001       2.42087684328808617E-002  2.90397213861533811E-002
   3.4649999999999999       2.44495498004873683E-002  2.94829921501678083E-002
   3.4887500000000000       2.46911595113122502E-002  2.99344706801646029E-002
   3.5124999999999997       2.49335494575116424E-002  3.03944714581003556E-002
   3.5362499999999999       2.51766653613571569E-002  3.08633326023828383E-002
   3.5599999999999996       2.54204462283051137E-002  3.13414192945598719E-002
   3.5837500000000002       2.56648227694404492E-002  3.18291267220592797E-002
   3.6074999999999995       2.59097164706149873E-002  3.23268847865299455E-002
   3.6312500000000001       2.61550379489905102E-002  3.28351631826018717E-002
   3.6549999999999994       2.64006850308945579E-002  3.33544777344066332E-002
   3.6787500000000000       2.66465403551999803E-002  3.38853982438776027E-002
   3.7025000000000001       2.68924684344503499E-002  3.44285584654594190E-002
   3.7262499999999998       2.71383112626364491E-002  3.49846680475031438E-002
   3.7500000000000000       2.73838842997717671E-002  3.55545302687734141E-002
   3.7525000000000004       2.74097098046249266E-002  3.56153520116136435E-002
   3.7549999999999999       2.74355296372490315E-002  3.56763373038342033E-002
   3.7574999999999998       2.74613435277780739E-002  3.57374873363683829E-002
   3.7599999999999998       2.74871511821013562E-002  3.57988032942088905E-002
   3.7624999999999997       2.75129523033166463E-002  3.58602863849517423E-002
   3.7650000000000001       2.75387465837939951E-002  3.59219378291607411E-002
   3.7675000000000005       2.75645337224400475E-002  3.59837588836073863E-002
   3.7700000000000000       2.75903134035043011E-002  3.60457508144022207E-002
   3.7725000000000000       2.76160853036015314E-002  3.61079149069178373E-002
   3.7749999999999999       2.76418490948353926E-002  3.61702524706845885E-002
   3.7774999999999999       2.76676044425649172E-002  3.62327648373237873E-002
   3.7799999999999994       2.76933510052057193E-002  3.62954533611676983E-002
   3.7825000000000006       2.77190884340229177E-002  3.63583194199045279E-002
   3.7850000000000001       2.77448163729155095E-002  3.64213644152488122E-002
   3.7875000000000001       2.77705344603165830E-002  3.64845897764306329E-002
   3.7900000000000000       2.77962423204651150E-002  3.65479969497649812E-002
   3.7925000000000000       2.78219395758983398E-002  3.66115874161343363E-002
   3.7949999999999995       2.78476258387101890E-002  3.66753626806335178E-002
   3.7974999999999999       2.78733007124069773E-002  3.67393242761765507E-002
   3.8000000000000003       2.78989637916304441E-002  3.68034737643543053E-002
   3.8025000000000002       2.79246146618686748E-002  3.68678127363299760E-002
   3.8050000000000002       2.79502528991534341E-002  3.69323428137738746E-002
   3.8075000000000001       2.79758780697445704E-002  3.69970656498403785E-002
   3.8099999999999996       2.80014897297988959E-002  3.70619829301888776E-002
   3.8125000000000000       2.80270874250243135E-002  3.71270963740520168E-002
   3.8150000000000004       2.80526706903170761E-002  3.71924077353533375E-002
   3.8174999999999999       2.80782390493820623E-002  3.72579188038779929E-002
   3.8199999999999998       2.81037920142783865E-002  3.73236314064253200E-002
   3.8224999999999998       2.81293290852241452E-002  3.73895474083909204E-002
   3.8249999999999997       2.81548496395644977E-002  3.74556685679900900E-002
   3.8275000000000001       2.81803533712522980E-002  3.75219971228200333E-002
   3.8300000000000005       2.82058396338352585E-002  3.75885349183239306E-002
   3.8325000000000000       2.82313078747729908E-002  3.76552839874475867E-002
   3.8350000000000000       2.82567576357456822E-002  3.77222465540382121E-002
   3.8374999999999999       2.82821880030254963E-002  3.77894243015831841E-002
   3.8399999999999999       2.83075987119277526E-002  3.78568198502651290E-002
   3.8424999999999994       2.83329890376342736E-002  3.79244352789964712E-002
   3.8450000000000006       2.83583583494122632E-002  3.79922728682129118E-002
   3.8475000000000001       2.83837059989252953E-002  3.80603349538576122E-002
   3.8500000000000001       2.84090313183378747E-002  3.81286239281068140E-002
   3.8525000000000000       2.84343336241296533E-002  3.81971422479482417E-002
   3.8550000000000000       2.84596122093588137E-002  3.82658924284678334E-002
   3.8574999999999995       2.84848663473741652E-002  3.83348770517156837E-002
   3.8599999999999999       2.85100952897244624E-002  3.84040987680280901E-002
   3.8625000000000003       2.85352982651573620E-002  3.84735602990687736E-002
   3.8650000000000002       2.85604744785540425E-002  3.85432644410633879E-002
   3.8675000000000002       2.85856231097941990E-002  3.86132140682428349E-002
   3.8700000000000001       2.86107433125451470E-002  3.86834121365133982E-002
   3.8724999999999996       2.86358342129692973E-002  3.87538616873726177E-002
   3.8750000000000000       2.86608949083412765E-002  3.88245658520936093E-002
   3.8775000000000004       2.86859244656196173E-002  3.88955278562703316E-002
   3.8799999999999999       2.87109219196550677E-002  3.89667510243341397E-002
   3.8824999999999998       2.87358862717950539E-002  3.90382387851133661E-002
   3.8849999999999998       2.87608164878477603E-002  3.91099946770796722E-002
   3.8874999999999997       2.87857114961626373E-002  3.91820223543603990E-002
   3.8900000000000001       2.88105701855303903E-002  3.92543255931769655E-002
   3.8925000000000005       2.88353914027860737E-002  3.93269082986170554E-002
   3.8950000000000000       2.88601739504757600E-002  3.93997745123094434E-002
   3.8975000000000000       2.88849165840665348E-002  3.94729284203802280E-002
   3.8999999999999999       2.89096179782256657E-002  3.95463743201009063E-002
   3.9024999999999999       2.89342768468831557E-002  3.96201167979743155E-002
   3.9049999999999994       2.89588917549742919E-002  3.96941604874744697E-002
   3.9075000000000006       2.89834612688046160E-002  3.97685102912655741E-002
   3.9100000000000001       2.90079837971556377E-002  3.98431711814993886E-002
   3.9125000000000001       2.90324577726247257E-002  3.99181484683621066E-002
   3.9150000000000000       2.90568815227378180E-002  3.99934476451969528E-002
   3.9175000000000000       2.90812532953841733E-002  4.00690744474410457E-002
   3.9199999999999995       2.91055712527055963E-002  4.01450348708668817E-002
   3.9224999999999999       2.91298334643163674E-002  4.02213351918072268E-002
   3.9250000000000003       2.91540378997565269E-002  4.02979819896488733E-002
   3.9275000000000002       2.91781824200640291E-002  4.03749821719337557E-002
   3.9300000000000002       2.92022647683294993E-002  4.04523430024687769E-002
   3.9325000000000001       2.92262825590703379E-002  4.05300721329249075E-002
   3.9349999999999996       2.92502332662282379E-002  4.06081776385030097E-002
   3.9375000000000000       2.92741142095530142E-002  4.06866680583640589E-002
   3.9400000000000004       2.92979225402998922E-002  4.07655524433693031E-002
   3.9424999999999999       2.93216552185843124E-002  4.08448404020161984E-002
   3.9449999999999998       2.93453089989834624E-002  4.09245421695440953E-002
   3.9474999999999998       2.93688805272486440E-002  4.10046688463285985E-002
   3.9499999999999997       2.93923657057035236E-002  4.10852316323062974E-002
   3.9525000000000001       2.94157608648147953E-002  4.11662436040433274E-002
   3.9550000000000005       2.94390615256366513E-002  4.12477181540349402E-002
   3.9575000000000000       2.94622629559514980E-002  4.13296699665789691E-002
   3.9600000000000000       2.94853599884967801E-002  4.14121150039764574E-002
   3.9624999999999999       2.95083469586374728E-002  4.14950707115137041E-002
   3.9649999999999999       2.95312176203470465E-002  4.15785562595151065E-002
   3.9674999999999994       2.95539650429055313E-002  4.16625928472620366E-002
   3.9700000000000006       2.95765814800677332E-002  4.17472040876122816E-002
   3.9725000000000001       2.95990582027379732E-002  4.18324165039204304E-002
   3.9750000000000001       2.96213853913092594E-002  4.19182603414943317E-002
   3.9775000000000000       2.96435512496106418E-002  4.20047696096050027E-002
   3.9800000000000000       2.96655427810823824E-002  4.20919849714313302E-002
   3.9824999999999995       2.96873439720596911E-002  4.21799537343669900E-002
   3.9849999999999999       2.97089356411402231E-002  4.22687334553471863E-002
   3.9875000000000003       2.97302937743646398E-002  4.23583955845784690E-002
   3.9900000000000002       2.97513871925736452E-002  4.24490322778870166E-002
   3.9925000000000002       2.97721733461135604E-002  4.25407692372760382E-002
   3.9950000000000001       2.97925889845983526E-002  4.26337929280820177E-002
   3.9974999999999996       2.98125240661170007E-002  4.27284259073092004E-002
   4.0000000000000000       2.98316695708197334E-002  4.28255737609851625E-002
   4.0025000000000004       2.98467120916038851E-002  4.29246948939749282E-002
   4.0049999999999999       2.98592676721137346E-002  4.30228476878942723E-002
   4.0075000000000003       2.98702415726719989E-002  4.31203448775504955E-002
   4.0099999999999998       2.98799570081492369E-002  4.32172986984562593E-002
   4.0125000000000002       2.98886008359211773E-002  4.33137743411922127E-002
   4.0149999999999997       2.98962991690610615E-002  4.34098160009316406E-002
   4.0175000000000001       2.99031446111732400E-002  4.35054562751208268E-002
   4.0199999999999996       2.99092089274697777E-002  4.36007205400601588E-002
   4.0225000000000000       2.99145498659799218E-002  4.36956293077429142E-002
   4.0250000000000004       2.99192152071489637E-002  4.37901996263107204E-002
   4.0274999999999999       2.99232453414449845E-002  4.38844459726921501E-002
   4.0300000000000002       2.99266749995236586E-002  4.39783808518435446E-002
   4.0324999999999998       2.99295344627007256E-002  4.40720152161663478E-002
   4.0350000000000001       2.99318504392593575E-002  4.41653587697751412E-002
   4.0374999999999996       2.99336467163011065E-002  4.42584201947788178E-002
   4.0400000000000000       2.99349446562492336E-002  4.43512073238125637E-002
   4.0425000000000004       2.99357635825850676E-002  4.44437272741944611E-002
   4.0449999999999999       2.99361210846882594E-002  4.45359865540054245E-002
   4.0475000000000003       2.99360332624338428E-002  4.46279911473156862E-002
   4.0499999999999998       2.99355149249811783E-002  4.47197465834606109E-002
   4.0525000000000002       2.99345797542768070E-002  4.48112579940863343E-002
   4.0549999999999997       2.99332404409197970E-002  4.49025301605804616E-002
   4.0579999999999998       2.99311163736819263E-002  4.50117472334346860E-002
   4.0599999999999996       2.99293958582332459E-002  4.50843743683501316E-002
   4.0625000000000000       2.99269119546724111E-002  4.51749545501676439E-002
   4.0650000000000004       2.99240667927526752E-002  4.52653118224304457E-002
   4.0674999999999999       2.99208695105015188E-002  4.53554497063215559E-002
   4.0700000000000003       2.99173287316647912E-002  4.54453715397334784E-002
   4.0724999999999998       2.99134526119979940E-002  4.55350804935194808E-002
   4.0750000000000002       2.99092488799204206E-002  4.56245795857775152E-002
   4.0774999999999997       2.99047248723846894E-002  4.57138716944627196E-002
   4.0800000000000001       2.98998875666678134E-002  4.58029595685801802E-002
   4.0824999999999996       2.98947436086367153E-002  4.58918458381194355E-002
   4.0850000000000000       2.98892993380334357E-002  4.59805330229968584E-002
   4.0875000000000004       2.98835608110992884E-002  4.60690235410162810E-002
   4.0899999999999999       2.98775338209404107E-002  4.61573197150636008E-002
   4.0925000000000002       2.98712239158958580E-002  4.62454237795967490E-002
   4.0949999999999998       2.98646364161532160E-002  4.63333378865157935E-002
   4.0975000000000001       2.98577764288453784E-002  4.64210641105256214E-002
   4.0999999999999996       2.98506488617430975E-002  4.65086044539552990E-002
   4.1025000000000000       2.98432584357836359E-002  4.65959608512189344E-002
   4.1050000000000004       2.98356096965035379E-002  4.66831351728666313E-002
   4.1074999999999999       2.98277070245181949E-002  4.67701292293046869E-002
   4.1100000000000003       2.98195546451439225E-002  4.68569447742150091E-002
   4.1124999999999998       2.98111566372509934E-002  4.69435835077029046E-002
   4.1150000000000002       2.98025169414250050E-002  4.70300470792020461E-002
   4.1174999999999997       2.97936393675074795E-002  4.71163370901641759E-002
   4.1200000000000001       2.97845276015574027E-002  4.72024550965253406E-002
   4.1224999999999996       2.97751852123343506E-002  4.72884026110433967E-002
   4.1250000000000000       2.97656156568503021E-002  4.73741811047275821E-002
   4.1275000000000004       2.97558222876817963E-002  4.74597920115898270E-002
   4.1299999999999999       2.97458083555738710E-002  4.75452367263846723E-002
   4.1325000000000003       2.97355770160080621E-002  4.76305166090835036E-002
   4.1349999999999998       2.97251313332937937E-002  4.77156329858103995E-002
   4.1375000000000002       2.97144742847970274E-002  4.78005871503585991E-002
   4.1399999999999997       2.97036087648985363E-002  4.78853803656106719E-002
   4.1425000000000001       2.96925375891350200E-002  4.79700138655674291E-002
   4.1449999999999996       2.96812634959581038E-002  4.80544888538168499E-002
   4.1475000000000000       2.96697891525898177E-002  4.81388065088824771E-002
   4.1500000000000004       2.96581171563765345E-002  4.82229679825517399E-002
   4.1524999999999999       2.96462500381165193E-002  4.83069744016146260E-002
   4.1550000000000002       2.96341902647899932E-002  4.83908268688482551E-002
   4.1574999999999998       2.96219402417031430E-002  4.84745264632400197E-002
   4.1600000000000001       2.96095023166477213E-002  4.85580742436913376E-002
   4.1624999999999996       2.95968787796093181E-002  4.86414712456142637E-002
   4.1650000000000000       2.95840718666697290E-002  4.87247184845402970E-002
   4.1675000000000004       2.95710837616344896E-002  4.88078169561610917E-002
   4.1699999999999999       2.95579165979847312E-002  4.88907676370365363E-002
   4.1725000000000003       2.95445724607284257E-002  4.89735714852662166E-002
   4.1749999999999998       2.95310533881574244E-002  4.90562294411274608E-002
   4.1775000000000002       2.95173613735167026E-002  4.91387424276822915E-002
   4.1799999999999997       2.95034983665909446E-002  4.92211113513545684E-002
   4.1825000000000001       2.94894662752144196E-002  4.93033371024797426E-002
   4.1849999999999996       2.94752669667077936E-002  4.93854205558286047E-002
   4.1875000000000000       2.94609022692474444E-002  4.94673625711065101E-002
   4.1900000000000004       2.94463739731704033E-002  4.95491639934301856E-002
   4.1924999999999999       2.94316838322194706E-002  4.96308256537822956E-002
   4.1950000000000003       2.94168335647314524E-002  4.97123483694463658E-002
   4.1974999999999998       2.94018248547723605E-002  4.97937329444221449E-002
   4.2000000000000002       2.93866593532218327E-002  4.98749801698229536E-002
   4.2024999999999997       2.93713386788106157E-002  4.99560908242562621E-002
   4.2050000000000001       2.93558644191127226E-002  5.00370656741875794E-002
   4.2074999999999996       2.93402381314957390E-002  5.01179054742898825E-002
   4.2100000000000000       2.93244613440303177E-002  5.01986109677778763E-002
   4.2125000000000004       2.93085355563627685E-002  5.02791828867292651E-002
   4.2149999999999999       2.92924622405506992E-002  5.03596219523922972E-002
   4.2175000000000002       2.92762428418653423E-002  5.04399288754820777E-002
   4.2199999999999998       2.92598787795614289E-002  5.05201043564640004E-002
   4.2225000000000001       2.92433714476162329E-002  5.06001490858275921E-002
   4.2249999999999996       2.92267222154399507E-002  5.06800637443482679E-002
   4.2275000000000000       2.92099324285580025E-002  5.07598490033405389E-002
   4.2300000000000004       2.91930034092675317E-002  5.08395055249007133E-002
   4.2324999999999999       2.91759364572687120E-002  5.09190339621412857E-002
   4.2350000000000003       2.91587328502722551E-002  5.09984349594161113E-002
   4.2374999999999998       2.91413938445845393E-002  5.10777091525377314E-002
   4.2400000000000002       2.91239206754066761E-002  5.11568571685229664E-002
   4.2424999999999997       2.91063145586989355E-002  5.12358796281156270E-002
   4.2450000000000001       2.90885766890613198E-002  5.13147771413396125E-002
   4.2474999999999996       2.90707082428807891E-002  5.13935503123289228E-002
   4.2500000000000000       2.90527103774971054E-002  5.14721997371885079E-002
   4.3262499999999999       2.84469308517981759E-002  5.38143804489742764E-002
   4.4024999999999999       2.77470318602223327E-002  5.60557669530803576E-002
   4.4787499999999998       2.69709001884736038E-002  5.82070023421964594E-002
   4.5549999999999997       2.61314690049493786E-002  6.02764999893988448E-002
   4.6312499999999996       2.52385269579794326E-002  6.22711702504142386E-002
   4.7074999999999996       2.42997251125894528E-002  6.41968396255339080E-002
   4.7837500000000004       2.33211886735832687E-002  6.60585153056004598E-002
   4.8600000000000003       2.23079128202168589E-002  6.78605629402783544E-002
   4.9362500000000002       2.12640315584848028E-002  6.96068321836695453E-002
   5.0125000000000002       2.01930073907527763E-002  7.13007488050282773E-002
   5.0887500000000001       1.90977692912151324E-002  7.29453843788877565E-002
   5.1650000000000000       1.79808156445930983E-002  7.45435103542625432E-002
   5.2412500000000000       1.68442926876895237E-002  7.60976408891835127E-002
   5.3174999999999999       1.56900553676830694E-002  7.76100673861141316E-002
   5.3937499999999998       1.45197152936927445E-002  7.90828867553632769E-002
   5.4699999999999998       1.33346790291595223E-002  8.05180248445202668E-002
   5.5462499999999997       1.21361790323827583E-002  8.19172560781946668E-002
   5.6224999999999996       1.09252989176913864E-002  8.32822200821220771E-002
   5.6987500000000004       9.70299427117266369E-003  8.46144358758774418E-002
   5.7750000000000004       8.47010994574465270E-003  8.59153140823077366E-002
   5.8512500000000003       7.22739453848616174E-003  8.71861675023492128E-002
   5.9275000000000002       5.97551259129727643E-003  8.84282203300319619E-002
   6.0037500000000001       4.71505493616726067E-003  8.96426162265842735E-002
   6.0800000000000001       3.44654751656043624E-003  9.08304254313918036E-002
   6.1562500000000000       2.17045894804470535E-003  9.19926510526775792E-002
   6.2324999999999999       8.87207029021020604E-004  9.31302346536701520E-002
   6.3087499999999999      -4.02835627893087067E-004  9.42440612183102905E-002
   6.3849999999999998      -1.69933670500708013E-003  9.53349636436025133E-002
   6.4612499999999997      -3.00199991706554675E-003  9.64037267149507049E-002
   6.5375000000000005      -4.31056128200764735E-003  9.74510907167723400E-002
   6.6137499999999996      -5.62478584826185592E-003  9.84777546863728065E-002
   6.6900000000000013      -6.94446481376142198E-003  9.94843793598450682E-002
   6.7662500000000003      -8.26941298251244843E-003  0.10047158984568716     
   6.8425000000000002      -9.59946651311139980E-003  0.10143997805689720     
   6.9187500000000002      -1.09344809206063757E-002  0.10239010492780042     
   6.9949999999999992      -1.22743292991724460E-002  0.10332250244081181     
   7.0712500000000000      -1.36189007371495287E-002  0.10423767547809801     
   7.1475000000000000      -1.49680989012527070E-002  0.10513610352266667     
   7.2237500000000008      -1.63218407689417477E-002  0.10601824221920648     
   7.2999999999999998      -1.76800554914791352E-002  0.10688452481033553     
   7.3762499999999998      -1.90426833723648450E-002  0.10773536345993294     
   7.4524999999999997      -2.04096749478794061E-002  0.10857115047416661     
   7.5287499999999987      -2.17809901581727493E-002  0.10939225942965958     
   7.6050000000000004      -2.31565975987888806E-002  0.11019904621720965     
   7.6812499999999995      -2.45364738437744666E-002  0.11099185000861353     
   7.7575000000000003      -2.59206028326258615E-002  0.11177099415339600     
   7.8337500000000002      -2.73089753143138311E-002  0.11253678701158100     
   7.9100000000000010      -2.87015883425083343E-002  0.11328952272802349     
   7.9862500000000001      -3.00984448168976799E-002  0.11402948195323148     
   8.0625000000000000      -3.14995530661514381E-002  0.11475693251503341     
   8.1387499999999999      -3.29049264685826459E-002  0.11547213004488323     
   8.2149999999999999      -3.43145831069315635E-002  0.11617531856211533     
   8.2912499999999998      -3.57285454539184866E-002  0.11686673101905408     
   8.3674999999999997      -3.71468400853603858E-002  0.11754658980964253     
   8.4437499999999996      -3.85694974177768352E-002  0.11821510724416549     
   8.5199999999999996      -3.99965514676136891E-002  0.11887248599268233     
   8.5962499999999995      -4.14280396295552134E-002  0.11951891949990245     
   8.6724999999999994      -4.28640024715817372E-002  0.12015459237341261     
   8.7487499999999994      -4.43044835472593476E-002  0.12077968075328467     
   8.8249999999999993      -4.57495292198302414E-002  0.12139435265220556     
   8.9012499999999992      -4.71991885040698653E-002  0.12199876828556730     
   8.9774999999999991      -4.86535129213179277E-002  0.12259308037938915     
   9.0537500000000009      -5.01125563694078957E-002  0.12317743446159339     
   9.1300000000000008      -5.15763750065802509E-002  0.12375196913540430     
   9.2062500000000007      -5.30450271479909821E-002  0.12431681633426576     
   9.2825000000000006      -5.45185731725950501E-002  0.12487210155791781     
   9.3587500000000006      -5.59970754375765378E-002  0.12541794409001611     
   9.4350000000000005      -5.74805981973571731E-002  0.12595445719875251     
   9.5112500000000004      -5.89692075247079742E-002  0.12648174832307083     
   9.5875000000000004      -6.04629712325943508E-002  0.12699991924791021     
   9.6637500000000003      -6.19619587969100702E-002  0.12750906627213476     
   9.7400000000000002      -6.34662412818284977E-002  0.12800928037223383     
   9.8162500000000001      -6.49758912707020242E-002  0.12850064736353028     
   9.8925000000000001      -6.64909828058662389E-002  0.12898324805875958     
   9.9687500000000000      -6.80115913410432732E-002  0.12945715842364136     
   10.045000000000000      -6.95377937022374770E-002  0.12992244971559505     
   10.121200000000000      -7.10686616860281700E-002  0.13037889191447163     
   10.197500000000000      -7.26072939581358101E-002  0.13082743739389438     
   10.273800000000000      -7.41517662466499305E-002  0.13126753955265541     
   10.350000000000000      -7.57001249833161444E-002  0.13169869176427243     
   10.426200000000000      -7.72544738219267668E-002  0.13212152565726232     
   10.502500000000000      -7.88169491333407662E-002  0.13253662503624339     
   10.578799999999999      -8.03856011434933293E-002  0.13294347081410787     
   10.654999999999999      -8.19584488794348337E-002  0.13334158314258163     
   10.731199999999999      -8.35376322365759399E-002  0.13373153379649275     
   10.807499999999999      -8.51253254619180333E-002  0.13411384783637381     
   10.883699999999999      -8.67174571301019964E-002  0.13448754872020560     
   10.960000000000001      -8.83182975549840765E-002  0.13485363925439431     
   11.036300000000001      -8.99258542724469812E-002  0.13521164209281539     
   11.112500000000001      -9.15381006995511920E-002  0.13556111875873983     
   11.188800000000001      -9.31593631968553049E-002  0.13590299789027771     
   11.265000000000001      -9.47854877818191111E-002  0.13623639124853026     
   11.341200000000001      -9.64186915501026864E-002  0.13656175662684283     
   11.417500000000000      -9.80612299392079750E-002  0.13687950618903494     
   11.493800000000000      -9.97110637917942022E-002  0.13718920516180716     
   11.570000000000000      -0.10136611681948193       0.13749045746294880     
   11.646200000000000      -0.10302864776277924       0.13778366477479384     
   11.722500000000000      -0.10470095562184893       0.13806918307608951     
   11.798800000000000      -0.10638096710241679       0.13834660588702943     
   11.875000000000000      -0.10806656946614146       0.13861556583000206     
   11.951200000000000      -0.10976006451446534       0.13887640888072905     
   12.027500000000000      -0.11146379646216771       0.13912943519024884     
   12.103800000000000      -0.11317565551467691       0.13937426771871594     
   12.180000000000000      -0.11489349038798061       0.13961056920576992     
   12.256200000000000      -0.11661964860943536       0.13983863027785057     
   12.332500000000000      -0.11835652263049795       0.14005869502164203     
   12.408799999999999      -0.12010196481307682       0.14027041633225268     
   12.484999999999999      -0.12185378382212009       0.14047348738950535     
   12.561199999999999      -0.12361437571430792       0.14066814198336036     
   12.637499999999999      -0.12538618368718690       0.14085456615524888     
   12.713699999999999      -0.12716467968924197       0.14103221492712809     
   12.789999999999999      -0.12895464907947793       0.14120149462974338     
   12.866299999999999      -0.13075388221555348       0.14136210304405397     
   12.942500000000003      -0.13256012179030324       0.14151378000917897     
   13.018800000000001      -0.13437822868187402       0.14165685350379634     
   13.095000000000001      -0.13620355811207585       0.14179087520170749     
   13.171199999999999      -0.13803860856936614       0.14191596186953376     
   13.247500000000000      -0.13988593082072004       0.14203217996835416     
   13.323800000000002      -0.14174324799884908       0.14213927572491791     
   13.400000000000000      -0.14360823220366456       0.14223703952615593     
   13.476200000000000      -0.14548343820473500       0.14232552687819594     
   13.552499999999998      -0.14737147571297363       0.14240474062532829     
   13.628800000000000      -0.14927002061975003       0.14247445931682895     
   13.705000000000000      -0.15117669478638848       0.14253450715460811     
   13.781200000000000      -0.15309411107426796       0.14258487472766684     
   13.857500000000000      -0.15502493960498973       0.14262549772925184     
   13.933799999999998      -0.15696680487310191       0.14265618816230213     
   14.010000000000002      -0.15891727438988407       0.14267680615593437     
   14.086200000000000      -0.16087902091848302       0.14268727558886515     
   14.162500000000000      -0.16285477750500099       0.14268746313814207     
   14.238799999999999      -0.16484211489510930       0.14267721710324893     
   14.315000000000000      -0.16683854445666391       0.14265643633353117     
   14.391200000000000      -0.16884680314939055       0.14262497506454194     
   14.467499999999999      -0.17086969144559741       0.14258262690130782     
   14.543799999999999      -0.17290472486366013       0.14252927702036108     
   14.619999999999997      -0.17494935649840873       0.14246486331178007     
   14.696200000000001      -0.17700639061977619       0.14238916471682117     
   14.772500000000001      -0.17907869712374389       0.14230189543562791     
   14.848799999999999      -0.18116373204597278       0.14220297805573459     
   14.924999999999999      -0.18325888527541989       0.14209239098942839     
   15.001200000000003      -0.18536702916151407       0.14196983335386032     
   15.077500000000001      -0.18749110499348656       0.14183493638920722     
   15.153800000000000      -0.18962850491601352       0.14168766336583902     
   15.230000000000000      -0.19177655220648918       0.14152803732058766     
   15.306200000000000      -0.19393819105531981       0.14135567413740721     
   15.382500000000002      -0.19611643820582106       0.14117011734490503     
   15.458800000000000      -0.19830862051549147       0.14097137351781996     
   15.535000000000000      -0.20051199297785807       0.14075951230692149     
   15.611199999999998      -0.20272957590532728       0.14053405924374238     
   15.687500000000000      -0.20496446516762817       0.14029446198115264     
   15.763800000000002      -0.20721391857579319       0.14004077067071849     
   15.840000000000000      -0.20947511816207029       0.13977310257191339     
   15.916200000000000      -0.21175116151281342       0.13949088514396871     
   15.992499999999998      -0.21404522440184448       0.13919346262817298     
   16.068800000000000      -0.21635448984085515       0.13888093188630515     
   16.145000000000000      -0.21867606145694718       0.13855346216692027     
   16.221200000000000      -0.22101311596832432       0.13821037728715849     
   16.297499999999999      -0.22336891199589490       0.13785091212578970     
   16.373799999999999      -0.22574055461444559       0.13747521473880039     
   16.449999999999999      -0.22812506647956385       0.13708351072885042     
   16.526199999999999      -0.23052570798756816       0.13667501232409476     
   16.602499999999999      -0.23294582472981876       0.13624883535336191     
   16.678799999999999      -0.23538244087342861       0.13580518078704104     
   16.754999999999999      -0.23783249417299471       0.13534433237685592     
   16.831199999999999      -0.24029933095573777       0.13486537989645661     
   16.907499999999999      -0.24278638416858189       0.13436730828110963     
   16.983799999999999      -0.24529059093334793       0.13385037411396344     
   17.059999999999999      -0.24780879740384926       0.13331492335444936     
   17.136199999999999      -0.25034443526692218       0.13275991355433403     
   17.212499999999999      -0.25290102697219385       0.13218419011779428     
   17.288799999999998      -0.25547541631833792       0.13158807049130314     
   17.364999999999998      -0.25806435313641291       0.13097196918619630     
   17.441199999999998      -0.26067135759174065       0.13033470195270019     
   17.517499999999998      -0.26330004389194611       0.12967496284660121     
   17.593800000000002      -0.26594715930776008       0.12899313461099574     
   17.670000000000002      -0.26860935344155190       0.12828970446792723     
   17.746200000000002      -0.27129023673488495       0.12756333242656567     
   17.822500000000002      -0.27399351633754238       0.12681254617824544     
   17.898800000000001      -0.27671583645271874       0.12603779683085042     
   17.975000000000001      -0.27945373911819904       0.12523964863142698     
   18.051200000000001      -0.28221092423356720       0.12441659188221034     
   18.127500000000001      -0.28499119007851292       0.12356697329788416     
   18.203800000000001      -0.28779107002068693       0.12269131858546890     
   18.280000000000001      -0.29060699148550456       0.12179027672173620     
   18.356200000000001      -0.29344274312341945       0.12086215472935365     
   18.432500000000001      -0.29630221416742808       0.11990510355224879     
   18.508800000000001      -0.29918182094340773       0.11891973020358151     
   18.585000000000001      -0.30207787175986750       0.11790677602103793     
   18.661200000000001      -0.30499424335523823       0.11686434763431651     
   18.737500000000001      -0.30793491495756198       0.11579038151345138     
   18.813800000000001      -0.31089617961414429       0.11468557171214065     
   18.890000000000001      -0.31387421679321231       0.11355075759150236     
   18.966200000000001      -0.31687298880767817       0.11238382666457486     
   19.042500000000000      -0.31989656023908253       0.11118248084818401     
   19.118800000000000      -0.32294109075803312       0.10994750854600779     
   19.195000000000000      -0.32600262270306363       0.10867985688800259     
   19.271200000000000      -0.32908519839272016       0.10737717531043374     
   19.347500000000000      -0.33219296220474959       0.10603691106996310     
   19.423700000000000      -0.33531781683199335       0.10466178559606053     
   19.500000000000000      -0.33846800368593427       0.10324737748235757     
   19.576300000000000      -0.34163946576757820       0.10179463456265456     
   19.652500000000000      -0.34482802421007369       0.10030468561375244     
   19.728800000000000      -0.34804205641074681       9.87727478971540673E-002
   19.805000000000000      -0.35127313434864621       9.72019455434016688E-002
   19.881200000000000      -0.35452544064277397       9.55893854963890260E-002
   19.957500000000000      -0.35780325606087809       9.39319337814346483E-002


==> anc/M1_1_6_v2.dat <==
  2.12500000000000015E-002 -8.47588134758536946E-007  1.86446207857178660E-006
  4.49999999999999983E-002  2.06284383327783380E-004  1.75650286630021842E-004
  6.87500000000000056E-002  3.16003607633552120E-004  2.69445980240908998E-004
  9.24999999999999989E-002  4.26312869895099293E-004  3.64006009674625194E-004
  0.11625000000000002       5.37215979163514984E-004  4.59338440892294894E-004
  0.14000000000000001       6.48716773404841500E-004  5.55451453769229431E-004
  0.16375000000000001       7.60819119701857728E-004  6.52353344190407126E-004
  0.18750000000000000       8.73526914455059864E-004  7.50052526194715805E-004
  0.21124999999999999       9.86844083582703218E-004  8.48557534169362498E-004
  0.23499999999999999       1.10077458271977901E-003  9.47877025095890066E-004
  0.25874999999999998       1.21532239741574876E-003  1.04801978084930131E-003
  0.28249999999999997       1.33049154333090723E-003  1.14899471055184476E-003
  0.30625000000000002       1.44628606643119016E-003  1.25081085298305809E-003
  0.33000000000000002       1.56271004318126122E-003  1.35347737904774118E-003
  0.35375000000000001       1.67976758073568803E-003  1.45700359430357565E-003
  0.37750000000000000       1.79746281712801314E-003  1.56139894155016387E-003
  0.40125000000000000       1.91579992145752111E-003  1.66667300348135347E-003
  0.42499999999999999       2.03478309407348389E-003  1.77283550540273871E-003
  0.44874999999999998       2.15441656675665217E-003  1.87989631801635786E-003
  0.47249999999999992       2.27470460289775928E-003  1.98786546027458809E-003
  0.49625000000000008       2.39565149767279311E-003  2.09675310230542566E-003
  0.52000000000000002       2.51726157821473718E-003  2.20656956841134254E-003
  0.54374999999999996       2.63953920378155651E-003  2.31732534014400396E-003
  0.56750000000000000       2.76248876592008604E-003  2.42903105945724285E-003
  0.59125000000000005       2.88611468862553198E-003  2.54169753194076562E-003
  0.61499999999999999       3.01042142849624727E-003  2.65533573013715515E-003
  0.63875000000000004       3.13541347488347465E-003  2.76995679694481793E-003
  0.66249999999999998       3.26109535003562797E-003  2.88557204910968061E-003
  0.68625000000000003       3.38747160923679683E-003  3.00219298080850374E-003
  0.70999999999999996       3.51454684093902795E-003  3.11983126732674710E-003
  0.73375000000000001       3.64232566688799326E-003  3.23849876883423090E-003
  0.75749999999999995       3.77081274224154656E-003  3.35820753426164728E-003
  0.78125000000000000       3.90001275568076754E-003  3.47896980528146840E-003
  0.80500000000000016       4.02993042951293925E-003  3.60079802039659251E-003
  0.82875000000000010       4.16057051976596783E-003  3.72370481914049804E-003
  0.85250000000000004       4.29193781627366672E-003  3.84770304639261334E-003
  0.87624999999999997       4.42403714275136934E-003  3.97280575681288606E-003
  0.90000000000000002       4.55687335686119459E-003  4.09902621939967765E-003
  0.92374999999999996       4.69045135026637753E-003  4.22637792217522672E-003
  0.94750000000000001       4.82477604867397828E-003  4.35487457700321941E-003
  0.97124999999999995       4.95985241186516074E-003  4.48453012454303520E-003
  0.99500000000000000       5.09568543371243226E-003  4.61535873934561421E-003
   1.0187500000000000       5.23228014218294051E-003  4.74737483509595545E-003
   1.0425000000000000       5.36964159932698699E-003  4.88059307000757257E-003
   1.0662499999999999       5.50777490125090551E-003  5.01502835237441647E-003
   1.0900000000000001       5.64668517807336619E-003  5.15069584628600509E-003
   1.1137500000000000       5.78637759386405309E-003  5.28761097751184652E-003
   1.1375000000000000       5.92685734656374016E-003  5.42578943956142749E-003
   1.1612499999999999       6.06812966788460549E-003  5.56524719992628706E-003
   1.1850000000000001       6.21019982318964190E-003  5.70600050651119250E-003
   1.2087500000000000       6.35307311134988492E-003  5.84806589426147341E-003
   1.2324999999999999       6.49675486457821673E-003  5.99146019199419018E-003
   1.2562500000000001       6.64125044823831237E-003  6.13620052944089354E-003
   1.2800000000000000       6.78656526062724249E-003  6.28230434451037059E-003
   1.3037500000000000       6.93270473273029184E-003  6.42978939077991970E-003
   1.3274999999999999       7.07967432779322160E-003  6.57867374508222091E-003
   1.3512500000000001       7.22747954162211888E-003  6.72897581604406901E-003
   1.3750000000000000       7.37612590134466978E-003  6.88071435148453030E-003
   1.3987499999999999       7.52561896563003294E-003  7.03390844746695429E-003
   1.4225000000000001       7.67596432413066281E-003  7.18857755694225341E-003
   1.4462500000000000       7.82716759703200836E-003  7.34474149881874077E-003
   1.4700000000000000       7.97923443456045878E-003  7.50242046733430590E-003
   1.4937499999999999       8.13217051644741368E-003  7.66163504174371089E-003
   1.5175000000000001       8.28598155134664845E-003  7.82240619633454461E-003
   1.5412500000000000       8.44067327620221658E-003  7.98475531078562950E-003
   1.5649999999999999       8.59625145556412729E-003  8.14870418088331668E-003
   1.5887500000000001       8.75272188084842695E-003  8.31427502961074386E-003
   1.6125000000000000       8.91009036953855846E-003  8.48149051862701238E-003
   1.6362500000000000       9.06836276432440754E-003  8.65037376015345173E-003
   1.6599999999999999       9.22754493217527345E-003  8.82094832928550371E-003
   1.6837500000000001       9.38764276334281243E-003  8.99323827674947292E-003
   1.7075000000000000       9.54866217028958568E-003  9.16726814212475392E-003
   1.7312500000000000       9.71060908653895855E-003  9.34306296755302301E-003
   1.7549999999999999       9.87348946544120906E-003  9.52064831195746815E-003
   1.7787500000000001       1.00373092788508880E-002  9.70005026579600152E-003
   1.8025000000000000       1.02020745157099975E-002  9.88129546637434540E-003
   1.8262499999999999       1.03677911805309508E-002  1.00644111137458709E-002
   1.8499999999999999       1.05344652917733067E-002  1.02494249872271508E-002
   1.8737499999999998       1.07021028801074537E-002  1.04363654625594365E-002
   1.8974999999999997       1.08707099865580272E-002  1.06252615297487210E-002
   1.9212499999999997       1.10402926605199011E-002  1.08161428116184694E-002
   1.9450000000000001       1.12108569576378336E-002  1.10090395831116180E-002
   1.9687500000000000       1.13824089375418637E-002  1.12039827913806584E-002
   1.9924999999999999       1.15549546614285119E-002  1.14010040767069058E-002
   2.0162499999999999       1.17285001894780073E-002  1.16001357942931531E-002
   2.0400000000000000       1.19030515780967783E-002  1.18014110369762063E-002
   2.0637500000000002       1.20786148769736132E-002  1.20048636589094992E-002
   2.0874999999999999       1.22551961259370866E-002  1.22105283002689694E-002
   2.1112500000000001       1.24328013516010333E-002  1.24184404130387675E-002
   2.1349999999999998       1.26114365637834645E-002  1.26286362879381824E-002
   2.1587499999999999       1.27911077516839021E-002  1.28411530825541711E-002
   2.1825000000000001       1.29718208798020995E-002  1.30560288507495983E-002
   2.2062499999999998       1.31535818835804251E-002  1.32733025734213458E-002
   2.2300000000000000       1.33363966647505570E-002  1.34930141906886153E-002
   2.2537500000000001       1.35202710863634914E-002  1.37152046355970125E-002
   2.2774999999999999       1.37052109674804037E-002  1.39399158694308457E-002
   2.3012500000000000       1.38912220774997357E-002  1.41671909187325688E-002
   2.3250000000000002       1.40783101300943365E-002  1.43970739141363515E-002
   2.3487499999999999       1.42664807767297046E-002  1.46296101311309268E-002
   2.3725000000000001       1.44557395997320925E-002  1.48648460328750943E-002
   2.3962500000000002       1.46460921103777307E-002  1.51028293208772223E-002
   2.4199999999999999       1.48375437190690629E-002  1.53436089597764509E-002
   2.4437500000000001       1.50300997594759126E-002  1.55872352607736055E-002
   2.4674999999999998       1.52237654571628321E-002  1.58337599111888876E-002
   2.4912500000000000       1.54185458589723955E-002  1.60832359662097767E-002
   2.5150000000000001       1.56144460923464679E-002  1.63357181884671090E-002
   2.5387499999999998       1.58114709486105731E-002  1.65912626873083620E-002
   2.5625000000000000       1.60096251407700098E-002  1.68499272647704111E-002
   2.5862500000000002       1.62089132233486991E-002  1.71117714145368437E-002
   2.6099999999999999       1.64093395784937722E-002  1.73768563948588119E-002
   2.6337500000000000       1.66109084010323607E-002  1.76452453058225933E-002
   2.6575000000000002       1.68136236823897070E-002  1.79170031713016542E-002
   2.6812499999999999       1.70174891932693105E-002  1.81921970259639118E-002
   2.7050000000000001       1.72225084649842604E-002  1.84708960077412596E-002
   2.7287499999999998       1.74286847693180952E-002  1.87531714562093471E-002
   2.7524999999999999       1.76360210967801759E-002  1.90390970173714910E-002
   2.7762500000000001       1.78445201331054668E-002  1.93287487553916448E-002
   2.7999999999999998       1.80541842338320484E-002  1.96222052718798522E-002
   2.8237500000000000       1.82650153967709866E-002  1.99195478333986931E-002
   2.8475000000000001       1.84770152321609982E-002  2.02208605079325678E-002
   2.8712499999999999       1.86901849302764621E-002  2.05262303111464588E-002
   2.8950000000000000       1.89045252262294503E-002  2.08357473633550491E-002
   2.9187500000000002       1.91200363616734238E-002  2.11495050582317275E-002
   2.9424999999999999       1.93367180430816799E-002  2.14676002444107762E-002
   2.9662500000000001       1.95545693962292204E-002  2.17901334212780330E-002
   2.9900000000000002       1.97735889164601109E-002  2.21172089504075541E-002
   3.0137499999999999       1.99937744142652182E-002  2.24489352842899004E-002
   3.0375000000000001       2.02151229556304310E-002  2.27854252142146579E-002
   3.0612499999999998       2.04376307965402002E-002  2.31267961394204073E-002
   3.0850000000000000       2.06612933109318643E-002  2.34731703599192036E-002
   3.1087500000000001       2.08861049112936403E-002  2.38246753957432819E-002
   3.1324999999999998       2.11120589609765617E-002  2.41814443357629451E-002
   3.1562500000000000       2.13391476771465673E-002  2.45436162196963729E-002
   3.1800000000000002       2.15673620231329258E-002  2.49113364574887648E-002
   3.2037499999999999       2.17966915887240764E-002  2.52847572909013774E-002
   3.2275000000000000       2.20271244567205801E-002  2.56640383029391773E-002
   3.2512500000000006       2.22586470537589932E-002  2.60493469816933249E-002
   3.2749999999999999       2.24912439830687039E-002  2.64408593463148697E-002
   3.2987500000000005       2.27248978363909226E-002  2.68387606442178871E-002
   3.3224999999999998       2.29595889817625562E-002  2.72432461302949958E-002
   3.3462500000000004       2.31952953232198063E-002  2.76545219409941416E-002
   3.3700000000000001       2.34319920276707533E-002  2.80728060786560006E-002
   3.3937500000000003       2.36696512131851569E-002  2.84983295246834072E-002
   3.4175000000000000       2.39082417418098672E-002  2.89313376857503607E-002
   3.4412500000000001       2.41477280568160799E-002  2.93720909282147308E-002
   3.4649999999999999       2.43880712100338660E-002  2.98208680541640174E-002
   3.4887500000000000       2.46292268024082481E-002  3.02779663918041723E-002
   3.5124999999999997       2.48711450840942913E-002  3.07437049218356462E-002
   3.5362499999999999       2.51137699622124184E-002  3.12184265949384358E-002
   3.5599999999999996       2.53570384283608140E-002  3.17025018046791507E-002
   3.5837500000000002       2.56008789528042666E-002  3.21963313720329894E-002
   3.6074999999999995       2.58452105170938785E-002  3.27003513171979301E-002
   3.6312500000000001       2.60899409273975674E-002  3.32150380078259574E-002
   3.6549999999999994       2.63349648388838259E-002  3.37409145816676970E-002
   3.6787500000000000       2.65801612924385124E-002  3.42785589011885272E-002
   3.7025000000000001       2.68253906912964274E-002  3.48286136627165704E-002
   3.7262499999999998       2.70704903018456240E-002  3.53917984996531612E-002
   3.7500000000000000       2.73152700939731062E-002  3.59689279542638046E-002
   3.7525000000000004       2.73410089363361579E-002  3.60305263434948994E-002
   3.7549999999999999       2.73667414737326260E-002  3.60922905653680917E-002
   3.7574999999999998       2.73924674279053537E-002  3.61542218273694996E-002
   3.7599999999999998       2.74181864962452747E-002  3.62163213310101317E-002
   3.7624999999999997       2.74438983731857648E-002  3.62785903007030938E-002
   3.7650000000000001       2.74696027422820371E-002  3.63410299740166212E-002
   3.7675000000000005       2.74952992934268739E-002  3.64036416251857786E-002
   3.7700000000000000       2.75209877017050276E-002  3.64664265379314179E-002
   3.7725000000000000       2.75466676343928789E-002  3.65293860154995848E-002
   3.7749999999999999       2.75723387540683373E-002  3.65925213856155007E-002
   3.7774999999999999       2.75980007163774271E-002  3.66558339983934015E-002
   3.7799999999999994       2.76236531698299953E-002  3.67193252269647566E-002
   3.7825000000000006       2.76492957555868300E-002  3.67829964681318580E-002
   3.7850000000000001       2.76749281072382232E-002  3.68468491430471445E-002
   3.7875000000000001       2.77005498526923730E-002  3.69108847007440927E-002
   3.7900000000000000       2.77261606054626554E-002  3.69751046075859693E-002
   3.7925000000000000       2.77517599771206422E-002  3.70395103649536345E-002
   3.7949999999999995       2.77773475685691891E-002  3.71041034987708435E-002
   3.7974999999999999       2.78029229718854964E-002  3.71688855631543622E-002
   3.8000000000000003       2.78284857700366213E-002  3.72338581412830008E-002
   3.8025000000000002       2.78540355365819760E-002  3.72990228463047774E-002
   3.8050000000000002       2.78795718353630623E-002  3.73643813222842430E-002
   3.8075000000000001       2.79050942201783427E-002  3.74299352451920031E-002
   3.8099999999999996       2.79306022344438937E-002  3.74956863239394658E-002
   3.8125000000000000       2.79560954108373574E-002  3.75616363014608448E-002
   3.8150000000000004       2.79815732709255728E-002  3.76277869558457254E-002
   3.8174999999999999       2.80070353247741967E-002  3.76941401015250740E-002
   3.8199999999999998       2.80324810704827218E-002  3.77606975904391309E-002
   3.8224999999999998       2.80579099939770281E-002  3.78274613136397667E-002
   3.8249999999999997       2.80833214582464387E-002  3.78944330538082130E-002
   3.8275000000000001       2.81087151416940968E-002  3.79616150786902529E-002
   3.8300000000000005       2.81340903827781430E-002  3.80290092593538465E-002
   3.8325000000000000       2.81594466132109068E-002  3.80966176566370843E-002
   3.8350000000000000       2.81847833582495599E-002  3.81644425245909608E-002
   3.8374999999999999       2.82100996884503269E-002  3.82324855706481018E-002
   3.8399999999999999       2.82353953212889572E-002  3.83007494499952097E-002
   3.8424999999999994       2.82606695147901398E-002  3.83692362702848025E-002
   3.8450000000000006       2.82859216203149230E-002  3.84379483431389890E-002
   3.8475000000000001       2.83111509711349643E-002  3.85068880364246788E-002
   3.8500000000000001       2.83363568805197544E-002  3.85760577749910891E-002
   3.8525000000000000       2.83615386455173847E-002  3.86454600493516959E-002
   3.8550000000000000       2.83866955392125357E-002  3.87150974088959557E-002
   3.8574999999999995       2.84118268144029351E-002  3.87849724708625651E-002
   3.8599999999999999       2.84369317014853337E-002  3.88550879216809780E-002
   3.8625000000000003       2.84620094074273799E-002  3.89254465200523578E-002
   3.8650000000000002       2.84870591146729642E-002  3.89960511002262686E-002
   3.8675000000000002       2.85120799799759399E-002  3.90669045754886979E-002
   3.8700000000000001       2.85370711331566738E-002  3.91380099418802974E-002
   3.8724999999999996       2.85620316757733209E-002  3.92093702821632722E-002
   3.8750000000000000       2.85869606797018935E-002  3.92809887700600949E-002
   3.8775000000000004       2.86118571856667225E-002  3.93528686748579257E-002
   3.8799999999999999       2.86367202014063751E-002  3.94250133659842933E-002
   3.8824999999999998       2.86615487002304103E-002  3.94974263186383401E-002
   3.8849999999999998       2.86863416189342794E-002  3.95701111191060495E-002
   3.8874999999999997       2.87110978558254536E-002  3.96430714708503260E-002
   3.8900000000000001       2.87358162685655560E-002  3.97163112010332567E-002
   3.8925000000000005       2.87604956717110102E-002  3.97898342673761660E-002
   3.8950000000000000       2.87851348343112108E-002  3.98636447659339241E-002
   3.8975000000000000       2.88097324770455812E-002  3.99377469391546877E-002
   3.8999999999999999       2.88342872385030854E-002  4.00121451421453916E-002
   3.9024999999999999       2.88587977948370905E-002  4.00868440228663789E-002
   3.9049999999999994       2.88832626718942033E-002  4.01618482770307317E-002
   3.9075000000000006       2.89076803950748078E-002  4.02371628729534456E-002
   3.9100000000000001       2.89320493307293480E-002  4.03127928495105106E-002
   3.9125000000000001       2.89563678668887103E-002  4.03887435878660037E-002
   3.9150000000000000       2.89806342845639504E-002  4.04650206547866251E-002
   3.9175000000000000       2.90048467829494491E-002  4.05416298622921986E-002
   3.9199999999999995       2.90290034731460582E-002  4.06185772861325720E-002
   3.9224999999999999       2.90531023711959220E-002  4.06958692862739654E-002
   3.9250000000000003       2.90771413903303973E-002  4.07735125296828857E-002
   3.9275000000000002       2.91011183323127455E-002  4.08515140157510448E-002
   3.9300000000000002       2.91250308777355922E-002  4.09298811047678485E-002
   3.9325000000000001       2.91488765751061127E-002  4.10086215499267936E-002
   3.9349999999999996       2.91726528285166965E-002  4.10877435334506755E-002
   3.9375000000000000       2.91963568836583545E-002  4.11672557075425105E-002
   3.9400000000000004       2.92199858130931939E-002  4.12471672427384972E-002
   3.9424999999999999       2.92435364931381593E-002  4.13274878744418067E-002
   3.9449999999999998       2.92670055888939670E-002  4.14082279729084402E-002
   3.9474999999999998       2.92903896499912657E-002  4.14893987845319501E-002
   3.9499999999999997       2.93136844768589790E-002  4.15710116573020511E-002
   3.9525000000000001       2.93368862881950923E-002  4.16530798389785628E-002
   3.9550000000000005       2.93599904855720781E-002  4.17356168980561049E-002
   3.9575000000000000       2.93829922067239159E-002  4.18186377113103774E-002
   3.9600000000000000       2.94058861426114530E-002  4.19021584499985125E-002
   3.9624999999999999       2.94286664732578349E-002  4.19861967874613773E-002
   3.9649999999999999       2.94513267814865316E-002  4.20707721442790325E-002
   3.9674999999999994       2.94738599468181393E-002  4.21559059960807461E-002
   3.9700000000000006       2.94962580110912261E-002  4.22416222630866076E-002
   3.9725000000000001       2.95185120065649606E-002  4.23279478133824910E-002
   3.9750000000000001       2.95406118419441754E-002  4.24149132846002655E-002
   3.9775000000000000       2.95625454098563632E-002  4.25025531272383572E-002
   3.9800000000000000       2.95842993486214803E-002  4.25909085299638751E-002
   3.9824999999999995       2.96058572129160244E-002  4.26800274113893069E-002
   3.9849999999999999       2.96271992973470705E-002  4.27699680704620097E-002
   3.9875000000000003       2.96483009349829893E-002  4.28608028770237279E-002
   3.9900000000000002       2.96691301016225213E-002  4.29526251709928808E-002
   3.9925000000000002       2.96896430928980763E-002  4.30455622663474674E-002
   3.9950000000000001       2.97097749417673807E-002  4.31398030148424719E-002
   3.9974999999999996       2.97294126274055028E-002  4.32356740931724437E-002
   4.0000000000000000       2.97482387503620396E-002  4.33340926227251885E-002
   4.0025000000000004       2.97628951792301109E-002  4.34344947928165873E-002
   4.0049999999999999       2.97750338216985488E-002  4.35339042759890285E-002
   4.0075000000000003       2.97855714106760386E-002  4.36326422355707982E-002
   4.0099999999999998       2.97948352451881428E-002  4.37308239239685287E-002
   4.0125000000000002       2.98030145379548951E-002  4.38285162797452596E-002
   4.0149999999999997       2.98102369880061356E-002  4.39257646801919505E-002
   4.0175000000000001       2.98165963608514363E-002  4.40226025924639885E-002
   4.0199999999999996       2.98221653201358183E-002  4.41190560681530911E-002
   4.0225000000000000       2.98270023352519842E-002  4.42151461636589374E-002
   4.0250000000000004       2.98311557822093405E-002  4.43108903783849539E-002
   4.0274999999999999       2.98346665538507631E-002  4.44063035714148541E-002
   4.0300000000000002       2.98375698118989036E-002  4.45013985768920803E-002
   4.0324999999999998       2.98398962127322566E-002  4.45961866347329150E-002
   4.0350000000000001       2.98416727947599311E-002  4.46906777030783714E-002
   4.0374999999999996       2.98429236385046245E-002  4.47848806906647745E-002
   4.0400000000000000       2.98436703693711579E-002  4.48788036339955315E-002
   4.0425000000000004       2.98439325482488284E-002  4.49724538351049530E-002
   4.0449999999999999       2.98437279801945683E-002  4.50658379704894710E-002
   4.0475000000000003       2.98430729621117774E-002  4.51589621786235781E-002
   4.0499999999999998       2.98419824840429476E-002  4.52518321310970070E-002
   4.0525000000000002       2.98404703947302251E-002  4.53444530911915819E-002
   4.0549999999999997       2.98385495391903649E-002  4.54368299625855371E-002
   4.0579999999999998       2.98357217195266387E-002  4.55473664464924252E-002
   4.0599999999999996       2.98335285655712303E-002  4.56208694951324711E-002
   4.0625000000000000       2.98304500720376342E-002  4.57125405035103821E-002
   4.0650000000000004       2.98270062160424822E-002  4.58039841725643507E-002
   4.0674999999999999       2.98232062457849598E-002  4.58952041122140178E-002
   4.0700000000000003       2.98190588887963411E-002  4.59862037442203969E-002
   4.0724999999999998       2.98145723988114154E-002  4.60769863188723039E-002
   4.0750000000000002       2.98097545969316681E-002  4.61675549296526044E-002
   4.0774999999999997       2.98046129079442279E-002  4.62579125261883758E-002
   4.0800000000000001       2.97991543925104872E-002  4.63480619257427631E-002
   4.0824999999999996       2.97933857757853061E-002  4.64380058234156110E-002
   4.0850000000000000       2.97873134730180823E-002  4.65277468013243628E-002
   4.0875000000000004       2.97809436124596705E-002  4.66172873367775228E-002
   4.0899999999999999       2.97742820559820966E-002  4.67066298096617330E-002
   4.0925000000000002       2.97673344176758482E-002  4.67957765091048111E-002
   4.0949999999999998       2.97601060806732057E-002  4.68847296395023955E-002
   4.0975000000000001       2.97526022124320923E-002  4.69734913260237905E-002
   4.0999999999999996       2.97448277786005709E-002  4.70620636195601127E-002
   4.1025000000000000       2.97367875557004550E-002  4.71504485013038571E-002
   4.1050000000000004       2.97284861427029104E-002  4.72386478869075491E-002
   4.1074999999999999       2.97199279716381312E-002  4.73266636303036961E-002
   4.1100000000000003       2.97111173173370512E-002  4.74144975272147440E-002
   4.1124999999999998       2.97020583063944930E-002  4.75021513183846583E-002
   4.1150000000000002       2.96927549254316532E-002  4.75896266925614347E-002
   4.1174999999999997       2.96832110287304635E-002  4.76769252892581125E-002
   4.1200000000000001       2.96734303452815332E-002  4.77640487012849571E-002
   4.1224999999999996       2.96634164853473437E-002  4.78509984771485763E-002
   4.1250000000000000       2.96531729460900624E-002  4.79377761225297933E-002
   4.1275000000000004       2.96427031189464528E-002  4.80243831051210754E-002
   4.1299999999999999       2.96320102923053781E-002  4.81108208523659542E-002
   4.1325000000000003       2.96210976581296540E-002  4.81970907560131043E-002
   4.1349999999999998       2.96099683161048614E-002  4.82831941730860262E-002
   4.1375000000000002       2.95986252779200688E-002  4.83691324274399675E-002
   4.1399999999999997       2.95870714712750740E-002  4.84549068112197431E-002
   4.1425000000000001       2.95753097440657683E-002  4.85405185869324587E-002
   4.1449999999999996       2.95633428661925372E-002  4.86259689859160973E-002
   4.1475000000000000       2.95511735354461770E-002  4.87112592137687594E-002
   4.1500000000000004       2.95388043789064567E-002  4.87963904486736419E-002
   4.1524999999999999       2.95262379563033875E-002  4.88813638431727926E-002
   4.1550000000000002       2.95134767627813106E-002  4.89661805251785792E-002
   4.1574999999999998       2.95005232310759959E-002  4.90508415982122623E-002
   4.1600000000000001       2.94873797356970703E-002  4.91353481451648755E-002
   4.1624999999999996       2.94740485926756543E-002  4.92197012248656515E-002
   4.1650000000000000       2.94605320634854714E-002  4.93039018757444186E-002
   4.1675000000000004       2.94468323566982430E-002  4.93879511158844958E-002
   4.1699999999999999       2.94329516299590525E-002  4.94718499437486747E-002
   4.1725000000000003       2.94188919918603672E-002  4.95555993388687652E-002
   4.1749999999999998       2.94046555037205393E-002  4.96392002625003631E-002
   4.1775000000000002       2.93902441812736483E-002  4.97226536582458384E-002
   4.1799999999999997       2.93756599962753592E-002  4.98059604526463889E-002
   4.1825000000000001       2.93609048780312416E-002  4.98891215557465961E-002
   4.1849999999999996       2.93459807148513073E-002  4.99721378616316755E-002
   4.1875000000000000       2.93308893554357908E-002  5.00550102489400461E-002
   4.1900000000000004       2.93156326101961830E-002  5.01377395813522378E-002
   4.1924999999999999       2.93002122525156151E-002  5.02203267080579413E-002
   4.1950000000000003       2.92846300199514180E-002  5.03027724642019711E-002
   4.1974999999999998       2.92688876153841052E-002  5.03850776713104659E-002
   4.2000000000000002       2.92529867081152313E-002  5.04672431376989999E-002
   4.2024999999999997       2.92369289349172813E-002  5.05492696588627013E-002
   4.2050000000000001       2.92207159010381586E-002  5.06311580178500295E-002
   4.2074999999999996       2.92043491811625616E-002  5.07129089856210025E-002
   4.2100000000000000       2.91878303203331468E-002  5.07945233213906167E-002
   4.2125000000000004       2.91711608348331139E-002  5.08760017729579517E-002
   4.2149999999999999       2.91543422130325705E-002  5.09573450770223826E-002
   4.2175000000000002       2.91373759161999771E-002  5.10385539594869278E-002
   4.2199999999999998       2.91202633792818875E-002  5.11196291357499735E-002
   4.2225000000000001       2.91030060116506326E-002  5.12005713109850921E-002
   4.2249999999999996       2.90856051978232964E-002  5.12813811804107011E-002
   4.2275000000000000       2.90680622981525534E-002  5.13620594295494393E-002
   4.2300000000000004       2.90503786494906990E-002  5.14426067344769394E-002
   4.2324999999999999       2.90325555658289443E-002  5.15230237620624767E-002
   4.2350000000000003       2.90145943389119969E-002  5.16033111702003874E-002
   4.2374999999999998       2.89964962388305145E-002  5.16834696080326339E-002
   4.2400000000000002       2.89782625143279980E-002  5.17634997156940502E-002
   4.2424999999999997       2.89598943946652761E-002  5.18434021268686096E-002
   4.2450000000000001       2.89413930875207122E-002  5.19231774642919877E-002
   4.2474999999999996       2.89227597821301551E-002  5.20028263446415742E-002
   4.2500000000000000       2.89039956484652416E-002  5.20823493763744802E-002
   4.3262499999999999       2.82742257307543494E-002  5.44502224768563040E-002
   4.4024999999999999       2.75493078236150254E-002  5.67156314746012358E-002
   4.4787499999999998       2.67473165014434806E-002  5.88894204371536376E-002
   4.5549999999999997       2.58813178674051764E-002  6.09801531821740350E-002
   4.6312499999999996       2.49611994944678624E-002  6.29948578844450463E-002
   4.7074999999999996       2.39946887440151101E-002  6.49394563004395270E-002
   4.7837500000000004       2.29879712731263577E-002  6.68190344883145410E-002
   4.8600000000000003       2.19460911818992466E-002  6.86380246087917728E-002
   4.9362500000000002       2.08732227447539359E-002  7.04003332363714041E-002
   5.0125000000000002       1.97728620782205329E-002  7.21094354403094412E-002
   5.0887500000000001       1.86479665476781374E-002  7.37684459224584310E-002
   5.1650000000000000       1.75010587584916687E-002  7.53801741777485323E-002
   5.2412500000000000       1.63343057887333845E-002  7.69471681691847181E-002
   5.3174999999999999       1.51495806535931164E-002  7.84717495225164263E-002
   5.3937499999999998       1.39485107289616678E-002  7.99560423149976163E-002
   5.4699999999999998       1.27325164167124763E-002  8.14019969292663209E-002
   5.5462499999999997       1.15028423835866964E-002  8.28114100401818598E-002
   5.6224999999999996       1.02605830637723643E-002  8.41859415258397609E-002
   5.6987500000000004       9.00670367195074983E-003  8.55271288997235118E-002
   5.7750000000000004       7.74205766112481646E-003  8.68363997216850120E-002
   5.8512500000000003       6.46740133531085309E-003  8.81150823437374386E-002
   5.9275000000000002       5.18340616362869110E-003  8.93644152711251388E-002
   6.0037500000000001       3.89066922128011687E-003  9.05855553620147080E-002
   6.0800000000000001       2.58972209219778156E-003  9.17795850470816410E-002
   6.1562500000000000       1.28103849907807744E-003  9.29475187146494436E-002
   6.2324999999999999      -3.49591262713738656E-005  9.40903083793884626E-002
   6.3087499999999999      -1.35789395993442426E-003  9.52088487203187062E-002
   6.3849999999999998      -2.68742985075215088E-003  9.63039816374034602E-002
   6.4612499999999997      -4.02326701870881626E-003  9.73765002831588899E-002
   6.5375000000000005      -5.36513829176973791E-003  9.84271527235793392E-002
   6.6137499999999996      -6.71280580333183993E-003  9.94566452367981191E-002
   6.6900000000000013      -8.06605808493916429E-003  0.10046564529903772     
   6.7662500000000003      -9.42470749959419506E-003  0.10145478429415621     
   6.8425000000000002      -1.07885879696414545E-002  0.10242465997805952     
   6.9187500000000002      -1.21575529602612475E-002  0.10337583872467300     
   6.9949999999999992      -1.35314736857693966E-002  0.10430885757907171     
   7.0712500000000000      -1.49102375099569202E-002  0.10522422613300472     
   7.1475000000000000      -1.62937465171457893E-002  0.10612242824769134     
   7.2237500000000008      -1.76819162327015653E-002  0.10700392363439781     
   7.2999999999999998      -1.90746744753986265E-002  0.10786914930868942     
   7.3762499999999998      -2.04719603261853955E-002  0.10871852093020587     
   7.4524999999999997      -2.18737231999629432E-002  0.10955243403873684     
   7.5287499999999987      -2.32799220087110958E-002  0.11037126519617768     
   7.6050000000000004      -2.46905244057626094E-002  0.11117537304290498     
   7.6812499999999995      -2.61055061022940037E-002  0.11196509927623184     
   7.7575000000000003      -2.75248502482187789E-002  0.11274076955784193     
   7.8337500000000002      -2.89485468706622909E-002  0.11350269435642514     
   7.9100000000000010      -3.03765923640881598E-002  0.11425116973111321     
   7.9862500000000001      -3.18089890269264083E-002  0.11498647806071183     
   8.0625000000000000      -3.32457446402137022E-002  0.11570888872314697     
   8.1387499999999999      -3.46868720842684608E-002  0.11641865872897333     
   8.2149999999999999      -3.61323889897912989E-002  0.11711603331229443     
   8.2912499999999998      -3.75823174200117169E-002  0.11780124648204901     
   8.3674999999999997      -3.90366835806455689E-002  0.11847452153635550     
   8.4437499999999996      -4.04955175545627585E-002  0.11913607154252605     
   8.5199999999999996      -4.19588530582654176E-002  0.11978609978539739     
   8.5962499999999995      -4.34267272176231192E-002  0.12042480018674237     
   8.6724999999999994      -4.48991803604859435E-002  0.12105235769769974     
   8.7487499999999994      -4.63762558267377736E-002  0.12166894867232390     
   8.8249999999999993      -4.78579997901257687E-002  0.12227474121132580     
   8.9012499999999992      -4.93444610981269779E-002  0.12286989549560103     
   8.9774999999999991      -5.08356911250391272E-002  0.12345456409733675     
   9.0537500000000009      -5.23317436401101038E-002  0.12402889227426531     
   9.1300000000000008      -5.38326746897726943E-002  0.12459301824583038     
   9.2062500000000007      -5.53385424925885785E-002  0.12514707345065862     
   9.2825000000000006      -5.68494073446631082E-002  0.12569118278497485     
   9.3587500000000006      -5.83653315326773461E-002  0.12622546482234703     
   9.4350000000000005      -5.98863792515429497E-002  0.12675003201623239     
   9.5112500000000004      -6.14126165241792657E-002  0.12726499088794133     
   9.5875000000000004      -6.29441111220283567E-002  0.12777044220348069     
   9.6637500000000003      -6.44809324864583228E-002  0.12826648114297129     
   9.7400000000000002      -6.60231516527965412E-002  0.12875319746575245     
   9.8162500000000001      -6.75708411799445241E-002  0.12923067567293281     
   9.8925000000000001      -6.91240750889579314E-002  0.12969899516725122     
   9.9687500000000000      -7.06829288143472623E-002  0.13015823040987071     
   10.045000000000000      -7.22474791637906788E-002  0.13060845106017041     
   10.121200000000000      -7.38167726683962994E-002  0.13104943568090371     
   10.197500000000000      -7.53939837166652804E-002  0.13148210404339564     
   10.273800000000000      -7.69771376561996651E-002  0.13190592769419349     
   10.350000000000000      -7.85642299964460916E-002  0.13232042016767498     
   10.426200000000000      -8.01574149938766994E-002  0.13272618997083041     
   10.502500000000000      -8.17588801560193978E-002  0.13312379557354373     
   10.578799999999999      -8.33666247730272536E-002  0.13351273777869954     
   10.654999999999999      -8.49786163907854941E-002  0.13389255868624456     
   10.731199999999999      -8.65970460211373666E-002  0.13426380446776076     
   10.807499999999999      -8.82241395560004887E-002  0.13462697232057888     
   10.883699999999999      -8.98557222215099205E-002  0.13498113330226050     
   10.960000000000001      -9.14961677949963914E-002  0.13532723625354776     
   11.036300000000001      -9.31434320120127085E-002  0.13566482642473704     
   11.112500000000001      -9.47954359402079783E-002  0.13599349007537873     
   11.188800000000001      -9.64566101700085332E-002  0.13631409827211327     
   11.265000000000001      -9.81226959665709164E-002  0.13662581550476613     
   11.341200000000001      -9.97959625185725896E-002  0.13692906885852227     
   11.417500000000000      -0.10147871787398589       0.13722423741050249     
   11.493800000000000      -0.10316887018359215       0.13751091181358652     
   11.570000000000000      -0.10486428991685229       0.13778872364552450     
   11.646200000000000      -0.10656728836970808       0.13805804122925888     
   11.722500000000000      -0.10828021760588334       0.13831918473331911     
   11.798800000000000      -0.11000095102507793       0.13857177506160598     
   11.875000000000000      -0.11172732203229263       0.13881547452676812     
   11.951200000000000      -0.11346168542129315       0.13905059301761691     
   12.027500000000000      -0.11520643889688599       0.13927739206866421     
   12.103800000000000      -0.11695941873050394       0.13949552405087196     
   12.180000000000000      -0.11871841915667060       0.13970468350112436     
   12.256200000000000      -0.12048584111103829       0.13990512214680148     
   12.332500000000000      -0.12226413093965244       0.14009704255662422     
   12.408799999999999      -0.12405108643520731       0.14028012913259011     
   12.484999999999999      -0.12584446115030234       0.14045410903246044     
   12.561199999999999      -0.12764670494018759       0.14061917423084805     
   12.637499999999999      -0.12946031527029997       0.14077546623610834     
   12.713699999999999      -0.13128065389567184       0.14092251423700780     
   12.789999999999999      -0.13311261533793523       0.14106063931926269     
   12.866299999999999      -0.13495393440277456       0.14118957405050664     
   12.942500000000003      -0.13680229769627958       0.14130909567277600     
   13.018800000000001      -0.13866267586866274       0.14141944252675814     
   13.095000000000001      -0.14053031250624692       0.14152024673309235     
   13.171199999999999      -0.14240776056068111       0.14161157707571922     
   13.247500000000000      -0.14429762568924398       0.14169344909490875     
   13.323800000000002      -0.14619757446581710       0.14176564728264673     
   13.400000000000000      -0.14810522191574296       0.14182800306890350     
   13.476200000000000      -0.15002317754653768       0.14188052070124807     
   13.552499999999998      -0.15195410620518651       0.14192314869948264     
   13.628800000000000      -0.15389562654203071       0.14195570630554621     
   13.705000000000000      -0.15584530267470995       0.14197806130989274     
   13.781200000000000      -0.15780580241876746       0.14199014961876780     
   13.857500000000000      -0.15977985121179369       0.14199184904170301     
   13.933799999999998      -0.16176501560655729       0.14198301480400621     
   14.010000000000002      -0.16375880468883486       0.14196355328383997     
   14.086200000000000      -0.16576394632708322       0.14193333010494594     
   14.162500000000000      -0.16778322899509518       0.14189215034344219     
   14.238799999999999      -0.16981416478984773       0.14183990816635875     
   14.315000000000000      -0.17185420597296933       0.14177655145548740     
   14.391200000000000      -0.17390614469643995       0.14170187245275889     
   14.467499999999999      -0.17597283689984955       0.14161559926377362     
   14.543799999999999      -0.17805173874217847       0.14151766568883520     
   14.619999999999997      -0.18014024352957278       0.14140806155349933     
   14.696200000000001      -0.18224121073018620       0.14128649987777933     
   14.772500000000001      -0.18435756564153172       0.14115262526704142     
   14.848799999999999      -0.18648670421754682       0.14100641181003640     
   14.924999999999999      -0.18862595586555056       0.14084789289439145     
   15.001200000000003      -0.19077824802650195       0.14067669759989718     
   15.077500000000001      -0.19294657722976977       0.14049238327315072     
   15.153800000000000      -0.19512827479848846       0.14029496770788538     
   15.230000000000000      -0.19732060283666414       0.14008453211082394     
   15.306200000000000      -0.19952656041571690       0.13986061800955304     
   15.382500000000002      -0.20174921923148431       0.13962269052416534     
   15.458800000000000      -0.20398584458522309       0.13937081391925643     
   15.535000000000000      -0.20623362961201716       0.13910511936497297     
   15.611199999999998      -0.20849564916732177       0.13882505348974733     
   15.687500000000000      -0.21077505364289867       0.13852998078053802     
   15.763800000000002      -0.21306903854880108       0.13822001239714102     
   15.840000000000000      -0.21537472337251046       0.13789533063470424     
   15.916200000000000      -0.21769525974820747       0.13755527926479755     
   15.992499999999998      -0.22003387736742758       0.13719911435667023     
   16.068800000000000      -0.22238769618785353       0.13682699727301600     
   16.145000000000000      -0.22475375660885716       0.13643916600496453     
   16.221200000000000      -0.22713528872473532       0.13603485565286291     
   16.297499999999999      -0.22953560428438846       0.13561320765475685     
   16.373799999999999      -0.23195174455558848       0.13517443824820774     
   16.449999999999999      -0.23438066829629323       0.13471884568591955     
   16.526199999999999      -0.23682568841342522       0.13424554818067633     
   16.602499999999999      -0.23929020261373060       0.13375356256782212     
   16.678799999999999      -0.24177117050555250       0.13324316187469978     
   16.754999999999999      -0.24426546528666696       0.13271470662254661     
   16.831199999999999      -0.24677648470269475       0.13216718698298796     
   16.907499999999999      -0.24930771252605835       0.13159948305418845     
   16.983799999999999      -0.25185602057241246       0.13101192756647809     
   17.059999999999999      -0.25441818979363884       0.13040494760510757     
   17.136199999999999      -0.25699770191274579       0.12977739524973037     
   17.212499999999999      -0.25959812866294646       0.12912800489834500     
   17.288799999999998      -0.26221624777289743       0.12845717448321481     
   17.364999999999998      -0.26484874324922403       0.12776540425491342     
   17.441199999999998      -0.26749918361744285       0.12705139830738921     
   17.517499999999998      -0.27017123047130059       0.12631373320215569     
   17.593800000000002      -0.27286156426601005       0.12555287675792556     
   17.670000000000002      -0.27556676818352055       0.12476940682429431     
   17.746200000000002      -0.27829049898981673       0.12396186524828078     
   17.822500000000002      -0.28103650893848631       0.12312865539676758     
   17.898800000000001      -0.28380137467553912       0.12227031832733946     
   17.975000000000001      -0.28658157124751404       0.12138751411050418     
   18.051200000000001      -0.28938084244721929       0.12047860804426608     
   18.127500000000001      -0.29220302892655464       0.11954181534452808     
   18.203800000000001      -0.29504459576720216       0.11857775685522134     
   18.280000000000001      -0.29790190287610457       0.11758718290484249     
   18.356200000000001      -0.30077877989844476       0.11656826833099085     
   18.432500000000001      -0.30367915520343508       0.11551902504550773     
   18.508800000000001      -0.30659937610915522       0.11444016073284528     
   18.585000000000001      -0.30953568294937622       0.11333252396007647     
   18.661200000000001      -0.31249199001327110       0.11219408165185751     
   18.737500000000001      -0.31547231184820196       0.11102262335134262     
   18.813800000000001      -0.31847287181482203       0.10981894968431795     
   18.890000000000001      -0.32148978095643227       0.10858401355446848     
   18.966200000000001      -0.32452703511148107       0.10731555489223661     
   19.042500000000000      -0.32758872970121689       0.10601112043813914     
   19.118800000000000      -0.33067095405099722       0.10467161149903348     
   19.195000000000000      -0.33376968172267418       0.10329809549275640     
   19.271200000000000      -0.33688898383451971       0.10188806606426365     
   19.347500000000000      -0.34003303036891691       0.10043880669682571     
   19.423700000000000      -0.34319360652545117       9.89533043823497271E-002
   19.500000000000000      -0.34637902426878475       9.74268276558358237E-002
   19.576300000000000      -0.34958515534679974       9.58604476448895598E-002
   19.652500000000000      -0.35280775175735052       9.42554244746368897E-002
   19.728800000000000      -0.35605525454708664       9.26066525224219922E-002
   19.805000000000000      -0.35931912143611444       9.09175412066337285E-002
   19.881200000000000      -0.36260355191382887       8.91850243305834373E-002
   19.957500000000000      -0.36591283918924777       8.74057860021768551E-002


==> anc/M1_1_7_v2.dat <==
  2.12500000000000015E-002 -8.32840482430636196E-007  1.69436885208937840E-006
  4.49999999999999983E-002  1.90296913874514213E-004  1.70032309785149086E-004
  6.87500000000000056E-002  2.91509210568299468E-004  2.60826701955579356E-004
  9.24999999999999989E-002  3.93263329390632966E-004  3.52360028969680083E-004
  0.11625000000000002       4.95562707488539605E-004  4.44640082523167334E-004
  0.14000000000000001       5.98410806820268322E-004  5.37674764276309587E-004
  0.16375000000000001       7.01811114293825265E-004  6.31472087875361719E-004
  0.18750000000000000       8.05767141903392234E-004  7.26040181021005105E-004
  0.21124999999999999       9.10282426863461133E-004  8.21387287585145938E-004
  0.23499999999999999       1.01536053174050784E-003  9.17521769777465755E-004
  0.25874999999999998       1.12100504458202449E-003  1.01445211036316099E-003
  0.28249999999999997       1.22721957904269366E-003  1.11218691493337302E-003
  0.30625000000000002       1.33400777450752355E-003  1.21073491422985348E-003
  0.33000000000000002       1.44137329621171393E-003  1.31010496652545589E-003
  0.35375000000000001       1.54931983535702786E-003  1.41030606006212807E-003
  0.37750000000000000       1.65785110922394880E-003  1.51134731554767123E-003
  0.40125000000000000       1.76697086128217826E-003  1.61323798871559594E-003
  0.42499999999999999       1.87668286134052014E-003  1.71598747298774400E-003
  0.44874999999999998       1.98699090546159470E-003  1.81960530199077762E-003
  0.47249999999999992       2.09789881632862010E-003  1.92410115255691946E-003
  0.49625000000000008       2.20941044315920267E-003  2.02948484738431139E-003
  0.52000000000000002       2.32152966183262052E-003  2.13576635796823480E-003
  0.54374999999999996       2.43426037496857197E-003  2.24295580756640961E-003
  0.56750000000000000       2.54760651199977938E-003  2.35106347423968834E-003
  0.59125000000000005       2.66157202923062580E-003  2.46009979396365382E-003
  0.61499999999999999       2.77616090992560899E-003  2.57007536385439302E-003
  0.63875000000000004       2.89137716431834939E-003  2.68100094541046628E-003
  0.66249999999999998       3.00722482968376285E-003  2.79288746790587504E-003
  0.68625000000000003       3.12370797036722611E-003  2.90574603183912233E-003
  0.70999999999999996       3.24083067781190566E-003  3.01958791247974824E-003
  0.73375000000000001       3.35859707057693324E-003  3.13442456350903568E-003
  0.75749999999999995       3.47701129434589782E-003  3.25026762075796135E-003
  0.78125000000000000       3.59607752192510821E-003  3.36712890604568124E-003
  0.80500000000000016       3.71579995323100421E-003  3.48502043112186360E-003
  0.82875000000000010       3.83618281526613893E-003  3.60395440171642307E-003
  0.85250000000000004       3.95723036208310997E-003  3.72394322170029220E-003
  0.87624999999999997       4.07894687473569790E-003  3.84499949736103038E-003
  0.90000000000000002       4.20133666121655022E-003  3.96713604179722498E-003
  0.92374999999999996       4.32440405638062804E-003  4.09036587943582830E-003
  0.94750000000000001       4.44815342185367682E-003  4.21470225067673183E-003
  0.97124999999999995       4.57258914592477590E-003  4.34015861666904330E-003
  0.99500000000000000       4.69771564342227974E-003  4.46674866422376408E-003
   1.0187500000000000       4.82353731162842372E-003  4.59448626901088914E-003
   1.0425000000000000       4.95005870366163961E-003  4.72338566598331372E-003
   1.0662499999999999       5.07728427126663551E-003  4.85346121013048755E-003
   1.0900000000000001       5.20521853123964533E-003  4.98472754046990624E-003
   1.1137500000000000       5.33386603362532175E-003  5.11719955575625895E-003
   1.1375000000000000       5.46323134636130404E-003  5.25089240586674305E-003
   1.1612499999999999       5.59331906496253126E-003  5.38582150733742191E-003
   1.1850000000000001       5.72413380976607728E-003  5.52200254721108962E-003
   1.2087500000000000       5.85568022560832655E-003  5.65945148942513868E-003
   1.2324999999999999       5.98796298147360757E-003  5.79818458139569858E-003
   1.2562500000000001       6.12098677011258061E-003  5.93821836080560272E-003
   1.2800000000000000       6.25475630762887830E-003  6.07956966260415725E-003
   1.3037500000000000       6.38927633303213675E-003  6.22225562622706965E-003
   1.3274999999999999       6.52455160775555331E-003  6.36629370304523517E-003
   1.3512500000000001       6.66058691513610624E-003  6.51170166405157323E-003
   1.3750000000000000       6.79738705985522430E-003  6.65849760779549122E-003
   1.3987499999999999       6.93495686733778052E-003  6.80669996857510146E-003
   1.4225000000000001       7.07330118310709952E-003  6.95632752489773812E-003
   1.4462500000000000       7.21242487209346715E-003  7.10739940821996860E-003
   1.4700000000000000       7.35233281789351555E-003  7.25993511197865760E-003
   1.4937499999999999       7.49302992197782656E-003  7.41395450092551412E-003
   1.5175000000000001       7.63452110284366069E-003  7.56947782077795495E-003
   1.5412500000000000       7.77681129510985215E-003  7.72652570819991943E-003
   1.5649999999999999       7.91990544855045511E-003  7.88511920112689585E-003
   1.5887500000000001       8.06380852706373337E-003  8.04527974945039651E-003
   1.6125000000000000       8.20852550757271253E-003  8.20702922607750678E-003
   1.6362500000000000       8.35406137885335610E-003  8.37038993838255287E-003
   1.6599999999999999       8.50042114028623508E-003  8.53538464006836813E-003
   1.6837500000000001       8.64760980052713991E-003  8.70203654345584783E-003
   1.7075000000000000       8.79563237609194346E-003  8.87036933222158999E-003
   1.7312500000000000       8.94449388985070308E-003  9.04040717460427405E-003
   1.7549999999999999       9.09419936942551695E-003  9.21217473710197847E-003
   1.7787500000000001       9.24475384548656583E-003  9.38569719868348647E-003
   1.8025000000000000       9.39616234994010251E-003  9.56100026553846453E-003
   1.8262499999999999       9.54842991400198585E-003  9.73811018639236282E-003
   1.8499999999999999       9.70156156614980503E-003  9.91705376841392656E-003
   1.8737499999999998       9.85556232994611557E-003  1.00978583937443717E-002
   1.8974999999999997       1.00104372217249930E-002  1.02805520366796039E-002
   1.9212499999999997       1.01661912481333886E-002  1.04651632815382974E-002
   1.9450000000000001       1.03228294035182609E-002  1.06517213412510615E-002
   1.9687500000000000       1.04803566671498923E-002  1.08402560767078531E-002
   1.9924999999999999       1.06387780002708196E-002  1.10307980169034505E-002
   2.0162499999999999       1.07980983429596476E-002  1.12233783799233263E-002
   2.0400000000000000       1.09583226107975440E-002  1.14180290948145639E-002
   2.0637500000000002       1.11194556913247564E-002  1.16147828243902129E-002
   2.0874999999999999       1.12815024402736618E-002  1.18136729890181494E-002
   2.1112500000000001       1.14444676775632762E-002  1.20147337914491212E-002
   2.1349999999999998       1.16083561830397884E-002  1.22180002427423554E-002
   2.1587499999999999       1.17731726919458428E-002  1.24235081893513608E-002
   2.1825000000000001       1.19389218901004308E-002  1.26312943414369373E-002
   2.2062499999999998       1.21056084087695220E-002  1.28413963024786981E-002
   2.2300000000000000       1.22732368192063415E-002  1.30538526002625440E-002
   2.2537500000000001       1.24418116268379866E-002  1.32687027193261978E-002
   2.2774999999999999       1.26113372650740827E-002  1.34859871349515582E-002
   2.3012500000000000       1.27818180887100240E-002  1.37057473487994710E-002
   2.3250000000000002       1.29532583668962743E-002  1.39280259262891462E-002
   2.3487499999999999       1.31256622756419864E-002  1.41528665358332112E-002
   2.3725000000000001       1.32990338898187933E-002  1.43803139900473900E-002
   2.3962500000000002       1.34733771746278399E-002  1.46104142890637421E-002
   2.4199999999999999       1.36486959764898583E-002  1.48432146660868354E-002
   2.4437500000000001       1.38249940133141121E-002  1.50787636353432626E-002
   2.4674999999999998       1.40022748640989542E-002  1.53171110425879345E-002
   2.4912500000000000       1.41805419578117028E-002  1.55583081183441295E-002
   2.5150000000000001       1.43597985614911661E-002  1.58024075340700253E-002
   2.5387499999999998       1.45400477675105815E-002  1.60494634614600853E-002
   2.5625000000000000       1.47212924799333365E-002  1.62995316351100122E-002
   2.5862500000000002       1.49035353998866905E-002  1.65526694187927981E-002
   2.6099999999999999       1.50867790098721810E-002  1.68089358756177490E-002
   2.6337500000000000       1.52710255569225017E-002  1.70683918423680941E-002
   2.6575000000000002       1.54562770345066727E-002  1.73311000083429118E-002
   2.6812499999999999       1.56425351630740742E-002  1.75971249990587268E-002
   2.7050000000000001       1.58298013691175951E-002  1.78665334652022452E-002
   2.7287499999999998       1.60180767626229431E-002  1.81393941772647616E-002
   2.7524999999999999       1.62073621127568762E-002  1.84157781263326256E-002
   2.7762500000000001       1.63976578216315887E-002  1.86957586315575977E-002
   2.7999999999999998       1.65889638959632844E-002  1.89794114548865675E-002
   2.8237500000000000       1.67812799164236762E-002  1.92668149236932366E-002
   2.8475000000000001       1.69746050044586941E-002  1.95580500620243306E-002
   2.8712499999999999       1.71689377863229395E-002  1.98532007312546346E-002
   2.8950000000000000       1.73642763540476294E-002  2.01523537810354599E-002
   2.9187500000000002       1.75606182476178221E-002  2.04555992401719081E-002
   2.9424999999999999       1.77579603109459493E-002  2.07630303773470790E-002
   2.9662500000000001       1.79562987620406692E-002  2.10747440291536650E-002
   2.9900000000000002       1.81556291431361240E-002  2.13908408103285035E-002
   3.0137499999999999       1.83559461326848333E-002  2.17114251834541958E-002
   3.0375000000000001       1.85572435844738523E-002  2.20366058199986288E-002
   3.0612499999999998       1.87595144149049105E-002  2.23664958112544526E-002
   3.0850000000000000       1.89627505470356256E-002  2.27012129773559654E-002
   3.1087500000000001       1.91669428079849005E-002  2.30408801559137226E-002
   3.1324999999999998       1.93720808365751493E-002  2.33856255418373737E-002
   3.1562500000000000       1.95781529769708355E-002  2.37355830545112299E-002
   3.1800000000000002       1.97851461608017053E-002  2.40908927408691603E-002
   3.2037499999999999       1.99930457762035156E-002  2.44517012190173556E-002
   3.2275000000000000       2.02018355219467094E-002  2.48181621678108255E-002
   3.2512500000000006       2.04114972445072346E-002  2.51904368686984154E-002
   3.2749999999999999       2.06220107555508680E-002  2.55686948072460160E-002
   3.2987500000000005       2.08333536268377854E-002  2.59531143430755916E-002
   3.3224999999999998       2.10455009589851569E-002  2.63438834585723800E-002
   3.3462500000000004       2.12584251198264830E-002  2.67412005986991212E-002
   3.3700000000000001       2.14720954472389647E-002  2.71452756167027374E-002
   3.3937500000000003       2.16864779045613867E-002  2.75563308363406360E-002
   3.4175000000000000       2.19015347149319577E-002  2.79746022953088376E-002
   3.4412500000000001       2.21172238808024987E-002  2.84003410892107455E-002
   3.4649999999999999       2.23334986947819510E-002  2.88338149978997031E-002
   3.4887500000000000       2.25503071056296321E-002  2.92753102794650402E-002
   3.5124999999999997       2.27675910687096562E-002  2.97251338720054374E-002
   3.5362499999999999       2.29852856632677127E-002  3.01836158162228189E-002
   3.5599999999999996       2.32033181328637692E-002  3.06511122207984432E-002
   3.5837500000000002       2.34216067069395843E-002  3.11280087431636023E-002
   3.6074999999999995       2.36400591777413127E-002  3.16147247565900583E-002
   3.6312500000000001       2.38585711699817390E-002  3.21117183950999432E-002
   3.6549999999999994       2.40770240143672043E-002  3.26194927298413886E-002
   3.6787500000000000       2.42952820627726045E-002  3.31386033717525966E-002
   3.7025000000000001       2.45131893612442128E-002  3.36696681090663461E-002
   3.7262499999999998       2.47305653013950369E-002  3.42133791033440299E-002
   3.7500000000000000       2.49471989683338995E-002  3.47705187896391668E-002
   3.7525000000000004       2.49699495751870698E-002  3.48299815671837057E-002
   3.7549999999999999       2.49926889265632765E-002  3.48896040392378884E-002
   3.7574999999999998       2.50154166987192374E-002  3.49493873462637314E-002
   3.7599999999999998       2.50381325617521945E-002  3.50093326465784893E-002
   3.7624999999999997       2.50608361794309731E-002  3.50694411168189016E-002
   3.7650000000000001       2.50835272090214022E-002  3.51297139524232443E-002
   3.7675000000000005       2.51062052944235926E-002  3.51901523587657625E-002
   3.7700000000000000       2.51288700926970178E-002  3.52507575891108094E-002
   3.7725000000000000       2.51515212338107100E-002  3.53115308890317656E-002
   3.7749999999999999       2.51741583471314471E-002  3.53724735343593430E-002
   3.7774999999999999       2.51967810614806831E-002  3.54335868321775035E-002
   3.7799999999999994       2.52193889771737713E-002  3.54948720824239949E-002
   3.7825000000000006       2.52419817073825797E-002  3.55563306369817839E-002
   3.7850000000000001       2.52645588501825558E-002  3.56179638613812466E-002
   3.7875000000000001       2.52871199952299681E-002  3.56797731452100225E-002
   3.7900000000000000       2.53096647235035686E-002  3.57417599028193589E-002
   3.7925000000000000       2.53321926070349465E-002  3.58039255740605633E-002
   3.7949999999999995       2.53547032086275485E-002  3.58662716250516614E-002
   3.7974999999999999       2.53771960815635939E-002  3.59287995489773054E-002
   3.8000000000000003       2.53996707692978468E-002  3.59915108669229197E-002
   3.8025000000000002       2.54221268051381087E-002  3.60544071287453236E-002
   3.8050000000000002       2.54445637119109259E-002  3.61174899139819067E-002
   3.8075000000000001       2.54669810016125361E-002  3.61807608328004460E-002
   3.8099999999999996       2.54893781750432993E-002  3.62442215269919502E-002
   3.8125000000000000       2.55117547214255176E-002  3.63078736710095717E-002
   3.8150000000000004       2.55341101180024468E-002  3.63717189730549603E-002
   3.8174999999999999       2.55564438296189585E-002  3.64357591762171640E-002
   3.8199999999999998       2.55787553013377342E-002  3.64999960497571357E-002
   3.8224999999999998       2.56010439857383143E-002  3.65644314299630666E-002
   3.8249999999999997       2.56233093008093535E-002  3.66290671620948596E-002
   3.8275000000000001       2.56455506571754283E-002  3.66939051413138623E-002
   3.8300000000000005       2.56677674506302703E-002  3.67589473042486126E-002
   3.8325000000000000       2.56899590615731095E-002  3.68241956305163168E-002
   3.8350000000000000       2.57121248544155204E-002  3.68896521443236730E-002
   3.8374999999999999       2.57342641769556721E-002  3.69553189161523771E-002
   3.8399999999999999       2.57563763597196196E-002  3.70211980645352851E-002
   3.8424999999999994       2.57784607152648990E-002  3.70872917579290681E-002
   3.8450000000000006       2.58005165374461456E-002  3.71536022166911450E-002
   3.8475000000000001       2.58225431006379007E-002  3.72201317151674774E-002
   3.8500000000000001       2.58445396589130350E-002  3.72868825839001092E-002
   3.8525000000000000       2.58665054451722200E-002  3.73538572119628681E-002
   3.8550000000000000       2.58884396702216413E-002  3.74210580494354489E-002
   3.8574999999999995       2.59103415217942397E-002  3.74884876100261277E-002
   3.8599999999999999       2.59322101635104107E-002  3.75561484738552998E-002
   3.8625000000000003       2.59540447337731177E-002  3.76240432904120584E-002
   3.8650000000000002       2.59758443445921028E-002  3.76921747816987007E-002
   3.8675000000000002       2.59976080803312019E-002  3.77605457455779947E-002
   3.8700000000000001       2.60193349963721322E-002  3.78291590593411789E-002
   3.8724999999999996       2.60410241176878832E-002  3.78980176835147300E-002
   3.8750000000000000       2.60626744373173673E-002  3.79671246659280467E-002
   3.8775000000000004       2.60842849147320290E-002  3.80364831460641845E-002
   3.8799999999999999       2.61058544740859037E-002  3.81060963597206898E-002
   3.8824999999999998       2.61273820023361497E-002  3.81759676440088513E-002
   3.8849999999999998       2.61488663472238328E-002  3.82461004427236267E-002
   3.8874999999999997       2.61703063150988124E-002  3.83164983121204172E-002
   3.8900000000000001       2.61917006685756341E-002  3.83871649271393875E-002
   3.8925000000000005       2.62130481240014056E-002  3.84581040881230019E-002
   3.8950000000000000       2.62343473992286413E-002  3.85293198022626515E-002
   3.8975000000000000       2.62555969581531358E-002  3.86008159206356130E-002
   3.8999999999999999       2.62767955123434406E-002  3.86725968881937443E-002
   3.9024999999999999       2.62979415128157326E-002  3.87446670117787828E-002
   3.9049999999999994       2.63190334057859555E-002  3.88170308514971599E-002
   3.9075000000000006       2.63400695489332294E-002  3.88896931147321226E-002
   3.9100000000000001       2.63610482504852729E-002  3.89626587325639651E-002
   3.9125000000000001       2.63819677351069641E-002  3.90359328301291830E-002
   3.9150000000000000       2.64028261383250640E-002  3.91095207410298851E-002
   3.9175000000000000       2.64236215297313538E-002  3.91834280667516729E-002
   3.9199999999999995       2.64443518623228881E-002  3.92576606293666280E-002
   3.9224999999999999       2.64650149942987981E-002  3.93322245345130161E-002
   3.9250000000000003       2.64856086734264369E-002  3.94071261824327987E-002
   3.9275000000000002       2.65061305277517791E-002  3.94823722923676249E-002
   3.9300000000000002       2.65265780551888278E-002  3.95579699298779092E-002
   3.9325000000000001       2.65469486118082507E-002  3.96339265375532726E-002
   3.9349999999999996       2.65672393986098286E-002  3.97102499696740524E-002
   3.9375000000000000       2.65874474465165878E-002  3.97869485315036769E-002
   3.9400000000000004       2.66075695992728442E-002  3.98640310240379325E-002
   3.9424999999999999       2.66276024938541210E-002  3.99415067952264280E-002
   3.9449999999999998       2.66475425379055601E-002  4.00193857989219470E-002
   3.9474999999999998       2.66673858836036712E-002  4.00976786631237411E-002
   3.9499999999999997       2.66871294670947209E-002  4.01763983802009908E-002
   3.9525000000000001       2.67067667854274937E-002  4.02555540985541152E-002
   3.9550000000000005       2.67262927419575982E-002  4.03351585804229903E-002
   3.9575000000000000       2.67457045194250467E-002  4.04152297454263842E-002
   3.9600000000000000       2.67649952535175921E-002  4.04957813747383599E-002
   3.9624999999999999       2.67841586701315880E-002  4.05768304068773733E-002
   3.9649999999999999       2.68031878770342326E-002  4.06583954908974823E-002
   3.9674999999999994       2.68220752200312128E-002  4.07404972362696988E-002
   3.9700000000000006       2.68408121463952695E-002  4.08231585979687492E-002
   3.9725000000000001       2.68593890192361587E-002  4.09064053576203845E-002
   3.9750000000000001       2.68777948659565356E-002  4.09902667438000329E-002
   3.9775000000000000       2.68960170804107453E-002  4.10747763276609126E-002
   3.9800000000000000       2.69140409311350061E-002  4.11599731391688733E-002
   3.9824999999999995       2.69318489119442644E-002  4.12459033446478593E-002
   3.9849999999999999       2.69494198118390843E-002  4.13326228053576480E-002
   3.9875000000000003       2.69667271621876481E-002  4.14202009595658893E-002
   3.9900000000000002       2.69837366769972303E-002  4.15087274543289447E-002
   3.9925000000000002       2.70004014808194887E-002  4.15983244415518774E-002
   3.9950000000000001       2.70166518384214911E-002  4.16891730204301189E-002
   3.9974999999999996       2.70323666176112906E-002  4.17815866504195957E-002
   4.0000000000000000       2.70472068898361916E-002  4.18764473423122660E-002
   4.0025000000000004       2.70579268866971319E-002  4.19730854922509902E-002
   4.0049999999999999       2.70662373236865601E-002  4.20686702928866965E-002
   4.0075000000000003       2.70730173835481043E-002  4.21635454098493803E-002
   4.0099999999999998       2.70785810102499025E-002  4.22578342347413455E-002
   4.0125000000000002       2.70831096745108371E-002  4.23516083923227704E-002
   4.0149999999999997       2.70867258751662787E-002  4.24449164709972265E-002
   4.0175000000000001       2.70895195456488484E-002  4.25377942816020024E-002
   4.0199999999999996       2.70915603765179737E-002  4.26302696924036953E-002
   4.0225000000000000       2.70929044419925824E-002  4.27223652218733721E-002
   4.0250000000000004       2.70935981341150628E-002  4.28140995795508530E-002
   4.0274999999999999       2.70936806665034099E-002  4.29054886475460986E-002
   4.0300000000000002       2.70931857785571550E-002  4.29965461769281770E-002
   4.0324999999999998       2.70921427941791283E-002  4.30872840631316423E-002
   4.0350000000000001       2.70905777075833333E-002  4.31777130528243971E-002
   4.0374999999999996       2.70885135818012164E-002  4.32678426203030667E-002
   4.0400000000000000       2.70859711718787893E-002  4.33576813811607509E-002
   4.0425000000000004       2.70829691819719845E-002  4.34472370519697684E-002
   4.0449999999999999       2.70795247026295940E-002  4.35365167926629604E-002
   4.0475000000000003       2.70756533542668119E-002  4.36255271498295627E-002
   4.0499999999999998       2.70713695037914162E-002  4.37142741704745763E-002
   4.0525000000000002       2.70666864234142546E-002  4.38027634647276537E-002
   4.0549999999999997       2.70616164226212957E-002  4.38910002579921063E-002
   4.0579999999999998       2.70550377644958422E-002  4.39965579641494950E-002
   4.0599999999999996       2.70503607312527969E-002  4.40667355754812140E-002
   4.0625000000000000       2.70441957602889985E-002  4.41542429885594528E-002
   4.0650000000000004       2.70376854564886304E-002  4.42415157371315246E-002
   4.0674999999999999       2.70308386795396795E-002  4.43285576627403533E-002
   4.0700000000000003       2.70236637897643822E-002  4.44153724057207433E-002
   4.0724999999999998       2.70161686930793232E-002  4.45019634230580316E-002
   4.0750000000000002       2.70083608804790598E-002  4.45883340040845455E-002
   4.0774999999999997       2.70002474628731441E-002  4.46744872843384960E-002
   4.0800000000000001       2.69918352019571581E-002  4.47604262578547019E-002
   4.0824999999999996       2.69831305376802486E-002  4.48461537881081618E-002
   4.0850000000000000       2.69741396127766292E-002  4.49316726177958689E-002
   4.0875000000000004       2.69648682947538666E-002  4.50169853776106188E-002
   4.0899999999999999       2.69553221956663099E-002  4.51020945941369711E-002
   4.0925000000000002       2.69455066899535987E-002  4.51870026969811711E-002
   4.0949999999999998       2.69354269305799206E-002  4.52717120252246613E-002
   4.0975000000000001       2.69250878636783306E-002  4.53562248332862600E-002
   4.0999999999999996       2.69144942418727412E-002  4.54405432962581776E-002
   4.1025000000000000       2.69036506364271101E-002  4.55246695147760519E-002
   4.1050000000000004       2.68925614483521876E-002  4.56086055194747653E-002
   4.1074999999999999       2.68812309185815293E-002  4.56923532750738368E-002
   4.1100000000000003       2.68696631373139469E-002  4.57759146841296566E-002
   4.1124999999999998       2.68578620526145895E-002  4.58592915904998261E-002
   4.1150000000000002       2.68458314783331271E-002  4.59424857825207825E-002
   4.1174999999999997       2.68335751014271602E-002  4.60254989959628588E-002
   4.1200000000000001       2.68210964887328970E-002  4.61083329167577965E-002
   4.1224999999999996       2.68083990932409325E-002  4.61909891835298805E-002
   4.1250000000000000       2.67954862599217997E-002  4.62734693899477800E-002
   4.1275000000000004       2.67823612311424118E-002  4.63557750869124999E-002
   4.1299999999999999       2.67690271517093403E-002  4.64379077845963467E-002
   4.1325000000000003       2.67554870735710014E-002  4.65198689543458027E-002
   4.1349999999999998       2.67417439602089385E-002  4.66016600304593950E-002
   4.1375000000000002       2.67278006907428513E-002  4.66832824118515524E-002
   4.1399999999999997       2.67136600637741112E-002  4.67647374636111293E-002
   4.1425000000000001       2.66993248009879496E-002  4.68460265184639929E-002
   4.1449999999999996       2.66847975505338092E-002  4.69271508781457722E-002
   4.1475000000000000       2.66700808902016161E-002  4.70081118146935331E-002
   4.1500000000000004       2.66551773304082897E-002  4.70889105716605985E-002
   4.1524999999999999       2.66400893170105034E-002  4.71695483652621941E-002
   4.1550000000000002       2.66248192339548148E-002  4.72500263854553140E-002
   4.1574999999999998       2.66093694057785643E-002  4.73303457969586200E-002
   4.1600000000000001       2.65937420999709309E-002  4.74105077402165662E-002
   4.1624999999999996       2.65779395292050219E-002  4.74905133323108367E-002
   4.1650000000000000       2.65619638534492740E-002  4.75703636678238631E-002
   4.1675000000000004       2.65458171819668125E-002  4.76500598196568231E-002
   4.1699999999999999       2.65295015752099531E-002  4.77296028398056585E-002
   4.1725000000000003       2.65130190466172713E-002  4.78089937600974096E-002
   4.1749999999999998       2.64963715643194569E-002  4.78882335928898090E-002
   4.1775000000000002       2.64795610527592575E-002  4.79673233317368941E-002
   4.1799999999999997       2.64625893942319092E-002  4.80462639520213425E-002
   4.1825000000000001       2.64454584303503229E-002  4.81250564115572876E-002
   4.1849999999999996       2.64281699634403011E-002  4.82037016511642769E-002
   4.1875000000000000       2.64107257578689164E-002  4.82822005952149927E-002
   4.1900000000000004       2.63931275413118692E-002  4.83605541521567248E-002
   4.1924999999999999       2.63753770059614485E-002  4.84387632150109354E-002
   4.1950000000000003       2.63574758096802378E-002  4.85168286618486502E-002
   4.1974999999999998       2.63394255664082463E-002  4.85947513365158415E-002
   4.2000000000000002       2.63212278899937584E-002  4.86725321279465883E-002
   4.2024999999999997       2.63028843310320268E-002  4.87501718523287650E-002
   4.2050000000000001       2.62843964206077481E-002  4.88276713322937025E-002
   4.2074999999999996       2.62657656605219392E-002  4.89050313776110829E-002
   4.2100000000000000       2.62469935241752099E-002  4.89822527855561518E-002
   4.2125000000000004       2.62280814574140826E-002  4.90593363412611325E-002
   4.2149999999999999       2.62090308793423224E-002  4.91362828180525943E-002
   4.2175000000000002       2.61898431830994254E-002  4.92130929777751247E-002
   4.2199999999999998       2.61705197366077918E-002  4.92897675711028160E-002
   4.2225000000000001       2.61510618832898958E-002  4.93663073378380890E-002
   4.2249999999999996       2.61314709427575877E-002  4.94427130071990670E-002
   4.2275000000000000       2.61117482114744601E-002  4.95189852980966599E-002
   4.2300000000000004       2.60918949633926409E-002  4.95951249194001367E-002
   4.2324999999999999       2.60719124505655146E-002  4.96711325701937184E-002
   4.2350000000000003       2.60518019037372338E-002  4.97470089400233323E-002
   4.2374999999999998       2.60315645329105907E-002  4.98227547091345535E-002
   4.2400000000000002       2.60112015278934142E-002  4.98983705487017967E-002
   4.2424999999999997       2.59907140588257791E-002  4.99738571210493546E-002
   4.2450000000000001       2.59701032766874208E-002  5.00492150798651017E-002
   4.2474999999999996       2.59493703137878284E-002  5.01244450704060873E-002
   4.2500000000000000       2.59285162842382080E-002  5.01995477296975912E-002
   4.3262499999999999       2.52394330370119130E-002  5.24320180208869835E-002
   4.4024999999999999       2.44629749633483787E-002  5.45612861487658751E-002
   4.4787499999999998       2.36162802651342339E-002  5.65986231506543577E-002
   4.5549999999999997       2.27116995606861868E-002  5.85528926051719287E-002
   4.6312499999999996       2.17585488841099961E-002  6.04313417210183210E-002
   4.7074999999999996       2.07640847993296983E-002  6.22400567427985468E-002
   4.7837500000000004       1.97340962229771572E-002  6.39842493722476563E-002
   4.8600000000000003       1.86732871077731517E-002  6.56684488723554560E-002
   4.9362500000000002       1.75855361125448924E-002  6.72966373638080040E-002
   5.0125000000000002       1.64740796126679780E-002  6.88723488375145992E-002
   5.0887500000000001       1.53416446910741317E-002  7.03987438798436005E-002
   5.1650000000000000       1.41905482477038530E-002  7.18786675072107112E-002
   5.2412500000000000       1.30227724346422703E-002  7.33146948752836924E-002
   5.3174999999999999       1.18400231101920897E-002  7.47091680477517117E-002
   5.3937499999999998       1.06437758397589753E-002  7.60642260385738234E-002
   5.4699999999999998       9.43531256972231398E-003  7.73818295784519244E-002
   5.5462499999999997       8.21575124321350173E-003  7.86637819950914141E-002
   5.6224999999999996       6.98606992223241123E-003  7.99117466959547995E-002
   5.6987500000000004       5.74712666430419669E-003  8.11272623831151563E-002
   5.7750000000000004       4.49967592400775732E-003  8.23117549351192607E-002
   5.8512500000000003       3.24438243491268754E-003  8.34665499458215193E-002
   5.9275000000000002       1.98183271425853057E-003  8.45928813932626256E-002
   6.0037500000000001       7.12544894814542409E-004  8.56919004478538249E-002
   6.0800000000000001      -5.63022931628876411E-004  8.67646827427721035E-002
   6.1562500000000000      -1.84446556717354705E-003  8.78122350322265849E-002
   6.2324999999999999      -3.13142456758148729E-003  8.88355009888297520E-002
   6.3087499999999999      -4.42358294003581971E-003  8.98353663858551393E-002
   6.3849999999999998      -5.72066054678320186E-003  9.08126637280456395E-002
   6.4612499999999997      -7.02241010581707882E-003  9.17681764033224934E-002
   6.5375000000000005      -8.32861369896653429E-003  9.27026424163690244E-002
   6.6137499999999996      -9.63907971314136719E-003  9.36167577557778102E-002
   6.6900000000000013      -1.09536401528908568E-002  9.45111794388083515E-002
   6.7662500000000003      -1.22721482725053829E-002  9.53865282714796980E-002
   6.8425000000000002      -1.35944764841163836E-002  9.62433913564562094E-002
   6.9187500000000002      -1.49205145050025512E-002  9.70823243767789112E-002
   6.9949999999999992      -1.62501677116446766E-002  9.79038536722581371E-002
   7.0712500000000000      -1.75833556813221395E-002  9.87084781747094298E-002
   7.1475000000000000      -1.89200108804005868E-002  9.94966711085011057E-002
   7.2237500000000008      -2.02600775052342481E-002  0.10026888162953013     
   7.2999999999999998      -2.16035104319156797E-002  0.10102553625836644     
   7.3762499999999998      -2.29502742901733017E-002  0.10176704028026780     
   7.4524999999999997      -2.43003426184511609E-002  0.10249377896593181     
   7.5287499999999987      -2.56536971098584449E-002  0.10320611872994211     
   7.6050000000000004      -2.70103269321048840E-002  0.10390440819693932     
   7.6812499999999995      -2.83702281138784075E-002  0.10458897918790189     
   7.7575000000000003      -2.97334029904556055E-002  0.10526014763409634     
   7.8337500000000002      -3.10998597022082955E-002  0.10591821442518642     
   7.9100000000000010      -3.24696117404630752E-002  0.10656346619715576     
   7.9862500000000001      -3.38426775359333201E-002  0.10719617606519205     
   8.0625000000000000      -3.52190800855527592E-002  0.10781660430604989     
   8.1387499999999999      -3.65988466140213173E-002  0.10842499899383792     
   8.2149999999999999      -3.79820082667127329E-002  0.10902159659267535     
   8.2912499999999998      -3.93685998308045682E-002  0.10960662250925374     
   8.3674999999999997      -4.07586594816218561E-002  0.11018029160808206     
   8.4437499999999996      -4.21522285513078604E-002  0.11074280869208948     
   8.5199999999999996      -4.35493513171289898E-002  0.11129436895128605     
   8.5962499999999995      -4.49500749220500123E-002  0.11183515866840360     
   8.6724999999999994      -4.63544487404945263E-002  0.11236535447191311     
   8.7487499999999994      -4.77625248890814133E-002  0.11288512540949389     
   8.8249999999999993      -4.91743576294055851E-002  0.11339463216495987     
   8.9012499999999992      -5.05900033401344221E-002  0.11389402766927902     
   8.9774999999999991      -5.20095204127293473E-002  0.11438345745673130     
   9.0537500000000009      -5.34329690634789758E-002  0.11486305978857278     
   9.1300000000000008      -5.48604113104448551E-002  0.11533296610087362     
   9.2062500000000007      -5.62919109371660328E-002  0.11579330136055457     
   9.2825000000000006      -5.77275332637482985E-002  0.11624418398327929     
   9.3587500000000006      -5.91673451802899458E-002  0.11668572627673632     
   9.4350000000000005      -6.06114150544512925E-002  0.11711803458916521     
   9.5112500000000004      -6.20598126652678189E-002  0.11754120949674313     
   9.5875000000000004      -6.35126091371409213E-002  0.11795534597987992     
   9.6637500000000003      -6.49698768742025257E-002  0.11836053359198206     
   9.7400000000000002      -6.64316894967639099E-002  0.11875685662367658     
   9.8162500000000001      -6.78981217826985367E-002  0.11914439426417535     
   9.8925000000000001      -6.93692496170028178E-002  0.11952322075965270     
   9.9687500000000000      -7.08451499522214645E-002  0.11989340556663577     
   10.045000000000000      -7.23259007809382015E-002  0.12025501349697051     
   10.121200000000000      -7.38106052702194454E-002  0.12060787609311614     
   10.197500000000000      -7.53022709993501488E-002  0.12095273553127332     
   10.273800000000000      -7.67990339903040359E-002  0.12128917487296086     
   10.350000000000000      -7.82990045624576414E-002  0.12161681710912778     
   10.426200000000000      -7.98042238966538003E-002  0.12193615182122121     
   10.502500000000000      -8.13167623525472005E-002  0.12224762186847514     
   10.578799999999999      -8.28347318957684681E-002  0.12255083607021641     
   10.654999999999999      -8.43562187612083569E-002  0.12284544536677668     
   10.731199999999999      -8.58832953345519123E-002  0.12313187981466808     
   10.807499999999999      -8.74180641605563635E-002  0.12341052274908429     
   10.883699999999999      -8.89565904206346125E-002  0.12368066359029409     
   10.960000000000001      -9.05030013398134409E-002  0.12394302759816195     
   11.036300000000001      -9.20553716482188922E-002  0.12419726762987836     
   11.112500000000001      -9.36117456598776765E-002  0.12444307565799261     
   11.188800000000001      -9.51762999024071549E-002  0.12468110265764411     
   11.265000000000001      -9.67450255953642563E-002  0.12491072710990865     
   11.341200000000001      -9.83200622829361187E-002  0.12513226525904270     
   11.417500000000000      -9.99035836379109921E-002  0.12534598757878071     
   11.493800000000000      -0.10149362206899443       0.12555159014486439     
   11.570000000000000      -0.10308817670459079       0.12574880818668824     
   11.646200000000000      -0.10468942370074406       0.12593790182265255     
   11.722500000000000      -0.10629957509776772       0.12611908511411937     
   11.798800000000000      -0.10791663227643364       0.12629208309877260     
   11.875000000000000      -0.10953856110496404       0.12645666044061871     
   11.951200000000000      -0.11116757569804193       0.12661302138993435     
   12.027500000000000      -0.11280592810283586       0.12676132390795838     
   12.103800000000000      -0.11445158639894176       0.12690132317521871     
   12.180000000000000      -0.11610248123023395       0.12703281478253772     
   12.256200000000000      -0.11776086720579443       0.12715594733931143     
   12.332500000000000      -0.11942903923311686       0.12727082235709136     
   12.408799999999999      -0.12110493082720820       0.12737722577006458     
   12.484999999999999      -0.12278643599799600       0.12747498454554912     
   12.561199999999999      -0.12447585248380222       0.12756419011577838     
   12.637499999999999      -0.12617552044179917       0.12764488558299608     
   12.713699999999999      -0.12788109257405092       0.12771679874180727     
   12.789999999999999      -0.12959715439951677       0.12778005427550498     
   12.866299999999999      -0.13132158264941488       0.12783448451995039     
   12.942500000000003      -0.13305221084615526       0.12787996474943836     
   13.018800000000001      -0.13479369217588621       0.12791654024932883     
   13.095000000000001      -0.13654157323628843       0.12794403796224069     
   13.171199999999999      -0.13829824295931967       0.12796243136910979     
   13.247500000000000      -0.14006613738591048       0.12797164282710791     
   13.323800000000002      -0.14184307157305970       0.12797155478782482     
   13.400000000000000      -0.14362681426591820       0.12796209487652524     
   13.476200000000000      -0.14541980465708113       0.12794317475210176     
   13.552499999999998      -0.14722453148100018       0.12791465255059362     
   13.628800000000000      -0.14903876637877359       0.12787644433282755     
   13.705000000000000      -0.15086023202206789       0.12782851301334069     
   13.781200000000000      -0.15269141942395886       0.12777070477375929     
   13.857500000000000      -0.15453487125798462       0.12770281000410613     
   13.933799999999998      -0.15638831193520225       0.12762477968760791     
   14.010000000000002      -0.15824941409532439       0.12753661409733813     
   14.086200000000000      -0.16012072220961049       0.12743809210909013     
   14.162500000000000      -0.16200483510847280       0.12732893440221085     
   14.238799999999999      -0.16389942761996421       0.12720912960267752     
   14.315000000000000      -0.16580212106799180       0.12707871844457450     
   14.391200000000000      -0.16771551708845386       0.12693740938027298     
   14.467499999999999      -0.16964227471589605       0.12678484933121872     
   14.543799999999999      -0.17158001812591389       0.12662106553023356     
   14.619999999999997      -0.17352631480746408       0.12644613924191681     
   14.696200000000001      -0.17548382643744831       0.12625970307078180     
   14.772500000000001      -0.17745527417078941       0.12606132420359786     
   14.848799999999999      -0.17943822730264888       0.12585106898683374     
   14.924999999999999      -0.18143019520110790       0.12562906106347521     
   15.001200000000003      -0.18343390020983533       0.12539485280112769     
   15.077500000000001      -0.18545212668929786       0.12514792763979887     
   15.153800000000000      -0.18748238523418634       0.12488839455114630     
   15.230000000000000      -0.18952212397489829       0.12461642364639745     
   15.306200000000000      -0.19157412906719112       0.12433148348700077     
   15.382500000000002      -0.19364125187503170       0.12403296924801037     
   15.458800000000000      -0.19572094288773897       0.12372103510043737     
   15.535000000000000      -0.19781058751595895       0.12339589975100587     
   15.611199999999998      -0.19991303943633215       0.12305694100343016     
   15.687500000000000      -0.20203122010295105       0.12270345781372101     
   15.763800000000002      -0.20416251590532355       0.12233564976436268     
   15.840000000000000      -0.20630424635492048       0.12195378604809380     
   15.916200000000000      -0.20845933281338927       0.12155714584866546     
   15.992499999999998      -0.21063076722109866       0.12114492457525917     
   16.068800000000000      -0.21281586767926680       0.12071737111067879     
   16.145000000000000      -0.21501187897711102       0.12027480729134894     
   16.221200000000000      -0.21722179581987208       0.11981641063665051     
   16.297499999999999      -0.21944868132271692       0.11934126616954477     
   16.373799999999999      -0.22168978192000807       0.11884967625109842     
   16.449999999999999      -0.22394226967890166       0.11834202221078138     
   16.526199999999999      -0.22620920959941154       0.11781736824972470     
   16.602499999999999      -0.22849374256317248       0.11727468144892711     
   16.678799999999999      -0.23079304057207445       0.11671431954321734     
   16.754999999999999      -0.23310419782731762       0.11613672450039561     
   16.831199999999999      -0.23543035412692420       0.11554083835742024     
   16.907499999999999      -0.23777472687195789       0.11492549825615322     
   16.983799999999999      -0.24013440778594919       0.11429112006820534     
   17.059999999999999      -0.24250640707911558       0.11363821056680594     
   17.136199999999999      -0.24489393876846791       0.11296558046446464     
   17.212499999999999      -0.24730029710297780       0.11227192791240312     
   17.288799999999998      -0.24972248835532654       0.11155773253511155     
   17.364999999999998      -0.25215743449098510       0.11082357223405455     
   17.441199999999998      -0.25460842577123299       0.11006811694891705     
   17.517499999999998      -0.25707883527186864       0.10928991477566705     
   17.593800000000002      -0.25956558065140900       0.10848951347181231     
   17.670000000000002      -0.26206549198593054       0.10766756632463029     
   17.746200000000002      -0.26458193698193117       0.10682258927054769     
   17.822500000000002      -0.26711836772066566       0.10595296592635763     
   17.898800000000001      -0.26967160723303896       0.10505931550340780     
   17.975000000000001      -0.27223838744126866       0.10414237136463696     
   18.051200000000001      -0.27482215144701344       0.10320048185691226     
   18.127500000000001      -0.27742642800871220       0.10223185225688007     
   18.203800000000001      -0.28004793852653853       0.10123717957534339     
   18.280000000000001      -0.28268331020747800       0.10021728485977918     
   18.356200000000001      -0.28533606023712776       9.91703359905557746E-002
   18.432500000000001      -0.28800979284546752       9.80943457373404243E-002
   18.508800000000001      -0.29070112257868619       9.69900958593671592E-002
   18.585000000000001      -0.29340656705816487       9.58585024123472934E-002
   18.661200000000001      -0.29612971638993973       9.46975367501606408E-002
   18.737500000000001      -0.29887424819865138       9.35050013783278455E-002
   18.813800000000001      -0.30163666371694742       9.22817684386212228E-002
   18.890000000000001      -0.30441336408804121       9.10288556782000713E-002
   18.966200000000001      -0.30720800789083197       8.97440198303210701E-002
   19.042500000000000      -0.31002434061049378       8.84248341845944585E-002
   19.118800000000000      -0.31285874146531845       8.70722689404339611E-002
   19.195000000000000      -0.31570748680224436       8.56874529415110470E-002
   19.271200000000000      -0.31857429763767614       8.42679105877781331E-002
   19.347500000000000      -0.32146298082652208       8.28109670317242197E-002
   19.423700000000000      -0.32436596405130813       8.13196814681176466E-002
   19.500000000000000      -0.32729085631688354       7.97893609893960132E-002
   19.576300000000000      -0.33023383890194452       7.82211409886628128E-002
   19.652500000000000      -0.33319098717669665       7.66163370305665420E-002
   19.728800000000000      -0.33617001889667514       7.49699028366751230E-002
   19.805000000000000      -0.33916306914240674       7.32853021392419895E-002
   19.881200000000000      -0.34217396116812981       7.15595326027059081E-002
   19.957500000000000      -0.34520659790359792       6.97893558144760257E-002


==> anc/M1_2_0_v2.dat <==
  2.12500000000000015E-002 -5.58463320165999491E-008  1.02368958004448314E-006
  4.49999999999999983E-002  7.48817114724051775E-005  2.13341585441937946E-005
  6.87500000000000056E-002  1.14707163335986919E-004  3.27276923968261468E-005
  9.24999999999999989E-002  1.54745064176143942E-004  4.42149760003228385E-005
  0.11625000000000002       1.94997001232418549E-004  5.57970118525760915E-005
  0.14000000000000001       2.35464579071627354E-004  6.74748168385430109E-005
  0.16375000000000001       2.76149419855528384E-004  7.92494224996447802E-005
  0.18750000000000000       3.17053163614086826E-004  9.11218753095508036E-005
  0.21124999999999999       3.58177468524491498E-004  1.03093236956533263E-004
  0.23499999999999999       3.99524011196075322E-004  1.15164584632585111E-004
  0.25874999999999998       4.41094486961310036E-004  1.27337011329501726E-004
  0.28249999999999997       4.82890610173030896E-004  1.39611626142132733E-004
  0.30625000000000002       5.24914114508076546E-004  1.51989554579017960E-004
  0.33000000000000002       5.67166753277514933E-004  1.64471938880630242E-004
  0.35375000000000001       6.09650299743646346E-004  1.77059938345454208E-004
  0.37750000000000000       6.52366547443968881E-004  1.89754729664140320E-004
  0.40125000000000000       6.95317310522313467E-004  2.02557507261980080E-004
  0.42499999999999999       7.38504424067352484E-004  2.15469483649959607E-004
  0.44874999999999998       7.81929744458684586E-004  2.28491889784657865E-004
  0.47249999999999992       8.25595149720735957E-004  2.41625975437262435E-004
  0.49625000000000008       8.69502539884686515E-004  2.54873009571993288E-004
  0.52000000000000002       9.13653837358676703E-004  2.68234280734227105E-004
  0.54374999999999996       9.58050987306526144E-004  2.81711097448632307E-004
  0.56750000000000000       1.00269595803522977E-003  2.95304788627636316E-004
  0.59125000000000005       1.04759074139148829E-003  3.09016703990553743E-004
  0.61499999999999999       1.09273735316755627E-003  3.22848214493723438E-004
  0.63875000000000004       1.13813783351668363E-003  3.36800712772015185E-004
  0.66249999999999998       1.18379424737845209E-003  3.50875613592070603E-004
  0.68625000000000003       1.22970868491431703E-003  3.65074354317678612E-004
  0.70999999999999996       1.27588326195366059E-003  3.79398395387676405E-004
  0.73375000000000001       1.32232012045070593E-003  3.93849220806806477E-004
  0.75749999999999995       1.36902142895262580E-003  4.08428338649952604E-004
  0.78125000000000000       1.41598938307919606E-003  4.23137281580225416E-004
  0.80500000000000016       1.46322620601439975E-003  4.37977607381359114E-004
  0.82875000000000010       1.51073414901032091E-003  4.52950899504912211E-004
  0.85250000000000004       1.55851549190377044E-003  4.68058767632791462E-004
  0.87624999999999997       1.60657254364605429E-003  4.83302848255632092E-004
  0.90000000000000002       1.65490764284631064E-003  4.98684805267582106E-004
  0.92374999999999996       1.70352315832887039E-003  5.14206330578089008E-004
  0.94750000000000001       1.75242148970514025E-003  5.29869144741280029E-004
  0.97124999999999995       1.80160506796047336E-003  5.45674997603573650E-004
  0.99500000000000000       1.85107635605655978E-003  5.61625668970184644E-004
   1.0187500000000000       1.90083784954986064E-003  5.77722969291204831E-004
   1.0425000000000000       1.95089207722667088E-003  5.93968740367988328E-004
   1.0662499999999999       2.00124160175535861E-003  6.10364856080583659E-004
   1.0900000000000001       2.05188902035643604E-003  6.26913223137003117E-004
   1.1137500000000000       2.10283696549105632E-003  6.43615781845147485E-004
   1.1375000000000000       2.15408810556863171E-003  6.60474506908251139E-004
   1.1612499999999999       2.20564514567426432E-003  6.77491408244731540E-004
   1.1850000000000001       2.25751082831670722E-003  6.94668531833403445E-004
   1.2087500000000000       2.30968793419762501E-003  7.12007960585019800E-004
   1.2324999999999999       2.36217928300294687E-003  7.29511815241185501E-004
   1.2562500000000001       2.41498773421715794E-003  7.47182255301719099E-004
   1.2800000000000000       2.46811618796137673E-003  7.65021479981586221E-004
   1.3037500000000000       2.52156758585615976E-003  7.83031729198607317E-004
   1.3274999999999999       2.57534491185433360E-003  8.01215284575851577E-004
   1.3512500000000001       2.62945119337649851E-003  8.19574470563187588E-004
   1.3750000000000000       2.68388950192666479E-003  8.38111655423272512E-004
   1.3987499999999999       2.73866295427998771E-003  8.56829252422502746E-004
   1.4225000000000001       2.79377471343103187E-003  8.75729720975874600E-004
   1.4462500000000000       2.84922798962668851E-003  8.94815567847677819E-004
   1.4700000000000000       2.90502604143162962E-003  9.14089348393091593E-004
   1.4937499999999999       2.96117217682759183E-003  9.33553667842436353E-004
   1.5175000000000001       3.01766975434791329E-003  9.53211182629920117E-004
   1.5412500000000000       3.07452218424882724E-003  9.73064601768861785E-004
   1.5649999999999999       3.13173292971908115E-003  9.93116688275403952E-004
   1.5887500000000001       3.18930550812951928E-003  1.01337026064291565E-003
   1.6125000000000000       3.24724349232437606E-003  1.03382819436934688E-003
   1.6362500000000000       3.30555051195611897E-003  1.05449342353994171E-003
   1.6599999999999999       3.36423025486577362E-003  1.07536894246787734E-003
   1.6837500000000001       3.42328646851077683E-003  1.09645780739548522E-003
   1.7075000000000000       3.48272296144250520E-003  1.11776313825890793E-003
   1.7312500000000000       3.54254360483578041E-003  1.13928812051918905E-003
   1.7549999999999999       3.60275233407274199E-003  1.16103600706299174E-003
   1.7787500000000001       3.66335315038365111E-003  1.18301012017626083E-003
   1.8025000000000000       3.72435012254730214E-003  1.20521385359444416E-003
   1.8262499999999999       3.78574738865394746E-003  1.22765067463300208E-003
   1.8499999999999999       3.84754915793370520E-003  1.25032412640224385E-003
   1.8737499999999998       3.90975971265371171E-003  1.27323783011070672E-003
   1.8974999999999997       3.97238341008741575E-003  1.29639548746161479E-003
   1.9212499999999997       4.03542468455960444E-003  1.31980088314718287E-003
   1.9450000000000001       4.09888804957106532E-003  1.34345788744588885E-003
   1.9687500000000000       4.16277810000692701E-003  1.36737045892811569E-003
   1.9924999999999999       4.22709951443303589E-003  1.39154264727593788E-003
   2.0162499999999999       4.29185705748506580E-003  1.41597859622321124E-003
   2.0400000000000000       4.35705558235518261E-003  1.44068254662252327E-003
   2.0637500000000002       4.42270003338166625E-003  1.46565883964598089E-003
   2.0874999999999999       4.48879544874700859E-003  1.49091192012734187E-003
   2.1112500000000001       4.55534696329053072E-003  1.51644634005345270E-003
   2.1349999999999998       4.62235981144196346E-003  1.54226676221353061E-003
   2.1587499999999999       4.68983933028282486E-003  1.56837796401546460E-003
   2.1825000000000001       4.75779096274294225E-003  1.59478484147889061E-003
   2.2062499999999998       4.82622026094003259E-003  1.62149241341557845E-003
   2.2300000000000000       4.89513288967079619E-003  1.64850582580837826E-003
   2.2537500000000001       4.96453463006255816E-003  1.67583035640087898E-003
   2.2774999999999999       5.03443138339523550E-003  1.70347141951073563E-003
   2.3012500000000000       5.10482917510418892E-003  1.73143457108073631E-003
   2.3250000000000002       5.17573415897507137E-003  1.75972551398269035E-003
   2.3487499999999999       5.24715262154319597E-003  1.78835010359043416E-003
   2.3725000000000001       5.31909098671008284E-003  1.81731435363945799E-003
   2.3962500000000002       5.39155582261820459E-003  1.84662444308630555E-003
   2.4199999999999999       5.46455383868988363E-003  1.87628671984255732E-003
   2.4437500000000001       5.53809190299810270E-003  1.90630771172378309E-003
   2.4674999999999998       5.61217703971060404E-003  1.93669413085939676E-003
   2.4912500000000000       5.68681641257777568E-003  1.96745287352630919E-003
   2.5150000000000001       5.76201743068635152E-003  1.99859106258664558E-003
   2.5387499999999998       5.83778760554702885E-003  2.03011600432160188E-003
   2.5625000000000000       5.91413465756020478E-003  2.06203523177315344E-003
   2.5862500000000002       5.99106649860985281E-003  2.09435650570937142E-003
   2.6099999999999999       6.06859123987012108E-003  2.12708782471186537E-003
   2.6337500000000000       6.14671720007279633E-003  2.16023743587658371E-003
   2.6575000000000002       6.22545291427166816E-003  2.19381384617627160E-003
   2.6812499999999999       6.30480714314318735E-003  2.22782583453769731E-003
   2.7050000000000001       6.38478888286674821E-003  2.26228246469191386E-003
   2.7287499999999998       6.46540737563238311E-003  2.29719309886184221E-003
   2.7524999999999999       6.54667212082830127E-003  2.33256741235800301E-003
   2.7762500000000001       6.62859288696665983E-003  2.36841540916074783E-003
   2.7999999999999998       6.71117972441155793E-003  2.40474743857559039E-003
   2.8237500000000000       6.79444297898088370E-003  2.44157421305797985E-003
   2.8475000000000001       6.87839330650093315E-003  2.47890682731421747E-003
   2.8712499999999999       6.96304168840234522E-003  2.51675677879768973E-003
   2.8950000000000000       7.04839944845535912E-003  2.55513598973317740E-003
   2.9187500000000002       7.13447827075477763E-003  2.59405683081796734E-003
   2.9424999999999999       7.22129021907768134E-003  2.63353214676625936E-003
   2.9662500000000001       7.30884775775258663E-003  2.67357528388419098E-003
   2.9900000000000002       7.39716377419589229E-003  2.71420011988644620E-003
   3.0137499999999999       7.48625160329192789E-003  2.75542109619273052E-003
   3.0375000000000001       7.57612505381596250E-003  2.79725325297409304E-003
   3.0612499999999998       7.66679843712665763E-003  2.83971226725572741E-003
   3.0850000000000000       7.75828659838604003E-003  2.88281449442568749E-003
   3.1087500000000001       7.85060495060156856E-003  2.92657701354881797E-003
   3.1324999999999998       7.94376951182828098E-003  2.97101767694390746E-003
   3.1562500000000000       8.03779694591955779E-003  3.01615516455108453E-003
   3.1800000000000002       8.13270460727520510E-003  3.06200904369802575E-003
   3.2037499999999999       8.22851059010685885E-003  3.10859983497076015E-003
   3.2275000000000000       8.32523378282568928E-003  3.15594908501049464E-003
   3.2512500000000006       8.42289392825969208E-003  3.20407944719688096E-003
   3.2749999999999999       8.52151169053048420E-003  3.25301477134570154E-003
   3.2987500000000005       8.62110872956907415E-003  3.30278020375200524E-003
   3.3224999999999998       8.72170778443138485E-003  3.35340229915754955E-003
   3.3462500000000004       8.82333276679795470E-003  3.40490914652547211E-003
   3.3700000000000001       8.92600886631713178E-003  3.45733051088084695E-003
   3.3937500000000003       9.02976266979428101E-003  3.51069799394322689E-003
   3.4175000000000000       9.13462235401560699E-003  3.56504523924863065E-003
   3.4412500000000001       9.24061755344135830E-003  3.62040802902348097E-003
   3.4649999999999999       9.34778011236795173E-003  3.67682474845996022E-003
   3.4887500000000000       9.45614371505887862E-003  3.73433643873175968E-003
   3.5124999999999997       9.56574441040721445E-003  3.79298723133208353E-003
   3.5362499999999999       9.67662080380415034E-003  3.85282469156135931E-003
   3.5599999999999996       9.78881451519466629E-003  3.91390031542253065E-003
   3.5837500000000002       9.90237036985225014E-003  3.97626997980849231E-003
   3.6074999999999995       1.00173369991635886E-002  4.03999463035180795E-003
   3.6312500000000001       1.01337673738608434E-002  4.10514103761546768E-003
   3.6549999999999994       1.02517194960848566E-002  4.17178273888726275E-003
   3.6787500000000000       1.03712572576671463E-002  4.24000120629282849E-003
   3.7025000000000001       1.04924515551811873E-002  4.30988733067665195E-003
   3.7262499999999998       1.06153814744236377E-002  4.38154321927813461E-003
   3.7500000000000000       1.07401365066360638E-002  4.45508481312632647E-003
   3.7525000000000004       1.07533788072844191E-002  4.46294097191438262E-003
   3.7549999999999999       1.07666425669421563E-002  4.47081964235503809E-003
   3.7574999999999998       1.07799279215996420E-002  4.47872099691012590E-003
   3.7599999999999998       1.07932350019201220E-002  4.48664520772584004E-003
   3.7624999999999997       1.08065639417675580E-002  4.49459245022130680E-003
   3.7650000000000001       1.08199148752067802E-002  4.50256290189322665E-003
   3.7675000000000005       1.08332879434065235E-002  4.51055674524150022E-003
   3.7700000000000000       1.08466832864404332E-002  4.51857416441480732E-003
   3.7725000000000000       1.08601010461739679E-002  4.52661534646795621E-003
   3.7749999999999999       1.08735413676277898E-002  4.53468048198984054E-003
   3.7774999999999999       1.08870043982409754E-002  4.54276976485921188E-003
   3.7799999999999994       1.09004902879390898E-002  4.55088339233782578E-003
   3.7825000000000006       1.09139991892050169E-002  4.55902156516735900E-003
   3.7850000000000001       1.09275312571525431E-002  4.56718448767015010E-003
   3.7875000000000001       1.09410866504400794E-002  4.57537236820413588E-003
   3.7900000000000000       1.09546655280041271E-002  4.58358541787293010E-003
   3.7925000000000000       1.09682680541593972E-002  4.59182385273701390E-003
   3.7949999999999995       1.09818943953424297E-002  4.60008789253494536E-003
   3.7974999999999999       1.09955447210372762E-002  4.60837776115615664E-003
   3.8000000000000003       1.10092192038697100E-002  4.61669368676999922E-003
   3.8025000000000002       1.10229180197057037E-002  4.62503590196041217E-003
   3.8050000000000002       1.10366413477539903E-002  4.63340464386660395E-003
   3.8075000000000001       1.10503893706735620E-002  4.64180015433004675E-003
   3.8099999999999996       1.10641622746857505E-002  4.65022268004814093E-003
   3.8125000000000000       1.10779602496917061E-002  4.65867247273500564E-003
   3.8150000000000004       1.10917834893951538E-002  4.66714978928975052E-003
   3.8174999999999999       1.11056321914311598E-002  4.67565489197276519E-003
   3.8199999999999998       1.11195065574788820E-002  4.68418804858112756E-003
   3.8224999999999998       1.11334067934910526E-002  4.69274953267945997E-003
   3.8249999999999997       1.11473330660555193E-002  4.70133960533636319E-003
   3.8275000000000001       1.11612856767215312E-002  4.70995858878265131E-003
   3.8300000000000005       1.11752648022704799E-002  4.71860675705935116E-003
   3.8325000000000000       1.11892706670038491E-002  4.72728440881067368E-003
   3.8350000000000000       1.12033035433339260E-002  4.73599186775790822E-003
   3.8374999999999999       1.12173635342802010E-002  4.74472939093386302E-003
   3.8399999999999999       1.12314510118033863E-002  4.75349735417191898E-003
   3.8424999999999994       1.12455661774979575E-002  4.76229606659749408E-003
   3.8450000000000006       1.12597092828176492E-002  4.77112586393647377E-003
   3.8475000000000001       1.12738805853079237E-002  4.77998709023737256E-003
   3.8500000000000001       1.12880803483984601E-002  4.78888009801988965E-003
   3.8525000000000000       1.13023088434960530E-002  4.79780524941306619E-003
   3.8550000000000000       1.13165663475230851E-002  4.80676291537665903E-003
   3.8574999999999995       1.13308531450411962E-002  4.81575347688295834E-003
   3.8599999999999999       1.13451695281098670E-002  4.82477732515551507E-003
   3.8625000000000003       1.13595157966211655E-002  4.83383486212834133E-003
   3.8650000000000002       1.13738922586556906E-002  4.84292650093435129E-003
   3.8675000000000002       1.13882992308616468E-002  4.85205266642543299E-003
   3.8700000000000001       1.14027370388588341E-002  4.86121379572683476E-003
   3.8724999999999996       1.14172060176696757E-002  4.87041033882884469E-003
   3.8750000000000000       1.14317065121800135E-002  4.87964275921901926E-003
   3.8775000000000004       1.14462388776522313E-002  4.88891153456735925E-003
   3.8799999999999999       1.14608034801714862E-002  4.89821715741607742E-003
   3.8824999999999998       1.14754006973346329E-002  4.90756013600944421E-003
   3.8849999999999998       1.14900309187768324E-002  4.91694099509410853E-003
   3.8874999999999997       1.15046945468465500E-002  4.92636027682658104E-003
   3.8900000000000001       1.15193919973210716E-002  4.93581854174605754E-003
   3.8925000000000005       1.15341237001271336E-002  4.94531636980240046E-003
   3.8950000000000000       1.15488901002238197E-002  4.95485436151206667E-003
   3.8975000000000000       1.15636916584544933E-002  4.96443313916544466E-003
   3.8999999999999999       1.15785288401790126E-002  4.97405334285627720E-003
   3.9024999999999999       1.15934021656790200E-002  4.98371565312463825E-003
   3.9049999999999994       1.16083121373088544E-002  4.99342076075343002E-003
   3.9075000000000006       1.16232593024853600E-002  5.00316939500943317E-003
   3.9100000000000001       1.16382441930240159E-002  5.01296229883947415E-003
   3.9125000000000001       1.16532674011709404E-002  5.02280026300354170E-003
   3.9150000000000000       1.16683295315893557E-002  5.03268410697560540E-003
   3.9175000000000000       1.16834312155884301E-002  5.04261468678191861E-003
   3.9199999999999995       1.16985731131341170E-002  5.05259289776506613E-003
   3.9224999999999999       1.17137559150788887E-002  5.06261967764903148E-003
   3.9250000000000003       1.17289803456416541E-002  5.07269600994863634E-003
   3.9275000000000002       1.17442471651754490E-002  5.08282292777470675E-003
   3.9300000000000002       1.17595571732669948E-002  5.09300151809611180E-003
   3.9325000000000001       1.17749112122213524E-002  5.10323292653152866E-003
   3.9349999999999996       1.17903101709951781E-002  5.11351836275867645E-003
   3.9375000000000000       1.18057549896559092E-002  5.12385910664718471E-003
   3.9400000000000004       1.18212466649516949E-002  5.13425651545772101E-003
   3.9424999999999999       1.18367862541616294E-002  5.14471203098674883E-003
   3.9449999999999998       1.18523748842382266E-002  5.15522718983584330E-003
   3.9474999999999998       1.18680138082253167E-002  5.16580365525691910E-003
   3.9499999999999997       1.18837041690210646E-002  5.17644312281752110E-003
   3.9525000000000001       1.18994474965267126E-002  5.18714754675875852E-003
   3.9550000000000005       1.19152452356040463E-002  5.19791894631357020E-003
   3.9575000000000000       1.19310990042834769E-002  5.20875953215307625E-003
   3.9600000000000000       1.19470105606051345E-002  5.21967170886994142E-003
   3.9624999999999999       1.19629818264697964E-002  5.23065810594194967E-003
   3.9649999999999999       1.19790149140491017E-002  5.24172161455578253E-003
   3.9674999999999994       1.19951121593334705E-002  5.25286543379376632E-003
   3.9700000000000006       1.20112761645910348E-002  5.26409312909379735E-003
   3.9725000000000001       1.20275098535381781E-002  5.27540870774472013E-003
   3.9750000000000001       1.20438165894412429E-002  5.28681673808405715E-003
   3.9775000000000000       1.20602000325520289E-002  5.29832237747428561E-003
   3.9800000000000000       1.20766647567188915E-002  5.30993176816088683E-003
   3.9824999999999995       1.20932159411683490E-002  5.32165208093097336E-003
   3.9849999999999999       1.21098599511093395E-002  5.33349203677556567E-003
   3.9875000000000003       1.21266046695880005E-002  5.34546247172044183E-003
   3.9900000000000002       1.21434602498167454E-002  5.35757737358873772E-003
   3.9925000000000002       1.21604405661340561E-002  5.36985583164042123E-003
   3.9950000000000001       1.21775662208480698E-002  5.38232617993954048E-003
   3.9974999999999996       1.21948728256868651E-002  5.39503747299622301E-003
   4.0000000000000000       1.22124606112956578E-002  5.40812751885069287E-003
   4.0025000000000004       1.22299114631723715E-002  5.42202331856735890E-003
   4.0049999999999999       1.22469619715432406E-002  5.43618865987329728E-003
   4.0075000000000003       1.22637501680292523E-002  5.45052346113984384E-003
   4.0099999999999998       1.22803253998566911E-002  5.46499198311759145E-003
   4.0125000000000002       1.22967162305138416E-002  5.47957356098535860E-003
   4.0149999999999997       1.23129419608937630E-002  5.49425424516917886E-003
   4.0175000000000001       1.23290167808259975E-002  5.50902379103610559E-003
   4.0199999999999996       1.23449517009900454E-002  5.52387425829136726E-003
   4.0225000000000000       1.23607555929366279E-002  5.53879925683257134E-003
   4.0250000000000004       1.23764358066222636E-002  5.55379349897446809E-003
   4.0274999999999999       1.23919985636499388E-002  5.56885251453212091E-003
   4.0300000000000002       1.24074492211928566E-002  5.58397245949474996E-003
   4.0324999999999998       1.24227924566261572E-002  5.59914998210081592E-003
   4.0350000000000001       1.24380324013024755E-002  5.61438212598236366E-003
   4.0374999999999996       1.24531727400265246E-002  5.62966625805600123E-003
   4.0400000000000000       1.24682167868446631E-002  5.64500001360564770E-003
   4.0425000000000004       1.24831675439374973E-002  5.66038125361585393E-003
   4.0449999999999999       1.24980277481632519E-002  5.67580803104443012E-003
   4.0475000000000003       1.25127999084191956E-002  5.69127856377009498E-003
   4.0499999999999998       1.25274863360008513E-002  5.70679121259362685E-003
   4.0525000000000002       1.25420891695810117E-002  5.72234446314818027E-003
   4.0549999999999997       1.25566103959676954E-002  5.73793691086388943E-003
   4.0579999999999998       1.25739307456927008E-002  5.75669775377942936E-003
   4.0599999999999996       1.25854153169120374E-002  5.76923425476451052E-003
   4.0625000000000000       1.25997023696261170E-002  5.78493678663190378E-003
   4.0650000000000004       1.26139145548155186E-002  5.80067377012195590E-003
   4.0674999999999999       1.26280533145868238E-002  5.81644419425768246E-003
   4.0700000000000003       1.26421200121097296E-002  5.83224710505967671E-003
   4.0724999999999998       1.26561159386977904E-002  5.84808160042122726E-003
   4.0750000000000002       1.26700423200278960E-002  5.86394682560726754E-003
   4.0774999999999997       1.26839003216286644E-002  5.87984196928267519E-003
   4.0800000000000001       1.26976910537466847E-002  5.89576625999334563E-003
   4.0824999999999996       1.27114155756682130E-002  5.91171896303079730E-003
   4.0850000000000000       1.27250748995968131E-002  5.92769937763971445E-003
   4.0875000000000004       1.27386699941127012E-002  5.94370683450696786E-003
   4.0899999999999999       1.27522017872925223E-002  5.95974069350717253E-003
   4.0925000000000002       1.27656711695225463E-002  5.97580034166800798E-003
   4.0949999999999998       1.27790789960427788E-002  5.99188519132819349E-003
   4.0975000000000001       1.27924260892644838E-002  6.00799467847031813E-003
   4.0999999999999996       1.28057132408614521E-002  6.02412826119573964E-003
   4.1025000000000000       1.28189412136946509E-002  6.04028541834177642E-003
   4.1050000000000004       1.28321107435636263E-002  6.05646564821336105E-003
   4.1074999999999999       1.28452225408130262E-002  6.07266846742183543E-003
   4.1100000000000003       1.28582772918080651E-002  6.08889340981849485E-003
   4.1124999999999998       1.28712756602921523E-002  6.10514002551335987E-003
   4.1150000000000002       1.28842182886387980E-002  6.12140787997059437E-003
   4.1174999999999997       1.28971057990092588E-002  6.13769655317356749E-003
   4.1200000000000001       1.29099387944172275E-002  6.15400563884917207E-003
   4.1224999999999996       1.29227178597292724E-002  6.17033474375535372E-003
   4.1250000000000000       1.29354435623911471E-002  6.18668348692277045E-003
   4.1275000000000004       1.29481164540373051E-002  6.20305149939639425E-003
   4.1299999999999999       1.29607370701635069E-002  6.21943842312189070E-003
   4.1325000000000003       1.29733059316195342E-002  6.23584391076630919E-003
   4.1349999999999998       1.29858235451166017E-002  6.25226762512712687E-003
   4.1375000000000002       1.29982904038771253E-002  6.26870923866333380E-003
   4.1399999999999997       1.30107069882427952E-002  6.28516843305630072E-003
   4.1425000000000001       1.30230737664338153E-002  6.30164489888965750E-003
   4.1449999999999996       1.30353911943284911E-002  6.31813833489757587E-003
   4.1475000000000000       1.30476597170990222E-002  6.33464844814952358E-003
   4.1500000000000004       1.30598797689295918E-002  6.35117495334408880E-003
   4.1524999999999999       1.30720517736505233E-002  6.36771757257864352E-003
   4.1550000000000002       1.30841761451582633E-002  6.38427603504641231E-003
   4.1574999999999998       1.30962532876206742E-002  6.40085007665726520E-003
   4.1600000000000001       1.31082835966146588E-002  6.41743944014074551E-003
   4.1624999999999996       1.31202674583354318E-002  6.43404387423187653E-003
   4.1650000000000000       1.31322052506940897E-002  6.45066313380211840E-003
   4.1675000000000004       1.31440973434440236E-002  6.46729697953769833E-003
   4.1699999999999999       1.31559440984814948E-002  6.48394517772291935E-003
   4.1725000000000003       1.31677458701307190E-002  6.50060750003464156E-003
   4.1749999999999998       1.31795030054145529E-002  6.51728372334719423E-003
   4.1775000000000002       1.31912158443116510E-002  6.53397362954702757E-003
   4.1799999999999997       1.32028847200009961E-002  6.55067700535647435E-003
   4.1825000000000001       1.32145099590945791E-002  6.56739364216615221E-003
   4.1849999999999996       1.32260918818589198E-002  6.58412333587529187E-003
   4.1875000000000000       1.32376308024261639E-002  6.60086588673970860E-003
   4.1900000000000004       1.32491270289953906E-002  6.61762109922682008E-003
   4.1924999999999999       1.32605808640246219E-002  6.63438878187729616E-003
   4.1950000000000003       1.32719926044141800E-002  6.65116874717312963E-003
   4.1974999999999998       1.32833625416818053E-002  6.66796081141143859E-003
   4.2000000000000002       1.32946909621301113E-002  6.68476479458398297E-003
   4.2024999999999997       1.33059781470066790E-002  6.70158052026192594E-003
   4.2050000000000001       1.33172243726572513E-002  6.71840781548550380E-003
   4.2074999999999996       1.33284299106725315E-002  6.73524651065846285E-003
   4.2100000000000000       1.33395950280286637E-002  6.75209643944696316E-003
   4.2125000000000004       1.33507199872219713E-002  6.76895743868258931E-003
   4.2149999999999999       1.33618050463982386E-002  6.78582934826942649E-003
   4.2175000000000002       1.33728504594765926E-002  6.80271201109490520E-003
   4.2199999999999998       1.33838564762685328E-002  6.81960527294421699E-003
   4.2225000000000001       1.33948233425922967E-002  6.83650898241809375E-003
   4.2249999999999996       1.34057513003826272E-002  6.85342299085388556E-003
   4.2275000000000000       1.34166405877963867E-002  6.87034715224959635E-003
   4.2300000000000004       1.34274914393141195E-002  6.88728132319098036E-003
   4.2324999999999999       1.34383040858377188E-002  6.90422536278126765E-003
   4.2350000000000003       1.34490787547845280E-002  6.92117913257357057E-003
   4.2374999999999998       1.34598156701778611E-002  6.93814249650588112E-003
   4.2400000000000002       1.34705150526121011E-002  6.95511532077523319E-003
   4.2424999999999997       1.34811771199478576E-002  6.97209747409282318E-003
   4.2450000000000001       1.34918020861709009E-002  6.98908882699479216E-003
   4.2474999999999996       1.35023901626924615E-002  7.00608925241703786E-003
   4.2500000000000000       1.35129415578137246E-002  7.02309862532559271E-003
   4.3262499999999999       1.38181108314781621E-002  7.54560973642917632E-003
   4.4024999999999999       1.40940357323486084E-002  8.07363212878259295E-003
   4.4787499999999998       1.43442121004932008E-002  8.60528490051241934E-003
   4.5549999999999997       1.45713123485093493E-002  9.13923907803226507E-003
   4.6312499999999996       1.47774716948086936E-002  9.67451541672613782E-003
   4.7074999999999996       1.49644493377243046E-002  1.02103716155677593E-002
   4.7837500000000004       1.51337277443995347E-002  1.07462337598561494E-002
   4.8600000000000003       1.52865778542812716E-002  1.12816518979115751E-002
   4.9362500000000002       1.54241041070446484E-002  1.18162698615340307E-002
   5.0125000000000002       1.55472767807737135E-002  1.23498039781389565E-002
   5.0887500000000001       1.56569559682294343E-002  1.28820275958884348E-002
   5.1650000000000000       1.57539098271483081E-002  1.34127595534999904E-002
   5.2412500000000000       1.58388287818590212E-002  1.39418554109050213E-002
   5.3174999999999999       1.59123367834025885E-002  1.44692006630937047E-002
   5.3937499999999998       1.59750003822246543E-002  1.49947054104322755E-002
   5.4699999999999998       1.60273361410465075E-002  1.55183001192190535E-002
   5.5462499999999997       1.60698167658481113E-002  1.60399322119698685E-002
   5.6224999999999996       1.61028762313347971E-002  1.65595632983994399E-002
   5.6987500000000004       1.61269141067253742E-002  1.70771669075041113E-002
   5.7750000000000004       1.61422992376902240E-002  1.75927266160404161E-002
   5.8512500000000003       1.61493729041511311E-002  1.81062344937656834E-002
   5.9275000000000002       1.61484515471315183E-002  1.86176898041140425E-002
   6.0037500000000001       1.61398291380366737E-002  1.91270979125032249E-002
   6.0800000000000001       1.61237792490534146E-002  1.96344693649512861E-002
   6.1562500000000000       1.61005568715544209E-002  2.01398191070163886E-002
   6.2324999999999999       1.60704000203263919E-002  2.06431658187073118E-002
   6.3087499999999999       1.60335311526255304E-002  2.11445313430313891E-002
   6.3849999999999998       1.59901584391523889E-002  2.16439402071817062E-002
   6.4612499999999997       1.59404768890353335E-002  2.21414191988149670E-002
   6.5375000000000005       1.58846693632174428E-002  2.26369970077498553E-002
   6.6137499999999996       1.58229074842044098E-002  2.31307039153914769E-002
   6.6900000000000013       1.57553524561800037E-002  2.36225715261764932E-002
   6.7662500000000003       1.56821558063461354E-002  2.41126325349624651E-002
   6.8425000000000002       1.56034600567698262E-002  2.46009205252618983E-002
   6.9187500000000002       1.55193993346599036E-002  2.50874697939329275E-002
   6.9949999999999992       1.54300999282706922E-002  2.55723151991975629E-002
   7.0712500000000000       1.53356807936032066E-002  2.60554920276275769E-002
   7.1475000000000000       1.52362540181398450E-002  2.65370358791444834E-002
   7.2237500000000008       1.51319252453462096E-002  2.70169825665257483E-002
   7.2999999999999998       1.50227940642148599E-002  2.74953680279810056E-002
   7.3762499999999998       1.49089543672769869E-002  2.79722282510489924E-002
   7.4524999999999997       1.47904946801498075E-002  2.84475992063739566E-002
   7.5287499999999987       1.46674984653344456E-002  2.89215167901122581E-002
   7.6050000000000004       1.45400444026765278E-002  2.93940167738886184E-002
   7.6812499999999995       1.44082066486378030E-002  2.98651347613639317E-002
   7.7575000000000003       1.42720550762955034E-002  3.03349061506081978E-002
   7.8337500000000002       1.41316554977785978E-002  3.08033661015827930E-002
   7.9100000000000010       1.39870698706611347E-002  3.12705495081320242E-002
   7.9862500000000001       1.38383564896626954E-002  3.17364909739605294E-002
   8.0625000000000000       1.36855701648541210E-002  3.22012247921293626E-002
   8.1387499999999999       1.35287623874375575E-002  3.26647849276424512E-002
   8.2149999999999999       1.33679814840679066E-002  3.31272050027213369E-002
   8.2912499999999998       1.32032727606076691E-002  3.35885182843900509E-002
   8.3674999999999997       1.30346786361558407E-002  3.40487576740227671E-002
   8.4437499999999996       1.28622387681538494E-002  3.45079556985543739E-002
   8.5199999999999996       1.26859901693327313E-002  3.49661445031221943E-002
   8.5962499999999995       1.25059673172105684E-002  3.54233558449859737E-002
   8.6724999999999994       1.23222022566760337E-002  3.58796210883906494E-002
   8.7487499999999994       1.21347246967206564E-002  3.63349712019443161E-002
   8.8249999999999993       1.19435621003388063E-002  3.67894367545730516E-002
   8.9012499999999992       1.17487397696853253E-002  3.72430479152709715E-002
   8.9774999999999991       1.15502809252947206E-002  3.76958344526226313E-002
   9.0537500000000009       1.13482067800558216E-002  3.81478257354435357E-002
   9.1300000000000008       1.11425366080391709E-002  3.85990507339555172E-002
   9.2062500000000007       1.09332878084770161E-002  3.90495380211141260E-002
   9.2825000000000006       1.07204759653417199E-002  3.94993157737230233E-002
   9.3587500000000006       1.05041149031053545E-002  3.99484117730804014E-002
   9.4350000000000005       1.02842167393337337E-002  4.03968534051021011E-002
   9.5112500000000004       1.00607919347330682E-002  4.08446676600970060E-002
   9.5875000000000004       9.83384934110678559E-003  4.12918811325863055E-002
   9.6637500000000003       9.60339624741562981E-003  4.17385200216800617E-002
   9.7400000000000002       9.36943842382001457E-003  4.21846101325022496E-002
   9.8162500000000001       9.13198016330248746E-003  4.26301768789747459E-002
   9.8925000000000001       8.89102432030445915E-003  4.30752452879526182E-002
   9.9687500000000000       8.64657234594449868E-003  4.35198400048997652E-002
   10.045000000000000       8.39862431880451440E-003  4.39639852969363476E-002
   10.121200000000000       8.14734500167303873E-003  4.44074142314086276E-002
   10.197500000000000       7.89223372219280406E-003  4.48510228237367081E-002
   10.273800000000000       7.63361405582926172E-003  4.52942520783543162E-002
   10.350000000000000       7.37182668699713859E-003  4.57365446169476567E-002
   10.426200000000000       7.10652855380641477E-003  4.61785039594072161E-002
   10.502500000000000       6.83735692326747132E-003  4.66207314991453278E-002
   10.578799999999999       6.56464876267132992E-003  4.70626687265183891E-002
   10.654999999999999       6.28875838508190059E-003  4.75037582705617537E-002
   10.731199999999999       6.00931949129892857E-003  4.79446003828105927E-002
   10.807499999999999       5.72594600422720017E-003  4.83857936378852271E-002
   10.883699999999999       5.43936723221255872E-003  4.88262016977593291E-002
   10.960000000000001       5.14881638377141706E-003  4.92670002930247000E-002
   11.036300000000001       4.85465145664478858E-003  4.97076307980838794E-002
   11.112500000000001       4.55724828933302354E-003  5.01475351174730175E-002
   11.188800000000001       4.25580837256499516E-003  5.05878866015287976E-002
   11.265000000000001       3.95110285923663904E-003  5.10275493454970461E-002
   11.341200000000001       3.64271900251484509E-003  5.14671185378962268E-002
   11.417500000000000       3.33022364554052402E-003  5.19071885002223982E-002
   11.493800000000000       3.01399674091489640E-003  5.23471995937424203E-002
   11.570000000000000       2.69443672554387555E-003  5.27865920892418225E-002
   11.646200000000000       2.37110722788289431E-003  5.32259591169793600E-002
   11.722500000000000       2.04355104245533504E-003  5.36658932681156400E-002
   11.798800000000000       1.71216347227384118E-003  5.41058335952487104E-002
   11.875000000000000       1.37735888262501514E-003  5.45452187308262462E-002
   11.951200000000000       1.03867700634801934E-003  5.49846400934333249E-002
   12.027500000000000       6.95636191974897044E-004  5.54246889212069854E-002
   12.103800000000000       3.48647714002018640E-004  5.58648027268642544E-002
   12.180000000000000      -1.85751968371169226E-006  5.63044183141344218E-002
   12.256200000000000      -3.56364329361068711E-004  5.67441258087271611E-002
   12.332500000000000      -7.15379636676853853E-004  5.71845154187157548E-002
   12.408799999999999      -1.07847580450217730E-003  5.76250227437382287E-002
   12.484999999999999      -1.44520490325809187E-003  5.80650823159513593E-002
   12.561199999999999      -1.81607713201143578E-003  5.85052830016226308E-002
   12.637499999999999      -2.19162551650123718E-003  5.89462139212401717E-002
   12.713699999999999      -2.57090481701334949E-003  5.93867299376319852E-002
   12.789999999999999      -2.95495078641254579E-003  5.98279974360348549E-002
   12.866299999999999      -3.34330981380651961E-003  6.02694481301071991E-002
   12.942500000000003      -3.73550672372900249E-003  6.07105123132299640E-002
   13.018800000000001      -4.13261430764600389E-003  6.11523564250335688E-002
   13.095000000000001      -4.53363606592239402E-003  6.15938306260274612E-002
   13.171199999999999      -4.93913504613335396E-003  6.20355217550027510E-002
   13.247500000000000      -5.34969896225078161E-003  6.24780173289467070E-002
   13.323800000000002      -5.76484662127202049E-003  6.29207448068470898E-002
   13.400000000000000      -6.18407401566318463E-003  6.33631299028757922E-002
   13.476200000000000      -6.60797247268739719E-003  6.38057585439967406E-002
   13.552499999999998      -7.03715906003048695E-003  6.42492173232576819E-002
   13.628800000000000      -7.47113341009758049E-003  6.46929301273380386E-002
   13.705000000000000      -7.90937123972831370E-003  6.51363188497613016E-002
   13.781200000000000      -8.35249315040009245E-003  6.55799681232034776E-002
   13.857500000000000      -8.80114653899965668E-003  6.60244632948238930E-002
   13.933799999999998      -9.25481059562834052E-003  6.64692243034352981E-002
   14.010000000000002      -9.71293942300489530E-003  6.69136690766509584E-002
   14.086200000000000      -1.01761839545619660E-002  6.73583811037608837E-002
   14.162500000000000      -1.06452232443148866E-002  6.78039446680915175E-002
   14.238799999999999      -1.11195151868140555E-002  6.82497758500121288E-002
   14.315000000000000      -1.15984915085178605E-002  6.86952886621179371E-002
   14.391200000000000      -1.20828353359145203E-002  6.91410653801831226E-002
   14.467499999999999      -1.25732594052072773E-002  6.95876888870060467E-002
   14.543799999999999      -1.30691997135030831E-002  7.00345708556247282E-002
   14.619999999999997      -1.35700647678207616E-002  7.04811207112313737E-002
   14.696200000000001      -1.40765715659830690E-002  7.09279187311574744E-002
   14.772500000000001      -1.45894680733976677E-002  7.13755453726611783E-002
   14.848799999999999      -1.51081669551420064E-002  7.18234072653033268E-002
   14.924999999999999      -1.56320518091184711E-002  7.22709088019301282E-002
   15.001200000000003      -1.61618747030697306E-002  7.27186277161035732E-002
   15.077500000000001      -1.66984202900244995E-002  7.31671419617273555E-002
   15.153800000000000      -1.72410764141773497E-002  7.36158531529521043E-002
   15.230000000000000      -1.77892004170365388E-002  7.40641609335139228E-002
   15.306200000000000      -1.83435815216474209E-002  7.45126404244669943E-002
   15.382500000000002      -1.89050434552769896E-002  7.49618666025399089E-002
   15.458800000000000      -1.94729485105700761E-002  7.54112359780071684E-002
   15.535000000000000      -2.00466269253377211E-002  7.58601430945710087E-002
   15.611199999999998      -2.06269075576550644E-002  7.63091593352412667E-002
   15.687500000000000      -2.12146556395397465E-002  7.67588553010483815E-002
   15.763800000000002      -2.18092065338009698E-002  7.72086214872424043E-002
   15.840000000000000      -2.24098616067912003E-002  7.76578465832361980E-002
   15.916200000000000      -2.30174910734186645E-002  7.81070969065116166E-002
   15.992499999999998      -2.36330034129958490E-002  7.85569374367241363E-002
   16.068800000000000      -2.42557049738779257E-002  7.90067525074105437E-002
   16.145000000000000      -2.48848661463416769E-002  7.94559251275518963E-002
   16.221200000000000      -2.55214005891358821E-002  7.99050158945910638E-002
   16.297499999999999      -2.61662625527117228E-002  8.03545834930679548E-002
   16.373799999999999      -2.68187280261582145E-002  8.08040063174460810E-002
   16.449999999999999      -2.74780351448204140E-002  8.12526618371902931E-002
   16.526199999999999      -2.81451441209479569E-002  8.17011036525269324E-002
   16.602499999999999      -2.88210581920349158E-002  8.21498823340000434E-002
   16.678799999999999      -2.95050216723171700E-002  8.25983696483262586E-002
   16.754999999999999      -3.01962387212016854E-002  8.30459367695717821E-002
   16.831199999999999      -3.08957187366948882E-002  8.34931281320833857E-002
   16.907499999999999      -3.16045163530620440E-002  8.39404835728602555E-002
   16.983799999999999      -3.23218417957356757E-002  8.43873677354142065E-002
   17.059999999999999      -3.30468625463885696E-002  8.48331453154879261E-002
   17.136199999999999      -3.37806393498430585E-002  8.52783495504486205E-002
   17.212499999999999      -3.45242810184356111E-002  8.57235083108153356E-002
   17.288799999999998      -3.52769613233935783E-002  8.61679791579050558E-002
   17.364999999999998      -3.60378088997605553E-002  8.66111207671938915E-002
   17.441199999999998      -3.68079392317753468E-002  8.70534534506006707E-002
   17.517499999999998      -3.75885188920566105E-002  8.74954905135989502E-002
   17.593800000000002      -3.83786835492298459E-002  8.79365823248147577E-002
   17.670000000000002      -3.91775210329952661E-002  8.83760811922384842E-002
   17.746200000000002      -3.99862050147070588E-002  8.88144912373857176E-002
   17.822500000000002      -4.08059632670765629E-002  8.92523076672148558E-002
   17.898800000000001      -4.16358906703353099E-002  8.96888728306153432E-002
   17.975000000000001      -4.24750311144056966E-002  9.01235321395863764E-002
   18.051200000000001      -4.33246192775613645E-002  9.05567702752414216E-002
   18.127500000000001      -4.41859470147391922E-002  9.09890607987502570E-002
   18.203800000000001      -4.50580651879939689E-002  9.14197380871806242E-002
   18.280000000000001      -4.59399705067815509E-002  9.18481411391311314E-002
   18.356200000000001      -4.68329619973040442E-002  9.22747319318909243E-002
   18.432500000000001      -4.77383993850470437E-002  9.26999587803350455E-002
   18.508800000000001      -4.86552867813272588E-002  9.31231480691348534E-002
   18.585000000000001      -4.95825710771045786E-002  9.35436328337799078E-002
   18.661200000000001      -5.05216195347295075E-002  9.39618477541296210E-002
   18.737500000000001      -5.14738637967375318E-002  9.43782108655779189E-002
   18.813800000000001      -5.24382581707932630E-002  9.47920402058858719E-002
   18.890000000000001      -5.34136957316241404E-002  9.52026618493466981E-002
   18.966200000000001      -5.44016154621169423E-002  9.56104781314739832E-002
   19.042500000000000      -5.54035242594823063E-002  9.60158710895408635E-002
   19.118800000000000      -5.64183223501517617E-002  9.64181500706396410E-002
   19.195000000000000      -5.74448447421370204E-002  9.68166348519591546E-002
   19.271200000000000      -5.84846053705512375E-002  9.72116898442182270E-002
   19.347500000000000      -5.95391899951862313E-002  9.76036551376458922E-002
   19.423700000000000      -6.06060315680588615E-002  9.79913254774328057E-002
   19.500000000000000      -6.16881301174929328E-002  9.83755334967425510E-002
   19.576300000000000      -6.27842970107609366E-002  9.87555758478407958E-002
   19.652500000000000      -6.38932721134826132E-002  9.91307637711178885E-002
   19.728800000000000      -6.50181727137274235E-002  9.95018753734037559E-002
   19.805000000000000      -6.61562584857113140E-002  9.98677238367312453E-002
   19.881200000000000      -6.73092042621250275E-002  0.10022857674708550     
   19.957500000000000      -6.84787647790576076E-002  0.10058466716033335     


==> anc/M1_2_1_v2.dat <==
  2.12500000000000015E-002 -6.41191533605633099E-008  9.96903877298781470E-007
  4.49999999999999983E-002  7.52510500329454669E-005  2.24946703851456079E-005
  6.87500000000000056E-002  1.15276949680416662E-004  3.45082094324383401E-005
  9.24999999999999989E-002  1.55519170963198960E-004  4.66207634919310788E-005
  0.11625000000000002       1.95979347720021466E-004  5.88333935543180583E-005
  0.14000000000000001       2.36659131781902406E-004  7.11471758744872573E-005
  0.16375000000000001       2.77560193252005590E-004  8.35632022581268450E-005
  0.18750000000000000       3.18684220791382424E-004  9.60825803551419201E-005
  0.21124999999999999       3.60032921910758167E-004  1.08706433960082711E-004
  0.23499999999999999       4.01608023268527100E-004  1.21435903319788835E-004
  0.25874999999999998       4.43411270975130681E-004  1.34272145448464123E-004
  0.28249999999999997       4.85444430903992361E-004  1.47216334450403497E-004
  0.30625000000000002       5.27709289009193976E-004  1.60269661850600550E-004
  0.33000000000000002       5.70207651650083487E-004  1.73433336933474303E-004
  0.35375000000000001       6.12941345923004744E-004  1.86708587089960036E-004
  0.37750000000000000       6.55912220000362685E-004  2.00096658173219786E-004
  0.40125000000000000       6.99122143477223963E-004  2.13598814863238040E-004
  0.42499999999999999       7.42573007725673894E-004  2.27216341040575664E-004
  0.44874999999999998       7.86266726257156177E-004  2.40950540169564950E-004
  0.47249999999999992       8.30205235093029012E-004  2.54802735691247388E-004
  0.49625000000000008       8.74390493143576276E-004  2.68774271426351174E-004
  0.52000000000000002       9.18824482595731332E-004  2.82866511988633725E-004
  0.54374999999999996       9.63509209309759392E-004  2.97080843208915473E-004
  0.56750000000000000       1.00844670322519257E-003  3.11418672570151745E-004
  0.59125000000000005       1.05363901877626536E-003  3.25881429653889377E-004
  0.61499999999999999       1.09908823531717332E-003  3.40470566598492352E-004
  0.63875000000000004       1.14479645755743314E-003  3.55187558569507243E-004
  0.66249999999999998       1.19076581600766106E-003  3.70033904242574832E-004
  0.68625000000000003       1.23699846743611217E-003  3.85011126299304501E-004
  0.70999999999999996       1.28349659507616377E-003  4.00120771855445889E-004
  0.73375000000000001       1.33026241012724577E-003  4.15364413302420435E-004
  0.75749999999999995       1.37729815074010974E-003  4.30743648375781754E-004
  0.78125000000000000       1.42460608350589179E-003  4.46260101014441738E-004
  0.80500000000000016       1.47218850372951636E-003  4.61915421852801685E-004
  0.82875000000000010       1.52004773595827767E-003  4.77711288804105164E-004
  0.85250000000000004       1.56818613452384785E-003  4.93649407660170028E-004
  0.87624999999999997       1.61660608409811587E-003  5.09731512708075786E-004
  0.90000000000000002       1.66531000026337388E-003  5.25959367364405928E-004
  0.92374999999999996       1.71430033009726548E-003  5.42334764827663660E-004
  0.94750000000000001       1.76357955277306813E-003  5.58859528749516376E-004
  0.97124999999999995       1.81315018017578025E-003  5.75535513925543138E-004
  0.99500000000000000       1.86301475753458917E-003  5.92364607006196564E-004
   1.0187500000000000       1.91317586407226863E-003  6.09348727228710852E-004
   1.0425000000000000       1.96363611367210769E-003  6.26489827170739711E-004
   1.0662499999999999       2.01439815556300359E-003  6.43789893526519673E-004
   1.0900000000000001       2.06546467502334921E-003  6.61250947906407284E-004
   1.1137500000000000       2.11683839410437913E-003  6.78875047660667630E-004
   1.1375000000000000       2.16852207237371334E-003  6.96664286728444098E-004
   1.1612499999999999       2.22051850767981777E-003  7.14620796512856660E-004
   1.1850000000000001       2.27283053693814021E-003  7.32746746783261038E-004
   1.2087500000000000       2.32546103693975553E-003  7.51044346605698760E-004
   1.2324999999999999       2.37841292518335213E-003  7.69515845302670980E-004
   1.2562500000000001       2.43168916073141506E-003  7.88163533443374145E-004
   1.2800000000000000       2.48529274509159568E-003  8.06989743865623864E-004
   1.3037500000000000       2.53922672312418239E-003  8.25996852730737649E-004
   1.3274999999999999       2.59349418397668893E-003  8.45187280612713795E-004
   1.3512500000000001       2.64809826204666929E-003  8.64563493623107609E-004
   1.3750000000000000       2.70304213797383820E-003  8.84128004573083966E-004
   1.3987499999999999       2.75832903966266932E-003  9.03883374174183031E-004
   1.4225000000000001       2.81396224333673372E-003  9.23832212279431420E-004
   1.4462500000000000       2.86994507462603283E-003  9.43977179166499702E-004
   1.4700000000000000       2.92628090968871397E-003  9.64320986864725311E-004
   1.4937499999999999       2.98297317636858281E-003  9.84866400527847690E-004
   1.5175000000000001       3.04002535538990849E-003  1.00561623985450537E-003
   1.5412500000000000       3.09744098159113641E-003  1.02657338055852764E-003
   1.5649999999999999       3.15522364519911286E-003  1.04774075589128242E-003
   1.5887500000000001       3.21337699314564211E-003  1.06912135821837892E-003
   1.6125000000000000       3.27190473042815759E-003  1.09071824065318538E-003
   1.6362500000000000       3.33081062151653140E-003  1.11253451874975397E-003
   1.6599999999999999       3.39009849180798737E-003  1.13457337225790792E-003
   1.6837500000000001       3.44977222913237696E-003  1.15683804694333777E-003
   1.7075000000000000       3.50983578531004290E-003  1.17933185647580720E-003
   1.7312500000000000       3.57029317776470052E-003  1.20205818438866969E-003
   1.7549999999999999       3.63114849119395688E-003  1.22502048611312898E-003
   1.7787500000000001       3.69240587930009384E-003  1.24822229109085021E-003
   1.8025000000000000       3.75406956658403193E-003  1.27166720496875874E-003
   1.8262499999999999       3.81614385020549599E-003  1.29535891188011280E-003
   1.8499999999999999       3.87863310191261792E-003  1.31930117681611594E-003
   1.8737499999999998       3.94154177004436401E-003  1.34349784809267609E-003
   1.8974999999999997       4.00487438160941362E-003  1.36795285991716609E-003
   1.9212499999999997       4.06863554444538301E-003  1.39267023506033007E-003
   1.9450000000000001       4.13282994946243508E-003  1.41765408763885859E-003
   1.9687500000000000       4.19746237297558087E-003  1.44290862601441122E-003
   1.9924999999999999       4.26253767913044573E-003  1.46843815581540037E-003
   2.0162499999999999       4.32806082242727548E-003  1.49424708308805183E-003
   2.0400000000000000       4.39403685034850475E-003  1.52033991758393104E-003
   2.0637500000000002       4.46047090609549748E-003  1.54672127619134999E-003
   2.0874999999999999       4.52736823144039846E-003  1.57339588651883903E-003
   2.1112500000000001       4.59473416969952923E-003  1.60036859063918016E-003
   2.1349999999999998       4.66257416883509440E-003  1.62764434900329949E-003
   2.1587499999999999       4.73089378469257211E-003  1.65522824453382430E-003
   2.1825000000000001       4.79969868438157466E-003  1.68312548690889856E-003
   2.2062499999999998       4.86899464980852185E-003  1.71134141704756761E-003
   2.2300000000000000       4.93878758137027141E-003  1.73988151180893441E-003
   2.2537500000000001       5.00908350181813577E-003  1.76875138891808420E-003
   2.2774999999999999       5.07988856030288077E-003  1.79795681213291091E-003
   2.3012500000000000       5.15120903661176952E-003  1.82750369666689612E-003
   2.3250000000000002       5.22305134560965660E-003  1.85739811488420449E-003
   2.3487499999999999       5.29542204189717425E-003  1.88764630228459730E-003
   2.3725000000000001       5.36832782469994722E-003  1.91825466379721022E-003
   2.3962500000000002       5.44177554300395196E-003  1.94922978040366337E-003
   2.4199999999999999       5.51577220095339753E-003  1.98057841611269962E-003
   2.4437500000000001       5.59032496352873491E-003  2.01230752531041243E-003
   2.4674999999999998       5.66544116252414541E-003  2.04442426051208194E-003
   2.4912500000000000       5.74112830284510562E-003  2.07693598054400864E-003
   2.5150000000000001       5.81739406917553600E-003  2.10985025919568914E-003
   2.5387499999999998       5.89424633287947020E-003  2.14317489431810771E-003
   2.5625000000000000       5.97169315956143972E-003  2.17691791754852154E-003
   2.5862500000000002       6.04974281678707058E-003  2.21108760451051503E-003
   2.6099999999999999       6.12840378239012940E-003  2.24569248567558491E-003
   2.6337500000000000       6.20768473715956406E-003  2.28074135196761323E-003
   2.6575000000000002       6.28759463810983892E-003  2.31624329047784702E-003
   2.6812499999999999       6.36814263326775445E-003  2.35220766257779237E-003
   2.7050000000000001       6.44933813410692499E-003  2.38864414046410746E-003
   2.7287499999999998       6.53119081292133710E-003  2.42556271685083697E-003
   2.7524999999999999       6.61371061360066168E-003  2.46297372028160370E-003
   2.7762500000000001       6.69690776388590439E-003  2.50088783175974813E-003
   2.7999999999999998       6.78079278997682430E-003  2.53931610309573010E-003
   2.8237500000000000       6.86537653026020149E-003  2.57826997584495584E-003
   2.8475000000000001       6.95067015095370087E-003  2.61776130195913448E-003
   2.8712499999999999       7.03668516267945150E-003  2.65780236587870311E-003
   2.8950000000000000       7.12343343825136074E-003  2.69840590827669828E-003
   2.9187500000000002       7.21092723179369254E-003  2.73958515161497936E-003
   2.9424999999999999       7.29917919932236616E-003  2.78135382769317645E-003
   2.9662500000000001       7.38820242093682009E-003  2.82372620739314469E-003
   2.9900000000000002       7.47801042478870529E-003  2.86671713284735331E-003
   3.0137499999999999       7.56861721301560486E-003  2.91034205228935710E-003
   3.0375000000000001       7.66003728985241179E-003  2.95461705787873792E-003
   3.0612499999999998       7.75228569216210566E-003  2.99955892683274579E-003
   3.0850000000000000       7.84537802266136071E-003  3.04518516624316567E-003
   3.1087500000000001       7.93933048615535347E-003  3.09151406201119876E-003
   3.1324999999999998       8.03415992914255535E-003  3.13856473239661768E-003
   3.1562500000000000       8.12988388320430230E-003  3.18635718675244718E-003
   3.1800000000000002       8.22652061265808331E-003  3.23491239010487890E-003
   3.2037499999999999       8.32408916702984461E-003  3.28425233434353385E-003
   3.2275000000000000       8.42260943899127493E-003  3.33440011691272034E-003
   3.2512500000000006       8.52210222851716888E-003  3.38538002804518153E-003
   3.2749999999999999       8.62258931414948242E-003  3.43721764776158244E-003
   3.2987500000000005       8.72409353241393286E-003  3.48993995407952074E-003
   3.3224999999999998       8.82663886662911693E-003  3.54357544414469474E-003
   3.3462500000000004       8.93025054658698469E-003  3.59815427032712668E-003
   3.3700000000000001       9.03495516087732438E-003  3.65370839373305601E-003
   3.3937500000000003       9.14078078399576874E-003  3.71027175809094225E-003
   3.4175000000000000       9.24775711966348279E-003  3.76788048712968851E-003
   3.4412500000000001       9.35591567052775769E-003  3.82657311269490614E-003
   3.4649999999999999       9.46528992173604165E-003  3.88639083234903647E-003
   3.4887500000000000       9.57591555952512670E-003  3.94737780979212763E-003
   3.5124999999999997       9.68783073483992993E-003  4.00958152824750814E-003
   3.5362499999999999       9.80107634910788554E-003  4.07305319493109826E-003
   3.5599999999999996       9.91569641111328046E-003  4.13784822638404732E-003
   3.5837500000000002       1.00317384557824154E-002  4.20402682345252104E-003
   3.6074999999999995       1.01492540335345223E-002  4.27165465578235957E-003
   3.6312500000000001       1.02682993272677266E-002  4.34080370141586187E-003
   3.6549999999999994       1.03889358840877771E-002  4.41155326548125018E-003
   3.6787500000000000       1.05112315338766037E-002  4.48399124853212164E-003
   3.7025000000000001       1.06352615388145347E-002  4.55821573970660761E-003
   3.7262499999999998       1.07611100731593631E-002  4.63433705782548798E-003
   3.7500000000000000       1.08888721224434538E-002  4.71248039737584296E-003
   3.7525000000000004       1.09024363551270716E-002  4.72082930620947028E-003
   3.7549999999999999       1.09160231115600949E-002  4.72920237070546638E-003
   3.7574999999999998       1.09296325298735304E-002  4.73759977456963532E-003
   3.7599999999999998       1.09432647503428342E-002  4.74602170446765479E-003
   3.7624999999999997       1.09569199154440147E-002  4.75446835010299301E-003
   3.7650000000000001       1.09705981699116904E-002  4.76293990429761758E-003
   3.7675000000000005       1.09842996603740379E-002  4.77143656289102241E-003
   3.7700000000000000       1.09980245376331727E-002  4.77995852579059331E-003
   3.7725000000000000       1.10117729521136062E-002  4.78850599505642027E-003
   3.7749999999999999       1.10255450587259766E-002  4.79707917707862530E-003
   3.7774999999999999       1.10393410144495833E-002  4.80567828159410813E-003
   3.7799999999999994       1.10531609789204250E-002  4.81430352201165420E-003
   3.7825000000000006       1.10670051145070111E-002  4.82295511551723063E-003
   3.7850000000000001       1.10808735863890517E-002  4.83163328318348718E-003
   3.7875000000000001       1.10947665626395468E-002  4.84033825008381175E-003
   3.7900000000000000       1.11086842143100061E-002  4.84907024541100014E-003
   3.7925000000000000       1.11226267155195204E-002  4.85782950260096533E-003
   3.7949999999999995       1.11365942435472844E-002  4.86661625946160047E-003
   3.7974999999999999       1.11505869789293634E-002  4.87543075830725123E-003
   3.8000000000000003       1.11646051055593783E-002  4.88427324609894478E-003
   3.8025000000000002       1.11786488107938065E-002  4.89314397459077004E-003
   3.8050000000000002       1.11927182855618493E-002  4.90204320048280399E-003
   3.8075000000000001       1.12068137244802236E-002  4.91097118558088842E-003
   3.8099999999999996       1.12209353259732185E-002  4.91992819696367937E-003
   3.8125000000000000       1.12350832923982687E-002  4.92891450715742755E-003
   3.8150000000000004       1.12492578301773578E-002  4.93793039431891789E-003
   3.8174999999999999       1.12634591499346740E-002  4.94697614242707497E-003
   3.8199999999999998       1.12776874666408820E-002  4.95605204148380669E-003
   3.8224999999999998       1.12919429997643227E-002  4.96515838772457717E-003
   3.8249999999999997       1.13062259734297670E-002  4.97429548383942609E-003
   3.8275000000000001       1.13205366165850634E-002  4.98346363920502359E-003
   3.8300000000000005       1.13348751631761890E-002  4.99266317012852893E-003
   3.8325000000000000       1.13492418518836655E-002  5.00189439990669782E-003
   3.8350000000000000       1.13636369285356545E-002  5.01115766007385888E-003
   3.8374999999999999       1.13780606419111516E-002  5.02045328874652173E-003
   3.8399999999999999       1.13925132483183034E-002  5.02978163284597060E-003
   3.8424999999999994       1.14069950096579130E-002  5.03914304746066414E-003
   3.8450000000000006       1.14215061940917059E-002  5.04853789636881736E-003
   3.8475000000000001       1.14360470762951069E-002  5.05796655239064072E-003
   3.8500000000000001       1.14506179402154261E-002  5.06742939886319424E-003
   3.8525000000000000       1.14652190693963017E-002  5.07692682562825483E-003
   3.8550000000000000       1.14798507622074566E-002  5.08645923605521334E-003
   3.8574999999999995       1.14945133222138889E-002  5.09602704308329858E-003
   3.8599999999999999       1.15092070609989286E-002  5.10563067079106234E-003
   3.8625000000000003       1.15239322985224261E-002  5.11527055489580541E-003
   3.8650000000000002       1.15386893635017196E-002  5.12494714328481059E-003
   3.8675000000000002       1.15534785938171975E-002  5.13466089658095801E-003
   3.8700000000000001       1.15683003369447326E-002  5.14441228874570802E-003
   3.8724999999999996       1.15831549504169570E-002  5.15420180772260730E-003
   3.8750000000000000       1.15980428023163499E-002  5.16402995612498875E-003
   3.8775000000000004       1.16129642718025942E-002  5.17389725197173016E-003
   3.8799999999999999       1.16279197496776034E-002  5.18380422947550129E-003
   3.8824999999999998       1.16429096364356194E-002  5.19375143874826681E-003
   3.8849999999999998       1.16579343531333091E-002  5.20373945126768704E-003
   3.8874999999999997       1.16729943267695011E-002  5.21376885402245836E-003
   3.8900000000000001       1.16880900012488013E-002  5.22384025511770083E-003
   3.8925000000000005       1.17032218382538012E-002  5.23395428494143316E-003
   3.8950000000000000       1.17183903076982995E-002  5.24411159273141872E-003
   3.8975000000000000       1.17335959043140883E-002  5.25431285489603474E-003
   3.8999999999999999       1.17488391382700019E-002  5.26455877180345699E-003
   3.9024999999999999       1.17641205388999918E-002  5.27485007051621286E-003
   3.9049999999999994       1.17794406559291309E-002  5.28518750650318076E-003
   3.9075000000000006       1.17948000582002287E-002  5.29557186433616319E-003
   3.9100000000000001       1.18101993455805437E-002  5.30600396442284811E-003
   3.9125000000000001       1.18256391349134283E-002  5.31648465822424574E-003
   3.9150000000000000       1.18411200722155670E-002  5.32701483540289761E-003
   3.9175000000000000       1.18566428320178857E-002  5.33759542537377146E-003
   3.9199999999999995       1.18722081221730013E-002  5.34822740150777635E-003
   3.9224999999999999       1.18878166756290829E-002  5.35891177968677267E-003
   3.9250000000000003       1.19034692689967050E-002  5.36964962917916341E-003
   3.9275000000000002       1.19191667149093055E-002  5.38044207200687012E-003
   3.9300000000000002       1.19349098679911690E-002  5.39129028877602216E-003
   3.9325000000000001       1.19506996285881888E-002  5.40219552389160050E-003
   3.9349999999999996       1.19665369469791893E-002  5.41315909144413944E-003
   3.9375000000000000       1.19824228281502996E-002  5.42418238188416627E-003
   3.9400000000000004       1.19983583372329627E-002  5.43526686962496688E-003
   3.9424999999999999       1.20143446057291003E-002  5.44641412174666582E-003
   3.9449999999999998       1.20303828354982236E-002  5.45762580657368438E-003
   3.9474999999999998       1.20464743202486051E-002  5.46890371126097785E-003
   3.9499999999999997       1.20626204369048157E-002  5.48024974701633288E-003
   3.9525000000000001       1.20788226617476249E-002  5.49166596713245633E-003
   3.9550000000000005       1.20950825949389072E-002  5.50315459079838559E-003
   3.9575000000000000       1.21114019661816511E-002  5.51471802078139315E-003
   3.9600000000000000       1.21277826566759603E-002  5.52635887158899226E-003
   3.9624999999999999       1.21442267225346408E-002  5.53808000223197060E-003
   3.9649999999999999       1.21607364235978722E-002  5.54988455654517859E-003
   3.9674999999999994       1.21773142593610568E-002  5.56177601346641206E-003
   3.9700000000000006       1.21939630144468226E-002  5.57375825067724442E-003
   3.9725000000000001       1.22106858171518035E-002  5.58583562655026906E-003
   3.9750000000000001       1.22274862135868662E-002  5.59801308652589300E-003
   3.9775000000000000       1.22443682820641640E-002  5.61029631287121144E-003
   3.9800000000000000       1.22613367622453687E-002  5.62269191844541605E-003
   3.9824999999999995       1.22783972593021595E-002  5.63520773264210295E-003
   3.9849999999999999       1.22955565702945330E-002  5.64785323772661833E-003
   3.9875000000000003       1.23128231111287439E-002  5.66064021512013935E-003
   3.9900000000000002       1.23302078058666210E-002  5.67358391264153206E-003
   3.9925000000000002       1.23477255119331959E-002  5.68670510878796932E-003
   3.9950000000000001       1.23653982485415238E-002  5.70003462775273226E-003
   3.9974999999999996       1.23832641794685630E-002  5.71362588594977096E-003
   4.0000000000000000       1.24014305001332956E-002  5.72762886280372020E-003
   4.0025000000000004       1.24194412965455778E-002  5.74250259074561391E-003
   4.0049999999999999       1.24370154677849367E-002  5.75766398626171953E-003
   4.0075000000000003       1.24543034643208612E-002  5.77300587799455586E-003
   4.0099999999999998       1.24713590400467225E-002  5.78848997253462224E-003
   4.0125000000000002       1.24882133128228490E-002  5.80409412645143969E-003
   4.0149999999999997       1.25048873140331338E-002  5.81980339189889714E-003
   4.0175000000000001       1.25213965029315095E-002  5.83560678823902713E-003
   4.0199999999999996       1.25377528811165956E-002  5.85149580630036758E-003
   4.0225000000000000       1.25539661165968049E-002  5.86746359634752242E-003
   4.0250000000000004       1.25700442251516376E-002  5.88350449240995950E-003
   4.0274999999999999       1.25859940183213944E-002  5.89961371625160897E-003
   4.0300000000000002       1.26018212770811090E-002  5.91578711903662045E-003
   4.0324999999999998       1.26175311323428463E-002  5.93202112185745381E-003
   4.0350000000000001       1.26331280899671054E-002  5.94831255543709029E-003
   4.0374999999999996       1.26486161692843206E-002  5.96465859697965350E-003
   4.0400000000000000       1.26639989856490078E-002  5.98105671132094507E-003
   4.0425000000000004       1.26792798145973305E-002  5.99750460520919165E-003
   4.0449999999999999       1.26944616425554921E-002  6.01400019116496605E-003
   4.0475000000000003       1.27095472075296114E-002  6.03054155848601042E-003
   4.0499999999999998       1.27245390321893883E-002  6.04712694967657425E-003
   4.0525000000000002       1.27394394202965302E-002  6.06375472640811094E-003
   4.0549999999999997       1.27542506023869563E-002  6.08042341196037440E-003
   4.0579999999999998       1.27719090667308098E-002  6.10047784792963881E-003
   4.0599999999999996       1.27836132158658609E-002  6.11387795135200692E-003
   4.0625000000000000       1.27981683275203897E-002  6.13066127637537650E-003
   4.0650000000000004       1.28126415804465828E-002  6.14748041608725610E-003
   4.0674999999999999       1.28270345008780848E-002  6.16433426295788945E-003
   4.0700000000000003       1.28413485779049399E-002  6.18122179396402710E-003
   4.0724999999999998       1.28555852847456794E-002  6.19814207182138675E-003
   4.0750000000000002       1.28697459296423008E-002  6.21509416512678551E-003
   4.0774999999999997       1.28838317863777790E-002  6.23207720397396091E-003
   4.0800000000000001       1.28978440684569349E-002  6.24909036122509552E-003
   4.0824999999999996       1.29117839338237592E-002  6.26613284915335418E-003
   4.0850000000000000       1.29256524890755658E-002  6.28320391644407884E-003
   4.0875000000000004       1.29394507932407768E-002  6.30030284550649536E-003
   4.0899999999999999       1.29531798611769913E-002  6.31742895005604592E-003
   4.0925000000000002       1.29668406666370306E-002  6.33458157293301325E-003
   4.0949999999999998       1.29804341450436532E-002  6.35176008412868115E-003
   4.0975000000000001       1.29939611960076112E-002  6.36896387899423683E-003
   4.0999999999999996       1.30074226856187799E-002  6.38619237661115866E-003
   4.1025000000000000       1.30208194485361400E-002  6.40344501830492248E-003
   4.1050000000000004       1.30341522898987129E-002  6.42072126628612152E-003
   4.1074999999999999       1.30474220190805786E-002  6.43802061819697020E-003
   4.1100000000000003       1.30606293233381226E-002  6.45534254285433373E-003
   4.1124999999999998       1.30737749611500621E-002  6.47268657378812211E-003
   4.1150000000000002       1.30868596357297355E-002  6.49005224526404828E-003
   4.1174999999999997       1.30998840282352293E-002  6.50743910712620402E-003
   4.1200000000000001       1.31128487989357629E-002  6.52484672396800355E-003
   4.1224999999999996       1.31257545883452162E-002  6.54227467438968629E-003
   4.1250000000000000       1.31386020180179388E-002  6.55972255018132111E-003
   4.1275000000000004       1.31513916917944170E-002  6.57718995581476739E-003
   4.1299999999999999       1.31641241964628175E-002  6.59467650772251751E-003
   4.1325000000000003       1.31768001025694415E-002  6.61218183372117973E-003
   4.1349999999999998       1.31894199653859422E-002  6.62970557257882166E-003
   4.1375000000000002       1.32019843253028714E-002  6.64724737335416638E-003
   4.1399999999999997       1.32144937087025974E-002  6.66480689503078354E-003
   4.1425000000000001       1.32269486285286030E-002  6.68238380604938009E-003
   4.1449999999999996       1.32393495848691038E-002  6.69997778389343213E-003
   4.1475000000000000       1.32516970655054064E-002  6.71758851469995196E-003
   4.1500000000000004       1.32639915464277548E-002  6.73521569289328541E-003
   4.1524999999999999       1.32762334593556179E-002  6.75285900407261025E-003
   4.1550000000000002       1.32884233240053370E-002  6.77051819170252419E-003
   4.1574999999999998       1.33005615508866200E-002  6.78819295636576368E-003
   4.1600000000000001       1.33126485734152058E-002  6.80588302237892899E-003
   4.1624999999999996       1.33246848153857084E-002  6.82358812080616044E-003
   4.1650000000000000       1.33366706913369236E-002  6.84130798920009556E-003
   4.1675000000000004       1.33486066068975087E-002  6.85904237135662436E-003
   4.1699999999999999       1.33604929591138750E-002  6.87679101708237213E-003
   4.1725000000000003       1.33723301367611857E-002  6.89455368197421353E-003
   4.1749999999999998       1.33841185206384442E-002  6.91233012720995129E-003
   4.1775000000000002       1.33958584838492073E-002  6.93012011934941632E-003
   4.1799999999999997       1.34075503920681911E-002  6.94792343014543918E-003
   4.1825000000000001       1.34191946037951065E-002  6.96573983636390899E-003
   4.1849999999999996       1.34307914705963719E-002  6.98356911961255013E-003
   4.1875000000000000       1.34423413710295075E-002  7.00141108372722906E-003
   4.1900000000000004       1.34538445761376059E-002  7.01926548447487884E-003
   4.1924999999999999       1.34653014516692617E-002  7.03713213453260183E-003
   4.1950000000000003       1.34767123236565565E-002  7.05501083331741465E-003
   4.1974999999999998       1.34880775122487341E-002  7.07290138434394072E-003
   4.2000000000000002       1.34993973318948603E-002  7.09080359509514212E-003
   4.2024999999999997       1.35106720915733336E-002  7.10871727692728977E-003
   4.2050000000000001       1.35219020947400376E-002  7.12664224483658924E-003
   4.2074999999999996       1.35330876398167665E-002  7.14457831751836355E-003
   4.2100000000000000       1.35442290201258971E-002  7.16252531714360163E-003
   4.2125000000000004       1.35553265240919742E-002  7.18048306928355858E-003
   4.2149999999999999       1.35663804353827275E-002  7.19845140281004901E-003
   4.2175000000000002       1.35773910330443739E-002  7.21643014979971541E-003
   4.2199999999999998       1.35883585916315667E-002  7.23441914544216500E-003
   4.2225000000000001       1.35992833812765262E-002  7.25241822792214476E-003
   4.2249999999999996       1.36101656680308082E-002  7.27042723845299377E-003
   4.2275000000000000       1.36210057136479535E-002  7.28844602101801683E-003
   4.2300000000000004       1.36318037759159526E-002  7.30647442241007510E-003
   4.2324999999999999       1.36425601087084552E-002  7.32451229212682624E-003
   4.2350000000000003       1.36532749620875051E-002  7.34255948229808105E-003
   4.2374999999999998       1.36639485824023785E-002  7.36061584761597918E-003
   4.2400000000000002       1.36745812123847850E-002  7.37868124526771217E-003
   4.2424999999999997       1.36851730912407009E-002  7.39675553487062053E-003
   4.2450000000000001       1.36957244547389230E-002  7.41483857840972635E-003
   4.2474999999999996       1.37062355352963686E-002  7.43293024017738831E-003
   4.2500000000000000       1.37167065620605322E-002  7.45103038671522059E-003
   4.3262499999999999       1.40179025243629077E-002  8.00654977865532247E-003
   4.4024999999999999       1.42872114007651044E-002  8.56696676455170197E-003
   4.4787499999999998       1.45284896843362720E-002  9.13028600855255931E-003
   4.5549999999999997       1.47446897855021495E-002  9.69510536348454181E-003
   4.6312499999999996       1.49381732001441121E-002  1.02603983434285048E-002
   4.7074999999999996       1.51108871521433048E-002  1.08253927647976415E-002
   4.7837500000000004       1.52644734923415726E-002  1.13894969112747334E-002
   4.8600000000000003       1.54003403132956709E-002  1.19522516788042165E-002
   4.9362500000000002       1.55197114765718569E-002  1.25132980663859583E-002
   5.0125000000000002       1.56236622334723976E-002  1.30723542516087022E-002
   5.0887500000000001       1.57131456649842252E-002  1.36291989290729526E-002
   5.1650000000000000       1.57890128271073009E-002  1.41836588981143902E-002
   5.2412500000000000       1.58520284541423875E-002  1.47355996365719655E-002
   5.3174999999999999       1.59028834201059462E-002  1.52849180108156572E-002
   5.3937499999999998       1.59422047908727854E-002  1.58315365579851791E-002
   5.4699999999999998       1.59705640456773573E-002  1.63753989445628509E-002
   5.5462499999999997       1.59884838833300458E-002  1.69164663200084657E-002
   5.6224999999999996       1.59964439171440299E-002  1.74547143612963362E-002
   5.6987500000000004       1.59948854851796017E-002  1.79901308575551241E-002
   5.7750000000000004       1.59842157475090368E-002  1.85227137216848678E-002
   5.8512500000000003       1.59648112069232934E-002  1.90524693481577863E-002
   5.9275000000000002       1.59370207316321677E-002  1.95794112219551293E-002
   6.0037500000000001       1.59011682146496143E-002  2.01035587898595047E-002
   6.0800000000000001       1.58575548773475274E-002  2.06249364875242397E-002
   6.1562500000000000       1.58064612944052059E-002  2.11435729179205965E-002
   6.2324999999999999       1.57481491864630598E-002  2.16595001612649718E-002
   6.3087499999999999       1.56828630074446265E-002  2.21727531862338824E-002
   6.3849999999999998       1.56108313571532726E-002  2.26833693479545802E-002
   6.4612499999999997       1.55322682403964876E-002  2.31913879551764422E-002
   6.5375000000000005       1.54473742077199244E-002  2.36968499178145421E-002
   6.6137499999999996       1.53563373566246910E-002  2.41997974094148582E-002
   6.6900000000000013       1.52593342579229619E-002  2.47002736110430270E-002
   6.7662500000000003       1.51565307815247075E-002  2.51983224746665617E-002
   6.8425000000000002       1.50480828470961892E-002  2.56939885225989165E-002
   6.9187500000000002       1.49341371059677729E-002  2.61873166747498484E-002
   6.9949999999999992       1.48148315619663195E-002  2.66783520997916461E-002
   7.0712500000000000       1.46902961378245645E-002  2.71671400869414638E-002
   7.1475000000000000       1.45606531929545167E-002  2.76537259355523028E-002
   7.2237500000000008       1.44260179976372169E-002  2.81381548601160533E-002
   7.2999999999999998       1.42864991680534698E-002  2.86204719086237229E-002
   7.3762499999999998       1.41421990660456423E-002  2.91007218925175559E-002
   7.4524999999999997       1.39932141670406351E-002  2.95789493267110126E-002
   7.5287499999999987       1.38396353991719987E-002  3.00551983783597862E-002
   7.6050000000000004       1.36815484562995797E-002  3.05295128232453417E-002
   7.6812499999999995       1.35190340873313601E-002  3.10019360087877872E-002
   7.7575000000000003       1.33521683639924015E-002  3.14725108228431777E-002
   7.8337500000000002       1.31810229289541642E-002  3.19412796675590735E-002
   7.9100000000000010       1.30056652260275105E-002  3.24082844376638868E-002
   7.9862500000000001       1.28261587139327365E-002  3.28735665026466048E-002
   8.0625000000000000       1.26425630649909075E-002  3.33371666923440516E-002
   8.1387499999999999       1.24549343499382719E-002  3.37991252854931076E-002
   8.2149999999999999       1.22633252099494106E-002  3.42594820008343820E-002
   8.2912499999999998       1.20677850034002377E-002  3.47182759516253686E-002
   8.3674999999999997       1.18683600095255484E-002  3.51755457957181328E-002
   8.4437499999999996       1.16650934855377086E-002  3.56313294986983706E-002
   8.5199999999999996       1.14580258529708087E-002  3.60856644895499318E-002
   8.5962499999999995       1.12471948048622501E-002  3.65385876180505040E-002
   8.6724999999999994       1.10326354204715350E-002  3.69901351557250235E-002
   8.7487499999999994       1.08143802726298460E-002  3.74403427969076108E-002
   8.8249999999999993       1.05924595284858751E-002  3.78892456608660652E-002
   8.9012499999999992       1.03669010439558368E-002  3.83368782949672360E-002
   8.9774999999999991       1.01377304520905570E-002  3.87832746787808574E-002
   9.0537500000000009       9.90497124554069394E-003  3.92284682288999639E-002
   9.1300000000000008       9.66864485527989780E-003  3.96724918120856668E-002
   9.2062500000000007       9.42877071428618006E-003  4.01153777188781382E-002
   9.2825000000000006       9.18536633584298920E-003  4.05571577155676363E-002
   9.3587500000000006       8.93844736809107018E-003  4.09978630171118769E-002
   9.4350000000000005       8.68802765485015942E-003  4.14375242984233449E-002
   9.5112500000000004       8.43411929161090416E-003  4.18761716973877970E-002
   9.5875000000000004       8.17673267914924111E-003  4.23138348178055956E-002
   9.6637500000000003       7.91587657497403591E-003  4.27505427327939599E-002
   9.7400000000000002       7.65155814249288916E-003  4.31863239891618553E-002
   9.8162500000000001       7.38378299748966051E-003  4.36212066130793469E-002
   9.8925000000000001       7.11255525234277299E-003  4.40552181232431381E-002
   9.9687500000000000       6.83787755138656576E-003  4.44883855139926870E-002
   10.045000000000000       6.55975111228149568E-003  4.49207353001740278E-002
   10.121200000000000       6.27836152303448171E-003  4.53520107646042669E-002
   10.197500000000000       5.99314992128184738E-003  4.57830856456810029E-002
   10.273800000000000       5.70448041797231003E-003  4.62134185513147361E-002
   10.350000000000000       5.41273392510391565E-003  4.66424714965354842E-002
   10.426200000000000       5.11752886480186693E-003  4.70708330011514048E-002
   10.502500000000000       4.81846422481305939E-003  4.74990874686980619E-002
   10.578799999999999       4.51591708764499840E-003  4.79266954548745044E-002
   10.654999999999999       4.21028156729676400E-003  4.83531204170954201E-002
   10.731199999999999       3.90115299148324811E-003  4.87789453011721122E-002
   10.807499999999999       3.58810717562519765E-003  4.92047494231207458E-002
   10.883699999999999       3.27195192818113345E-003  4.96294378257737187E-002
   10.960000000000001       2.95184353164474602E-003  5.00541459268340760E-002
   11.036300000000001       2.62817952020545382E-003  5.04783363505936986E-002
   11.112500000000001       2.30137494576709021E-003  5.09014739886489292E-002
   11.188800000000001       1.97055478239358851E-003  5.13246888449447811E-002
   11.265000000000001       1.63656783371491222E-003  5.17468905007581123E-002
   11.341200000000001       1.29896343392259164E-003  5.21686523876015162E-002
   11.417500000000000       9.57270812187561645E-004  5.25905448549038590E-002
   11.493800000000000       6.11908934199819157E-004  5.30120323082372835E-002
   11.570000000000000       2.63314897889293034E-004  5.34325798807082641E-002
   11.646200000000000      -8.89852916138042331E-005  5.38527567685416000E-002
   11.722500000000000      -4.45486131429827779E-004  5.42731297270971635E-002
   11.798800000000000      -8.05753652395599872E-004  5.46931627121878608E-002
   11.875000000000000      -1.16933515942311129E-003  5.51123209838758135E-002
   11.951200000000000      -1.53672820267572105E-003  5.55311698707396315E-002
   12.027500000000000      -1.90845136555255744E-003  5.59502726229621425E-002
   12.103800000000000      -2.28405502627432311E-003  5.63690931319089442E-002
   12.180000000000000      -2.66307027350763323E-003  5.67870963179560040E-002
   12.256200000000000      -3.04601883485253492E-003  5.72048440732493141E-002
   12.332500000000000      -3.43344417367079553E-003  5.76228965266907117E-002
   12.408799999999999      -3.82488061040949694E-003  5.80407170315229773E-002
   12.484999999999999      -4.21984253806317443E-003  5.84577698506917598E-002
   12.561199999999999      -4.61887664519454542E-003  5.88746133689812060E-002
   12.637499999999999      -5.02255206684431958E-003  5.92918044528087593E-002
   12.713699999999999      -5.42984910507169315E-003  5.97082591530902068E-002
   12.789999999999999      -5.84187629651496988E-003  6.01250795799725610E-002
   12.866299999999999      -6.25814243637367630E-003  6.05417275903584878E-002
   12.942500000000003      -6.67813511914404183E-003  6.09576654060084294E-002
   13.018800000000001      -7.10299926415678892E-003  6.13739921614103595E-002
   13.095000000000001      -7.53166476324046430E-003  6.17896234724434890E-002
   13.171199999999999      -7.96473021308861245E-003  6.22051114622980544E-002
   13.247500000000000      -8.40281844228735024E-003  6.26210069629131449E-002
   13.323800000000002      -8.84541108927348191E-003  6.30367699145765320E-002
   13.400000000000000      -9.29196736260705022E-003  6.34518603467041920E-002
   13.476200000000000      -9.74311360966954344E-003  6.38668272656729985E-002
   13.552499999999998      -1.01995014575315315E-002  6.42822183388145341E-002
   13.628800000000000      -1.06605936485279756E-002  6.46974915265290940E-002
   13.705000000000000      -1.11258294074690570E-002  6.51121046681373411E-002
   13.781200000000000      -1.15958637770580738E-002  6.55266032316438457E-002
   13.857500000000000      -1.20713781031606942E-002  6.59415313509072176E-002
   13.933799999999998      -1.25518149533693779E-002  6.63563446724352302E-002
   14.010000000000002      -1.30365922232790823E-002  6.67704987483662415E-002
   14.086200000000000      -1.35263946558353779E-002  6.71845356202089433E-002
   14.162500000000000      -1.40219345899983919E-002  6.75989960266640405E-002
   14.238799999999999      -1.45226335654023986E-002  6.80133334372834963E-002
   14.315000000000000      -1.50278873934142718E-002  6.84270012268054506E-002
   14.391200000000000      -1.55384123276408256E-002  6.88405378791583783E-002
   14.467499999999999      -1.60549536726901192E-002  6.92544803446643598E-002
   14.543799999999999      -1.65769113468786852E-002  6.96682794313459586E-002
   14.619999999999997      -1.71036582269830720E-002  7.00813856612784308E-002
   14.696200000000001      -1.76359436905110280E-002  7.04943330927190331E-002
   14.772500000000001      -1.81745475033643529E-002  7.09076538918322063E-002
   14.848799999999999      -1.87188464960262244E-002  7.13207955002718025E-002
   14.924999999999999      -1.92681889509939905E-002  7.17332053345417636E-002
   15.001200000000003      -1.98233584976485085E-002  7.21454124562899424E-002
   15.077500000000001      -2.03851706988866926E-002  7.25579438813737237E-002
   15.153800000000000      -2.09529778471302941E-002  7.29702439553211735E-002
   15.230000000000000      -2.15261022591873019E-002  7.33817572149997321E-002
   15.306200000000000      -2.21053638318125904E-002  7.37930075942655334E-002
   15.382500000000002      -2.26916162540677924E-002  7.42045165209785224E-002
   15.458800000000000      -2.32841865407536763E-002  7.46157251345454658E-002
   15.535000000000000      -2.38823702234717550E-002  7.50260748619317741E-002
   15.611199999999998      -2.44870258531519787E-002  7.54360832707404866E-002
   15.687500000000000      -2.50990475765824131E-002  7.58462646985907790E-002
   15.763800000000002      -2.57177357614285368E-002  7.62560562545001042E-002
   15.840000000000000      -2.63423573911676957E-002  7.66648955650771347E-002
   15.916200000000000      -2.69738112865778625E-002  7.70732924132938729E-002
   15.992499999999998      -2.76130336825803208E-002  7.74817527178927462E-002
   16.068800000000000      -2.82592962153275541E-002  7.78897094789105376E-002
   16.145000000000000      -2.89118352296192198E-002  7.82965967919464212E-002
   16.221200000000000      -2.95715917960159697E-002  7.87029159338815676E-002
   16.297499999999999      -3.02395466344233706E-002  7.91091636118850250E-002
   16.373799999999999      -3.09149413041738229E-002  7.95147689952768882E-002
   16.449999999999999      -3.15969802695230118E-002  7.99191629251363445E-002
   16.526199999999999      -3.22866498202206906E-002  8.03228367476498395E-002
   16.602499999999999      -3.29849782348763318E-002  8.07262760320802686E-002
   16.678799999999999      -3.36911757270170406E-002  8.11289056024364769E-002
   16.754999999999999      -3.44044131601421999E-002  8.15301523344957590E-002
   16.831199999999999      -3.51257244814124070E-002  8.19304952491168165E-002
   16.907499999999999      -3.58561878707642639E-002  8.23304063033063332E-002
   16.983799999999999      -3.65949797347161210E-002  8.27293054247287551E-002
   17.059999999999999      -3.73412346613611543E-002  8.31266154648349909E-002
   17.136199999999999      -3.80960363849340428E-002  8.35228013306916345E-002
   17.212499999999999      -3.88605153162062192E-002  8.39183193236866520E-002
   17.288799999999998      -3.96338118443695167E-002  8.43125849831282970E-002
   17.364999999999998      -4.04150221484855868E-002  8.47050177270679550E-002
   17.441199999999998      -4.12052828272325561E-002  8.50960661982854277E-002
   17.517499999999998      -4.20057801481831875E-002  8.54861689217994436E-002
   17.593800000000002      -4.28156167276107016E-002  8.58747367441912574E-002
   17.670000000000002      -4.36338484053927639E-002  8.62611854222072733E-002
   17.746200000000002      -4.44616679422827482E-002  8.66459440968466443E-002
   17.822500000000002      -4.53003205679657281E-002  8.70294296394412414E-002
   17.898800000000001      -4.61488685116547490E-002  8.74110476218076110E-002
   17.975000000000001      -4.70063242052875460E-002  8.77902098171251671E-002
   18.051200000000001      -4.78739390862990416E-002  8.81673223591098454E-002
   18.127500000000001      -4.87530199961495742E-002  8.85427768714131258E-002
   18.203800000000001      -4.96425855895609933E-002  8.89159738709979913E-002
   18.280000000000001      -5.05416016706897453E-002  8.92863217345421373E-002
   18.356200000000001      -5.14513814549695941E-002  8.96542002826531403E-002
   18.432500000000001      -5.23732968745776253E-002  9.00199721427603211E-002
   18.508800000000001      -5.33063203698721372E-002  9.03830330305313984E-002
   18.585000000000001      -5.42493684050422212E-002  9.07427883022993986E-002
   18.661200000000001      -5.52038196334592376E-002  9.10995869188598595E-002
   18.737500000000001      -5.61711147375887343E-002  9.14537572815407873E-002
   18.813800000000001      -5.71501768084858794E-002  9.18046898983861520E-002
   18.890000000000001      -5.81398693538369218E-002  9.21517869183432342E-002
   18.966200000000001      -5.91416394019837130E-002  9.24953609210391048E-002
   19.042500000000000      -6.01569994076266504E-002  9.28357003691471644E-002
   19.118800000000000      -6.11848189380115870E-002  9.31721905314244203E-002
   19.195000000000000      -6.22239042132426978E-002  9.35042309246614106E-002
   19.271200000000000      -6.32757735600733145E-002  9.38320922383388545E-002
   19.347500000000000      -6.43420143618382984E-002  9.41560169175359035E-002
   19.423700000000000      -6.54200152244587968E-002  9.44749700239576468E-002
   19.500000000000000      -6.65127912199302146E-002  9.47895957703758923E-002
   19.576300000000000      -6.76191240436937874E-002  9.50992724029922493E-002
   19.652500000000000      -6.87377261119668653E-002  9.54033968569246993E-002
   19.728800000000000      -6.98717244628839634E-002  9.57025527901513295E-002
   19.805000000000000      -7.10183386331296185E-002  9.59957336582147047E-002
   19.881200000000000      -7.21792392792503373E-002  9.62831053873202392E-002
   19.957500000000000      -7.33561733327428162E-002  9.65647949867274313E-002


==> anc/M1_2_2_v2.dat <==
  2.12500000000000015E-002 -4.97042770680134421E-008  1.04532898892712127E-006
  4.49999999999999983E-002  7.47974706605823079E-005  2.05030282031623059E-005
  6.87500000000000056E-002  1.14575519504213065E-004  3.14526151729776452E-005
  9.24999999999999989E-002  1.54563951470789476E-004  4.24922421861114897E-005
  0.11625000000000002       1.94764328111165185E-004  5.36228713537662227E-005
  0.14000000000000001       2.35178227943713767E-004  6.48454785813969853E-005
  0.16375000000000001       2.75807246715579319E-004  7.61610538267140462E-005
  0.18750000000000000       3.16652997669376532E-004  8.75706013637921407E-005
  0.21124999999999999       3.57717111815490099E-004  9.90751400534636953E-005
  0.23499999999999999       3.99001238210126277E-004  1.10675703620181467E-004
  0.25874999999999998       4.40507044239268799E-004  1.22373340935540462E-004
  0.28249999999999997       4.82236215908709621E-004  1.34169116308657972E-004
  0.30625000000000002       5.24190458140320176E-004  1.46064109783613735E-004
  0.33000000000000002       5.66371495074728692E-004  1.58059417444165443E-004
  0.35375000000000001       6.08781070380602792E-004  1.70156151725958242E-004
  0.37750000000000000       6.51420947570705163E-004  1.82355441736452469E-004
  0.40125000000000000       6.94292910324923840E-004  1.94658433582812535E-004
  0.42499999999999999       7.37398762820478120E-004  2.07066290707994053E-004
  0.44874999999999998       7.80740330069508220E-004  2.19580194235288289E-004
  0.47249999999999992       8.24319458264254133E-004  2.32201343321586189E-004
  0.49625000000000008       8.68138015130057107E-004  2.44930955519631491E-004
  0.52000000000000002       9.12197890286410573E-004  2.57770267149551226E-004
  0.54374999999999996       9.56500995616293721E-004  2.70720533679957224E-004
  0.56750000000000000       1.00104926564405141E-003  2.83783030118917848E-004
  0.59125000000000005       1.04584465792204821E-003  2.96959051415127324E-004
  0.61499999999999999       1.09088915342640705E-003  3.10249912869593953E-004
  0.63875000000000004       1.13618475696205938E-003  3.23656950558193863E-004
  0.66249999999999998       1.18173349757743165E-003  3.37181521765443388E-004
  0.68625000000000003       1.22753742898905750E-003  3.50825005429866547E-004
  0.70999999999999996       1.27359863001640962E-003  3.64588802601332291E-004
  0.73375000000000001       1.31991920502729713E-003  3.78474336910771480E-004
  0.75749999999999995       1.36650128439414560E-003  3.92483055052683064E-004
  0.78125000000000000       1.41334702496150955E-003  4.06616427280871002E-004
  0.80500000000000016       1.46045861052519679E-003  4.20875947917851497E-004
  0.82875000000000010       1.50783825232335194E-003  4.35263135878412874E-004
  0.85250000000000004       1.55548818974013533E-003  4.49779535265705109E-004
  0.87624999999999997       1.60341069003311592E-003  4.64426715696588679E-004
  0.90000000000000002       1.65160805002828180E-003  4.79206273207388603E-004
  0.92374999999999996       1.70008259589757640E-003  4.94119830618078336E-004
  0.94750000000000001       1.74883668390462101E-003  5.09169038188774046E-004
  0.97124999999999995       1.79787270097647570E-003  5.24355574239215210E-004
  0.99500000000000000       1.84719306529045188E-003  5.39681145786283082E-004
   1.0187500000000000       1.89680022687654004E-003  5.55147489200223166E-004
   1.0425000000000000       1.94669666823599251E-003  5.70756370880253004E-004
   1.0662499999999999       1.99688490497658931E-003  5.86509587950275087E-004
   1.0900000000000001       2.04736748646523053E-003  6.02408968975436695E-004
   1.1137500000000000       2.09814699649845445E-003  6.18456374700332152E-004
   1.1375000000000000       2.14922605399150805E-003  6.34653698809650008E-004
   1.1612499999999999       2.20060731368668366E-003  6.51002868712141853E-004
   1.1850000000000001       2.25229346688157316E-003  6.67505846348781951E-004
   1.2087500000000000       2.30428724217806701E-003  6.84164629026085360E-004
   1.2324999999999999       2.35659140625274661E-003  7.00981250275543822E-004
   1.2562500000000001       2.40920876464961525E-003  7.17957780740216696E-004
   1.2800000000000000       2.46214216259588430E-003  7.35096329089561561E-004
   1.3037500000000000       2.51539448584181535E-003  7.52399042963623277E-004
   1.3274999999999999       2.56896866152545511E-003  7.69868109947777495E-004
   1.3512500000000001       2.62286765906330271E-003  7.87505758579265568E-004
   1.3750000000000000       2.67709449106790301E-003  8.05314259386831900E-004
   1.3987499999999999       2.73165221429341916E-003  8.23295925964834360E-004
   1.4225000000000001       2.78654393061036334E-003  8.41453116083270419E-004
   1.4462500000000000       2.84177278801060404E-003  8.59788232835220182E-004
   1.4700000000000000       2.89734198164394224E-003  8.78303725823328723E-004
   1.4937499999999999       2.95325475488753767E-003  8.97002092386969753E-004
   1.5175000000000001       3.00951440044954334E-003  9.15885878871876063E-004
   1.5412500000000000       3.06612426150844894E-003  9.34957681944085985E-004
   1.5649999999999999       3.12308773288956509E-003  9.54220149950163595E-004
   1.5887500000000001       3.18040826228033896E-003  9.73675984325750809E-004
   1.6125000000000000       3.23808935148612231E-003  9.93327941054637873E-004
   1.6362500000000000       3.29613455782894757E-003  1.01317883221159217E-003
   1.6599999999999999       3.35454749509004951E-003  1.03323152740667857E-003
   1.6837500000000001       3.41333183549267453E-003  1.05348895559269828E-003
   1.7075000000000000       3.47249131074543575E-003  1.07395410662990110E-003
   1.7312500000000000       3.53202971362668369E-003  1.09463003306459845E-003
   1.7549999999999999       3.59195089952414441E-003  1.11551985194424425E-003
   1.7787500000000001       3.65225878802974456E-003  1.13662674670208402E-003
   1.8025000000000000       3.71295736459231231E-003  1.15795396911475695E-003
   1.8262499999999999       3.77405068219456791E-003  1.17950484132513115E-003
   1.8499999999999999       3.83554286327391714E-003  1.20128275800178647E-003
   1.8737499999999998       3.89743810135158384E-003  1.22329118847104026E-003
   1.8974999999999997       3.95974066308781448E-003  1.24553367904881441E-003
   1.9212499999999997       4.02245489023355263E-003  1.26801385541055328E-003
   1.9450000000000001       4.08558520169448238E-003  1.29073542507020440E-003
   1.9687500000000000       4.14913609567617997E-003  1.31370217996248451E-003
   1.9924999999999999       4.21311215191466984E-003  1.33691799913389733E-003
   2.0162499999999999       4.27751803399679074E-003  1.36038685154835754E-003
   2.0400000000000000       4.34235849177517629E-003  1.38411279901366866E-003
   2.0637500000000002       4.40763836388298729E-003  1.40809999923551996E-003
   2.0874999999999999       4.47336258035379696E-003  1.43235270900608086E-003
   2.1112500000000001       4.53953616535243600E-003  1.45687528753481567E-003
   2.1349999999999998       4.60616424002305465E-003  1.48167219992965124E-003
   2.1587499999999999       4.67325202565186011E-003  1.50674802089869491E-003
   2.1825000000000001       4.74080484601155459E-003  1.53210743831439628E-003
   2.2062499999999998       4.80882813173293209E-003  1.55775525756440434E-003
   2.2300000000000000       4.87732742294452043E-003  1.58369640548658452E-003
   2.2537500000000001       4.94630837300221587E-003  1.60993593480535688E-003
   2.2774999999999999       5.01577675220038488E-003  1.63647902872196007E-003
   2.3012500000000000       5.08573845164621979E-003  1.66333100572712720E-003
   2.3250000000000002       5.15619948734383823E-003  1.69049732466213529E-003
   2.3487499999999999       5.22716600445261720E-003  1.71798359002824455E-003
   2.3725000000000001       5.29864428176787024E-003  1.74579555757284409E-003
   2.3962500000000002       5.37064073642344857E-003  1.77393914016566552E-003
   2.4199999999999999       5.44316179572188526E-003  1.80242036990755868E-003
   2.4437500000000001       5.51621443158219205E-003  1.83124557978754546E-003
   2.4674999999999998       5.58980537687408467E-003  1.86042114958227854E-003
   2.4912500000000000       5.66394165414313248E-003  1.88995368594925680E-003
   2.5150000000000001       5.73863045171606103E-003  1.91984998715661356E-003
   2.5387499999999998       5.81387913010834000E-003  1.95011705117765274E-003
   2.5625000000000000       5.88969522879055716E-003  1.98076208425335956E-003
   2.5862500000000002       5.96608647334000586E-003  2.01179250995798739E-003
   2.6099999999999999       6.04306078300663550E-003  2.04321597880596220E-003
   2.6337500000000000       6.12062627872490307E-003  2.07504037844196765E-003
   2.6575000000000002       6.19879129160643208E-003  2.10727384446015350E-003
   2.6812499999999999       6.27756437195149068E-003  2.13992477190282342E-003
   2.7050000000000001       6.35695429882122097E-003  2.17300182749399079E-003
   2.7287499999999998       6.43697009021670496E-003  2.20651396266882509E-003
   2.7524999999999999       6.51762101391576820E-003  2.24047042746624084E-003
   2.7762500000000001       6.59891659902359269E-003  2.27488078535898917E-003
   2.7999999999999998       6.68086664829939565E-003  2.30975492910355735E-003
   2.8237500000000000       6.76348125132801743E-003  2.34510309770120072E-003
   2.8475000000000001       6.84677079861291307E-003  2.38093589457148052E-003
   2.8712499999999999       6.93074599667596082E-003  2.41726430705143215E-003
   2.8950000000000000       7.01541788425890604E-003  2.45409972734628515E-003
   2.9187500000000002       7.10079784973295918E-003  2.49145397507292586E-003
   2.9424999999999999       7.18689764983546607E-003  2.52933932155412038E-003
   2.9662500000000001       7.27372942986760727E-003  2.56776851604119003E-003
   2.9900000000000002       7.36130574550376750E-003  2.60675481406531144E-003
   3.0137499999999999       7.44963958638266647E-003  2.64631200814356617E-003
   3.0375000000000001       7.53874440167298914E-003  2.68645446109577052E-003
   3.0612499999999998       7.62863412783218627E-003  2.72719714226304791E-003
   3.0850000000000000       7.71932321880762235E-003  2.76855566695948961E-003
   3.1087500000000001       7.81082667896460404E-003  2.81054633953573474E-003
   3.1324999999999998       7.90316009906765968E-003  2.85318620048872476E-003
   3.1562500000000000       7.99633969569015640E-003  2.89649307811750420E-003
   3.1800000000000002       8.09038235448556776E-003  2.94048564530206792E-003
   3.2037499999999999       8.18530567782239753E-003  2.98518348207450724E-003
   3.2275000000000000       8.28112803736688260E-003  3.03060714476122497E-003
   3.2512500000000006       8.37786863229608887E-003  3.07677824260672817E-003
   3.2749999999999999       8.47554755394275966E-003  3.12371952294826939E-003
   3.2987500000000005       8.57418585781722677E-003  3.17145496620301970E-003
   3.3224999999999998       8.67380564412680369E-003  3.22000989216420907E-003
   3.3462500000000004       8.77443014812886828E-003  3.26941107939081928E-003
   3.3700000000000001       8.87608415194749215E-003  3.31968701578295262E-003
   3.3937500000000003       8.97879286516299439E-003  3.37086758973929434E-003
   3.4175000000000000       9.08258357808333638E-003  3.42298483069360246E-003
   3.4412500000000001       9.18748586644752875E-003  3.47607313245684984E-003
   3.4649999999999999       9.29353015862177147E-003  3.53016887641512339E-003
   3.4887500000000000       9.40074919892134632E-003  3.58531117010248493E-003
   3.5124999999999997       9.50917790367656474E-003  3.64154201226113633E-003
   3.5362499999999999       9.61885387278882224E-003  3.69890674368438714E-003
   3.5599999999999996       9.72981734304073295E-003  3.75745433043753792E-003
   3.5837500000000002       9.84211180629240324E-003  3.81723795797452806E-003
   3.6074999999999995       9.95578440065502529E-003  3.87831561009722341E-003
   3.6312500000000001       1.00708864566423934E-002  3.94075079792286648E-003
   3.6549999999999994       1.01874741654445541E-002  4.00461345253651842E-003
   3.6787500000000000       1.03056094068107659E-002  4.06998103168461096E-003
   3.7025000000000001       1.04253608605663767E-002  4.13693993951896703E-003
   3.7262499999999998       1.05468049770175189E-002  4.20558716231644088E-003
   3.7500000000000000       1.06700284179194471E-002  4.27603286496969302E-003
   3.7525000000000004       1.06831067044960808E-002  4.28355780327668075E-003
   3.7549999999999999       1.06962059073760010E-002  4.29110420743497069E-003
   3.7574999999999998       1.07093262267438094E-002  4.29867226872387292E-003
   3.7599999999999998       1.07224676405407744E-002  4.30626209103858459E-003
   3.7624999999999997       1.07356303539967914E-002  4.31387387132987042E-003
   3.7650000000000001       1.07488144221808309E-002  4.32150774814540114E-003
   3.7675000000000005       1.07620201291956669E-002  4.32916395405149278E-003
   3.7700000000000000       1.07752475358549767E-002  4.33684263388213129E-003
   3.7725000000000000       1.07884967801205253E-002  4.34454396553411292E-003
   3.7749999999999999       1.08017680022246525E-002  4.35226812993645511E-003
   3.7774999999999999       1.08150613447335359E-002  4.36001531113526172E-003
   3.7799999999999994       1.08283769526128105E-002  4.36778569638190690E-003
   3.7825000000000006       1.08417149732958490E-002  4.37557947622477933E-003
   3.7850000000000001       1.08550755567548025E-002  4.38339684460467213E-003
   3.7875000000000001       1.08684588555745410E-002  4.39123799895411136E-003
   3.7900000000000000       1.08818650250295367E-002  4.39910314030073427E-003
   3.7925000000000000       1.08952942231641398E-002  4.40699247337506244E-003
   3.7949999999999995       1.09087466108760602E-002  4.41490620672271503E-003
   3.7974999999999999       1.09222223520034981E-002  4.42284455282153464E-003
   3.8000000000000003       1.09357216163522633E-002  4.43080772939336183E-003
   3.8025000000000002       1.09492445680514673E-002  4.43879595477590302E-003
   3.8050000000000002       1.09627913832527121E-002  4.44680945518486151E-003
   3.8075000000000001       1.09763622385059181E-002  4.45484846010340326E-003
   3.8099999999999996       1.09899573137979788E-002  4.46291320361431442E-003
   3.8125000000000000       1.10035768002687308E-002  4.47100392764133558E-003
   3.8150000000000004       1.10172208699331822E-002  4.47912086975957822E-003
   3.8174999999999999       1.10308897213778467E-002  4.48726428187404790E-003
   3.8199999999999998       1.10445835495239265E-002  4.49543441806111912E-003
   3.8224999999999998       1.10583025533516812E-002  4.50363153783327284E-003
   3.8249999999999997       1.10720469360435121E-002  4.51185590633152757E-003
   3.8275000000000001       1.10858169043864425E-002  4.52010779422261713E-003
   3.8300000000000005       1.10996126719190586E-002  4.52838747912983567E-003
   3.8325000000000000       1.11134344546159544E-002  4.53669524402958418E-003
   3.8350000000000000       1.11272824740485440E-002  4.54503137870327159E-003
   3.8374999999999999       1.11411569498245325E-002  4.55339617682046748E-003
   3.8399999999999999       1.11550581247108847E-002  4.56178994638572512E-003
   3.8424999999999994       1.11689862459009217E-002  4.57021300228644279E-003
   3.8450000000000006       1.11829415316492455E-002  4.57866565283294134E-003
   3.8475000000000001       1.11969242415439207E-002  4.58714822871826491E-003
   3.8500000000000001       1.12109346304918468E-002  4.59566106442464532E-003
   3.8525000000000000       1.12249729597713871E-002  4.60420450298226237E-003
   3.8550000000000000       1.12390394973024017E-002  4.61277889633269697E-003
   3.8574999999999995       1.12531345179323963E-002  4.62138460571428610E-003
   3.8599999999999999       1.12672583037403320E-002  4.63002200207115588E-003
   3.8625000000000003       1.12814111443592848E-002  4.63869146648773333E-003
   3.8650000000000002       1.12955933365497651E-002  4.64739339033424289E-003
   3.8675000000000002       1.13098051884145262E-002  4.65612817734255367E-003
   3.8700000000000001       1.13240470120892275E-002  4.66489624096323805E-003
   3.8724999999999996       1.13383191318568201E-002  4.67369800809297811E-003
   3.8750000000000000       1.13526218807422814E-002  4.68253391808904230E-003
   3.8775000000000004       1.13669556017574891E-002  4.69140442372605829E-003
   3.8799999999999999       1.13813206484101870E-002  4.70030999188171626E-003
   3.8824999999999998       1.13957173740877847E-002  4.70925109965969393E-003
   3.8849999999999998       1.14101461772703940E-002  4.71822825361878015E-003
   3.8874999999999997       1.14246074384312443E-002  4.72724196429727232E-003
   3.8900000000000001       1.14391015606747862E-002  4.73629276363363595E-003
   3.8925000000000005       1.14536289460853685E-002  4.74538119586537157E-003
   3.8950000000000000       1.14681900322368795E-002  4.75450783338595990E-003
   3.8975000000000000       1.14827852639691405E-002  4.76367326586628857E-003
   3.8999999999999999       1.14974151023793172E-002  4.77287810484617204E-003
   3.9024999999999999       1.15120800258353157E-002  4.78212298510080451E-003
   3.9049999999999994       1.15267805310798124E-002  4.79140856612941726E-003
   3.9075000000000006       1.15415171344354830E-002  4.80073553378064684E-003
   3.9100000000000001       1.15562903731237804E-002  4.81010460203103955E-003
   3.9125000000000001       1.15711007952781688E-002  4.81951651017384439E-003
   3.9150000000000000       1.15859490072439519E-002  4.82897204399949237E-003
   3.9175000000000000       1.16008356068015277E-002  4.83847200962665615E-003
   3.9199999999999995       1.16157612307682661E-002  4.84801725512686976E-003
   3.9224999999999999       1.16307265457372896E-002  4.85760866867464280E-003
   3.9250000000000003       1.16457322504676820E-002  4.86724718177254830E-003
   3.9275000000000002       1.16607790785518712E-002  4.87693377285064716E-003
   3.9300000000000002       1.16758678014030181E-002  4.88666947129798301E-003
   3.9325000000000001       1.16909992316133297E-002  4.89645536199507549E-003
   3.9349999999999996       1.17061742300124307E-002  4.90629259179994719E-003
   3.9375000000000000       1.17213936969009017E-002  4.91618236987462816E-003
   3.9400000000000004       1.17366585965303898E-002  4.92612598249841504E-003
   3.9424999999999999       1.17519699496583026E-002  4.93612479516635817E-003
   3.9449999999999998       1.17673288516856774E-002  4.94618026620448521E-003
   3.9474999999999998       1.17827364464146156E-002  4.95629394268482220E-003
   3.9499999999999997       1.17981939852990804E-002  4.96646749341343903E-003
   3.9525000000000001       1.18137028039334447E-002  4.97670270855032643E-003
   3.9550000000000005       1.18292643425990818E-002  4.98700151947123124E-003
   3.9575000000000000       1.18448801606159306E-002  4.99736601819061529E-003
   3.9600000000000000       1.18605519536764507E-002  5.00779848076715519E-003
   3.9624999999999999       1.18762815749157390E-002  5.01830139576805306E-003
   3.9649999999999999       1.18920710522716268E-002  5.02887749567518683E-003
   3.9674999999999994       1.19079226517103624E-002  5.03952981362607196E-003
   3.9700000000000006       1.19238388801959552E-002  5.05026172266454399E-003
   3.9725000000000001       1.19398226410014179E-002  5.06107705040443299E-003
   3.9750000000000001       1.19558769533676407E-002  5.07198002439965875E-003
   3.9775000000000000       1.19720054895709159E-002  5.08297558593120112E-003
   3.9800000000000000       1.19882126957609660E-002  5.09406956079870576E-003
   3.9824999999999995       1.20045035215748490E-002  5.10526871489055522E-003
   3.9849999999999999       1.20208840850841141E-002  5.11658129035813796E-003
   3.9875000000000003       1.20373619714494746E-002  5.12801753149353095E-003
   3.9900000000000002       1.20539470273799253E-002  5.13959069473482813E-003
   3.9925000000000002       1.20706525858650590E-002  5.15131881800965155E-003
   3.9950000000000001       1.20874984885625432E-002  5.16322869178060650E-003
   3.9974999999999996       1.21045190587699570E-002  5.17536670739155227E-003
   4.0000000000000000       1.21218112783676585E-002  5.18786334262504815E-003
   4.0025000000000004       1.21389801341431243E-002  5.20112822941901348E-003
   4.0049999999999999       1.21557706389490410E-002  5.21465345904660073E-003
   4.0075000000000003       1.21723133501227525E-002  5.22834264305556840E-003
   4.0099999999999998       1.21886549153787226E-002  5.24216135288186821E-003
   4.0125000000000002       1.22048223335638976E-002  5.25608968235509108E-003
   4.0149999999999997       1.22208338466593854E-002  5.27011419439049437E-003
   4.0175000000000001       1.22367028651168882E-002  5.28422502110049465E-003
   4.0199999999999996       1.22524397939509158E-002  5.29841451435315251E-003
   4.0225000000000000       1.22680530160502056E-002  5.31267651930407338E-003
   4.0250000000000004       1.22835494760189998E-002  5.32700594305681157E-003
   4.0274999999999999       1.22989350516856805E-002  5.34139848008661784E-003
   4.0300000000000002       1.23142148043200329E-002  5.35585042824578052E-003
   4.0324999999999998       1.23293931520547569E-002  5.37035855927125907E-003
   4.0350000000000001       1.23444739971731009E-002  5.38492002584205556E-003
   4.0374999999999996       1.23594608199816356E-002  5.39953229204931124E-003
   4.0400000000000000       1.23743567502589257E-002  5.41419308041173226E-003
   4.0425000000000004       1.23891646230770095E-002  5.42890033084296540E-003
   4.0449999999999999       1.24038870227646328E-002  5.44365216815012338E-003
   4.0475000000000003       1.24185263182124139E-002  5.45844687597139052E-003
   4.0499999999999998       1.24330846915754814E-002  5.47328287558928716E-003
   4.0525000000000002       1.24475641618821235E-002  5.48815870850576093E-003
   4.0549999999999997       1.24619666046556637E-002  5.50307302196092595E-003
   4.0579999999999998       1.24791503133967526E-002  5.52101922547587696E-003
   4.0599999999999996       1.24905472884074865E-002  5.53301213712222451E-003
   4.0625000000000000       1.25047286988730286E-002  5.54803466166756479E-003
   4.0650000000000004       1.25188394428495074E-002  5.56309109614710421E-003
   4.0674999999999999       1.25328808812166775E-002  5.57818046683585759E-003
   4.0700000000000003       1.25468543001564289E-002  5.59330185483940690E-003
   4.0724999999999998       1.25607609180414265E-002  5.60845439124554694E-003
   4.0750000000000002       1.25746018914086270E-002  5.62363725283241637E-003
   4.0774999999999997       1.25883783195729973E-002  5.63884965798737512E-003
   4.0800000000000001       1.26020912499425451E-002  5.65409086363784230E-003
   4.0824999999999996       1.26157416816975437E-002  5.66936016205123443E-003
   4.0850000000000000       1.26293305695376751E-002  5.68465687818229051E-003
   4.0875000000000004       1.26428588306910939E-002  5.69998036894132139E-003
   4.0899999999999999       1.26563273329342602E-002  5.71533001429546522E-003
   4.0925000000000002       1.26697369196304248E-002  5.73070522539110682E-003
   4.0949999999999998       1.26830883972406418E-002  5.74610543607384245E-003
   4.0975000000000001       1.26963825411583325E-002  5.76153010292313351E-003
   4.0999999999999996       1.27096200978084502E-002  5.77697870383973942E-003
   4.1025000000000000       1.27228017863840609E-002  5.79245073667677794E-003
   4.1050000000000004       1.27359283005216532E-002  5.80794571802782308E-003
   4.1074999999999999       1.27490003098191720E-002  5.82346318210863034E-003
   4.1100000000000003       1.27620184612300350E-002  5.83900267973033911E-003
   4.1124999999999998       1.27749833803459511E-002  5.85456377735464432E-003
   4.1150000000000002       1.27878956725605650E-002  5.87014605621398542E-003
   4.1174999999999997       1.28007559242383096E-002  5.88574911154205165E-003
   4.1200000000000001       1.28135647036109520E-002  5.90137255177692905E-003
   4.1224999999999996       1.28263225613322249E-002  5.91701599769445339E-003
   4.1250000000000000       1.28390300331629598E-002  5.93267908260478906E-003
   4.1275000000000004       1.28516876380300443E-002  5.94836145048930395E-003
   4.1299999999999999       1.28642958806124350E-002  5.96406275629033505E-003
   4.1325000000000003       1.28768552515859357E-002  5.97978266518322740E-003
   4.1349999999999998       1.28893662282986397E-002  5.99552085210236421E-003
   4.1375000000000002       1.29018292753072771E-002  6.01127700125377723E-003
   4.1399999999999997       1.29142448450677242E-002  6.02705080574623964E-003
   4.1425000000000001       1.29266133783769149E-002  6.04284196715007028E-003
   4.1449999999999996       1.29389353049784005E-002  6.05865019517195461E-003
   4.1475000000000000       1.29512110439087783E-002  6.07447520724545276E-003
   4.1500000000000004       1.29634410040372090E-002  6.09031672824563927E-003
   4.1524999999999999       1.29756255844673974E-002  6.10617449017091668E-003
   4.1550000000000002       1.29877651749181963E-002  6.12204823184380516E-003
   4.1574999999999998       1.29998601561106038E-002  6.13793769864177073E-003
   4.1600000000000001       1.30119109001180632E-002  6.15384264223579891E-003
   4.1624999999999996       1.30239177707007145E-002  6.16976282034480735E-003
   4.1650000000000000       1.30358811236215531E-002  6.18569799650325013E-003
   4.1675000000000004       1.30478013069459456E-002  6.20164793984096310E-003
   4.1699999999999999       1.30596786613254249E-002  6.21761242487466580E-003
   4.1725000000000003       1.30715135202669908E-002  6.23359123131011269E-003
   4.1749999999999998       1.30833062103887492E-002  6.24958414385427125E-003
   4.1775000000000002       1.30950570516627229E-002  6.26559095203696112E-003
   4.1799999999999997       1.31067663576458319E-002  6.28161145004121034E-003
   4.1825000000000001       1.31184344356995875E-002  6.29764543654190607E-003
   4.1849999999999996       1.31300615871993535E-002  6.31369271455219355E-003
   4.1875000000000000       1.31416481077336177E-002  6.32975309127706363E-003
   4.1900000000000004       1.31531942872941138E-002  6.34582637797385853E-003
   4.1924999999999999       1.31647004104571697E-002  6.36191238981915087E-003
   4.1950000000000003       1.31761667565567890E-002  6.37801094578164911E-003
   4.1974999999999998       1.31875935998500490E-002  6.39412186850088753E-003
   4.2000000000000002       1.31989812096752184E-002  6.41024498417118796E-003
   4.2024999999999997       1.32103298506028900E-002  6.42638012243075454E-003
   4.2050000000000001       1.32216397825806898E-002  6.44252711625553816E-003
   4.2074999999999996       1.32329112610717926E-002  6.45868580185760162E-003
   4.2100000000000000       1.32441445371876375E-002  6.47485601858784413E-003
   4.2125000000000004       1.32553398578151328E-002  6.49103760884268879E-003
   4.2149999999999999       1.32664974657386581E-002  6.50723041797461599E-003
   4.2175000000000002       1.32776175997570776E-002  6.52343429420642468E-003
   4.2199999999999998       1.32887004947961369E-002  6.53964908854877923E-003
   4.2225000000000001       1.32997463820163312E-002  6.55587465472120406E-003
   4.2249999999999996       1.33107554889199658E-002  6.57211084907768830E-003
   4.2275000000000000       1.33217280394375293E-002  6.58835753052712612E-003
   4.2300000000000004       1.33326642540434782E-002  6.60461456047286687E-003
   4.2324999999999999       1.33435643498351682E-002  6.62088180273865887E-003
   4.2350000000000003       1.33544285406250272E-002  6.63715912350520271E-003
   4.2374999999999998       1.33652570370259814E-002  6.65344639124757550E-003
   4.2400000000000002       1.33760500465338779E-002  6.66974347667492577E-003
   4.2424999999999997       1.33868077736068337E-002  6.68605025267233512E-003
   4.2450000000000001       1.33975304197417825E-002  6.70236659424480047E-003
   4.2474999999999996       1.34082181835483080E-002  6.71869237846322610E-003
   4.2500000000000000       1.34188712608164663E-002  6.73502748441057349E-003
   4.3262499999999999       1.37280414632545977E-002  7.23717171269111070E-003
   4.4024999999999999       1.40095274249594712E-002  7.74526373495743568E-003
   4.4787499999999998       1.42666105953707083E-002  8.25747635536621706E-003
   4.5549999999999997       1.45017978981675580E-002  8.77251360467876280E-003
   4.6312499999999996       1.47170914438734864E-002  9.28941632764790706E-003
   4.7074999999999996       1.49141403381503040E-002  9.80745379531557798E-003
   4.7837500000000004       1.50943341096974395E-002  1.03260578151368621E-002
   4.8600000000000003       1.52588639805346839E-002  1.08447800093424748E-002
   4.9362500000000002       1.54087651661667518E-002  1.13632627958454892E-002
   5.0125000000000002       1.55449472697765032E-002  1.18812189392729309E-002
   5.0887500000000001       1.56682167773872470E-002  1.23984166648133960E-002
   5.1650000000000000       1.57792941198107127E-002  1.29146685200671324E-002
   5.2412500000000000       1.58788270258329416E-002  1.34298229612980040E-002
   5.3174999999999999       1.59674010160627787E-002  1.39437577674242901E-002
   5.3937499999999998       1.60455479546099122E-002  1.44563749446904883E-002
   5.4699999999999998       1.61137529431633550E-002  1.49675965954290113E-002
   5.5462499999999997       1.61724600637779131E-002  1.54773616259304397E-002
   5.6224999999999996       1.62220771696565541E-002  1.59856230623732810E-002
   5.6987500000000004       1.62629799271575178E-002  1.64923458490026965E-002
   5.7750000000000004       1.62955152552285119E-002  1.69975050280359620E-002
   5.8512500000000003       1.63200042626316100E-002  1.75010842120716242E-002
   5.9275000000000002       1.63367448414851700E-002  1.80030743660768780E-002
   6.0037500000000001       1.63460137981622095E-002  1.85034726529034986E-002
   6.0800000000000001       1.63480688747049789E-002  1.90022816261355629E-002
   6.1562500000000000       1.63431503697325335E-002  1.94995083777732871E-002
   6.2324999999999999       1.63314826800630766E-002  1.99951639320157838E-002
   6.3087499999999999       1.63132756178727550E-002  2.04892626735183811E-002
   6.3849999999999998       1.62887255882556911E-002  2.09818218615653689E-002
   6.4612499999999997       1.62580166455015412E-002  2.14728612170025923E-002
   6.5375000000000005       1.62213214373884626E-002  2.19624025628203171E-002
   6.6137499999999996       1.61788020543559945E-002  2.24504695132804084E-002
   6.6900000000000013       1.61306107950715538E-002  2.29370872040938027E-002
   6.7662500000000003       1.60768908603585135E-002  2.34222820604484371E-002
   6.8425000000000002       1.60177769732940747E-002  2.39060815822112402E-002
   6.9187500000000002       1.59533959595218530E-002  2.43885141805463973E-002
   6.9949999999999992       1.58838672597485277E-002  2.48696090129312437E-002
   7.0712500000000000       1.58093034045713385E-002  2.53493958486980912E-002
   7.1475000000000000       1.57298104476123850E-002  2.58279049499824491E-002
   7.2237500000000008       1.56454883621689328E-002  2.63051669672630661E-002
   7.2999999999999998       1.55564314052070475E-002  2.67812128478088288E-002
   7.3762499999999998       1.54627284519406310E-002  2.72560737554061010E-002
   7.4524999999999997       1.53644633038543046E-002  2.77297809999580980E-002
   7.5287499999999987       1.52617149726997792E-002  2.82023659757353468E-002
   7.6050000000000004       1.51545579427137794E-002  2.86738601072163875E-002
   7.6812499999999995       1.50430624130591835E-002  2.91442948015995379E-002
   7.7575000000000003       1.49272945222760044E-002  2.96137014071916928E-002
   7.8337500000000002       1.48073165563346165E-002  3.00821111769887448E-002
   7.9100000000000010       1.46831871417079946E-002  3.05495552368548785E-002
   7.9862500000000001       1.45549614247202710E-002  3.10160645577841933E-002
   8.0625000000000000       1.44226912382866175E-002  3.14816699317799417E-002
   8.1387499999999999       1.42864252570392425E-002  3.19464019509287517E-002
   8.2149999999999999       1.41462091417390232E-002  3.24102909892699451E-002
   8.2912499999999998       1.40020856738028426E-002  3.28733671870846539E-002
   8.3674999999999997       1.38540948807303593E-002  3.33356604372590445E-002
   8.4437499999999996       1.37022741531805207E-002  3.37972003734224938E-002
   8.5199999999999996       1.35466583544132744E-002  3.42580163596270665E-002
   8.5962499999999995       1.33872799227614560E-002  3.47181374814117538E-002
   8.6724999999999994       1.32241689676175014E-002  3.51775925379007384E-002
   8.7487499999999994       1.30573533600374502E-002  3.56364100365608380E-002
   8.8249999999999993       1.28868588167701786E-002  3.60946181865285515E-002
   8.9012499999999992       1.27127089800218012E-002  3.65522448959126403E-002
   8.9774999999999991       1.25349254915568704E-002  3.70093177689075625E-002
   9.0537500000000009       1.23535280618837107E-002  3.74658641041207344E-002
   9.1300000000000008       1.21685345345888176E-002  3.79219108935276369E-002
   9.2062500000000007       1.19799609460972505E-002  3.83774848216775349E-002
   9.2825000000000006       1.17878215812795978E-002  3.88326122647875902E-002
   9.3587500000000006       1.15921290254600087E-002  3.92873192894731341E-002
   9.4350000000000005       1.13928942134520900E-002  3.97416316510500051E-002
   9.5112500000000004       1.11901264762168887E-002  4.01955747915755668E-002
   9.5875000000000004       1.09838335853719351E-002  4.06491738372195474E-002
   9.6637500000000003       1.07740217970076890E-002  4.11024536001438692E-002
   9.7400000000000002       1.05606958915055362E-002  4.15554385737038207E-002
   9.8162500000000001       1.03438592177937713E-002  4.20081529553742866E-002
   9.8925000000000001       1.01235137103493442E-002  4.24606205728872699E-002
   9.9687500000000000       9.89965995109572464E-003  4.29128650051189067E-002
   10.045000000000000       9.67229717739727900E-003  4.33649095026205078E-002
   10.121200000000000       9.44157585740590909E-003  4.38164807623854582E-002
   10.197500000000000       9.20703499287061841E-003  4.42684901957427004E-002
   10.273800000000000       8.96897041628004141E-003  4.47203674731289080E-002
   10.350000000000000       8.72769517510715506E-003  4.51715426552972005E-002
   10.426200000000000       8.48289245482603503E-003  4.56226297603330652E-002
   10.502500000000000       8.23422570380282805E-003  4.60742420321531773E-002
   10.578799999999999       7.98200431761073893E-003  4.65258085956064688E-002
   10.654999999999999       7.72655515071704949E-003  4.69767584965182575E-002
   10.731199999999999       7.46753813953475974E-003  4.74277040268516539E-002
   10.807499999999999       7.20459335594070185E-003  4.78792571403497610E-002
   10.883699999999999       6.93839596048614286E-003  4.83302540454141616E-002
   10.960000000000001       6.66823206746232008E-003  4.87818980263888327E-002
   11.036300000000001       6.39443233500098900E-003  4.92336165411083812E-002
   11.112500000000001       6.11734538535468192E-003  4.96848363642454910E-002
   11.188800000000001       5.83622547206780196E-003  5.01367604822279128E-002
   11.265000000000001       5.55178993207544689E-003  5.05882226496074186E-002
   11.341200000000001       5.26365211940330122E-003  5.10398331141227249E-002
   11.417500000000000       4.97140485715493255E-003  5.14922025830261906E-002
   11.493800000000000       4.67540097260490083E-003  5.19447559381121735E-002
   11.570000000000000       4.37601191087211381E-003  5.23969167544161701E-002
   11.646200000000000       4.07282728668830179E-003  5.28492947158979709E-002
   11.722500000000000       3.76541574389790230E-003  5.33025003040296722E-002
   11.798800000000000       3.45414559084780649E-003  5.37559560267745692E-002
   11.875000000000000       3.13940433965836669E-003  5.42090827695936930E-002
   11.951200000000000       2.82075756311934945E-003  5.46624899960398425E-002
   12.027500000000000       2.49774929614918553E-003  5.51167883147335308E-002
   12.103800000000000       2.17076394599367275E-003  5.55713976637664253E-002
   12.180000000000000       1.84020569967203117E-003  5.60257360053180303E-002
   12.256200000000000       1.50561540473185249E-003  5.64804130033257704E-002
   12.332500000000000       1.16651163937087359E-003  5.69360397530365089E-002
   12.408799999999999       8.23295296271506932E-004  5.73920331796909655E-002
   12.484999999999999       4.76387716681381658E-004  5.78478078905538332E-002
   12.561199999999999       1.25304170949907786E-004  5.83039737977417774E-002
   12.637499999999999      -2.30463082379371017E-004  5.87611424323001078E-002
   12.713699999999999      -5.90021288162808320E-004  5.92181271132787082E-002
   12.789999999999999      -9.54355087891485044E-004  5.96761385237300837E-002
   12.866299999999999      -1.32303744106112599E-003  6.01345880571604527E-002
   12.942500000000003      -1.69561957388885331E-003  6.05928844026051849E-002
   13.018800000000001      -2.07312349739986659E-003  6.10522404572087091E-002
   13.095000000000001      -2.45460481719438680E-003  6.15114617566439731E-002
   13.171199999999999      -2.84060160185246099E-003  6.19711592506560077E-002
   13.247500000000000      -3.23167680735750263E-003  6.24319459801072202E-002
   13.323800000000002      -3.62737564184090937E-003  6.28932273819164389E-002
   13.400000000000000      -4.02722031193361151E-003  6.33544058236954338E-002
   13.476200000000000      -4.43177745331929402E-003  6.38160929149510781E-002
   13.552499999999998      -4.84163968432771430E-003  6.42789023778486263E-002
   13.628800000000000      -5.25633292543928408E-003  6.47422349089679383E-002
   13.705000000000000      -5.67535898371880187E-003  6.52054878689307948E-002
   13.781200000000000      -6.09931409393866565E-003  6.56692731774631139E-002
   13.857500000000000      -6.52882155324744067E-003  6.61342049535136450E-002
   13.933799999999998      -6.96338673302916624E-003  6.65996787575193067E-002
   14.010000000000002      -7.40248970346430064E-003  6.70650867449057719E-002
   14.086200000000000      -7.84675739639310692E-003  6.75310413380540986E-002
   14.162500000000000      -8.29684515625666273E-003  6.79981572742065915E-002
   14.238799999999999      -8.75223694919018136E-003  6.84658250242216465E-002
   14.315000000000000      -9.21239034114715999E-003  6.89334315611521559E-002
   14.391200000000000      -9.67796485774399806E-003  6.94015897707362245E-002
   14.467499999999999      -1.01496499569232335E-002  6.98709147265317576E-002
   14.543799999999999      -1.06269075930805288E-002  7.03407912271278579E-002
   14.619999999999997      -1.11091719782280916E-002  7.08106003447324522E-002
   14.696200000000001      -1.15971369484573639E-002  7.12809546592172300E-002
   14.772500000000001      -1.20915276960059312E-002  7.17524687162358621E-002
   14.848799999999999      -1.25917827203344615E-002  7.22245209125557674E-002
   14.924999999999999      -1.30973111896144807E-002  7.26964859319884638E-002
   15.001200000000003      -1.36088425266606035E-002  7.31689756602769137E-002
   15.077500000000001      -1.41271391329982777E-002  7.36426038748425604E-002
   15.153800000000000      -1.46516145830550212E-002  7.41167426581340605E-002
   15.230000000000000      -1.51816516465859506E-002  7.45907605375053517E-002
   15.306200000000000      -1.57180174631116332E-002  7.50652686348040055E-002
   15.382500000000002      -1.62615141131952114E-002  7.55408796651445419E-002
   15.458800000000000      -1.68115294938268947E-002  7.60169591937640277E-002
   15.535000000000000      -1.73674191183053848E-002  7.64928691924573884E-002
   15.611199999999998      -1.79299903869822724E-002  7.69692189625381801E-002
   15.687500000000000      -1.85000875595133438E-002  7.74466188226874963E-002
   15.763800000000002      -1.90770714949944908E-002  7.79244269489688668E-002
   15.840000000000000      -1.96602686388369502E-002  7.84019977955388164E-002
   15.916200000000000      -2.02505284673579582E-002  7.88799376495192134E-002
   15.992499999999998      -2.08487392524021875E-002  7.93588532806611402E-002
   16.068800000000000      -2.14542326875578129E-002  7.98380951105401304E-002
   16.145000000000000      -2.20663041022335672E-002  8.03170104605199220E-002
   16.221200000000000      -2.26858471970378915E-002  8.07962019136395648E-002
   16.297499999999999      -2.33137968556009247E-002  8.12762720430689339E-002
   16.373799999999999      -2.39494542728911422E-002  8.17565637614120350E-002
   16.449999999999999      -2.45920823365741378E-002  8.22364172007467725E-002
   16.526199999999999      -2.52426221777746831E-002  8.27164300686455412E-002
   16.602499999999999      -2.59020586303942563E-002  8.31971990721282195E-002
   16.678799999999999      -2.65696610552739049E-002  8.36780588285272325E-002
   16.754999999999999      -2.72446581604339627E-002  8.41583414464379398E-002
   16.831199999999999      -2.79280412076728136E-002  8.46386375617159681E-002
   16.907499999999999      -2.86208475993642159E-002  8.51195357196924823E-002
   16.983799999999999      -2.93223123981376510E-002  8.56003615596249989E-002
   17.059999999999999      -3.00316274052998024E-002  8.60804388776728185E-002
   17.136199999999999      -3.07498363988487379E-002  8.65603495626146302E-002
   17.212499999999999      -3.14780320733661495E-002  8.70406723323931264E-002
   17.288799999999998      -3.22154129087166632E-002  8.75207240650125035E-002
   17.364999999999998      -3.29611316077152786E-002  8.79998206141105604E-002
   17.441199999999998      -3.37162879456328543E-002  8.84785333477416253E-002
   17.517499999999998      -3.44820337436046245E-002  8.89574289268258434E-002
   17.593800000000002      -3.52575291743308511E-002  8.94358151070687724E-002
   17.670000000000002      -3.60418858486922303E-002  8.99129993352680706E-002
   17.746200000000002      -3.68362631762660375E-002  9.03895393551393117E-002
   17.822500000000002      -3.76418756969770785E-002  9.08659862848375244E-002
   17.898800000000001      -3.84578425798813156E-002  9.13416378461258532E-002
   17.975000000000001      -3.92832312035481801E-002  9.18157924917596263E-002
   18.051200000000001      -4.01192635526852401E-002  9.22889910495614529E-002
   18.127500000000001      -4.09672199985671864E-002  9.27617657243025862E-002
   18.203800000000001      -4.18261754651991988E-002  9.32334041629140631E-002
   18.280000000000001      -4.26951497805410640E-002  9.37031960930306829E-002
   18.356200000000001      -4.35754310890867080E-002  9.41716623504054301E-002
   18.432500000000001      -4.44683695167863990E-002  9.46393125368838739E-002
   18.508800000000001      -4.53729931777490866E-002  9.51054244782906927E-002
   18.585000000000001      -4.62882714836442694E-002  9.55692791328271174E-002
   18.661200000000001      -4.72155629177729644E-002  9.60313729509050945E-002
   18.737500000000001      -4.81562918032863996E-002  9.64921883009133841E-002
   18.813800000000001      -4.91094359160816202E-002  9.69509917763071716E-002
   18.890000000000001      -5.00739106591975569E-002  9.74070553177394799E-002
   18.966200000000001      -5.10511484441708019E-002  9.78608457315618963E-002
   19.042500000000000      -5.20426513367338514E-002  9.83128123614451926E-002
   19.118800000000000      -5.30473426878003765E-002  9.87622105430053937E-002
   19.195000000000000      -5.40640793463505534E-002  9.92083032234810647E-002
   19.271200000000000      -5.50943712455725654E-002  9.96515222030337072E-002
   19.347500000000000      -5.61398022407212302E-002  0.10009227814610978     
   19.423700000000000      -5.71978391260633198E-002  0.10052924358113836     
   19.500000000000000      -5.82714693296510489E-002  0.10096338681617377     
   19.576300000000000      -5.93595267374159019E-002  0.10139394630585283     
   19.652500000000000      -6.04607721883214586E-002  0.10182017205216777     
   19.728800000000000      -6.15783140925482350E-002  0.10224298224388981     
   19.805000000000000      -6.27094431579444112E-002  0.10266106065993762     
   19.881200000000000      -6.38558364170925402E-002  0.10307474834808833     
   19.957500000000000      -6.50192533041172721E-002  0.10348435498607818     


==> anc/M1_2_3_v2.dat <==
  2.12500000000000015E-002 -6.47214408047511493E-008  1.01075433480065902E-006
  4.49999999999999983E-002  7.59006587140839586E-005  2.18977300276909919E-005
  6.87500000000000056E-002  1.16271444722515580E-004  3.35923912915808828E-005
  9.24999999999999989E-002  1.56859961255103724E-004  4.53833856196851051E-005
  0.11625000000000002       1.97667842984088570E-004  5.72717437224096472E-005
  0.14000000000000001       2.38696742447539882E-004  6.92585111026410244E-005
  0.16375000000000001       2.79948330325184114E-004  8.13447483326620852E-005
  0.18750000000000000       3.21424295721368730E-004  9.35315313380272970E-005
  0.21124999999999999       3.63126346447457981E-004  1.05819951686302583E-004
  0.23499999999999999       4.05056209322575053E-004  1.18211116886321257E-004
  0.25874999999999998       4.47215630468983329E-004  1.30706150691219694E-004
  0.28249999999999997       4.89606375619384732E-004  1.43306193410438787E-004
  0.30625000000000002       5.32230230429770390E-004  1.56012402229007856E-004
  0.33000000000000002       5.75089000799057634E-004  1.68825951534644803E-004
  0.35375000000000001       6.18184513195691484E-004  1.81748033252906364E-004
  0.37750000000000000       6.61518614991423609E-004  1.94779857190635001E-004
  0.40125000000000000       7.05093174802462605E-004  2.07922651387954459E-004
  0.42499999999999999       7.48910082838206547E-004  2.21177662479079136E-004
  0.44874999999999998       7.92971251257787208E-004  2.34546156062208160E-004
  0.47249999999999992       8.37278614534643878E-004  2.48029417078788803E-004
  0.49625000000000008       8.81834129829360764E-004  2.61628750202442021E-004
  0.52000000000000002       9.26639777371022415E-004  2.75345480237855207E-004
  0.54374999999999996       9.71697560847331891E-004  2.89180952529959306E-004
  0.56750000000000000       1.01700950780375318E-003  3.03136533383716825E-004
  0.59125000000000005       1.06257767005195564E-003  3.17213610494865598E-004
  0.61499999999999999       1.10840412408783713E-003  3.31413593391968720E-004
  0.63875000000000004       1.15449097151942761E-003  3.45737913890141989E-004
  0.66249999999999998       1.20084033950496201E-003  3.60188026556840387E-004
  0.68625000000000003       1.24745438120145110E-003  3.74765409190103507E-004
  0.70999999999999996       1.29433527622408590E-003  3.89471563309670406E-004
  0.73375000000000001       1.34148523111678099E-003  4.04308014661398972E-004
  0.75749999999999995       1.38890647983426116E-003  4.19276313735433414E-004
  0.78125000000000000       1.43660128423601713E-003  4.34378036298592842E-004
  0.80500000000000016       1.48457193459254123E-003  4.49614783941455895E-004
  0.82875000000000010       1.53282075010421209E-003  4.64988184640659262E-004
  0.85250000000000004       1.58135007943328745E-003  4.80499893336929125E-004
  0.87624999999999997       1.63016230124938362E-003  4.96151592529395029E-004
  0.90000000000000002       1.67925982478893962E-003  5.11944992886761594E-004
  0.92374999999999996       1.72864509042908870E-003  5.27881833875931314E-004
  0.94750000000000001       1.77832057027646679E-003  5.43963884408702586E-004
  0.97124999999999995       1.82828876877143384E-003  5.60192943507192126E-004
  0.99500000000000000       1.87855222330825635E-003  5.76570840988655333E-004
   1.0187500000000000       1.92911350487178662E-003  5.93099438170417628E-004
   1.0425000000000000       1.97997521869123496E-003  6.09780628595651096E-004
   1.0662499999999999       2.03114000491162305E-003  6.26616338780768933E-004
   1.0900000000000001       2.08261053928353486E-003  6.43608528985242594E-004
   1.1137500000000000       2.13438953387185557E-003  6.60759194004687661E-004
   1.1375000000000000       2.18647973778414223E-003  6.78070363988095759E-004
   1.1612499999999999       2.23888393791936815E-003  6.95544105280136910E-004
   1.1850000000000001       2.29160495973777670E-003  7.13182521289495216E-004
   1.2087500000000000       2.34464566805263428E-003  7.30987753384246589E-004
   1.2324999999999999       2.39800896784469466E-003  7.48961981815342054E-004
   1.2562500000000001       2.45169780510022094E-003  7.67107426669296952E-004
   1.2800000000000000       2.50571516767350523E-003  7.85426348851250714E-004
   1.3037500000000000       2.56006408617475084E-003  8.03921051099614208E-004
   1.3274999999999999       2.61474763488438134E-003  8.22593879033585223E-004
   1.3512500000000001       2.66976893269474814E-003  8.41447222234861206E-004
   1.3750000000000000       2.72513114408034964E-003  8.60483515364969878E-004
   1.3987499999999999       2.78083748009767904E-003  8.79705239319682609E-004
   1.4225000000000001       2.83689119941593279E-003  8.99114922422073089E-004
   1.4462500000000000       2.89329560937975081E-003  9.18715141655839689E-004
   1.4700000000000000       2.95005406703501656E-003  9.38508523918228795E-004
   1.4937499999999999       3.00716998053877742E-003  9.58497747427848558E-004
   1.5175000000000001       3.06464680991173129E-003  9.78685542957664044E-004
   1.5412500000000000       3.12248806851714517E-003  9.99074695334514111E-004
   1.5649999999999999       3.18069732423728298E-003  1.01966804487984316E-003
   1.5887500000000001       3.23927820075879365E-003  1.04046848892400037E-003
   1.6125000000000000       3.29823437890095069E-003  1.06147898337489912E-003
   1.6362500000000000       3.35756959798863205E-003  1.08270254434352105E-003
   1.6599999999999999       3.41728765727202215E-003  1.10414224982883472E-003
   1.6837500000000001       3.47739241739514812E-003  1.12580124146495182E-003
   1.7075000000000000       3.53788780191545806E-003  1.14768272633335297E-003
   1.7312500000000000       3.59877779887675863E-003  1.16978997884333025E-003
   1.7549999999999999       3.66006646243806051E-003  1.19212634268386366E-003
   1.7787500000000001       3.72175791456082336E-003  1.21469523285039956E-003
   1.8025000000000000       3.78385634675750980E-003  1.23750013775017400E-003
   1.8262499999999999       3.84636602190428648E-003  1.26054462138996243E-003
   1.8499999999999999       3.90929127612101371E-003  1.28383232565034843E-003
   1.8737499999999998       3.97263652072183619E-003  1.30736697265088379E-003
   1.8974999999999997       4.03640624423984382E-003  1.33115236721075719E-003
   1.9212499999999997       4.10060501452956094E-003  1.35519239940987937E-003
   1.9450000000000001       4.16523748095113701E-003  1.37949104725564042E-003
   1.9687500000000000       4.23030837664054027E-003  1.40405237946085535E-003
   1.9924999999999999       4.29582252087014164E-003  1.42888055833886906E-003
   2.0162499999999999       4.36178482150446217E-003  1.45397984282208273E-003
   2.0400000000000000       4.42820027755618136E-003  1.47935459161066779E-003
   2.0637500000000002       4.49507398184779711E-003  1.50500926645860114E-003
   2.0874999999999999       4.56241112378466193E-003  1.53094843560474007E-003
   2.1112500000000001       4.63021699224564279E-003  1.55717677735707776E-003
   2.1349999999999998       4.69849697859794739E-003  1.58369908383896576E-003
   2.1587499999999999       4.76725657984310505E-003  1.61052026490667933E-003
   2.1825000000000001       4.83650140190178268E-003  1.63764535224837139E-003
   2.2062499999999998       4.90623716304536446E-003  1.66507950367516242E-003
   2.2300000000000000       4.97646969748314402E-003  1.69282800761600283E-003
   2.2537500000000001       5.04720495911424680E-003  1.72089628782861486E-003
   2.2774999999999999       5.11844902545445686E-003  1.74928990833997204E-003
   2.3012500000000000       5.19020810174863120E-003  1.77801457863063328E-003
   2.3250000000000002       5.26248852528029502E-003  1.80707615907840639E-003
   2.3487499999999999       5.33529676989099276E-003  1.83648066667811542E-003
   2.3725000000000001       5.40863945072266733E-003  1.86623428105534873E-003
   2.3962500000000002       5.48252333129530759E-003  1.89634335151928849E-003
   2.4199999999999999       5.55695532040188355E-003  1.92681440084223961E-003
   2.4437500000000001       5.63194249004526741E-003  1.95765413657397270E-003
   2.4674999999999998       5.70749207275232564E-003  1.98886945551516149E-003
   2.4912500000000000       5.78361144438956781E-003  2.02046744338315199E-003
   2.5150000000000001       5.86030823370980742E-003  2.05245541906097072E-003
   2.5387499999999998       5.93759017419613361E-003  2.08484088925646070E-003
   2.5625000000000000       6.01546521431397131E-003  2.11763159366923706E-003
   2.5862500000000002       6.09394149940776717E-003  2.15083550580828873E-003
   2.6099999999999999       6.17302737971673048E-003  2.18446084334190851E-003
   2.6337500000000000       6.25273141886339284E-003  2.21851607907660358E-003
   2.6575000000000002       6.33306240285195013E-003  2.25300995261453613E-003
   2.6812499999999999       6.41402934961677555E-003  2.28795148274391069E-003
   2.7050000000000001       6.49564151916559758E-003  2.32334998062206635E-003
   2.7287499999999998       6.57790842436619880E-003  2.35921506381714732E-003
   2.7524999999999999       6.66083984243065474E-003  2.39555667128095798E-003
   2.7762500000000001       6.74444582715664261E-003  2.43238507933331511E-003
   2.7999999999999998       6.82873672199179552E-003  2.46971091874672276E-003
   2.8237500000000000       6.91372317399423404E-003  2.50754519302998470E-003
   2.8475000000000001       6.99941614877050335E-003  2.54589929802025248E-003
   2.8712499999999999       7.08582694648127349E-003  2.58478504290561443E-003
   2.8950000000000000       7.17296721901582862E-003  2.62421467281429227E-003
   2.9187500000000002       7.26084898844805721E-003  2.66420089312281163E-003
   2.9424999999999999       7.34948466690032651E-003  2.70475689565392776E-003
   2.9662500000000001       7.43888707795735665E-003  2.74589638695616617E-003
   2.9900000000000002       7.52906947978994497E-003  2.78763361888122131E-003
   3.0137499999999999       7.62004559016917285E-003  2.82998342170342077E-003
   3.0375000000000001       7.71182961357556700E-003  2.87296124005796466E-003
   3.0612499999999998       7.80443627063538529E-003  2.91658317201207943E-003
   3.0850000000000000       7.89788083014847549E-003  2.96086601162727893E-003
   3.1087500000000001       7.99217914400990673E-003  3.00582729542184495E-003
   3.1324999999999998       8.08734768537149561E-003  3.05148535320291271E-003
   3.1562500000000000       8.18340359044189732E-003  3.09785936380810615E-003
   3.1800000000000002       8.28036470438484051E-003  3.14496941638044364E-003
   3.2037499999999999       8.37824963184873213E-003  3.19283657789959591E-003
   3.2275000000000000       8.47707779274771075E-003  3.24148296781119399E-003
   3.2512500000000006       8.57686948401896292E-003  3.29093184073829667E-003
   3.2749999999999999       8.67764594820710951E-003  3.34120767843061866E-003
   3.2987500000000005       8.77942944987943584E-003  3.39233629231541680E-003
   3.3224999999999998       8.88224336106179825E-003  3.44434493826752510E-003
   3.3462500000000004       8.98611225711386415E-003  3.49726244552775716E-003
   3.3700000000000001       9.09106208201738986E-003  3.55111938445533360E-003
   3.3937500000000003       9.19712004260775200E-003  3.60594814219755613E-003
   3.4175000000000000       9.30431508833045803E-003  3.66178324287288505E-003
   3.4412500000000001       9.41267784106026781E-003  3.71866147251724306E-003
   3.4649999999999999       9.52224077808746204E-003  3.77662212499991828E-003
   3.4887500000000000       9.63303868156377072E-003  3.83570738109606036E-003
   3.5124999999999997       9.74510851786882827E-003  3.89596249459761091E-003
   3.5362499999999999       9.85848997098307325E-003  3.95743627722177239E-003
   3.5599999999999996       9.97322571121735633E-003  4.02018152805366010E-003
   3.5837500000000002       1.00893618011087174E-002  4.08425557838791847E-003
   3.6074999999999995       1.02069481712687427E-002  4.14972094096001214E-003
   3.6312500000000001       1.03260392017796437E-002  4.21664609853123189E-003
   3.6549999999999994       1.04466944314940205E-002  4.28510646877563409E-003
   3.6787500000000000       1.05689794376518879E-002  4.35518560099050576E-003
   3.7025000000000001       1.06929670151944996E-002  4.42697671152449471E-003
   3.7262499999999998       1.08187382077730120E-002  4.50058444896742505E-003
   3.7500000000000000       1.09463849063073729E-002  4.57612771224277012E-003
   3.7525000000000004       1.09599346286188056E-002  4.58419760329734950E-003
   3.7549999999999999       1.09735064041144338E-002  4.59229060030904787E-003
   3.7574999999999998       1.09871003687585754E-002  4.60040687861480377E-003
   3.7599999999999998       1.10007166563482247E-002  4.60854661457878786E-003
   3.7624999999999997       1.10143554041989850E-002  4.61670998802189703E-003
   3.7650000000000001       1.10280167492878556E-002  4.62489718065848231E-003
   3.7675000000000005       1.10417008383290258E-002  4.63310838037607389E-003
   3.7700000000000000       1.10554078128127856E-002  4.64134377501953122E-003
   3.7725000000000000       1.10691378190777741E-002  4.64960355667242992E-003
   3.7749999999999999       1.10828910058740262E-002  4.65788792069687756E-003
   3.7774999999999999       1.10966675244301913E-002  4.66619706582534557E-003
   3.7799999999999994       1.11104675285231998E-002  4.67453119425606089E-003
   3.7825000000000006       1.11242911745509255E-002  4.68289051175226328E-003
   3.7850000000000001       1.11381386216075212E-002  4.69127522774540843E-003
   3.7875000000000001       1.11520100324291882E-002  4.69968555580806309E-003
   3.7900000000000000       1.11659055700090402E-002  4.70812171230494941E-003
   3.7925000000000000       1.11798254028800913E-002  4.71658391869936907E-003
   3.7949999999999995       1.11937697017404601E-002  4.72507240021565866E-003
   3.7974999999999999       1.12077386404114687E-002  4.73358738633040347E-003
   3.8000000000000003       1.12217323959341447E-002  4.74212911090457143E-003
   3.8025000000000002       1.12357511486700281E-002  4.75069781232147648E-003
   3.8050000000000002       1.12497950824064184E-002  4.75929373363085176E-003
   3.8075000000000001       1.12638643844663894E-002  4.76791712269938796E-003
   3.8099999999999996       1.12779592458236693E-002  4.77656823236812661E-003
   3.8125000000000000       1.12920798612230235E-002  4.78524732061717372E-003
   3.8150000000000004       1.13062264293060412E-002  4.79395465073797610E-003
   3.8174999999999999       1.13203991527429781E-002  4.80269049151392340E-003
   3.8199999999999998       1.13345982383452597E-002  4.81145511739858225E-003
   3.8224999999999998       1.13488238973130720E-002  4.82024880875776222E-003
   3.8249999999999997       1.13630763452332497E-002  4.82907185201224710E-003
   3.8275000000000001       1.13773558018861101E-002  4.83792453970636853E-003
   3.8300000000000005       1.13916624932083460E-002  4.84680717150095912E-003
   3.8325000000000000       1.14059966491966407E-002  4.85572005344906896E-003
   3.8350000000000000       1.14203585040902663E-002  4.86466349824780930E-003
   3.8374999999999999       1.14347482988036604E-002  4.87363782645837840E-003
   3.8399999999999999       1.14491662794404502E-002  4.88264336606834565E-003
   3.8424999999999994       1.14636126977964020E-002  4.89168045291065844E-003
   3.8450000000000006       1.14780878116915817E-002  4.90074943102161188E-003
   3.8475000000000001       1.14925918851882282E-002  4.90985065296232776E-003
   3.8500000000000001       1.15071251883832135E-002  4.91898447997144231E-003
   3.8525000000000000       1.15216879995321177E-002  4.92815128312853751E-003
   3.8550000000000000       1.15362806025575554E-002  4.93735144256001162E-003
   3.8574999999999995       1.15509032892047569E-002  4.94658534864724029E-003
   3.8599999999999999       1.15655563589017584E-002  4.95585340227159329E-003
   3.8625000000000003       1.15802401191023498E-002  4.96515601528468679E-003
   3.8650000000000002       1.15949548856507604E-002  4.97449361100864643E-003
   3.8675000000000002       1.16097009831699835E-002  4.98386662476869510E-003
   3.8700000000000001       1.16244787454756800E-002  4.99327550446090548E-003
   3.8724999999999996       1.16392885160178476E-002  5.00272071115813975E-003
   3.8750000000000000       1.16541306483527972E-002  5.01220271975752734E-003
   3.8775000000000004       1.16690055066721553E-002  5.02172201968357785E-003
   3.8799999999999999       1.16839134662470468E-002  5.03127911558876387E-003
   3.8824999999999998       1.16988549141533761E-002  5.04087452821207552E-003
   3.8849999999999998       1.17138302497983068E-002  5.05050879519283735E-003
   3.8874999999999997       1.17288398856150739E-002  5.06018247200142567E-003
   3.8900000000000001       1.17438842477933427E-002  5.06989613293445333E-003
   3.8925000000000005       1.17589637770282116E-002  5.07965037217196144E-003
   3.8950000000000000       1.17740789294086077E-002  5.08944580495441883E-003
   3.8975000000000000       1.17892301773007985E-002  5.09928306882363302E-003
   3.8999999999999999       1.18044179981636743E-002  5.10916281971331588E-003
   3.9024999999999999       1.18196429243326972E-002  5.11908575450596877E-003
   3.9049999999999994       1.18349054711690983E-002  5.12905258104840323E-003
   3.9075000000000006       1.18502061992746786E-002  5.13906404628452530E-003
   3.9100000000000001       1.18655456546585877E-002  5.14912091164220279E-003
   3.9125000000000001       1.18809244438531150E-002  5.15922398704311228E-003
   3.9150000000000000       1.18963431865754549E-002  5.16937411197320677E-003
   3.9175000000000000       1.19118025298424034E-002  5.17957216335230685E-003
   3.9199999999999995       1.19273031500303234E-002  5.18981905836463087E-003
   3.9224999999999999       1.19428457551594043E-002  5.20011575759743612E-003
   3.9250000000000003       1.19584310874341574E-002  5.21046326853237800E-003
   3.9275000000000002       1.19740599260787506E-002  5.22086264944209098E-003
   3.9300000000000002       1.19897330905123223E-002  5.23131501375455679E-003
   3.9325000000000001       1.20054514439187701E-002  5.24182153495990517E-003
   3.9349999999999996       1.20212158972760243E-002  5.25238345214952291E-003
   3.9375000000000000       1.20370274139242443E-002  5.26300207629610845E-003
   3.9400000000000004       1.20528870152664200E-002  5.27367879762498902E-003
   3.9424999999999999       1.20687957847336776E-002  5.28441509293265266E-003
   3.9449999999999998       1.20847548771247319E-002  5.29521253609949692E-003
   3.9474999999999998       1.21007655270516847E-002  5.30607280922922205E-003
   3.9499999999999997       1.21168290537035910E-002  5.31699771340223785E-003
   3.9525000000000001       1.21329468766380958E-002  5.32798918576562943E-003
   3.9550000000000005       1.21491205256880497E-002  5.33904931590075457E-003
   3.9575000000000000       1.21653516587255199E-002  5.35018036795333572E-003
   3.9600000000000000       1.21816420770690399E-002  5.36138480464868131E-003
   3.9624999999999999       1.21979937498951554E-002  5.37266531899492465E-003
   3.9649999999999999       1.22144088412980342E-002  5.38402487198961447E-003
   3.9674999999999994       1.22308897446554189E-002  5.39546673991293281E-003
   3.9700000000000006       1.22474391261227292E-002  5.40699457418783273E-003
   3.9725000000000001       1.22640599811432646E-002  5.41861247868271386E-003
   3.9750000000000001       1.22807557049719081E-002  5.43032510961355668E-003
   3.9775000000000000       1.22975301989986813E-002  5.44213781494700278E-003
   3.9800000000000000       1.23143879976085006E-002  5.45405681821429719E-003
   3.9824999999999995       1.23313344577436080E-002  5.46608948490682426E-003
   3.9849999999999999       1.23483760992917427E-002  5.47824474517834802E-003
   3.9875000000000003       1.23655209979432572E-002  5.49053369519075362E-003
   3.9900000000000002       1.23827795558523190E-002  5.50297065868128772E-003
   3.9925000000000002       1.24001659859715851E-002  5.51557518254568776E-003
   3.9950000000000001       1.24177013920967645E-002  5.52837627927670050E-003
   3.9974999999999996       1.24354222543816978E-002  5.54142417782383864E-003
   4.0000000000000000       1.24534313564872712E-002  5.55486003323949016E-003
   4.0025000000000004       1.24713002674922708E-002  5.56912104841890670E-003
   4.0049999999999999       1.24887594956797562E-002  5.58365834164954809E-003
   4.0075000000000003       1.25059502396301040E-002  5.59836934009710387E-003
   4.0099999999999998       1.25229230239963085E-002  5.61321743617710332E-003
   4.0125000000000002       1.25397070929722659E-002  5.62818146315332678E-003
   4.0149999999999997       1.25563222070428620E-002  5.64324713281392186E-003
   4.0175000000000001       1.25727828936549341E-002  5.65840395195122206E-003
   4.0199999999999996       1.25891004252564782E-002  5.67364378769909337E-003
   4.0225000000000000       1.26052838841255854E-002  5.68896009504172954E-003
   4.0250000000000004       1.26213407947417654E-002  5.70434745819624420E-003
   4.0274999999999999       1.26372775262153236E-002  5.71980129868208780E-003
   4.0300000000000002       1.26530995627047119E-002  5.73531767943343245E-003
   4.0324999999999998       1.26688116923538534E-002  5.75089316757468674E-003
   4.0350000000000001       1.26844181442787689E-002  5.76652473522086800E-003
   4.0374999999999996       1.26999226904143774E-002  5.78220968561655394E-003
   4.0400000000000000       1.27153287231129269E-002  5.79794559688542790E-003
   4.0425000000000004       1.27306393154317816E-002  5.81373027832328762E-003
   4.0449999999999999       1.27458572688039350E-002  5.82956173585962630E-003
   4.0475000000000003       1.27609851512721292E-002  5.84543814434039175E-003
   4.0499999999999998       1.27760253285803000E-002  5.86135782499903977E-003
   4.0525000000000002       1.27909799897459771E-002  5.87731922692689458E-003
   4.0549999999999997       1.28058511683144926E-002  5.89332091167367195E-003
   4.0579999999999998       1.28235890462208915E-002  5.91257422785237442E-003
   4.0599999999999996       1.28353505387220884E-002  5.92543986259349946E-003
   4.0625000000000000       1.28499821675721500E-002  5.94155470746321034E-003
   4.0650000000000004       1.28645372117500399E-002  5.95770497522747720E-003
   4.0674999999999999       1.28790171471623825E-002  5.97388963056017137E-003
   4.0700000000000003       1.28934233689059902E-002  5.99010769651227033E-003
   4.0724999999999998       1.29077571985170853E-002  6.00635824926263728E-003
   4.0750000000000002       1.29220198903387262E-002  6.02264041350786521E-003
   4.0774999999999997       1.29362126371397601E-002  6.03895335839429222E-003
   4.0800000000000001       1.29503365750967773E-002  6.05529629391374485E-003
   4.0824999999999996       1.29643927882186222E-002  6.07166846769218848E-003
   4.0850000000000000       1.29783823123161245E-002  6.08806916212954567E-003
   4.0875000000000004       1.29923061385437411E-002  6.10449769182789832E-003
   4.0899999999999999       1.30061652165933891E-002  6.12095340128241197E-003
   4.0925000000000002       1.30199604575746610E-002  6.13743566279737092E-003
   4.0949999999999998       1.30336927366210553E-002  6.15394387460042012E-003
   4.0975000000000001       1.30473628952552344E-002  6.17047745913149558E-003
   4.0999999999999996       1.30609717435391931E-002  6.18703586148516924E-003
   4.1025000000000000       1.30745200620445926E-002  6.20361854799435404E-003
   4.1050000000000004       1.30880086036365296E-002  6.22022500492691761E-003
   4.1074999999999999       1.31014380951256174E-002  6.23685473729980455E-003
   4.1100000000000003       1.31148092387765279E-002  6.25350726778593682E-003
   4.1124999999999998       1.31281227136979331E-002  6.27018213570921558E-003
   4.1150000000000002       1.31413791771240497E-002  6.28687889611807826E-003
   4.1174999999999997       1.31545792655997536E-002  6.30359711893029896E-003
   4.1200000000000001       1.31677235960706383E-002  6.32033638813864727E-003
   4.1224999999999996       1.31808127669070033E-002  6.33709630108106846E-003
   4.1250000000000000       1.31938473520944819E-002  6.35387646450770362E-003
   4.1275000000000004       1.32068279290827404E-002  6.37067650693116591E-003
   4.1299999999999999       1.32197550391652055E-002  6.38749605857935436E-003
   4.1325000000000003       1.32326292151862326E-002  6.40433476380569081E-003
   4.1349999999999998       1.32454509755185919E-002  6.42119227733810045E-003
   4.1375000000000002       1.32582208247285210E-002  6.43806826379870589E-003
   4.1399999999999997       1.32709392541983055E-002  6.45496239725413395E-003
   4.1425000000000001       1.32836067427100097E-002  6.47187436079394406E-003
   4.1449999999999996       1.32962237571871665E-002  6.48880384622968400E-003
   4.1475000000000000       1.33087907590846224E-002  6.50575055659582350E-003
   4.1500000000000004       1.33213081794448553E-002  6.52271419337424694E-003
   4.1524999999999999       1.33337764584488226E-002  6.53969447526057523E-003
   4.1550000000000002       1.33461960194704993E-002  6.55669112497681266E-003
   4.1574999999999998       1.33585672692333197E-002  6.57370386882875479E-003
   4.1600000000000001       1.33708906257374374E-002  6.59073244997836118E-003
   4.1624999999999996       1.33831664773221247E-002  6.60777660787575504E-003
   4.1650000000000000       1.33953952105307205E-002  6.62483609153872218E-003
   4.1675000000000004       1.34075772035573710E-002  6.64191065593958737E-003
   4.1699999999999999       1.34197128265546618E-002  6.65900006178330849E-003
   4.1725000000000003       1.34318024419255288E-002  6.67610407529703031E-003
   4.1749999999999998       1.34438464046002584E-002  6.69322246803023910E-003
   4.1775000000000002       1.34558450622997618E-002  6.71035501666496399E-003
   4.1799999999999997       1.34677987557858710E-002  6.72750150283529108E-003
   4.1825000000000001       1.34797078190994953E-002  6.74466171295571432E-003
   4.1849999999999996       1.34915725797874059E-002  6.76183543805761178E-003
   4.1875000000000000       1.35033933591183469E-002  6.77902247363360369E-003
   4.1900000000000004       1.35151704722889805E-002  6.79622261948896640E-003
   4.1924999999999999       1.35269042286205576E-002  6.81343567960007116E-003
   4.1950000000000003       1.35385949317465178E-002  6.83066146197916415E-003
   4.1974999999999998       1.35502428797917625E-002  6.84789977854520157E-003
   4.2000000000000002       1.35618483655440998E-002  6.86515044500045444E-003
   4.2024999999999997       1.35734116766180277E-002  6.88241328071243202E-003
   4.2050000000000001       1.35849330956116614E-002  6.89968810860098862E-003
   4.2074999999999996       1.35964129002568556E-002  6.91697475503014192E-003
   4.2100000000000000       1.36078513635631299E-002  6.93427304970455072E-003
   4.2125000000000004       1.36192487539555009E-002  6.95158282557025321E-003
   4.2149999999999999       1.36306053354067844E-002  6.96890391871942717E-003
   4.2175000000000002       1.36419213675645148E-002  6.98623616829914529E-003
   4.2199999999999998       1.36531971058726567E-002  7.00357941642365533E-003
   4.2225000000000001       1.36644328016887490E-002  7.02093350809028342E-003
   4.2249999999999996       1.36756287023962076E-002  7.03829829109850480E-003
   4.2275000000000000       1.36867850515124470E-002  7.05567361597228462E-003
   4.2300000000000004       1.36979020887927957E-002  7.07305933588525410E-003
   4.2324999999999999       1.37089800503305530E-002  7.09045530658887566E-003
   4.2350000000000003       1.37200191686532077E-002  7.10786138634320486E-003
   4.2374999999999998       1.37310196728474103E-002  7.12527743586696943E-003
   4.2400000000000002       1.37419817884131129E-002  7.14270331815132758E-003
   4.2424999999999997       1.37529057379677331E-002  7.16013889871890130E-003
   4.2450000000000001       1.37637917405634205E-002  7.17758404516666455E-003
   4.2474999999999996       1.37746400122979330E-002  7.19503862738414199E-003
   4.2500000000000000       1.37854507659890980E-002  7.21250251728805525E-003
   4.3262499999999999       1.40981502960230952E-002  7.74903584086053705E-003
   4.4024999999999999       1.43809354978515873E-002  8.29134883637764643E-003
   4.4787499999999998       1.46373786702151277E-002  8.83751609708795585E-003
   4.5549999999999997       1.48702097824932305E-002  9.38617730084827413E-003
   4.6312499999999996       1.50816093239775177E-002  9.93633016118211643E-003
   4.7074999999999996       1.52733732498903079E-002  1.04872149837509625E-002
   4.7837500000000004       1.54470145202530301E-002  1.10382444586895542E-002
   4.8600000000000003       1.56038298023661540E-002  1.15889581864658930E-002
   4.9362500000000002       1.57449455235228047E-002  1.21389917817211774E-002
   5.0125000000000002       1.58713509418422147E-002  1.26880550800425995E-002
   5.0887500000000001       1.59839226634220788E-002  1.32359162956527197E-002
   5.1650000000000000       1.60834433026946083E-002  1.37823902172660613E-002
   5.2412500000000000       1.61706160019320366E-002  1.43273292301734582E-002
   5.3174999999999999       1.62460759425270412E-002  1.48706163684488527E-002
   5.3937499999999998       1.63103996193899245E-002  1.54121598580875419E-002
   5.4699999999999998       1.63641124181185711E-002  1.59518887761759369E-002
   5.5462499999999997       1.64076948814798028E-002  1.64897495594229712E-002
   5.6224999999999996       1.64415879478483941E-002  1.70257031685535042E-002
   5.6987500000000004       1.64661973721010081E-002  1.75597227656709744E-002
   5.7750000000000004       1.64818974883115567E-002  1.80917917974119068E-002
   5.8512500000000003       1.64890344366548265E-002  1.86219024023774812E-002
   5.9275000000000002       1.64879289497995955E-002  1.91500540800678305E-002
   6.0037500000000001       1.64788787737959706E-002  1.96762525723627145E-002
   6.0800000000000001       1.64621607835674262E-002  2.02005089194774515E-002
   6.1562500000000000       1.64380328419620782E-002  2.07228386610108610E-002
   6.2324999999999999       1.64067354323238733E-002  2.12432611461547474E-002
   6.3087499999999999       1.63684931210335352E-002  2.17617989639890541E-002
   6.3849999999999998       1.63235158432958709E-002  2.22784774366868547E-002
   6.4612499999999997       1.62720000582222551E-002  2.27933241923102166E-002
   6.5375000000000005       1.62141297831909920E-002  2.33063687962968176E-002
   6.6137499999999996       1.61500775228227908E-002  2.38176424324277949E-002
   6.6900000000000013       1.60800051066557863E-002  2.43271776272246977E-002
   6.7662500000000003       1.60040644462680869E-002  2.48350080110937774E-002
   6.8425000000000002       1.59223982213833708E-002  2.53411681110599502E-002
   6.9187500000000002       1.58351405030566807E-002  2.58456931705987984E-002
   6.9949999999999992       1.57424173212897638E-002  2.63486189933564013E-002
   7.0712500000000000       1.56443471823731160E-002  2.68499818063050073E-002
   7.1475000000000000       1.55410415423084727E-002  2.73498181413401910E-002
   7.2237500000000008       1.54326052401407895E-002  2.78481647317396393E-002
   7.2999999999999998       1.53191368955616809E-002  2.83450584220066616E-002
   7.3762499999999998       1.52007292742861698E-002  2.88405360893078666E-002
   7.4524999999999997       1.50774696243370122E-002  2.93346345750267294E-002
   7.5287499999999987       1.49494399860106205E-002  2.98273906251550411E-002
   7.6050000000000004       1.48167174779889384E-002  3.03188408384123149E-002
   7.6812499999999995       1.46793745617926196E-002  3.08090216211335428E-002
   7.7575000000000003       1.45374792865337072E-002  3.12979691480975014E-002
   7.8337500000000002       1.43910955157141706E-002  3.17857193285828662E-002
   7.9100000000000010       1.42402831376235595E-002  3.22723077770360051E-002
   7.9862500000000001       1.40850982607147283E-002  3.27577697878149998E-002
   8.0625000000000000       1.39255933951814431E-002  3.32421403135291227E-002
   8.1387499999999999       1.37618176218301230E-002  3.37254539465353803E-002
   8.2149999999999999       1.35938167492328874E-002  3.42077449031788008E-002
   8.2912499999999998       1.34216334600733497E-002  3.46890470103877607E-002
   8.3674999999999997       1.32453074475443709E-002  3.51693936942673313E-002
   8.4437499999999996       1.30648755424815771E-002  3.56488179700097593E-002
   8.5199999999999996       1.28803718328358557E-002  3.61273524351127320E-002
   8.5962499999999995       1.26918277741555618E-002  3.66050292601962021E-002
   8.6724999999999994       1.24992722944607133E-002  3.70818801847197232E-002
   8.7487499999999994       1.23027318919792968E-002  3.75579365120793165E-002
   8.8249999999999993       1.21022307269637933E-002  3.80332291062876818E-002
   8.9012499999999992       1.18977907077186910E-002  3.85077883898479537E-002
   8.9774999999999991       1.16894315710149299E-002  3.89816443427140058E-002
   9.0537500000000009       1.14771709570370504E-002  3.94548265021116840E-002
   9.1300000000000008       1.12610244790546273E-002  3.99273639628899002E-002
   9.2062500000000007       1.10410057881237013E-002  4.03992853780036770E-002
   9.2825000000000006       1.08171266332760443E-002  4.08706189587514229E-002
   9.3587500000000006       1.05893969177948827E-002  4.13413924745048428E-002
   9.4350000000000005       1.03578247522498265E-002  4.18116332518710110E-002
   9.5112500000000004       1.01224165049272116E-002  4.22813681734687252E-002
   9.5875000000000004       9.88317685012654948E-003  4.27506236767244835E-002
   9.6637500000000003       9.64010881452073698E-003  4.32194257532160092E-002
   9.7400000000000002       9.39321382145275573E-003  4.36877999490728891E-002
   9.8162500000000001       9.14249173460409889E-003  4.41557713757026807E-002
   9.8925000000000001       8.88794088929804015E-003  4.46233646773332576E-002
   9.9687500000000000       8.62955813898395527E-003  4.50906040890897766E-002
   10.045000000000000       8.36733887821635401E-003  4.55575134027220024E-002
   10.121200000000000       8.10145280008248321E-003  4.60238101105689065E-002
   10.197500000000000       7.83136528266428072E-003  4.64904347707865775E-002
   10.273800000000000       7.55741389449827560E-003  4.69567978062189820E-002
   10.350000000000000       7.27995509043310746E-003  4.74223105797377809E-002
   10.426200000000000       6.99862084793702321E-003  4.78876060852330906E-002
   10.502500000000000       6.71302147197670555E-003  4.83533157354793935E-002
   10.578799999999999       6.42350943993584556E-003  4.88188495718155646E-002
   10.654999999999999       6.13045645919093295E-003  4.92836181077350374E-002
   10.731199999999999       5.83346900729907539E-003  4.97482514153560137E-002
   10.807499999999999       5.53213166961205333E-003  5.02133784096732289E-002
   10.883699999999999       5.22721521336542982E-003  5.06777988449552685E-002
   10.960000000000001       4.91789898956022931E-003  5.11427502303875639E-002
   11.036300000000001       4.60455897599551696E-003  5.16076411790044806E-002
   11.112500000000001       4.28759104807512059E-003  5.20718801947392326E-002
   11.188800000000001       3.96613934678074435E-003  5.25367030268072341E-002
   11.265000000000001       3.64102139991624501E-003  5.30009080774245106E-002
   11.341200000000001       3.31179234281613923E-003  5.34651209121979193E-002
   11.417500000000000       2.97798453385893919E-003  5.39299666782942361E-002
   11.493800000000000       2.63999861440826055E-003  5.43948516590821926E-002
   11.570000000000000       2.29825595487057185E-003  5.48591814450312548E-002
   11.646200000000000       1.95228541190772082E-003  5.53235797275380622E-002
   11.722500000000000       1.60159250466344579E-003  5.57886700593641094E-002
   11.798800000000000       1.24659517895976224E-003  5.62538565337622476E-002
   11.875000000000000       8.87732824300580502E-004  5.67185422556211669E-002
   11.951200000000000       5.24507604614224258E-004  5.71833493152119551E-002
   12.027500000000000       1.56397649722178443E-004  5.76488999684347317E-002
   12.103800000000000      -2.16161043117908881E-004  5.81145958973573046E-002
   12.180000000000000      -5.92710320399123989E-004  5.85798375484611472E-002
   12.256200000000000      -9.73775530985544996E-004  5.90452457480232437E-002
   12.332500000000000      -1.35990693243544605E-003  5.95114416841206889E-002
   12.408799999999999      -1.75064996224340926E-003  5.99778242610592080E-002
   12.484999999999999      -2.14552709218093340E-003  6.04437908346018432E-002
   12.561199999999999      -2.54509218243912207E-003  6.09099608915343455E-002
   12.637499999999999      -2.94992489003199129E-003  6.13769543729251535E-002
   12.713699999999999      -3.35901121673553129E-003  6.18435543166310775E-002
   12.789999999999999      -3.77347327535817057E-003  6.23109919207117946E-002
   12.866299999999999      -4.19282695405910535E-003  6.27786609139617396E-002
   12.942500000000003      -4.61656365571458827E-003  6.32459532131894875E-002
   13.018800000000001      -5.04584741483313660E-003  6.37141000310460781E-002
   13.095000000000001      -5.47960595212121371E-003  6.41818783771505447E-002
   13.171199999999999      -5.91845276345619696E-003  6.46499051877531677E-002
   13.247500000000000      -6.36302933928411391E-003  6.51187980888859042E-002
   13.323800000000002      -6.81282007103468576E-003  6.55879453173440208E-002
   13.400000000000000      -7.26728335458840490E-003  6.60567330828095572E-002
   13.476200000000000      -7.72706466213041437E-003  6.65257769273818467E-002
   13.552499999999998      -8.19283872759174123E-003  6.69956929483266350E-002
   13.628800000000000      -8.66406796025366924E-003  6.74658649973292196E-002
   13.705000000000000      -9.14018747953751140E-003  6.79356747351236717E-002
   13.781200000000000      -9.62187592423095067E-003  6.84057357381006731E-002
   13.857500000000000      -1.01098424479953500E-002  6.88766620521045897E-002
   13.933799999999998      -1.06035260156843378E-002  6.93478327937344929E-002
   14.010000000000002      -1.11023369280129122E-002  6.98186249761908323E-002
   14.086200000000000      -1.16069882520756212E-002  7.02896501745195884E-002
   14.162500000000000      -1.21182251106704310E-002  7.07615203631962592E-002
   14.238799999999999      -1.26354619871044439E-002  7.12336100618659318E-002
   14.315000000000000      -1.31580834140621657E-002  7.17052917460395123E-002
   14.391200000000000      -1.36868389896374169E-002  7.21771746972267453E-002
   14.467499999999999      -1.42225120840985524E-002  7.26498682294680898E-002
   14.543799999999999      -1.47644919120399308E-002  7.31227417407977753E-002
   14.619999999999997      -1.53121361908572628E-002  7.35951625299635925E-002
   14.696200000000001      -1.58662329486143165E-002  7.40677364625896978E-002
   14.772500000000001      -1.64276056039730049E-002  7.45410689746439092E-002
   14.848799999999999      -1.69956164224033222E-002  7.50145236779995034E-002
   14.924999999999999      -1.75695943634035165E-002  7.54874623042077891E-002
   15.001200000000003      -1.81503673200880018E-002  7.59604865808736068E-002
   15.077500000000001      -1.87388004027875740E-002  7.64341974592551848E-002
   15.153800000000000      -1.93342272156241633E-002  7.69079529749756158E-002
   15.230000000000000      -1.99359463667236232E-002  7.73811096700946222E-002
   15.306200000000000      -2.05448279431126452E-002  7.78542646986733061E-002
   15.382500000000002      -2.11617814453768441E-002  7.83280138804935411E-002
   15.458800000000000      -2.17861108152623897E-002  7.88017094655980993E-002
   15.535000000000000      -2.24170832387037972E-002  7.92747025896756857E-002
   15.611199999999998      -2.30556137419264742E-002  7.97475843124688250E-002
   15.687500000000000      -2.37026588765604854E-002  8.02209433604232081E-002
   15.763800000000002      -2.43574913351376626E-002  8.06941255767812116E-002
   15.840000000000000      -2.50193447787348394E-002  8.11664758781347889E-002
   15.916200000000000      -2.56891811181792148E-002  8.16385774653067137E-002
   15.992499999999998      -2.63680059400915531E-002  8.21110103180778123E-002
   16.068800000000000      -2.70550582475011098E-002  8.25831136883324463E-002
   16.145000000000000      -2.77495357589568545E-002  8.30542266364262538E-002
   16.221200000000000      -2.84524495900929687E-002  8.35249233895380555E-002
   16.297499999999999      -2.91648571492454864E-002  8.39957740312737983E-002
   16.373799999999999      -2.98859620987349667E-002  8.44661115472344765E-002
   16.449999999999999      -3.06149246268814859E-002  8.49352694150281723E-002
   16.526199999999999      -3.13528084359900178E-002  8.54038110796299932E-002
   16.602499999999999      -3.21007262347576469E-002  8.58722942901842534E-002
   16.678799999999999      -3.28578447020532807E-002  8.63400451644942279E-002
   16.754999999999999      -3.36232844134219180E-002  8.68063909418752694E-002
   16.831199999999999      -3.43981645125967031E-002  8.72718814837197543E-002
   16.907499999999999      -3.51836556176124207E-002  8.77370588955896508E-002
   16.983799999999999      -3.59788845982548997E-002  8.82012420323925600E-002
   17.059999999999999      -3.67829293036710248E-002  8.86637519151102227E-002
   17.136199999999999      -3.75969666225097823E-002  8.91251220456985987E-002
   17.212499999999999      -3.84222280795850912E-002  8.95858769741632588E-002
   17.288799999999998      -3.92577979565402468E-002  9.00453285391271258E-002
   17.364999999999998      -4.01027087336770990E-002  9.05027920941793990E-002
   17.441199999999998      -4.09581987038195594E-002  9.09587824552603452E-002
   17.517499999999998      -4.18255640615415245E-002  9.14138031524967670E-002
   17.593800000000002      -4.27038443832068598E-002  9.18671589592372495E-002
   17.670000000000002      -4.35920244111087860E-002  9.23181595073781780E-002
   17.746200000000002      -4.44914074300052989E-002  9.27672967388866315E-002
   17.822500000000002      -4.54033578686438427E-002  9.32150486568263936E-002
   17.898800000000001      -4.63268674038073633E-002  9.36607123452318779E-002
   17.975000000000001      -4.72608693603090990E-002  9.41035914221153430E-002
   18.051200000000001      -4.82067348518018940E-002  9.45441506431427547E-002
   18.127500000000001      -4.91658994906052707E-002  9.49828379621836943E-002
   18.203800000000001      -5.01373032326283760E-002  9.54189430595907134E-002
   18.280000000000001      -5.11198240537275167E-002  9.58517641391738451E-002
   18.356200000000001      -5.21149044655016686E-002  9.62817348592233391E-002
   18.432500000000001      -5.31240549623159392E-002  9.67092681936587151E-002
   18.508800000000001      -5.41461605282148595E-002  9.71336468422307059E-002
   18.585000000000001      -5.51800405428125307E-002  9.75541643819255733E-002
   18.661200000000001      -5.62272124953211508E-002  9.79712170836790075E-002
   18.737500000000001      -5.72892658971735011E-002  9.83851769390605979E-002
   18.813800000000001      -5.83650268241587555E-002  9.87953192566668470E-002
   18.890000000000001      -5.94532515936174663E-002  9.92009328508608457E-002
   18.966200000000001      -6.05555359695559639E-002  9.96023702405604977E-002
   19.042500000000000      -6.16735514768420937E-002  9.99999551274284026E-002
   19.118800000000000      -6.28060602746865621E-002  0.10039295562941521     
   19.195000000000000      -6.39517503836778689E-002  0.10078065661914638     
   19.271200000000000      -6.51122988315472884E-002  0.10116336003304674     
   19.347500000000000      -6.62894623740289818E-002  0.10154133380030374     
   19.423700000000000      -6.74803612964093164E-002  0.10191335507225732     
   19.500000000000000      -6.86883291985083411E-002  0.10228015952474052     
   19.576300000000000      -6.99120229447620228E-002  0.10264100573428665     
   19.652500000000000      -7.11500184112781736E-002  0.10299517467331208     
   19.728800000000000      -7.24057770755610203E-002  0.10334332862913941     
   19.805000000000000      -7.36762202239415603E-002  0.10368427876027579     
   19.881200000000000      -7.49631967294104029E-002  0.10401820000946929     
   19.957500000000000      -7.62686430968215479E-002  0.10434522038924572     


==> anc/M1_2_4_v2.dat <==
  2.12500000000000015E-002 -4.66832512193661866E-008  1.02710336634445697E-006
  4.49999999999999983E-002  7.31649019917394300E-005  2.05942371987678868E-005
  6.87500000000000056E-002  1.12073839829536503E-004  3.15924676745381189E-005
  9.24999999999999989E-002  1.51187947714428230E-004  4.26810924169414771E-005
  0.11625000000000002       1.90508750764508436E-004  5.38610774879234652E-005
  0.14000000000000001       2.30037790730589588E-004  6.51334028138656520E-005
  0.16375000000000001       2.69776626253372294E-004  7.64990624452936739E-005
  0.18750000000000000       3.09726833126002725E-004  8.79590648227434891E-005
  0.21124999999999999       3.49890004562159406E-004  9.95144330489649832E-005
  0.23499999999999999       3.90267751469826004E-004  1.11166205167650134E-004
  0.25874999999999998       4.30861702730903952E-004  1.22915434448876639E-004
  0.28249999999999997       4.71673505486824038E-004  1.34763189681469110E-004
  0.30625000000000002       5.12704825430329450E-004  1.46710555472482474E-004
  0.33000000000000002       5.53957347103598355E-004  1.58758632554022779E-004
  0.35375000000000001       5.95432774202882807E-004  1.70908538097627543E-004
  0.37750000000000000       6.37132829889861473E-004  1.83161406036434445E-004
  0.40125000000000000       6.79059257109879155E-004  1.95518387395379712E-004
  0.42499999999999999       7.21213818917285717E-004  2.07980650629669144E-004
  0.44874999999999998       7.63598298808077988E-004  2.20549381971782931E-004
  0.47249999999999992       8.06214501060050956E-004  2.33225785787275977E-004
  0.49625000000000008       8.49064251080684958E-004  2.46011084939655380E-004
  0.52000000000000002       8.92149395762994600E-004  2.58906521164613951E-004
  0.54374999999999996       9.35471803849581736E-004  2.71913355453924687E-004
  0.56750000000000000       9.79033366305129488E-004  2.85032868449301409E-004
  0.59125000000000005       1.02283599669760047E-003  2.98266360846545942E-004
  0.61499999999999999       1.06688163158840093E-003  3.11615153810317568E-004
  0.63875000000000004       1.11117223093178488E-003  3.25080589399868861E-004
  0.66249999999999998       1.15570977848378480E-003  3.38664031006109052E-004
  0.68625000000000003       1.20049628222096741E-003  3.52366863800369836E-004
  0.70999999999999996       1.24553377476931408E-003  3.66190495195260681E-004
  0.73375000000000001       1.29082431384355432E-003  3.80136355318022394E-004
  0.75749999999999995       1.33636998269728770E-003  3.94205897496794667E-004
  0.78125000000000000       1.38217289058421887E-003  4.08400598760244355E-004
  0.80500000000000016       1.42823517323089678E-003  4.22721960351000038E-004
  0.82875000000000010       1.47455899332130363E-003  4.37171508253383261E-004
  0.85250000000000004       1.52114654099369507E-003  4.51750793735914129E-004
  0.87624999999999997       1.56800003435010149E-003  4.66461393909124494E-004
  0.90000000000000002       1.61512171997889678E-003  4.81304912299204332E-004
  0.92374999999999996       1.66251387349089183E-003  4.96282979438048694E-004
  0.94750000000000001       1.71017880006939433E-003  5.11397253470290028E-004
  0.97124999999999995       1.75811883503471989E-003  5.26649420777923699E-004
  0.99500000000000000       1.80633634442364972E-003  5.42041196623166475E-004
   1.0187500000000000       1.85483372558434951E-003  5.57574325810209132E-004
   1.0425000000000000       1.90361340778731039E-003  5.73250583366568460E-004
   1.0662499999999999       1.95267785285282709E-003  5.89071775244746042E-004
   1.0900000000000001       2.00202955579567229E-003  6.05039739044973038E-004
   1.1137500000000000       2.05167104548752578E-003  6.21156344759817036E-004
   1.1375000000000000       2.10160488533780521E-003  6.37423495541489054E-004
   1.1612499999999999       2.15183367399363014E-003  6.53843128492718074E-004
   1.1850000000000001       2.20236004605952685E-003  6.70417215482093623E-004
   1.2087500000000000       2.25318667283770516E-003  6.87147763984835504E-004
   1.2324999999999999       2.30431626308957600E-003  7.04036817949979131E-004
   1.2562500000000001       2.35575156381943613E-003  7.21086458695025228E-004
   1.2800000000000000       2.40749536108101703E-003  7.38298805829138306E-004
   1.3037500000000000       2.45955048080792301E-003  7.55676018206047286E-004
   1.3274999999999999       2.51191978961432926E-003  7.73220294891090957E-004
   1.3512500000000001       2.56460619589150840E-003  7.90933876243522251E-004
   1.3750000000000000       2.61761265039515273E-003  8.08819044867474220E-004
   1.3987499999999999       2.67094214739222900E-003  8.26878126761268874E-004
   1.4225000000000001       2.72459772557296026E-003  8.45113492422005391E-004
   1.4462500000000000       2.77858246904526089E-003  8.63527558004096164E-004
   1.4700000000000000       2.83289950836050197E-003  8.82122786517294485E-004
   1.4937499999999999       2.88755202157192203E-003  9.00901689065907699E-004
   1.5175000000000001       2.94254323532702105E-003  9.19866826130989117E-004
   1.5412500000000000       2.99787642599539566E-003  9.39020808897380438E-004
   1.5649999999999999       3.05355492083354829E-003  9.58366300627611339E-004
   1.5887500000000001       3.10958209918821326E-003  9.77906018084717275E-004
   1.6125000000000000       3.16596139373992967E-003  9.97642733006211258E-004
   1.6362500000000000       3.22269629178861643E-003  1.01757927363151481E-003
   1.6599999999999999       3.27979033658299529E-003  1.03771852628531717E-003
   1.6837500000000001       3.33724712869588186E-003  1.05806343701945419E-003
   1.7075000000000000       3.39507032744738868E-003  1.07861701331605077E-003
   1.7312500000000000       3.45326365237824066E-003  1.09938232585482716E-003
   1.7549999999999999       3.51183088477558707E-003  1.12036251034763673E-003
   1.7787500000000001       3.57077586925366600E-003  1.14156076944349136E-003
   1.8025000000000000       3.63010251539207110E-003  1.16298037470748952E-003
   1.8262499999999999       3.68981479943423195E-003  1.18462466867734809E-003
   1.8499999999999999       3.74991676604915494E-003  1.20649706700134019E-003
   1.8737499999999998       3.81041253015945063E-003  1.22860106066178783E-003
   1.8974999999999997       3.87130627883895857E-003  1.25094021828846529E-003
   1.9212499999999997       3.93260227328353935E-003  1.27351818856652303E-003
   1.9450000000000001       3.99430485085858818E-003  1.29633870274387499E-003
   1.9687500000000000       4.05641842722740970E-003  1.31940557724328665E-003
   1.9924999999999999       4.11894749856452167E-003  1.34272271638473167E-003
   2.0162499999999999       4.18189664385841021E-003  1.36629411522399538E-003
   2.0400000000000000       4.24527052730854903E-003  1.39012386251379807E-003
   2.0637500000000002       4.30907390082168034E-003  1.41421614379429747E-003
   2.0874999999999999       4.37331160661287577E-003  1.43857524462008644E-003
   2.1112500000000001       4.43798857991715544E-003  1.46320555393151153E-003
   2.1349999999999998       4.50310985181779679E-003  1.48811156757848255E-003
   2.1587499999999999       4.56868055219811133E-003  1.51329789200566360E-003
   2.1825000000000001       4.63470591282362076E-003  1.53876924810852109E-003
   2.2062499999999998       4.70119127056243310E-003  1.56453047527032219E-003
   2.2300000000000000       4.76814207075179110E-003  1.59058653559108511E-003
   2.2537500000000001       4.83556387071975343E-003  1.61694251832008814E-003
   2.2774999999999999       4.90346234347128953E-003  1.64360364450459942E-003
   2.3012500000000000       4.97184328154902377E-003  1.67057527186834456E-003
   2.3250000000000002       5.04071260107945632E-003  1.69786289993432114E-003
   2.3487499999999999       5.11007634601658677E-003  1.72547217540772201E-003
   2.3725000000000001       5.17994069259540123E-003  1.75340889783590602E-003
   2.3962500000000002       5.25031195595666595E-003  1.78167902622474741E-003
   2.4199999999999999       5.32119658731983365E-003  1.81028868268357781E-003
   2.4437500000000001       5.39260119069809567E-003  1.83924416294543912E-003
   2.4674999999999998       5.46453249659326241E-003  1.86855193250387531E-003
   2.4912500000000000       5.53699746544871699E-003  1.89821866735239266E-003
   2.5150000000000001       5.61000315081315332E-003  1.92825121295798910E-003
   2.5387499999999998       5.68355680041506689E-003  1.95865662478831486E-003
   2.5625000000000000       5.75766583936355558E-003  1.98944216896963224E-003
   2.5862500000000002       5.83233787726969346E-003  2.02061533148351720E-003
   2.6099999999999999       5.90758071578150086E-003  2.05218382791395610E-003
   2.6337500000000000       5.98340235656430637E-003  2.08415561378747990E-003
   2.6575000000000002       6.05981100976117886E-003  2.11653889555309766E-003
   2.6812499999999999       6.13681510297157343E-003  2.14934214225329101E-003
   2.7050000000000001       6.21442329079009009E-003  2.18257409794261545E-003
   2.7287499999999998       6.29264446495149746E-003  2.21624379491587890E-003
   2.7524999999999999       6.37148776513283763E-003  2.25036056781461246E-003
   2.7762500000000001       6.45096259046885889E-003  2.28493406868748080E-003
   2.7999999999999998       6.53107861184289151E-003  2.31997428308857367E-003
   2.8237500000000000       6.61184578502221031E-003  2.35549154730656501E-003
   2.8475000000000001       6.69327436471439229E-003  2.39149656682821621E-003
   2.8712499999999999       6.77537491963004466E-003  2.42800043615133210E-003
   2.8950000000000000       6.85815834864701279E-003  2.46501466007578024E-003
   2.9187500000000002       6.94163589818243970E-003  2.50255117661628453E-003
   2.9424999999999999       7.02581918089197760E-003  2.54062238169832939E-003
   2.9662500000000001       7.11072019583007010E-003  2.57924115581820894E-003
   2.9900000000000002       7.19635135022217605E-003  2.61842089287152302E-003
   3.0137499999999999       7.28272548301933404E-003  2.65817553138059885E-003
   3.0375000000000001       7.36985589042795861E-003  2.69851958838217927E-003
   3.0612499999999998       7.45775635363390196E-003  2.73946819627203172E-003
   3.0850000000000000       7.54644116897034475E-003  2.78103714294470044E-003
   3.1087500000000001       7.63592518081457165E-003  2.82324291561484838E-003
   3.1324999999999998       7.72622381754033919E-003  2.86610274876338911E-003
   3.1562500000000000       7.81735313090192382E-003  2.90963467671848889E-003
   3.1800000000000002       7.90932983928368041E-003  2.95385759146054097E-003
   3.2037499999999999       8.00217137531820076E-003  2.99879130633406077E-003
   3.2275000000000000       8.09589593845837403E-003  3.04445662646168165E-003
   3.2512500000000006       8.19052255318745981E-003  3.09087542678986287E-003
   3.2749999999999999       8.28607113367007576E-003  3.13807073885804090E-003
   3.2987500000000005       8.38256255579176469E-003  3.18606684757978065E-003
   3.3224999999999998       8.48001873771007421E-003  3.23488939956411911E-003
   3.3462500000000004       8.57846273025651175E-003  3.28456552479995971E-003
   3.3700000000000001       8.67791881879492917E-003  3.33512397388986692E-003
   3.3937500000000003       8.77841263847366562E-003  3.38659527347250208E-003
   3.4175000000000000       8.87997136036895729E-003  3.43901192439643750E-003
   3.4412500000000001       8.98262356515814112E-003  3.49240849698733606E-003
   3.4649999999999999       9.08639996726232947E-003  3.54682207725529617E-003
   3.4887500000000000       9.19133306044514486E-003  3.60229232128494309E-003
   3.5124999999999997       9.29745762336438297E-003  3.65886187394478656E-003
   3.5362499999999999       9.40481093995522432E-003  3.71657671534089034E-003
   3.5599999999999996       9.51343310757812866E-003  3.77548658808268866E-003
   3.5837500000000002       9.62336742189346533E-003  3.83564551263923482E-003
   3.6074999999999995       9.73466082549287459E-003  3.89711240051355797E-003
   3.6312500000000001       9.84736445670748688E-003  3.95995179929985869E-003
   3.6549999999999994       9.96153431916563421E-003  4.02423480438308858E-003
   3.6787500000000000       1.00772321118185043E-002  4.09004018961858871E-003
   3.7025000000000001       1.01945262714549286E-002  4.15745582897307248E-003
   3.7262499999999998       1.03134933065377431E-002  4.22658051414477424E-003
   3.7500000000000000       1.04342195226366161E-002  4.29752631637774461E-003
   3.7525000000000004       1.04470337748985113E-002  4.30510530857170469E-003
   3.7549999999999999       1.04598687149901302E-002  4.31270604427661745E-003
   3.7574999999999998       1.04727244739053846E-002  4.32032869012687320E-003
   3.7599999999999998       1.04856011781439239E-002  4.32797341274581381E-003
   3.7624999999999997       1.04984989570729974E-002  4.33564038182728331E-003
   3.7650000000000001       1.05114179399877130E-002  4.34332976897217667E-003
   3.7675000000000005       1.05243582638599262E-002  4.35104175094172627E-003
   3.7700000000000000       1.05373200637888052E-002  4.35877650576770373E-003
   3.7725000000000000       1.05503034768879220E-002  4.36653421441277056E-003
   3.7749999999999999       1.05633086433185586E-002  4.37431506125642369E-003
   3.7774999999999999       1.05763357055818439E-002  4.38211923386309064E-003
   3.7799999999999994       1.05893848085846665E-002  4.38994692307233519E-003
   3.7825000000000006       1.06024560997081720E-002  4.39779832309271194E-003
   3.7850000000000001       1.06155497288790510E-002  4.40567363159931336E-003
   3.7875000000000001       1.06286658494456464E-002  4.41357305016838730E-003
   3.7900000000000000       1.06418046150490875E-002  4.42149678305195186E-003
   3.7925000000000000       1.06549661845105597E-002  4.42944503928347465E-003
   3.7949999999999995       1.06681507187121553E-002  4.43741803146322118E-003
   3.7974999999999999       1.06813583814847103E-002  4.44541597621020586E-003
   3.8000000000000003       1.06945893396989226E-002  4.45343909428712412E-003
   3.8025000000000002       1.07078437633606662E-002  4.46148761073081410E-003
   3.8050000000000002       1.07211218257103474E-002  4.46956175498845840E-003
   3.8075000000000001       1.07344237033267752E-002  4.47766176105992945E-003
   3.8099999999999996       1.07477495762358290E-002  4.48578786764664787E-003
   3.8125000000000000       1.07610996280240161E-002  4.49394031830725911E-003
   3.8150000000000004       1.07744740459573898E-002  4.50211936162060733E-003
   3.8174999999999999       1.07878730211060699E-002  4.51032525135645034E-003
   3.8199999999999998       1.08012967484563578E-002  4.51855824664662564E-003
   3.8224999999999998       1.08147454271212296E-002  4.52681861220350680E-003
   3.8249999999999997       1.08282192603734451E-002  4.53510661847061815E-003
   3.8275000000000001       1.08417184554319285E-002  4.54342254167664633E-003
   3.8300000000000005       1.08552432253528376E-002  4.55176666477861199E-003
   3.8325000000000000       1.08687937865708916E-002  4.56013927659048440E-003
   3.8350000000000000       1.08823703612481188E-002  4.56854067293438471E-003
   3.8374999999999999       1.08959731753246608E-002  4.57697115599844679E-003
   3.8399999999999999       1.09096024612576892E-002  4.58543103567145890E-003
   3.8424999999999994       1.09232584565305268E-002  4.59392062911254378E-003
   3.8450000000000006       1.09369414042930230E-002  4.60244026122599067E-003
   3.8475000000000001       1.09506515531453373E-002  4.61099026478768801E-003
   3.8500000000000001       1.09643891591583564E-002  4.61957098152571480E-003
   3.8525000000000000       1.09781544834629298E-002  4.62818276134897410E-003
   3.8550000000000000       1.09919477942977874E-002  4.63682596346697614E-003
   3.8574999999999995       1.10057693668528279E-002  4.64550095659741272E-003
   3.8599999999999999       1.10196194835742046E-002  4.65420811938478327E-003
   3.8625000000000003       1.10334984344881808E-002  4.66294784084513025E-003
   3.8650000000000002       1.10474065175457936E-002  4.67172052083914251E-003
   3.8675000000000002       1.10613440389897254E-002  4.68052657057581659E-003
   3.8700000000000001       1.10753113137453101E-002  4.68936641314945685E-003
   3.8724999999999996       1.10893086658378735E-002  4.69824048411268940E-003
   3.8750000000000000       1.11033364288386175E-002  4.70714923208883414E-003
   3.8775000000000004       1.11173949463584248E-002  4.71609311943421185E-003
   3.8799999999999999       1.11314845724916622E-002  4.72507262291148398E-003
   3.8824999999999998       1.11456056724652235E-002  4.73408823448551262E-003
   3.8849999999999998       1.11597586231601455E-002  4.74314046210379692E-003
   3.8874999999999997       1.11739438137620425E-002  4.75222983057410273E-003
   3.8900000000000001       1.11881616464558822E-002  4.76135688250762992E-003
   3.8925000000000005       1.12024125371148267E-002  4.77052217931108087E-003
   3.8950000000000000       1.12166969161679678E-002  4.77972630231168327E-003
   3.8975000000000000       1.12310152294163024E-002  4.78896985392301012E-003
   3.8999999999999999       1.12453679267557720E-002  4.79825345372049579E-003
   3.9024999999999999       1.12597555120693797E-002  4.80757776069102270E-003
   3.9049999999999994       1.12741784710604538E-002  4.81694344350176197E-003
   3.9075000000000006       1.12886373335990414E-002  4.82635120825039999E-003
   3.9100000000000001       1.13031326136309833E-002  4.83580177404597557E-003
   3.9125000000000001       1.13176648844169822E-002  4.84529590654238836E-003
   3.9150000000000000       1.13322347309625961E-002  4.85483439912442506E-003
   3.9175000000000000       1.13468427640649600E-002  4.86441808057859557E-003
   3.9199999999999995       1.13614896222593818E-002  4.87404781777046967E-003
   3.9224999999999999       1.13761759739777896E-002  4.88372451861361894E-003
   3.9250000000000003       1.13909025199494061E-002  4.89344913537210092E-003
   3.9275000000000002       1.14056699958799759E-002  4.90322266834634490E-003
   3.9300000000000002       1.14204791754524068E-002  4.91304617000157436E-003
   3.9325000000000001       1.14353308736999931E-002  4.92292074960934412E-003
   3.9349999999999996       1.14502259508141857E-002  4.93284757848724224E-003
   3.9375000000000000       1.14651653164612437E-002  4.94282789593957286E-003
   3.9400000000000004       1.14801499346989244E-002  4.95286301602428439E-003
   3.9424999999999999       1.14951808300843387E-002  4.96295433550694286E-003
   3.9449999999999998       1.15102590917540923E-002  4.97310334174274216E-003
   3.9474999999999998       1.15253858861999771E-002  4.98331162527951201E-003
   3.9499999999999997       1.15405624588215856E-002  4.99358088878529022E-003
   3.9525000000000001       1.15557901513406898E-002  5.00391296426180507E-003
   3.9550000000000005       1.15710704087038391E-002  5.01430982748325271E-003
   3.9575000000000000       1.15864047959032129E-002  5.02477361892930251E-003
   3.9600000000000000       1.16017950149100418E-002  5.03530666755114091E-003
   3.9624999999999999       1.16172429258425119E-002  5.04591151992760285E-003
   3.9649999999999999       1.16327505730142999E-002  5.05659097614633620E-003
   3.9674999999999994       1.16483202174126228E-002  5.06734813454578960E-003
   3.9700000000000006       1.16639543778036345E-002  5.07818644834664556E-003
   3.9725000000000001       1.16796558841474555E-002  5.08910979878613584E-003
   3.9750000000000001       1.16954279442314096E-002  5.10012258964419665E-003
   3.9775000000000000       1.17112742441237896E-002  5.11122987907068876E-003
   3.9800000000000000       1.17271990682165112E-002  5.12243755361582384E-003
   3.9824999999999995       1.17432074774467977E-002  5.13375257989495161E-003
   3.9849999999999999       1.17593056341010679E-002  5.14518340555993221E-003
   3.9875000000000003       1.17755011693594421E-002  5.15674052700546091E-003
   3.9900000000000002       1.17918039116593036E-002  5.16843749374115268E-003
   3.9925000000000002       1.18082272925983944E-002  5.18029279747504734E-003
   3.9950000000000001       1.18247912580462834E-002  5.19233388608741561E-003
   3.9974999999999996       1.18415302845097607E-002  5.20460828052314237E-003
   4.0000000000000000       1.18585413696168131E-002  5.21724946532929178E-003
   4.0025000000000004       1.18754194830856686E-002  5.23067092931770068E-003
   4.0049999999999999       1.18919096319106306E-002  5.24435321629689553E-003
   4.0075000000000003       1.19081455330745968E-002  5.25819942317531670E-003
   4.0099999999999998       1.19241749962981942E-002  5.27217494660639843E-003
   4.0125000000000002       1.19400256958026776E-002  5.28625977821681366E-003
   4.0149999999999997       1.19557163320352412E-002  5.30044041134477770E-003
   4.0175000000000001       1.19712606537077399E-002  5.31470692648288497E-003
   4.0199999999999996       1.19866693294610489E-002  5.32905163521842518E-003
   4.0225000000000000       1.20019509554565515E-002  5.34346835006830213E-003
   4.0250000000000004       1.20171126536585734E-002  5.35795195094103307E-003
   4.0274999999999999       1.20321604528162516E-002  5.37249810927698402E-003
   4.0300000000000002       1.20470995441615096E-002  5.38710310280384776E-003
   4.0324999999999998       1.20619344602879239E-002  5.40176368586869730E-003
   4.0350000000000001       1.20766692047574661E-002  5.41647699565984964E-003
   4.0374999999999996       1.20913073484764187E-002  5.43124048238920274E-003
   4.0400000000000000       1.21058521031240859E-002  5.44605185611971715E-003
   4.0425000000000004       1.21203063782113537E-002  5.46090904545412214E-003
   4.0449999999999999       1.21346728261746608E-002  5.47581016487885298E-003
   4.0475000000000003       1.21489538785742937E-002  5.49075348857080373E-003
   4.0499999999999998       1.21631517755084011E-002  5.50573742909711561E-003
   4.0525000000000002       1.21772685898146067E-002  5.52076051989978511E-003
   4.0549999999999997       1.21913062471819718E-002  5.53582140073765033E-003
   4.0579999999999998       1.22080494685077277E-002  5.55394256387545943E-003
   4.0599999999999996       1.22191511567879066E-002  5.56605155175883028E-003
   4.0625000000000000       1.22329616640497740E-002  5.58121853218751691E-003
   4.0650000000000004       1.22466995470489528E-002  5.59641870677511383E-003
   4.0674999999999999       1.22603662036769659E-002  5.61165109640454195E-003
   4.0700000000000003       1.22739629553361394E-002  5.62691477715174075E-003
   4.0724999999999998       1.22874910538002171E-002  5.64220887532334171E-003
   4.0750000000000002       1.23009516872405050E-002  5.65753256309839414E-003
   4.0774999999999997       1.23143459855437377E-002  5.67288505468259169E-003
   4.0800000000000001       1.23276750250270305E-002  5.68826560290092501E-003
   4.0824999999999996       1.23409398326253580E-002  5.70367349616171613E-003
   4.0850000000000000       1.23541413896487481E-002  5.71910805575265822E-003
   4.0875000000000004       1.23672806351341723E-002  5.73456863340944013E-003
   4.0899999999999999       1.23803584688683566E-002  5.75005460913273914E-003
   4.0925000000000002       1.23933757541137834E-002  5.76556538921804522E-003
   4.0949999999999998       1.24063333200736675E-002  5.78110040447197583E-003
   4.0975000000000001       1.24192319641376961E-002  5.79665910859792580E-003
   4.0999999999999996       1.24320724539081912E-002  5.81224097671929289E-003
   4.1025000000000000       1.24448555290652130E-002  5.82784550404045597E-003
   4.1050000000000004       1.24575819030635342E-002  5.84347220461862993E-003
   4.1074999999999999       1.24702522646893514E-002  5.85912061023932760E-003
   4.1100000000000003       1.24828672794899762E-002  5.87479026938383681E-003
   4.1124999999999998       1.24954275910893770E-002  5.89048074627890154E-003
   4.1150000000000002       1.25079338224012085E-002  5.90619162002086178E-003
   4.1174999999999997       1.25203865767507059E-002  5.92192248376713359E-003
   4.1200000000000001       1.25327864389061169E-002  5.93767294398503225E-003
   4.1224999999999996       1.25451339760484139E-002  5.95344261976185271E-003
   4.1250000000000000       1.25574297384754095E-002  5.96923114207132104E-003
   4.1275000000000004       1.25696742611595760E-002  5.98503815352045398E-003
   4.1299999999999999       1.25818680634335930E-002  6.00086330727539474E-003
   4.1325000000000003       1.25940116504348627E-002  6.01670626688499948E-003
   4.1349999999999998       1.26061055135978858E-002  6.03256670570923980E-003
   4.1375000000000002       1.26181501312836713E-002  6.04844430646513803E-003
   4.1399999999999997       1.26301459693691741E-002  6.06433876080153273E-003
   4.1425000000000001       1.26420934819824696E-002  6.08024976898836542E-003
   4.1449999999999996       1.26539931112910013E-002  6.09617703919143952E-003
   4.1475000000000000       1.26658452890840243E-002  6.11212028764731002E-003
   4.1500000000000004       1.26776504365012765E-002  6.12807923798206183E-003
   4.1524999999999999       1.26894089646470091E-002  6.14405362098765975E-003
   4.1550000000000002       1.27011212749970018E-002  6.16004317432851042E-003
   4.1574999999999998       1.27127877595979641E-002  6.17604764217501850E-003
   4.1600000000000001       1.27244088021681336E-002  6.19206677530044318E-003
   4.1624999999999996       1.27359847773337725E-002  6.20810033029675634E-003
   4.1650000000000000       1.27475160516909349E-002  6.22414806969855475E-003
   4.1675000000000004       1.27590029839284927E-002  6.24020976167230339E-003
   4.1699999999999999       1.27704459251193614E-002  6.25628517980645997E-003
   4.1725000000000003       1.27818452189967825E-002  6.27237410291249173E-003
   4.1749999999999998       1.27932012022166884E-002  6.28847631483587383E-003
   4.1775000000000002       1.28045142046068830E-002  6.30459160427665130E-003
   4.1799999999999997       1.28157845494040381E-002  6.32071976461872232E-003
   4.1825000000000001       1.28270125534791380E-002  6.33686059376755567E-003
   4.1849999999999996       1.28381985275522643E-002  6.35301389399553669E-003
   4.1875000000000000       1.28493427763970193E-002  6.36917947179475689E-003
   4.1900000000000004       1.28604455990358173E-002  6.38535713773659593E-003
   4.1924999999999999       1.28715072889258059E-002  6.40154670633772543E-003
   4.1950000000000003       1.28825281341366157E-002  6.41774799593233976E-003
   4.1974999999999998       1.28935084175201033E-002  6.43396082854995506E-003
   4.2000000000000002       1.29044484168726447E-002  6.45018502979875091E-003
   4.2024999999999997       1.29153484050901907E-002  6.46642042875384456E-003
   4.2050000000000001       1.29262086503169112E-002  6.48266685785060977E-003
   4.2074999999999996       1.29370294160872871E-002  6.49892415278231859E-003
   4.2100000000000000       1.29478109614624103E-002  6.51519215240225439E-003
   4.2125000000000004       1.29585535411604804E-002  6.53147069862981561E-003
   4.2149999999999999       1.29692574056820571E-002  6.54775963636048015E-003
   4.2175000000000002       1.29799228014303245E-002  6.56405881337950373E-003
   4.2199999999999998       1.29905499708262220E-002  6.58036808027896453E-003
   4.2225000000000001       1.30011391524194175E-002  6.59668729037821578E-003
   4.2249999999999996       1.30116905809946545E-002  6.61301629964734534E-003
   4.2275000000000000       1.30222044876741414E-002  6.62935496663373969E-003
   4.2300000000000004       1.30326811000159529E-002  6.64570315239133326E-003
   4.2324999999999999       1.30431206421086892E-002  6.66206072041262282E-003
   4.2350000000000003       1.30535233346627429E-002  6.67842753656325543E-003
   4.2374999999999998       1.30638893950979496E-002  6.69480346901892617E-003
   4.2400000000000002       1.30742190374934421E-002  6.71118838813553747E-003
   4.2424999999999997       1.30845124733432478E-002  6.72758216673667673E-003
   4.2450000000000001       1.30947699102866438E-002  6.74398467936523742E-003
   4.2474999999999996       1.31049915535321661E-002  6.76039580292099162E-003
   4.2500000000000000       1.31151776052566803E-002  6.77681541626218124E-003
   4.3262499999999999       1.34096989752679613E-002  7.28113681310075048E-003
   4.4024999999999999       1.36758475983773300E-002  7.79063111839086667E-003
   4.4787499999999998       1.39170187451814649E-002  8.30347575849588702E-003
   4.5549999999999997       1.41358090412655128E-002  8.81838288499702493E-003
   4.6312499999999996       1.43342939656797130E-002  9.33440347757243626E-003
   4.7074999999999996       1.45141841933086654E-002  9.85081810451737122E-003
   4.7837500000000004       1.46769218636012711E-002  1.03670704821266953E-002
   4.8600000000000003       1.48237438368333599E-002  1.08827244374115912E-002
   4.9362500000000002       1.49557253780945587E-002  1.13974346663838402E-002
   5.0125000000000002       1.50738115251917732E-002  1.19109261002721747E-002
   5.0887500000000001       1.51788403912164645E-002  1.24229789396674718E-002
   5.1650000000000000       1.52715608226175938E-002  1.29334174408531292E-002
   5.2412500000000000       1.53526462190399313E-002  1.34421014466494428E-002
   5.3174999999999999       1.54227054546361014E-002  1.39489198048091609E-002
   5.3937499999999998       1.54822916857043722E-002  1.44537852045395435E-002
   5.4699999999999998       1.55319095475956320E-002  1.49566300695085051E-002
   5.5462499999999997       1.55720211075377913E-002  1.54574032548892605E-002
   5.6224999999999996       1.56030508415193597E-002  1.59560673652590010E-002
   5.6987500000000004       1.56253898349556046E-002  1.64525965580721856E-002
   5.7750000000000004       1.56393993583501395E-002  1.69469747312402559E-002
   5.8512500000000003       1.56454139341257771E-002  1.74391940176448802E-002
   5.9275000000000002       1.56437439850660200E-002  1.79292535271530842E-002
   6.0037500000000001       1.56346781356066188E-002  1.84171582898287646E-002
   6.0800000000000001       1.56184852228390212E-002  1.89029183640489727E-002
   6.1562500000000000       1.55954160629986228E-002  1.93865480807706471E-002
   6.2324999999999999       1.55657050097984771E-002  1.98680653999391658E-002
   6.3087499999999999       1.55295713330881394E-002  2.03474913577917603E-002
   6.3849999999999998       1.54872204535662309E-002  2.08248496036779890E-002
   6.4612499999999997       1.54388450358498488E-002  2.13001659904606504E-002
   6.5375000000000005       1.53846259730968504E-002  2.17734682281701293E-002
   6.6137499999999996       1.53247332709905114E-002  2.22447855839065789E-002
   6.6900000000000013       1.52593268446742925E-002  2.27141486224388331E-002
   6.7662500000000003       1.51885572391798583E-002  2.31815889816142789E-002
   6.8425000000000002       1.51125662823633541E-002  2.36471391776382142E-002
   6.9187500000000002       1.50314876780434040E-002  2.41108324359738634E-002
   6.9949999999999992       1.49454475463341018E-002  2.45727025448319973E-002
   7.0712500000000000       1.48545649161885458E-002  2.50327837270256266E-002
   7.1475000000000000       1.47589521762176296E-002  2.54911105292699308E-002
   7.2237500000000008       1.46587154874050513E-002  2.59477177255275603E-002
   7.2999999999999998       1.45539551618727829E-002  2.64026402330104701E-002
   7.3762499999999998       1.44447660110248038E-002  2.68559130391440269E-002
   7.4524999999999997       1.43312376660488551E-002  2.73075711380984104E-002
   7.5287499999999987       1.42134548734135988E-002  2.77576494756790124E-002
   7.6050000000000004       1.40914977677039800E-002  2.82061829015287126E-002
   7.6812499999999995       1.39654421238819739E-002  2.86532061277359786E-002
   7.7575000000000003       1.38353595908341769E-002  2.90987536930673585E-002
   7.8337500000000002       1.37013179078669771E-002  2.95428599321521310E-002
   7.9100000000000010       1.35633811056255181E-002  2.99855589490380554E-002
   7.9862500000000001       1.34216096927488211E-002  3.04268845946127353E-002
   8.0625000000000000       1.32760608294245613E-002  3.08668704474381744E-002
   8.1387499999999999       1.31267884888833022E-002  3.13055497975853331E-002
   8.2149999999999999       1.29738436077712540E-002  3.17429556330801471E-002
   8.2912499999999998       1.28172742262689533E-002  3.21791206285961806E-002
   8.3674999999999997       1.26571256187718063E-002  3.26140771360585655E-002
   8.4437499999999996       1.24934404159121760E-002  3.30478571768712745E-002
   8.5199999999999996       1.23262587186642129E-002  3.34804924355424777E-002
   8.5962499999999995       1.21556182052191004E-002  3.39120142545624031E-002
   8.6724999999999994       1.19815542311910456E-002  3.43424536303272715E-002
   8.7487499999999994       1.18040999239416317E-002  3.47718412109149430E-002
   8.8249999999999993       1.16232862706824383E-002  3.52002072936839633E-002
   8.9012499999999992       1.14391422015714603E-002  3.56275818253769042E-002
   8.9774999999999991       1.12516946672573132E-002  3.60539944026050455E-002
   9.0537500000000009       1.10609687113025126E-002  3.64794742733140220E-002
   9.1300000000000008       1.08669875376236416E-002  3.69040503387853269E-002
   9.2062500000000007       1.06697725732393302E-002  3.73277511558078867E-002
   9.2825000000000006       1.04693435267574839E-002  3.77506049386682821E-002
   9.3587500000000006       1.02657184431630081E-002  3.81726395607196803E-002
   9.4350000000000005       1.00589137555350712E-002  3.85938825554718520E-002
   9.5112500000000004       9.84894433428858650E-003  3.90143611173754679E-002
   9.5875000000000004       9.63582353438067855E-003  3.94341021026728758E-002
   9.6637500000000003       9.41956324066921431E-003  3.98531320308084316E-002
   9.7400000000000002       9.20017391131018429E-003  4.02714770868692479E-002
   9.8162500000000001       8.97766461881151917E-003  4.06891631253525204E-002
   9.8925000000000001       8.75204308820412905E-003  4.11062156752537156E-002
   9.9687500000000000       8.52331573187398508E-003  4.15226599464209659E-002
   10.045000000000000       8.29148768035701568E-003  4.19385208345989802E-002
   10.121200000000000       8.05671787327210710E-003  4.23535507775100739E-002
   10.197500000000000       7.81854376755465597E-003  4.27685905146662146E-002
   10.273800000000000       7.57727287065270219E-003  4.31831190588447891E-002
   10.350000000000000       7.33322773276180121E-003  4.35966177993583059E-002
   10.426200000000000       7.08609325383503623E-003  4.40096536877425601E-002
   10.502500000000000       6.83553696686168156E-003  4.44227909395624801E-002
   10.578799999999999       6.58187797957048969E-003  4.48355100268573864E-002
   10.654999999999999       6.32545056302520007E-003  4.52472933048223419E-002
   10.731199999999999       6.06591895785431323E-003  4.56587040697208207E-002
   10.807499999999999       5.80293005126631366E-003  4.60703033613606289E-002
   10.883699999999999       5.53716576662378456E-003  4.64810338263395226E-002
   10.960000000000001       5.26792009389492801E-003  4.68919947955672781E-002
   11.036300000000001       4.99553026601319474E-003  4.73026680874944483E-002
   11.112500000000001       4.72034898719373656E-003  4.77125367599629535E-002
   11.188800000000001       4.44164250395858232E-003  4.81226970720735128E-002
   11.265000000000001       4.16012889416514722E-003  4.85320940828128933E-002
   11.341200000000001       3.87543149188240366E-003  4.89412853994010827E-002
   11.417500000000000       3.58715591500460796E-003  4.93508272642474294E-002
   11.493800000000000       3.29565818198679188E-003  4.97602019358907854E-002
   11.570000000000000       3.00131022363489151E-003  5.01688922461160300E-002
   11.646200000000000       2.70371473641786578E-003  5.05774535334524364E-002
   11.722500000000000       2.40245642168063428E-003  5.09864401540551723E-002
   11.798800000000000       2.09790437168993864E-003  5.13953340232625663E-002
   11.875000000000000       1.79044402198594711E-003  5.18036172586299956E-002
   11.951200000000000       1.47965730908516187E-003  5.22118433553835429E-002
   12.027500000000000       1.16510777898551549E-003  5.26205652457559930E-002
   12.103800000000000       8.47178080645663188E-004  5.30292642513796458E-002
   12.180000000000000       5.26267626356519027E-004  5.34374215578041212E-002
   12.256200000000000       2.01937105974673930E-004  5.38455893220550902E-002
   12.332500000000000      -1.26271731142429516E-004  5.42543194750980812E-002
   12.408799999999999      -4.57962420414235669E-004  5.46630923567722679E-002
   12.484999999999999      -7.92721235056790684E-004  5.50713877592908033E-002
   12.561199999999999      -1.13100937590434724E-003  5.54797566521746735E-002
   12.637499999999999      -1.47330753804308565E-003  5.58887500385957178E-002
   12.713699999999999      -1.81874917970778721E-003  5.62973104195117965E-002
   12.789999999999999      -2.16827265837696509E-003  5.67065243770035962E-002
   12.866299999999999      -2.52145965155080309E-003  5.71158697403229276E-002
   12.942500000000003      -2.87787356573840879E-003  5.75248233351104074E-002
   13.018800000000001      -3.23848435851002703E-003  5.79344718277583978E-002
   13.095000000000001      -3.60238218294224631E-003  5.83437544204543010E-002
   13.171199999999999      -3.97007357158348818E-003  5.87532205818378506E-002
   13.247500000000000      -4.34208601435905495E-003  5.91634204429233104E-002
   13.323800000000002      -4.71797808644902616E-003  5.95738288740284075E-002
   13.400000000000000      -5.09728911603602678E-003  5.99839192932999643E-002
   13.476200000000000      -5.48054983870517251E-003  6.03942407523697447E-002
   13.552499999999998      -5.86831281906160900E-003  6.08053430859310864E-002
   13.628800000000000      -6.26012065366391562E-003  6.12166984326972877E-002
   13.705000000000000      -6.65549579490008238E-003  6.16277771366592481E-002
   13.781200000000000      -7.05499397413724555E-003  6.20391276497867863E-002
   13.857500000000000      -7.45919360062594940E-003  6.24512993989899956E-002
   13.933799999999998      -7.86762023969239492E-003  6.28637614254943106E-002
   14.010000000000002      -8.27977833580544748E-003  6.32759806984787704E-002
   14.086200000000000      -8.69624946963194409E-003  6.36885054586921462E-002
   14.162500000000000      -9.11763899401506726E-003  6.41018851130688294E-002
   14.238799999999999      -9.54345477078068216E-003  6.45155855337420786E-002
   14.315000000000000      -9.97318269137297680E-003  6.49290704780486894E-002
   14.391200000000000      -1.04074317811861296E-002  6.53428880400243606E-002
   14.467499999999999      -1.08468360951239091E-002  6.57575875304663854E-002
   14.543799999999999      -1.12908853862570911E-002  6.61726311151398516E-002
   14.619999999999997      -1.17390463491359835E-002  6.65874785295128696E-002
   14.696200000000001      -1.21919568853127522E-002  6.70026772201625931E-002
   14.772500000000001      -1.26502810812221395E-002  6.74187758044483276E-002
   14.848799999999999      -1.31134893839491527E-002  6.78352320121147073E-002
   14.924999999999999      -1.35810278682463991E-002  6.82515010434778385E-002
   15.001200000000003      -1.40535643143828229E-002  6.86681295597466601E-002
   15.077500000000001      -1.45317940218189258E-002  6.90856654940873172E-002
   15.153800000000000      -1.50151669195804412E-002  6.95035621867480663E-002
   15.230000000000000      -1.55031073695408497E-002  6.99212704697755594E-002
   15.306200000000000      -1.59963148379112172E-002  7.03393364061323106E-002
   15.382500000000002      -1.64955179582574364E-002  7.07583072341896324E-002
   15.458800000000000      -1.70001456271867621E-002  7.11776316800039194E-002
   15.535000000000000      -1.75095998877857345E-002  7.15967557706125857E-002
   15.611199999999998      -1.80246140910173408E-002  7.20162242500955313E-002
   15.687500000000000      -1.85459523564430982E-002  7.24365827084879899E-002
   15.763800000000002      -1.90730214533109954E-002  7.28572743020747537E-002
   15.840000000000000      -1.96051996482273089E-002  7.32777394172742930E-002
   15.916200000000000      -2.01432556684367527E-002  7.36985205975158597E-002
   15.992499999999998      -2.06879906316946513E-002  7.41201610163244318E-002
   16.068800000000000      -2.12387874275999054E-002  7.45420980027699104E-002
   16.145000000000000      -2.17949987803583052E-002  7.49637663283127947E-002
   16.221200000000000      -2.23574306355681929E-002  7.53857061389712757E-002
   16.297499999999999      -2.29269233563724473E-002  7.58084579915845741E-002
   16.373799999999999      -2.35028349132727563E-002  7.62314534831046858E-002
   16.449999999999999      -2.40844915151080807E-002  7.66541217563663085E-002
   16.526199999999999      -2.46727391417549506E-002  7.70769998163412101E-002
   16.602499999999999      -2.52684603318526005E-002  7.75006244073707939E-002
   16.678799999999999      -2.58709871455505072E-002  7.79244206043619853E-002
   16.754999999999999      -2.64796179151294588E-002  7.83478110515609533E-002
   16.831199999999999      -2.70952410475223567E-002  7.87713280840005026E-002
   16.907499999999999      -2.77187834529038189E-002  7.91955027109310650E-002
   16.983799999999999      -2.83495492822275104E-002  7.96197528709121638E-002
   17.059999999999999      -2.89868067193590345E-002  8.00434943356467393E-002
   17.136199999999999      -2.96314885764956543E-002  8.04672534216525764E-002
   17.212499999999999      -3.02845686850879460E-002  8.08915548513483851E-002
   17.288799999999998      -3.09453213554573489E-002  8.13158092918505604E-002
   17.364999999999998      -3.16129828725614029E-002  8.17394258668269758E-002
   17.441199999999998      -3.22885336070547757E-002  8.21629238755496871E-002
   17.517499999999998      -3.29729976705606248E-002  8.25868199929440383E-002
   17.593800000000002      -3.36656182929411033E-002  8.30105173148964620E-002
   17.670000000000002      -3.43655983302849008E-002  8.34334177394353976E-002
   17.746200000000002      -3.50739689996964477E-002  8.38560312382566897E-002
   17.822500000000002      -3.57918079477384660E-002  8.42788638217457503E-002
   17.898800000000001      -3.65183251616469848E-002  8.47013100311256872E-002
   17.975000000000001      -3.72526875023127396E-002  8.51227638279005300E-002
   18.051200000000001      -3.79959797002721172E-002  8.55437234312454164E-002
   18.127500000000001      -3.87493357873431518E-002  8.59646817724466078E-002
   18.203800000000001      -3.95119298320118981E-002  8.63850245701714287E-002
   18.280000000000001      -4.02828900309011723E-002  8.68041379917555284E-002
   18.356200000000001      -4.10633579241807267E-002  8.72225063345708901E-002
   18.432500000000001      -4.18545276143759276E-002  8.76406068864986343E-002
   18.508800000000001      -4.26555351513346753E-002  8.80578163351528193E-002
   18.585000000000001      -4.34654680521896972E-002  8.84735132478858266E-002
   18.661200000000001      -4.42855283972600974E-002  8.88881643078592160E-002
   18.737500000000001      -4.51169745068000921E-002  8.93022275949060529E-002
   18.813800000000001      -4.59589019976276852E-002  8.97150700689638148E-002
   18.890000000000001      -4.68103543051864024E-002  9.01260610794133582E-002
   18.966200000000001      -4.76725979334344033E-002  9.05356465553759232E-002
   19.042500000000000      -4.85469587940843689E-002  9.09442607737458442E-002
   19.118800000000000      -4.94324885894174212E-002  9.13512602495203108E-002
   19.195000000000000      -5.03281832602810453E-002  9.17560054267829023E-002
   19.271200000000000      -5.12353770715871584E-002  9.21589170178097050E-002
   19.347500000000000      -5.21554675011816418E-002  9.25604012254509223E-002
   19.423700000000000      -5.30862297209490630E-002  9.29592818832747914E-002
   19.500000000000000      -5.40302968571590922E-002  9.33564766788542860E-002
   19.576300000000000      -5.49866485935836188E-002  9.37513259022565576E-002
   19.652500000000000      -5.59542031672993420E-002  9.41431764802389687E-002
   19.728800000000000      -5.69356990333557203E-002  9.45329105861219959E-002
   19.805000000000000      -5.79287649348166761E-002  9.49193544610561768E-002
   19.881200000000000      -5.89348829783057498E-002  9.53028622936290676E-002
   19.957500000000000      -5.99556066089027145E-002  9.56837662683689416E-002


==> anc/M1_2_5_v2.dat <==
  2.12500000000000015E-002 -5.56219286116769650E-008  1.02429455455427657E-006
  4.49999999999999983E-002  7.48693543626474927E-005  2.12009897501306153E-005
  6.87500000000000056E-002  1.14688245207902496E-004  3.25233119059505440E-005
  9.24999999999999989E-002  1.54719558840418867E-004  4.39387331386453448E-005
  0.11625000000000002       1.94964883227938349E-004  5.54482485786237172E-005
  0.14000000000000001       2.35425823694097430E-004  6.70528676342525647E-005
  0.16375000000000001       2.76104003186974337E-004  7.87536142591914543E-005
  0.18750000000000000       3.17001062553265488E-004  9.05515272260622948E-005
  0.21124999999999999       3.58118660818238985E-004  1.02447660406640374E-004
  0.23499999999999999       3.99458475471626856E-004  1.14443083058756760E-004
  0.25874999999999998       4.41022202759616992E-004  1.26538880120111977E-004
  0.28249999999999997       4.82811557983115532E-004  1.38736152509204763E-004
  0.30625000000000002       5.24828275802450401E-004  1.51036017433589981E-004
  0.33000000000000002       5.67074110548700604E-004  1.63439608705684576E-004
  0.35375000000000001       6.09550836541838015E-004  1.75948077066350361E-004
  0.37750000000000000       6.52260248415869139E-004  1.88562590516491610E-004
  0.40125000000000000       6.95204161451188295E-004  2.01284334656910479E-004
  0.42499999999999999       7.38384411914333612E-004  2.14114513036675429E-004
  0.44874999999999998       7.81802857405382540E-004  2.27054347510268606E-004
  0.47249999999999992       8.25461377213182446E-004  2.40105078603780473E-004
  0.49625000000000008       8.69361872678673276E-004  2.53267965890442985E-004
  0.52000000000000002       9.13506267566520391E-004  2.66544288375788650E-004
  0.54374999999999996       9.57896508445324544E-004  2.79935344892746777E-004
  0.56750000000000000       1.00253456507664435E-003  2.93442454506993009E-004
  0.59125000000000005       1.04742243081311489E-003  3.07066956932878902E-004
  0.61499999999999999       1.09256212300593513E-003  3.20810212960290773E-004
  0.63875000000000004       1.13795568342201512E-003  3.34673604892787944E-004
  0.66249999999999998       1.18360517867105572E-003  3.48658536997392796E-004
  0.68625000000000003       1.22951270064291618E-003  3.62766435966420560E-004
  0.70999999999999996       1.27568036695554707E-003  3.76998751391743121E-004
  0.73375000000000001       1.32211032141385889E-003  3.91356956251907666E-004
  0.75749999999999995       1.36880473447982868E-003  4.05842547412544610E-004
  0.78125000000000000       1.41576580375426652E-003  4.20457046140509548E-004
  0.80500000000000016       1.46299575447056342E-003  4.35201998632236552E-004
  0.82875000000000010       1.51049684000083241E-003  4.50078976556786143E-004
  0.85250000000000004       1.55827134237486193E-003  4.65089577614098768E-004
  0.87624999999999997       1.60632157281227436E-003  4.80235426108988723E-004
  0.90000000000000002       1.65464987226836952E-003  4.95518173541423333E-004
  0.92374999999999996       1.70325861199406136E-003  5.10939499213672538E-004
  0.94750000000000001       1.75215019411045021E-003  5.26501110854926007E-004
  0.97124999999999995       1.80132705219845663E-003  5.42204745264008507E-004
  0.99500000000000000       1.85079165190410824E-003  5.58052168970843464E-004
   1.0187500000000000       1.90054649155995065E-003  5.74045178917356432E-004
   1.0425000000000000       1.95059410282321342E-003  5.90185603158524443E-004
   1.0662499999999999       2.00093705133127771E-003  6.06475301584323361E-004
   1.0900000000000001       2.05157793737507487E-003  6.22916166663353742E-004
   1.1137500000000000       2.10251939659105618E-003  6.39510124208951427E-004
   1.1375000000000000       2.15376410067240863E-003  6.56259134168647187E-004
   1.1612499999999999       2.20531475810023091E-003  6.73165191437857520E-004
   1.1850000000000001       2.25717411489536647E-003  6.90230326698749010E-004
   1.2087500000000000       2.30934495539171633E-003  7.07456607285239752E-004
   1.2324999999999999       2.36183010303177288E-003  7.24846138075180540E-004
   1.2562500000000001       2.41463242118527708E-003  7.42401062410764879E-004
   1.2800000000000000       2.46775481399182355E-003  7.60123563048311452E-004
   1.3037500000000000       2.52120022722838490E-003  7.78015863138583241E-004
   1.3274999999999999       2.57497164914704786E-003  7.96080227221690690E-004
   1.3512500000000001       2.62907211161560010E-003  8.14318962340340301E-004
   1.3750000000000000       2.68350469073849567E-003  8.32734419018385215E-004
   1.3987499999999999       2.73827250805011579E-003  8.51328992442973442E-004
   1.4225000000000001       2.79337873146876881E-003  8.70105123600894742E-004
   1.4462500000000000       2.84882657633561773E-003  8.89065300470359829E-004
   1.4700000000000000       2.90461930648637338E-003  9.08212059253393463E-004
   1.4937499999999999       2.96076023535706565E-003  9.27547985650576052E-004
   1.5175000000000001       3.01725272712538399E-003  9.47075716179975155E-004
   1.5412500000000000       3.07410019788902696E-003  9.66797939542207198E-004
   1.5649999999999999       3.13130611688269313E-003  9.86717398033665509E-004
   1.5887500000000001       3.18887400773535529E-003  1.00683688901005773E-003
   1.6125000000000000       3.24680744976958398E-003  1.02715926640253950E-003
   1.6362500000000000       3.30511007934476035E-003  1.04768744228881760E-003
   1.6599999999999999       3.36378559124614254E-003  1.06842438852174830E-003
   1.6837500000000001       3.42283774012185809E-003  1.08937313841813029E-003
   1.7075000000000000       3.48227034196999137E-003  1.11053678851046316E-003
   1.7312500000000000       3.54208727567804135E-003  1.13191850036469368E-003
   1.7549999999999999       3.60229248461722829E-003  1.15352150246708467E-003
   1.7787500000000001       3.66288997829421030E-003  1.17534909218354488E-003
   1.8025000000000000       3.72388383406291714E-003  1.19740463779498089E-003
   1.8262499999999999       3.78527819889938480E-003  1.21969158061237953E-003
   1.8499999999999999       3.84707729124269399E-003  1.24221343717563926E-003
   1.8737499999999998       3.90928540290522934E-003  1.26497380154034101E-003
   1.8974999999999997       3.97190690105564837E-003  1.28797634765696043E-003
   1.9212499999999997       4.03494623027833739E-003  1.31122483184725378E-003
   1.9450000000000001       4.09840791471313432E-003  1.33472309538291783E-003
   1.9687500000000000       4.16229656027948536E-003  1.35847506717188551E-003
   1.9924999999999999       4.22661685698944023E-003  1.38248476655798073E-003
   2.0162499999999999       4.29137358135418812E-003  1.40675630624009893E-003
   2.0400000000000000       4.35657159888902523E-003  1.43129389531734255E-003
   2.0637500000000002       4.42221586672223149E-003  1.45610184246716201E-003
   2.0874999999999999       4.48831143631338563E-003  1.48118455926384116E-003
   2.1112500000000001       4.55486345628727460E-003  1.50654656364532691E-003
   2.1349999999999998       4.62187717538985708E-003  1.53219248353685176E-003
   2.1587499999999999       4.68935794557321772E-003  1.55812706064046105E-003
   2.1825000000000001       4.75731122521692081E-003  1.58435515440016731E-003
   2.2062499999999998       4.82574258249379544E-003  1.61088174615316333E-003
   2.2300000000000000       4.89465769888858607E-003  1.63771194347833520E-003
   2.2537500000000001       4.96406237287874436E-003  1.66485098475405526E-003
   2.2774999999999999       5.03396252378716415E-003  1.69230424393825431E-003
   2.3012500000000000       5.10436419581745786E-003  1.72007723558466981E-003
   2.3250000000000002       5.17527356228321498E-003  1.74817562011027544E-003
   2.3487499999999999       5.24669693004359457E-003  1.77660520933009720E-003
   2.3725000000000001       5.31864074415835508E-003  1.80537197227686975E-003
   2.3962500000000002       5.39111159480309878E-003  1.83448204201389466E-003
   2.4199999999999999       5.46411621435198992E-003  1.86394171934314130E-003
   2.4437500000000001       5.53766149479324732E-003  1.89375748368096923E-003
   2.4674999999999998       5.61175448522248550E-003  1.92393599743784986E-003
   2.4912500000000000       5.68640237538376239E-003  1.95448410585223218E-003
   2.5150000000000001       5.76161260147070239E-003  1.98540887914783670E-003
   2.5387499999999998       5.83739270328348294E-003  2.01671756965140321E-003
   2.5625000000000000       5.91375043074913922E-003  2.04841765484843662E-003
   2.5862500000000002       5.99069372658340722E-003  2.08051683834204176E-003
   2.6099999999999999       6.06823073416772486E-003  2.11302305987402447E-003
   2.6337500000000000       6.14636980589192659E-003  2.14594450595560673E-003
   2.6575000000000002       6.22511951199892014E-003  2.17928962115583949E-003
   2.6812499999999999       6.30448864997124308E-003  2.21306712010042482E-003
   2.7050000000000001       6.38448625450327087E-003  2.24728600023897012E-003
   2.7287499999999998       6.46512160810741154E-003  2.28195555544454367E-003
   2.7524999999999999       6.54640425240734288E-003  2.31708539051602574E-003
   2.7762500000000001       6.62834400017714431E-003  2.35268543666105863E-003
   2.7999999999999998       6.71095094819136335E-003  2.38876596804591442E-003
   2.8237500000000000       6.79423549095806156E-003  2.42533761950785220E-003
   2.8475000000000001       6.87820833541495820E-003  2.46241140553628887E-003
   2.8712499999999999       6.96288051667796979E-003  2.49999874064118317E-003
   2.8950000000000000       7.04826341494145438E-003  2.53811146124075741E-003
   2.9187500000000002       7.13436877364165452E-003  2.57676184921642711E-003
   2.9424999999999999       7.22120871900780534E-003  2.61596265730054851E-003
   2.9662500000000001       7.30879578114121235E-003  2.65572713648339065E-003
   2.9900000000000002       7.39714291677986881E-003  2.69606906564904365E-003
   3.0137499999999999       7.48626353392697116E-003  2.73700278367744769E-003
   3.0375000000000001       7.57617151854495137E-003  2.77854322428100400E-003
   3.0612499999999998       7.66688126354404548E-003  2.82070595388086163E-003
   3.0850000000000000       7.75840770032658854E-003  2.86350721287052324E-003
   3.1087500000000001       7.85076633318479260E-003  2.90696396066395749E-003
   3.1324999999999998       7.94397327689407712E-003  2.95109392498402743E-003
   3.1562500000000000       8.03804529789486043E-003  2.99591565591539582E-003
   3.1800000000000002       8.13299985951672355E-003  3.04144858532764267E-003
   3.2037499999999999       8.22885517177103336E-003  3.08771309237065123E-003
   3.2275000000000000       8.32563024632399298E-003  3.13473057585972542E-003
   3.2512500000000006       8.42334495736562529E-003  3.18252353450612256E-003
   3.2749999999999999       8.52202010921436666E-003  3.23111565611534880E-003
   3.2987500000000005       8.62167751164812785E-003  3.28053191707793155E-003
   3.3224999999999998       8.72234006413626257E-003  3.33079869372371372E-003
   3.3462500000000004       8.82403185037305623E-003  3.38194388741371076E-003
   3.3700000000000001       8.92677824479165029E-003  3.43399706561728748E-003
   3.3937500000000003       9.03060603308447271E-003  3.48698962168787242E-003
   3.4175000000000000       9.13554360655335039E-003  3.54095497886790277E-003
   3.4412500000000001       9.24162083151864114E-003  3.59592868682593898E-003
   3.4649999999999999       9.34886980355214593E-003  3.65194888317191659E-003
   3.4887500000000000       9.45732447988484673E-003  3.70905634656459003E-003
   3.5124999999999997       9.56702120682315429E-003  3.76729492865434008E-003
   3.5362499999999999       9.67799891480845310E-003  3.82671189590148451E-003
   3.5599999999999996       9.79029958027900944E-003  3.88735842390450920E-003
   3.5837500000000002       9.90396842093527879E-003  3.94929004551614928E-003
   3.6074999999999995       1.00190545019794904E-002  4.01256733524095032E-003
   3.6312500000000001       1.01356112759498958E-002  4.07725666180799255E-003
   3.6549999999999994       1.02536972828995883E-002  4.14343112548004686E-003
   3.6787500000000000       1.03733770187712359E-002  4.21117172066815156E-003
   3.7025000000000001       1.04947220631836698E-002  4.28056881287920167E-003
   3.7262499999999998       1.06178122801774775E-002  4.35172392830908503E-003
   3.7500000000000000       1.07427380558069337E-002  4.42475235896892544E-003
   3.7525000000000004       1.07559989780094505E-002  4.43255375087664178E-003
   3.7549999999999999       1.07692814876329968E-002  4.44037750825705853E-003
   3.7574999999999998       1.07825857220100480E-002  4.44822380263140780E-003
   3.7599999999999998       1.07959118131676461E-002  4.45609280521311844E-003
   3.7624999999999997       1.08092598963578403E-002  4.46398469047212722E-003
   3.7650000000000001       1.08226301070578242E-002  4.47189963494784223E-003
   3.7675000000000005       1.08360225878752839E-002  4.47983782015502503E-003
   3.7700000000000000       1.08494374803480877E-002  4.48779942925243806E-003
   3.7725000000000000       1.08628749278326057E-002  4.49578464829179358E-003
   3.7749999999999999       1.08763350768682019E-002  4.50379366684167462E-003
   3.7774999999999999       1.08898180764409984E-002  4.51182667774518553E-003
   3.7799999999999994       1.09033240780527767E-002  4.51988387721269022E-003
   3.7825000000000006       1.09168532357927020E-002  4.52796546491832878E-003
   3.7850000000000001       1.09304057064117562E-002  4.53607164410028268E-003
   3.7875000000000001       1.09439816502375550E-002  4.54420262201290885E-003
   3.7900000000000000       1.09575812279080042E-002  4.55235860864586662E-003
   3.7925000000000000       1.09712046054736608E-002  4.56053981892053702E-003
   3.7949999999999995       1.09848519511415166E-002  4.56874647142022517E-003
   3.7974999999999999       1.09985234362020168E-002  4.57697878886007253E-003
   3.8000000000000003       1.10122192351244513E-002  4.58523699821552014E-003
   3.8025000000000002       1.10259395256564422E-002  4.59352133085643832E-003
   3.8050000000000002       1.10396844889279946E-002  4.60183202268716219E-003
   3.8075000000000001       1.10534543095600641E-002  4.61016931429289629E-003
   3.8099999999999996       1.10672491757781519E-002  4.61853345109270418E-003
   3.8125000000000000       1.10810692795310656E-002  4.62692468349961729E-003
   3.8150000000000004       1.10949148166153075E-002  4.63534326708821016E-003
   3.8174999999999999       1.11087859868052481E-002  4.64378946277011276E-003
   3.8199999999999998       1.11226829939676010E-002  4.65226353696872579E-003
   3.8224999999999998       1.11366060462925812E-002  4.66076576184897961E-003
   3.8249999999999997       1.11505553126446232E-002  4.66929639717880100E-003
   3.8275000000000001       1.11645310969408149E-002  4.67785576348586033E-003
   3.8300000000000005       1.11785335783486563E-002  4.68644413345145009E-003
   3.8325000000000000       1.11925629836256944E-002  4.69506180420796362E-003
   3.8350000000000000       1.12066195877129071E-002  4.70370909781016137E-003
   3.8374999999999999       1.12207034961689378E-002  4.71238627009586825E-003
   3.8399999999999999       1.12348150836362286E-002  4.72109369491132292E-003
   3.8424999999999994       1.12489545544061029E-002  4.72983167986793743E-003
   3.8450000000000006       1.12631221627119884E-002  4.73860055901551957E-003
   3.8475000000000001       1.12773181689518037E-002  4.74740067468985404E-003
   3.8500000000000001       1.12915428394833022E-002  4.75623237766118270E-003
   3.8525000000000000       1.13057964487207445E-002  4.76509602826557643E-003
   3.8550000000000000       1.13200792766759116E-002  4.77399199563260067E-003
   3.8574999999999995       1.13343916110859345E-002  4.78292065886020811E-003
   3.8599999999999999       1.13487337472756161E-002  4.79188240725298992E-003
   3.8625000000000003       1.13631059884961218E-002  4.80087764077946622E-003
   3.8650000000000002       1.13775086462854190E-002  4.80990677055853893E-003
   3.8675000000000002       1.13919420408517651E-002  4.81897021937739353E-003
   3.8700000000000001       1.14064065014827156E-002  4.82806842224365457E-003
   3.8724999999999996       1.14209023669814141E-002  4.83720182697459835E-003
   3.8750000000000000       1.14354299861328824E-002  4.84637089482679861E-003
   3.8775000000000004       1.14499897182232403E-002  4.85557610117851729E-003
   3.8799999999999999       1.14645819334922502E-002  4.86481793621670443E-003
   3.8824999999999998       1.14792070138292606E-002  4.87409690576335111E-003
   3.8849999999999998       1.14938653533071047E-002  4.88341353207264253E-003
   3.8874999999999997       1.15085573588650982E-002  4.89276835473472296E-003
   3.8900000000000001       1.15232834510331852E-002  4.90216193164460384E-003
   3.8925000000000005       1.15380440646617333E-002  4.91159484002596722E-003
   3.8950000000000000       1.15528396498145725E-002  4.92106767758241324E-003
   3.8975000000000000       1.15676706726317371E-002  4.93058106369994881E-003
   3.8999999999999999       1.15825376039691320E-002  4.94013563550718768E-003
   3.9024999999999999       1.15974409698337919E-002  4.94973207036797976E-003
   3.9049999999999994       1.16123812785231834E-002  4.95937105588828506E-003
   3.9075000000000006       1.16273590836516241E-002  4.96905331796946605E-003
   3.9100000000000001       1.16423749234813335E-002  4.97877959617888232E-003
   3.9125000000000001       1.16574293969990504E-002  4.98855067765612351E-003
   3.9150000000000000       1.16725231159050900E-002  4.99836737815044247E-003
   3.9175000000000000       1.16876567188687955E-002  5.00823054981271252E-003
   3.9199999999999995       1.17028308735639217E-002  5.01814108394852548E-003
   3.9224999999999999       1.17180462789255903E-002  5.02809991407105524E-003
   3.9250000000000003       1.17333036676605402E-002  5.03810801929700444E-003
   3.9275000000000002       1.17486038090485606E-002  5.04816642813676105E-003
   3.9300000000000002       1.17639475120800367E-002  5.05827622273958503E-003
   3.9325000000000001       1.17793356289831053E-002  5.06843854366649180E-003
   3.9349999999999996       1.17947690592050819E-002  5.07865459527820882E-003
   3.9375000000000000       1.18102487539261322E-002  5.08892565184398179E-003
   3.9400000000000004       1.18257757216915869E-002  5.09925306471184503E-003
   3.9424999999999999       1.18413510323324821E-002  5.10963826942790328E-003
   3.9449999999999998       1.18569758261909408E-002  5.12008279596241987E-003
   3.9474999999999998       1.18726513706519463E-002  5.13058830036906312E-003
   3.9499999999999997       1.18883788239210267E-002  5.14115647112961018E-003
   3.9525000000000001       1.19041597324928538E-002  5.15178925401147281E-003
   3.9550000000000005       1.19199955590728861E-002  5.16248865975695113E-003
   3.9575000000000000       1.19358879410634382E-002  5.17325688972812472E-003
   3.9600000000000000       1.19518386576051520E-002  5.18409633844629011E-003
   3.9624999999999999       1.19678496536968094E-002  5.19500962443350100E-003
   3.9649999999999999       1.19839230669352564E-002  5.20599962689511069E-003
   3.9674999999999994       1.20000612614747926E-002  5.21706953172892864E-003
   3.9700000000000006       1.20162668710069483E-002  5.22822288976074710E-003
   3.9725000000000001       1.20325428546021046E-002  5.23946369194975333E-003
   3.9750000000000001       1.20488926157118256E-002  5.25079648806962233E-003
   3.9775000000000000       1.20653198606885340E-002  5.26222641489232801E-003
   3.9800000000000000       1.20818292172382314E-002  5.27375958990078473E-003
   3.9824999999999995       1.20984259283339370E-002  5.28540315544043151E-003
   3.9849999999999999       1.21151164364363285E-002  5.29716579800814519E-003
   3.9875000000000003       1.21319087207866529E-002  5.30905831109469966E-003
   3.9900000000000002       1.21488130589843361E-002  5.32109462802575917E-003
   3.9925000000000002       1.21658434951537817E-002  5.33329376416904685E-003
   3.9950000000000001       1.21830208837538090E-002  5.34568394468720991E-003
   3.9974999999999996       1.22003812736597526E-002  5.35831403711392682E-003
   4.0000000000000000       1.22180261235459147E-002  5.37132132878991985E-003
   4.0025000000000004       1.22355398304267501E-002  5.38513676393807209E-003
   4.0049999999999999       1.22526544288197713E-002  5.39922517534910731E-003
   4.0075000000000003       1.22695074393881255E-002  5.41348524881266058E-003
   4.0099999999999998       1.22861480287346624E-002  5.42788080446590920E-003
   4.0125000000000002       1.23026046568266000E-002  5.44239092249679344E-003
   4.0149999999999997       1.23188965552668683E-002  5.45700148107699980E-003
   4.0175000000000001       1.23350378634209355E-002  5.47170210898088871E-003
   4.0199999999999996       1.23510395531770192E-002  5.48648476772782296E-003
   4.0225000000000000       1.23669104651222897E-002  5.50134298814613284E-003
   4.0250000000000004       1.23826579237991240E-002  5.51627141708060324E-003
   4.0274999999999999       1.23982881294985442E-002  5.53126552896278812E-003
   4.0300000000000002       1.24138064212138948E-002  5.54632143212655492E-003
   4.0324999999999998       1.24292174605951621E-002  5.56143573323261958E-003
   4.0350000000000001       1.24445253652350676E-002  5.57660543921776556E-003
   4.0374999999999996       1.24597338077802426E-002  5.59182788429657233E-003
   4.0400000000000000       1.24748460914443620E-002  5.60710067436665741E-003
   4.0425000000000004       1.24898652086865031E-002  5.62242164381555280E-003
   4.0449999999999999       1.25047938875853873E-002  5.63778882137711945E-003
   4.0475000000000003       1.25196346290654577E-002  5.65320040274519455E-003
   4.0499999999999998       1.25343897371462051E-002  5.66865472830324450E-003
   4.0525000000000002       1.25490613438309952E-002  5.68415026481126386E-003
   4.0549999999999997       1.25636514297902038E-002  5.69968559018472608E-003
   4.0579999999999998       1.25810545171885588E-002  5.71837864444870586E-003
   4.0599999999999996       1.25925943070258027E-002  5.73087040033679745E-003
   4.0625000000000000       1.26069504463254822E-002  5.74651749127427260E-003
   4.0650000000000004       1.26212317842186155E-002  5.76219956628256941E-003
   4.0674999999999999       1.26354397585630111E-002  5.77791560174271968E-003
   4.0700000000000003       1.26495757285502025E-002  5.79366463173942858E-003
   4.0724999999999998       1.26636409817609975E-002  5.80944574287282477E-003
   4.0750000000000002       1.26776367403629332E-002  5.82525806970174594E-003
   4.0774999999999997       1.26915641665792459E-002  5.84110079072293949E-003
   4.0800000000000001       1.27054243675378681E-002  5.85697312480853646E-003
   4.0824999999999996       1.27192183995779810E-002  5.87287432803201403E-003
   4.0850000000000000       1.27329472721139647E-002  5.88880369084100394E-003
   4.0875000000000004       1.27466119510825683E-002  5.90476053551535277E-003
   4.0899999999999999       1.27602133620518237E-002  5.92074421388475228E-003
   4.0925000000000002       1.27737523930243884E-002  5.93675410526887503E-003
   4.0949999999999998       1.27872298969727207E-002  5.95278961461254228E-003
   4.0975000000000001       1.28006466941486680E-002  5.96885017079785887E-003
   4.0999999999999996       1.28140035741673066E-002  5.98493522510033533E-003
   4.1025000000000000       1.28273012979250502E-002  6.00104424978885158E-003
   4.1050000000000004       1.28405405993449011E-002  6.01717673684166576E-003
   4.1074999999999999       1.28537221869775235E-002  6.03333219677074963E-003
   4.1100000000000003       1.28668467454715035E-002  6.04951015754219470E-003
   4.1124999999999998       1.28799149369264523E-002  6.06571016358281069E-003
   4.1150000000000002       1.28929274021404947E-002  6.08193177486425745E-003
   4.1174999999999997       1.29058847617640055E-002  6.09817456605784257E-003
   4.1200000000000001       1.29187876173606619E-002  6.11443812574922595E-003
   4.1224999999999996       1.29316365524044796E-002  6.13072205571701685E-003
   4.1250000000000000       1.29444321330028853E-002  6.14702597016684310E-003
   4.1275000000000004       1.29571749095037780E-002  6.16334949546290100E-003
   4.1299999999999999       1.29698654161647699E-002  6.17969226901071266E-003
   4.1325000000000003       1.29825041726437627E-002  6.19605393906877411E-003
   4.1349999999999998       1.29950916845040666E-002  6.21243416415204024E-003
   4.1375000000000002       1.30076284438617931E-002  6.22883261255711019E-003
   4.1399999999999997       1.30201149299920115E-002  6.24524896191769492E-003
   4.1425000000000001       1.30325516100862192E-002  6.26168289887883787E-003
   4.1449999999999996       1.30449389390294764E-002  6.27813411834258085E-003
   4.1475000000000000       1.30572773610354975E-002  6.29460232364495009E-003
   4.1500000000000004       1.30695673093624964E-002  6.31108722584767731E-003
   4.1524999999999999       1.30818092069460747E-002  6.32758854350335461E-003
   4.1550000000000002       1.30940034668177926E-002  6.34410600234878910E-003
   4.1574999999999998       1.31061504923089735E-002  6.36063933492276180E-003
   4.1600000000000001       1.31182506781877210E-002  6.37718828066339508E-003
   4.1624999999999996       1.31303044098661538E-002  6.39375258509431495E-003
   4.1650000000000000       1.31423120644974401E-002  6.41033199995022073E-003
   4.1675000000000004       1.31542740111010026E-002  6.42692628285299484E-003
   4.1699999999999999       1.31661906108621676E-002  6.44353519709231579E-003
   4.1725000000000003       1.31780622174162802E-002  6.46015851141760588E-003
   4.1749999999999998       1.31898891771185141E-002  6.47679599984046003E-003
   4.1775000000000002       1.32016718293002360E-002  6.49344744144705627E-003
   4.1799999999999997       1.32134105065126808E-002  6.51011262021969524E-003
   4.1825000000000001       1.32251055347589099E-002  6.52679132486711725E-003
   4.1849999999999996       1.32367572337146119E-002  6.54348334866285217E-003
   4.1875000000000000       1.32483659169385804E-002  6.56018848929132859E-003
   4.1900000000000004       1.32599318920732581E-002  6.57690654870101993E-003
   4.1924999999999999       1.32714554610362419E-002  6.59363733296447138E-003
   4.1950000000000003       1.32829369202029819E-002  6.61038065214462119E-003
   4.1974999999999998       1.32943765605813904E-002  6.62713632016712507E-003
   4.2000000000000002       1.33057746679787290E-002  6.64390415469833396E-003
   4.2024999999999997       1.33171315231612065E-002  6.66068397702860443E-003
   4.2050000000000001       1.33284474020067475E-002  6.67747561196063710E-003
   4.2074999999999996       1.33397225756511969E-002  6.69427888770259515E-003
   4.2100000000000000       1.33509573106284658E-002  6.71109363576569053E-003
   4.2125000000000004       1.33621518690048725E-002  6.72791969086607849E-003
   4.2149999999999999       1.33733065085078606E-002  6.74475689083072014E-003
   4.2175000000000002       1.33844214826496829E-002  6.76160507650712742E-003
   4.2199999999999998       1.33954970408459474E-002  6.77846409167671797E-003
   4.2225000000000001       1.34065334285296354E-002  6.79533378297158056E-003
   4.2249999999999996       1.34175308872605675E-002  6.81221399979452941E-003
   4.2275000000000000       1.34284896548306897E-002  6.82910459424227421E-003
   4.2300000000000004       1.34394099653652541E-002  6.84600542103152698E-003
   4.2324999999999999       1.34502920494202882E-002  6.86291633742789654E-003
   4.2350000000000003       1.34611361340763042E-002  6.87983720317745465E-003
   4.2374999999999998       1.34719424430286630E-002  6.89676788044089710E-003
   4.2400000000000002       1.34827111965521267E-002  6.91370823366732005E-003
   4.2424999999999997       1.34934426121965222E-002  6.93065812984672378E-003
   4.2450000000000001       1.35041369036441091E-002  6.94761743782379079E-003
   4.2474999999999996       1.35147942820109251E-002  6.96458602886828627E-003
   4.2500000000000000       1.35254149553103893E-002  6.98156377630658985E-003
   4.3262499999999999       1.38326846209524505E-002  7.50320310298396766E-003
   4.4024999999999999       1.41106823987702176E-002  8.03051064184019149E-003
   4.4787499999999998       1.43629014810146439E-002  8.56157980618098627E-003
   4.5549999999999997       1.45920131770833957E-002  9.09506285990101422E-003
   4.6312499999999996       1.48001524380209203E-002  9.62996619891025654E-003
   4.7074999999999996       1.49890786702822423E-002  1.01655361621184482E-002
   4.7837500000000004       1.51602748260414293E-002  1.07011896209654612E-002
   4.8600000000000003       1.53150124908115193E-002  1.12364690038977543E-002
   4.9362500000000002       1.54543968410178183E-002  1.17710117417030597E-002
   5.0125000000000002       1.55793989382427521E-002  1.23045287149609016E-002
   5.0887500000000001       1.56908796775434879E-002  1.28367885865721502E-002
   5.1650000000000000       1.57896080197949748E-002  1.33676061278022850E-002
   5.2412500000000000       1.58762751817641545E-002  1.38968333393025608E-002
   5.3174999999999999       1.59515058888857995E-002  1.44243525798007782E-002
   5.3937499999999998       1.60158674434015269E-002  1.49500711692269073E-002
   5.4699999999999998       1.60698771345530109E-002  1.54739170955148688E-002
   5.5462499999999997       1.61140083681568166E-002  1.59958355613578976E-002
   5.6224999999999996       1.61486957915234208E-002  1.65157861795577759E-002
   5.6987500000000004       1.61743396192797033E-002  1.70337406756572614E-002
   5.7750000000000004       1.61913093157314489E-002  1.75496809918659728E-002
   5.8512500000000003       1.61999467533439565E-002  1.80635977116700083E-002
   5.9275000000000002       1.62005689404357937E-002  1.85754887430480374E-002
   6.0037500000000001       1.61934703914002921E-002  1.90853582119055072E-002
   6.0800000000000001       1.61789251980985239E-002  1.95932155279457815E-002
   6.1562500000000000       1.61571888492766831E-002  2.00990745926272543E-002
   6.2324999999999999       1.61284998358036842E-002  2.06029531245630164E-002
   6.3087499999999999       1.60930810707083753E-002  2.11048720797988587E-002
   6.3849999999999998       1.60511411611395649E-002  2.16048551657516061E-002
   6.4612499999999997       1.60028755342620753E-002  2.21029284111505242E-002
   6.5375000000000005       1.59484674515383562E-002  2.25991198021396784E-002
   6.6137499999999996       1.58880889193255895E-002  2.30934589667581638E-002
   6.6900000000000013       1.58219015097990079E-002  2.35859769019984220E-002
   6.7662500000000003       1.57500571030578795E-002  2.40767057372928729E-002
   6.8425000000000002       1.56726985596976794E-002  2.45656785292632414E-002
   6.9187500000000002       1.55899603317720698E-002  2.50529290832930129E-002
   6.9949999999999992       1.55019690193447853E-002  2.55384917987463295E-002
   7.0712500000000000       1.54088438778002233E-002  2.60224015334360285E-002
   7.1475000000000000       1.53106972821548740E-002  2.65046934863519858E-002
   7.2237500000000008       1.52076351521020295E-002  2.69854030951138940E-002
   7.2999999999999998       1.50997573420671126E-002  2.74645659466876135E-002
   7.3762499999999998       1.49871579997018275E-002  2.79422176995934649E-002
   7.4524999999999997       1.48699258958859479E-002  2.84183940161466288E-002
   7.5287499999999987       1.47481447289536886E-002  2.88931305034644814E-002
   7.6050000000000004       1.46218934055579019E-002  2.93664626621454421E-002
   7.6812499999999995       1.44912463003221848E-002  2.98384258416684797E-002
   7.7575000000000003       1.43562734961986561E-002  3.03090552016963173E-002
   7.8337500000000002       1.42170410072420903E-002  3.07783856785759473E-002
   7.9100000000000010       1.40736109853218435E-002  3.12464519564282575E-002
   7.9862500000000001       1.39260419121229276E-002  3.17132884422949915E-002
   8.0625000000000000       1.37743887776355014E-002  3.21789292448695363E-002
   8.1387499999999999       1.36187032462033956E-002  3.26434081563770420E-002
   8.2149999999999999       1.34590338110994797E-002  3.31067586371967953E-002
   8.2912499999999998       1.32954259385207902E-002  3.35690138028441123E-002
   8.3674999999999997       1.31279222018449524E-002  3.40302064129599582E-002
   8.4437499999999996       1.29565624069510263E-002  3.44903688620056131E-002
   8.5199999999999996       1.27813837093693587E-002  3.49495331714257951E-002
   8.5962499999999995       1.26024207239699166E-002  3.54077309831254822E-002
   8.6724999999999994       1.24197056277244432E-002  3.58649935539201506E-002
   8.7487499999999994       1.22332682566100321E-002  3.63213517525294294E-002
   8.8249999999999993       1.20431361956634189E-002  3.67768360551735118E-002
   8.9012499999999992       1.18493348642913464E-002  3.72314765449868260E-002
   8.9774999999999991       1.16518875956314136E-002  3.76853029112262580E-002
   9.0537500000000009       1.14508157106626134E-002  3.81383444496161753E-002
   9.1300000000000008       1.12461385871632114E-002  3.85906300632484281E-002
   9.2062500000000007       1.10378737238155354E-002  3.90421882636530285E-002
   9.2825000000000006       1.08260367999038522E-002  3.94930471716733247E-002
   9.3587500000000006       1.06106417311868026E-002  3.99432345178913420E-002
   9.4350000000000005       1.03917007225972080E-002  4.03927776425459725E-002
   9.5112500000000004       1.01692243183864380E-002  4.08417034951174540E-002
   9.5875000000000004       9.94322145017090611E-003  4.12900386339680528E-002
   9.6637500000000003       9.71369948307398284E-003  4.17378092265503139E-002
   9.7400000000000002       9.48066425984377299E-003  4.21850410506711890E-002
   9.8162500000000001       9.24412014254613439E-003  4.26317594971222305E-002
   9.8925000000000001       9.00407005126897461E-003  4.30779895736672983E-002
   9.9687500000000000       8.76051549940836012E-003  4.35237559105770208E-002
   10.045000000000000       8.51345662451453468E-003  4.39690827635430340E-002
   10.121200000000000       8.26305767012517484E-003  4.44137024075628717E-002
   10.197500000000000       8.00881974139036439E-003  4.48585132074800982E-002
   10.273800000000000       7.75106530260722109E-003  4.53029546107962602E-002
   10.350000000000000       7.49013396653002220E-003  4.57464676334971426E-002
   10.426200000000000       7.22568385383585195E-003  4.61896573833633778E-002
   10.502500000000000       6.95735336905436378E-003  4.66331268969764137E-002
   10.578799999999999       6.68547839886008376E-003  4.70763160685377310E-002
   10.654999999999999       6.41041221447575041E-003  4.75186658816935323E-002
   10.731199999999999       6.13178964547136766E-003  4.79607782402061492E-002
   10.807499999999999       5.84922569933053142E-003  4.84032534261812780E-002
   10.883699999999999       5.56344758830409035E-003  4.88449517649610920E-002
   10.960000000000001       5.27369064550187779E-003  4.92870524000633692E-002
   11.036300000000001       4.98031183314976041E-003  4.97289950482511997E-002
   11.112500000000001       4.68368599230503061E-003  5.01702199060603260E-002
   11.188800000000001       4.38301666875718938E-003  5.06119038239609062E-002
   11.265000000000001       4.07907300760752475E-003  5.10529074411710457E-002
   11.341200000000001       3.77144328646852487E-003  5.14938277248676093E-002
   11.417500000000000       3.45969532973343201E-003  5.19352608313017536E-002
   11.493800000000000       3.14420809936042907E-003  5.23766453994038358E-002
   11.570000000000000       2.82537907942440871E-003  5.28174199258660132E-002
   11.646200000000000       2.50277287159126607E-003  5.32581793828537584E-002
   11.722500000000000       2.17593320042808007E-003  5.36995182603474813E-002
   11.798800000000000       1.84525440796712075E-003  5.41408738438025963E-002
   11.875000000000000       1.51114993634736666E-003  5.45816829455578745E-002
   11.951200000000000       1.17316044028736854E-003  5.50225388896750239E-002
   12.027500000000000       8.30805146850917926E-004  5.54640348776428010E-002
   12.103800000000000       4.84494399215064733E-004  5.59056066085036468E-002
   12.180000000000000       1.34658212081445027E-004  5.63466890179780411E-002
   12.256200000000000      -2.19187364389339504E-004  5.67878742013964571E-002
   12.332500000000000      -5.77548425135179224E-004  5.72297543955885141E-002
   12.408799999999999      -9.39998234346994875E-004  5.76717633384400963E-002
   12.484999999999999      -1.30608972517668983E-003  5.81133336446062118E-002
   12.561199999999999      -1.67633227823213459E-003  5.85550562153435011E-002
   12.637499999999999      -2.05125814527802553E-003  5.89975222667427704E-002
   12.713699999999999      -2.42992375793716926E-003  5.94395827160428894E-002
   12.789999999999999      -2.81336330090681611E-003  5.98824080825977878E-002
   12.866299999999999      -3.20112401949192377E-003  6.03254281432420644E-002
   12.942500000000003      -3.59273155485056051E-003  6.07680711962034353E-002
   13.018800000000001      -3.98925720301041443E-003  6.12115079114239694E-002
   13.095000000000001      -4.38970604410679564E-003  6.16545843628604207E-002
   13.171199999999999      -4.79464041495806549E-003  6.20978895587509308E-002
   13.247500000000000      -5.20464736543396148E-003  6.25420132494663716E-002
   13.323800000000002      -5.61924651261122652E-003  6.29863808775373429E-002
   13.400000000000000      -6.03793461783103374E-003  6.34304160795298583E-002
   13.476200000000000      -6.46130235357056729E-003  6.38747070215467672E-002
   13.552499999999998      -6.88996618094773420E-003  6.43198426017477232E-002
   13.628800000000000      -7.32342651094990051E-003  6.47652446350374944E-002
   13.705000000000000      -7.76115979657090744E-003  6.52103328799460563E-002
   13.781200000000000      -8.20378604282661142E-003  6.56556942800158305E-002
   13.857500000000000      -8.65195210027512075E-003  6.61019165613209586E-002
   13.933799999999998      -9.10513790570641711E-003  6.65484175332990424E-002
   14.010000000000002      -9.56279826454222402E-003  6.69946129286300290E-002
   14.086200000000000      -1.00255835746829326E-002  6.74410886209565186E-002
   14.162500000000000      -1.04941724068518139E-002  6.78884313482310403E-002
   14.238799999999999      -1.09680233693866223E-002  6.83360550012802742E-002
   14.315000000000000      -1.14465688566440654E-002  6.87833713352123954E-002
   14.391200000000000      -1.19304915231770569E-002  6.92309650858483755E-002
   14.467499999999999      -1.24205036879859124E-002  6.96794216688134821E-002
   14.543799999999999      -1.29160420279271580E-002  7.01281505051852688E-002
   14.619999999999997      -1.34165156818260162E-002  7.05765586977572523E-002
   14.696200000000001      -1.39226412425726524E-002  7.10252290622892246E-002
   14.772500000000001      -1.44351663287166851E-002  7.14747446695980365E-002
   14.848799999999999      -1.49535042500784903E-002  7.19245098323591653E-002
   14.924999999999999      -1.54770391991288885E-002  7.23739265532324094E-002
   15.001200000000003      -1.60065229100860053E-002  7.28235751847279705E-002
   15.077500000000001      -1.65427397634498943E-002  7.32740363776968884E-002
   15.153800000000000      -1.70850782121031372E-002  7.37247093611976684E-002
   15.230000000000000      -1.76328961531420705E-002  7.41749913177356945E-002
   15.306200000000000      -1.81869825516497614E-002  7.46254600703174786E-002
   15.382500000000002      -1.87481609416247780E-002  7.50766933784958873E-002
   15.458800000000000      -1.93157941864935713E-002  7.55280852963513827E-002
   15.535000000000000      -1.98892130386836979E-002  7.59790278322584056E-002
   15.611199999999998      -2.04692461788879114E-002  7.64300951570473369E-002
   15.687500000000000      -2.10567587307050608E-002  7.68818607434506168E-002
   15.763800000000002      -2.16510865883396651E-002  7.73337125562924416E-002
   15.840000000000000      -2.22515315899259845E-002  7.77850366722228626E-002
   15.916200000000000      -2.28589638595213598E-002  7.82364022850936952E-002
   15.992499999999998      -2.34742918593639008E-002  7.86883773377901052E-002
   16.068800000000000      -2.40968224280348094E-002  7.91403435555010359E-002
   16.145000000000000      -2.47258263824863163E-002  7.95916812531025780E-002
   16.221200000000000      -2.53622173835904956E-002  8.00429539954034680E-002
   16.297499999999999      -2.60069497628628993E-002  8.04947235244211495E-002
   16.373799999999999      -2.66592999562001581E-002  8.09463655444596780E-002
   16.449999999999999      -2.73185064777887454E-002  8.13972547455890649E-002
   16.526199999999999      -2.79855296419970132E-002  8.18479477892316981E-002
   16.602499999999999      -2.86613728734549794E-002  8.22989984004217773E-002
   16.678799999999999      -2.93452808873937085E-002  8.27497755700063037E-002
   16.754999999999999      -3.00364581714393682E-002  8.31996476032355325E-002
   16.831199999999999      -3.07359143337285375E-002  8.36491620923184853E-002
   16.907499999999999      -3.14447043111234295E-002  8.40988621278981746E-002
   16.983799999999999      -3.21620386815137868E-002  8.45481094875953215E-002
   17.059999999999999      -3.28870852009904985E-002  8.49962659042402396E-002
   17.136199999999999      -3.36209049420763822E-002  8.54438678714806304E-002
   17.212499999999999      -3.43646071438995573E-002  8.58914466158919032E-002
   17.288799999999998      -3.51173658790560062E-002  8.63383567375032579E-002
   17.364999999999998      -3.58783099995110544E-002  8.67839538498086371E-002
   17.441199999999998      -3.66485554444714520E-002  8.72287616218787032E-002
   17.517499999999998      -3.74292693489098188E-002  8.76732968193391637E-002
   17.593800000000002      -3.82195876281047758E-002  8.81169067493077635E-002
   17.670000000000002      -3.90185982671859971E-002  8.85589405535004981E-002
   17.746200000000002      -3.98274755311360737E-002  8.89999058131803883E-002
   17.822500000000002      -4.06474479027056565E-002  8.94403013013707615E-002
   17.898800000000001      -4.14776104504728793E-002  8.98794661994621047E-002
   17.975000000000001      -4.23170071539579404E-002  9.03167426428939379E-002
   18.051200000000001      -4.31668734359038214E-002  9.07526188766423630E-002
   18.127500000000001      -4.40285020225099841E-002  9.11875721347745333E-002
   18.203800000000001      -4.49009439016138934E-002  9.16209335146030285E-002
   18.280000000000001      -4.57831958012383591E-002  9.20520386216568259E-002
   18.356200000000001      -4.66765576566852483E-002  9.24813531018245649E-002
   18.432500000000001      -4.75823902407040145E-002  9.29093290502930047E-002
   18.508800000000001      -4.84996977233210086E-002  9.33352894527295779E-002
   18.585000000000001      -4.94274269369001165E-002  9.37585638289647194E-002
   18.661200000000001      -5.03669462330711068E-002  9.41795906317947629E-002
   18.737500000000001      -5.13196884941106435E-002  9.45987917839519327E-002
   18.813800000000001      -5.22846080135989377E-002  9.50154817980903010E-002
   18.890000000000001      -5.32605977252236309E-002  9.54289831012578860E-002
   18.966200000000001      -5.42490978975408017E-002  9.58397019057713878E-002
   19.042500000000000      -5.52516168780371811E-002  9.62480242415646725E-002
   19.118800000000000      -5.62670548003697188E-002  9.66532557959050159E-002
   19.195000000000000      -5.72942464411972593E-002  9.70547125596600696E-002
   19.271200000000000      -5.83347072362475905E-002  9.74527629215404950E-002
   19.347500000000000      -5.93900246259517414E-002  9.78477510667373346E-002
   19.423700000000000      -6.04576303594990747E-002  9.82384639285734662E-002
   19.500000000000000      -6.15405272085182489E-002  9.86257422310914678E-002
   19.576300000000000      -6.26375263161772500E-002  9.90088787475048998E-002
   19.652500000000000      -6.37473671655157115E-002  9.93871807063319984E-002
   19.728800000000000      -6.48731701124164589E-002  9.97614344699389449E-002
   19.805000000000000      -6.60121932800580707E-002  0.10013044505731299     
   19.881200000000000      -6.71661134941935467E-002  0.10049448422067986     
   19.957500000000000      -6.83366876994614819E-002  0.10085378929882619     


==> anc/M1_2_6_v2.dat <==
  2.12500000000000015E-002 -5.59158083313105855E-008  1.02331293150885209E-006
  4.49999999999999983E-002  7.48718248078708424E-005  2.14145149518970945E-005
  6.87500000000000056E-002  1.14691969205805256E-004  3.28509947926663252E-005
  9.24999999999999989E-002  1.54724499183163248E-004  4.43815995803649858E-005
  0.11625000000000002       1.94971000747290604E-004  5.60073358097202623E-005
  0.14000000000000001       2.35433077205900046E-004  6.77292244180818299E-005
  0.16375000000000001       2.76112349434074573E-004  7.95483010558124999E-005
  0.18750000000000000       3.17010456146844040E-004  9.14656163630867013E-005
  0.21124999999999999       3.58129054177500051E-004  1.03482236253281447E-004
  0.23499999999999999       3.99469818761791716E-004  1.15599242203155036E-004
  0.25874999999999998       4.41034443828171188E-004  1.27817731550012719E-004
  0.28249999999999997       4.82824642294254482E-004  1.40138817796067890E-004
  0.30625000000000002       5.24842146369669288E-004  1.52563630920211945E-004
  0.33000000000000002       5.67088707865466427E-004  1.65093317697418503E-004
  0.35375000000000001       6.09566098510288005E-004  1.77729042026009604E-004
  0.37750000000000000       6.52276110273470070E-004  1.90471985263023999E-004
  0.40125000000000000       6.95220555695290755E-004  2.03323346567937751E-004
  0.42499999999999999       7.38401268224560259E-004  2.16284343254989853E-004
  0.44874999999999998       7.81820102563771839E-004  2.29356211154383479E-004
  0.47249999999999992       8.25478935022025450E-004  2.42540204982636353E-004
  0.49625000000000008       8.69379663875959616E-004  2.55837598722370263E-004
  0.52000000000000002       9.13524209738924122E-004  2.69249686011833870E-004
  0.54374999999999996       9.57914515938641667E-004  2.82777780544472271E-004
  0.56750000000000000       1.00255254890360603E-003  2.96423216478859826E-004
  0.59125000000000005       1.04744029855848909E-003  3.10187348859333365E-004
  0.61499999999999999       1.09257977872881970E-003  3.24071554047668849E-004
  0.63875000000000004       1.13797302755522722E-003  3.38077230166166395E-004
  0.66249999999999998       1.18362210791755082E-003  3.52205797552511413E-004
  0.68625000000000003       1.22952910786908762E-003  3.66458699226804990E-004
  0.70999999999999996       1.27569614108134430E-003  3.80837401371168316E-004
  0.73375000000000001       1.32212534729958834E-003  3.95343393822338821E-004
  0.75749999999999995       1.36881889280954781E-003  4.09978190577700401E-004
  0.78125000000000000       1.41577897091563296E-003  4.24743330315195493E-004
  0.80500000000000016       1.46300780243102560E-003  4.39640376927605161E-004
  0.82875000000000010       1.51050763618004692E-003  4.54670920071680853E-004
  0.85250000000000004       1.55828074951318415E-003  4.69836575732645971E-004
  0.87624999999999997       1.60632944883520932E-003  4.85138986804608001E-004
  0.90000000000000002       1.65465607014681848E-003  5.00579823687430673E-004
  0.92374999999999996       1.70326297960023631E-003  5.16160784900658240E-004
  0.94750000000000001       1.75215257406928612E-003  5.31883597715095005E-004
  0.97124999999999995       1.80132728173437165E-003  5.47750018802676923E-004
  0.99500000000000000       1.85078956268293349E-003  5.63761834905289949E-004
   1.0187500000000000       1.90054190952588533E-003  5.79920863523239287E-004
   1.0425000000000000       1.95058684803057917E-003  5.96228953624075293E-004
   1.0662499999999999       2.00092693777091787E-003  6.12687986372544404E-004
   1.0900000000000001       2.05156477279518730E-003  6.29299875882443553E-004
   1.1137500000000000       2.10250298231225890E-003  6.46066569991200659E-004
   1.1375000000000000       2.15374423139683569E-003  6.62990051058051579E-004
   1.1612499999999999       2.20529122171440016E-003  6.80072336786703767E-004
   1.1850000000000001       2.25714669226663488E-003  6.97315481073434778E-004
   1.2087500000000000       2.30931342015803414E-003  7.14721574881611475E-004
   1.2324999999999999       2.36179422138451615E-003  7.32292747143663725E-004
   1.2562500000000001       2.41459195164486860E-003  7.50031165691591919E-004
   1.2800000000000000       2.46770950717589612E-003  7.67939038217146930E-004
   1.3037500000000000       2.52114982561216141E-003  7.86018613262874058E-004
   1.3274999999999999       2.57491588681566441E-003  8.04272181227880874E-004
   1.3512500000000001       2.62901071400802435E-003  8.22702075493187465E-004
   1.3750000000000000       2.68343737438276686E-003  8.41310673410982745E-004
   1.3987499999999999       2.73819898028948789E-003  8.60100397499588077E-004
   1.4225000000000001       2.79329869017844222E-003  8.79073716592129024E-004
   1.4462500000000000       2.84873970962966957E-003  8.98233147041235650E-004
   1.4700000000000000       2.90452529241448827E-003  9.17581253964751460E-004
   1.4937499999999999       2.96065874159063625E-003  9.37120652534242731E-004
   1.5175000000000001       3.01714341063256952E-003  9.56854009308130476E-004
   1.5412500000000000       3.07398270459829578E-003  9.76784043611445040E-004
   1.5649999999999999       3.13118008133437143E-003  9.96913528964218226E-004
   1.5887500000000001       3.18873905272068622E-003  1.01724529456070261E-003
   1.6125000000000000       3.24666318595674035E-003  1.03778222680172443E-003
   1.6362500000000000       3.30495610489130263E-003  1.05852727088254564E-003
   1.6599999999999999       3.36362149139730025E-003  1.07948343243882781E-003
   1.6837500000000001       3.42266308679403317E-003  1.10065377925335872E-003
   1.7075000000000000       3.48208469331882800E-003  1.12204144302640012E-003
   1.7312500000000000       3.54189017565042022E-003  1.14364962121267966E-003
   1.7549999999999999       3.60208346248641707E-003  1.16548157892817895E-003
   1.7787500000000001       3.66266854817746306E-003  1.18754065093013006E-003
   1.8025000000000000       3.72364949442070044E-003  1.20983024367374314E-003
   1.8262499999999999       3.78503043201542386E-003  1.23235383744950411E-003
   1.8499999999999999       3.84681556268394540E-003  1.25511498860499744E-003
   1.8737499999999998       3.90900916096081300E-003  1.27811733185556088E-003
   1.8974999999999997       3.97161557615384898E-003  1.30136458268827258E-003
   1.9212499999999997       4.03463923438056836E-003  1.32486053986407008E-003
   1.9450000000000001       4.09808464068376916E-003  1.34860908802311740E-003
   1.9687500000000000       4.16195638123044789E-003  1.37261420039886555E-003
   1.9924999999999999       4.22625912559832125E-003  1.39687994164657751E-003
   2.0162499999999999       4.29099762915452574E-003  1.42141047079248650E-003
   2.0400000000000000       4.35617673553150096E-003  1.44621004431017323E-003
   2.0637500000000002       4.42180137920521014E-003  1.47128301933116394E-003
   2.0874999999999999       4.48787658818135520E-003  1.49663385699725358E-003
   2.1112500000000001       4.55440748679550832E-003  1.52226712596255061E-003
   2.1349999999999998       4.62139929863355885E-003  1.54818750605381205E-003
   2.1587499999999999       4.68885734957935098E-003  1.57439979209823442E-003
   2.1825000000000001       4.75678707099672343E-003  1.60090889792852478E-003
   2.2062499999999998       4.82519400305392396E-003  1.62771986057577873E-003
   2.2300000000000000       4.89408379819870638E-003  1.65483784466147047E-003
   2.2537500000000001       4.96346222479314252E-003  1.68226814700068832E-003
   2.2774999999999999       5.03333517091792988E-003  1.71001620142967109E-003
   2.3012500000000000       5.10370864835653533E-003  1.73808758387173300E-003
   2.3250000000000002       5.17458879677045510E-003  1.76648801765662408E-003
   2.3487499999999999       5.24598188807777303E-003  1.79522337910977404E-003
   2.3725000000000001       5.31789433104789926E-003  1.82429970342888191E-003
   2.3962500000000002       5.39033267815268793E-003  1.85372319156376967E-003
   2.4199999999999999       5.46330362258276581E-003  1.88350021395836164E-003
   2.4437500000000001       5.53681401558980910E-003  1.91363732153498672E-003
   2.4674999999999998       5.61087086390509807E-003  1.94414125011392711E-003
   2.4912500000000000       5.68548131320382837E-003  1.97501892023865984E-003
   2.5150000000000001       5.76065275380474497E-003  2.00627747976848047E-003
   2.5387499999999998       5.83639267776018232E-003  2.03792426053743449E-003
   2.5625000000000000       5.91270878526404652E-003  2.06996682185313016E-003
   2.5862500000000002       5.98960896721473495E-003  2.10241295145550478E-003
   2.6099999999999999       6.06710131298265377E-003  2.13527067563202026E-003
   2.6337500000000000       6.14519411863614830E-003  2.16854826994773752E-003
   2.6575000000000002       6.22389589566154852E-003  2.20225427063868492E-003
   2.6812499999999999       6.30321538021663512E-003  2.23639748672174732E-003
   2.7050000000000001       6.38316154296045529E-003  2.27098701287950554E-003
   2.7287499999999998       6.46374359950714194E-003  2.30603224318436714E-003
   2.7524999999999999       6.54497102155584317E-003  2.34154288573310736E-003
   2.7762500000000001       6.62685354875469559E-003  2.37752897827021598E-003
   2.7999999999999998       6.70940120136267592E-003  2.41400090488697559E-003
   2.8237500000000000       6.79262429378034785E-003  2.45096941389265919E-003
   2.8475000000000001       6.87653344902812522E-003  2.48844563696496573E-003
   2.8712499999999999       6.96113961425994226E-003  2.52644110969897076E-003
   2.8950000000000000       7.04645407740997921E-003  2.56496779368778566E-003
   2.9187500000000002       7.13248848508192014E-003  2.60403810028380809E-003
   2.9424999999999999       7.21925486180336525E-003  2.64366491620755947E-003
   2.9662500000000001       7.30676563078303757E-003  2.68386163119177555E-003
   2.9900000000000002       7.39503363632596118E-003  2.72464216787213784E-003
   3.0137499999999999       7.48407216808167318E-003  2.76602101416347770E-003
   3.0375000000000001       7.57389498732388353E-003  2.80801325839198472E-003
   3.0612499999999998       7.66451635548665196E-003  2.85063462749068908E-003
   3.0850000000000000       7.75595106521360326E-003  2.89390152860835885E-003
   3.1087500000000001       7.84821447421324078E-003  2.93783109453199303E-003
   3.1324999999999998       7.94132254225612955E-003  2.98244123338181101E-003
   3.1562500000000000       8.03529187170051035E-003  3.02775068310682334E-003
   3.1800000000000002       8.13013975199210204E-003  3.07377907139085894E-003
   3.2037499999999999       8.22588420865542902E-003  3.12054698167617706E-003
   3.2275000000000000       8.32254405737785016E-003  3.16807602612776545E-003
   3.2512500000000006       8.42013896388955733E-003  3.21638892650068665E-003
   3.2749999999999999       8.51868951046459884E-003  3.26550960404062588E-003
   3.2987500000000005       8.61821727001675988E-003  3.31546327975134388E-003
   3.3224999999999998       8.71874488894415316E-003  3.36627658661093265E-003
   3.3462500000000004       8.82029618009885427E-003  3.41797769562354184E-003
   3.3700000000000001       8.92289622753134753E-003  3.47059645796941180E-003
   3.3937500000000003       9.02657150500031993E-003  3.52416456598477661E-003
   3.4175000000000000       9.13135006800185750E-003  3.57871575876109313E-003
   3.4412500000000001       9.23726142067893101E-003  3.63428591903254333E-003
   3.4649999999999999       9.34433726675757900E-003  3.69091353881557862E-003
   3.4887500000000000       9.45261113870280757E-003  3.74863977214119799E-003
   3.5124999999999997       9.56211892090364293E-003  3.80750887048589151E-003
   3.5362499999999999       9.67289903996150502E-003  3.86756852689829544E-003
   3.5599999999999996       9.78499292079305742E-003  3.92887037399037090E-003
   3.5837500000000002       9.89844517521555785E-003  3.99147043487854854E-003
   3.6074999999999995       1.00133041999607396E-002  4.05542981249012915E-003
   3.6312500000000001       1.01296227066209332E-002  4.12081544720738820E-003
   3.6549999999999994       1.02474584096688120E-002  4.18770106048167116E-003
   3.6787500000000000       1.03668748797205168E-002  4.25616832517901941E-003
   3.7025000000000001       1.04879426522552655E-002  4.32630835229411148E-003
   3.7262499999999998       1.06107404041033155E-002  4.39822349183093420E-003
   3.7500000000000000       1.07353571589666186E-002  4.47202995537337653E-003
   3.7525000000000004       1.07485845273975946E-002  4.47991433407606693E-003
   3.7549999999999999       1.07618332805582053E-002  4.48782129038432457E-003
   3.7574999999999998       1.07751035537424090E-002  4.49575099715288952E-003
   3.7599999999999998       1.07883954769086507E-002  4.50370362691452503E-003
   3.7624999999999997       1.08017091832035995E-002  4.51167935548211704E-003
   3.7650000000000001       1.08150448059633666E-002  4.51967836074859946E-003
   3.7675000000000005       1.08284024856130853E-002  4.52770082562356079E-003
   3.7700000000000000       1.08417823614713072E-002  4.53574693466590826E-003
   3.7725000000000000       1.08551845746353189E-002  4.54381687534581493E-003
   3.7749999999999999       1.08686092693435193E-002  4.55191083867490139E-003
   3.7774999999999999       1.08820565922386012E-002  4.56002901896090333E-003
   3.7799999999999994       1.08955266924352940E-002  4.56817161390097974E-003
   3.7825000000000006       1.09090197215906785E-002  4.57633882467877590E-003
   3.7850000000000001       1.09225358339774484E-002  4.58453085606538510E-003
   3.7875000000000001       1.09360751873966260E-002  4.59274791687576574E-003
   3.7900000000000000       1.09496379399123198E-002  4.60099021867371467E-003
   3.7925000000000000       1.09632242549488508E-002  4.60925797799122648E-003
   3.7949999999999995       1.09768342980354865E-002  4.61755141504458649E-003
   3.7974999999999999       1.09904682377312025E-002  4.62587075420872480E-003
   3.8000000000000003       1.10041262457183653E-002  4.63421622414648873E-003
   3.8025000000000002       1.10178084969004848E-002  4.64258805794355144E-003
   3.8050000000000002       1.10315151695043832E-002  4.65098649324932004E-003
   3.8075000000000001       1.10452464451868734E-002  4.65941177242419624E-003
   3.8099999999999996       1.10590025091462894E-002  4.66786414269352093E-003
   3.8125000000000000       1.10727835502392163E-002  4.67634385630863372E-003
   3.8150000000000004       1.10865897611025534E-002  4.68485117071543427E-003
   3.8174999999999999       1.11004213382814975E-002  4.69338634873098584E-003
   3.8199999999999998       1.11142784823414741E-002  4.70194965871920199E-003
   3.8224999999999998       1.11281613980968395E-002  4.71054137482218669E-003
   3.8249999999999997       1.11420702509921268E-002  4.71916175862700706E-003
   3.8275000000000001       1.11560053413452646E-002  4.72781113310273386E-003
   3.8300000000000005       1.11699668447399116E-002  4.73648977283339968E-003
   3.8325000000000000       1.11839549842312289E-002  4.74519797708648338E-003
   3.8350000000000000       1.11979700309351900E-002  4.75393607028798838E-003
   3.8374999999999999       1.12120120866274157E-002  4.76270430990872757E-003
   3.8399999999999999       1.12260815218674179E-002  4.77150307265554116E-003
   3.8424999999999994       1.12401785368992403E-002  4.78033266825932807E-003
   3.8450000000000006       1.12543033817707212E-002  4.78919343313633904E-003
   3.8475000000000001       1.12684563125856636E-002  4.79808571204043671E-003
   3.8500000000000001       1.12826375912949989E-002  4.80700985821149590E-003
   3.8525000000000000       1.12968474877872104E-002  4.81596623451711892E-003
   3.8550000000000000       1.13110862774265433E-002  4.82495521267024656E-003
   3.8574999999999995       1.13253542431739681E-002  4.83397717441462222E-003
   3.8599999999999999       1.13396516754441599E-002  4.84303251176350109E-003
   3.8625000000000003       1.13539788724382282E-002  4.85212162745963897E-003
   3.8650000000000002       1.13683361404975994E-002  4.86124493546455632E-003
   3.8675000000000002       1.13827237944807980E-002  4.87040286147949215E-003
   3.8700000000000001       1.13971421581650478E-002  4.87959584350073066E-003
   3.8724999999999996       1.14115915646747883E-002  4.88882433241226867E-003
   3.8750000000000000       1.14260723569396764E-002  4.89808879261911280E-003
   3.8775000000000004       1.14405848882048519E-002  4.90738970273362721E-003
   3.8799999999999999       1.14551295224739960E-002  4.91672755626638720E-003
   3.8824999999999998       1.14697066351948963E-002  4.92610286245752024E-003
   3.8849999999999998       1.14843166137825001E-002  4.93551614707830617E-003
   3.8874999999999997       1.14989598582899335E-002  4.94496795334017046E-003
   3.8900000000000001       1.15136367821199598E-002  4.95445884286918083E-003
   3.8925000000000005       1.15283478127409817E-002  4.96398939673566800E-003
   3.8950000000000000       1.15430933925651340E-002  4.97356021661215283E-003
   3.8975000000000000       1.15578739797949064E-002  4.98317192598265232E-003
   3.8999999999999999       1.15726900370558081E-002  4.99282516615430407E-003
   3.9024999999999999       1.15875420817706069E-002  5.00252061898275036E-003
   3.9049999999999994       1.16024306133407067E-002  5.01225897655130804E-003
   3.9075000000000006       1.16173561760973352E-002  5.02204096951493553E-003
   3.9100000000000001       1.16323192986610546E-002  5.03186734219886276E-003
   3.9125000000000001       1.16473205699270804E-002  5.04173888685607516E-003
   3.9150000000000000       1.16623605910670010E-002  5.05165642449125190E-003
   3.9175000000000000       1.16774399897406726E-002  5.06162081272334020E-003
   3.9199999999999995       1.16925594220950585E-002  5.07163294855412020E-003
   3.9224999999999999       1.17077195749807281E-002  5.08169377143831251E-003
   3.9250000000000003       1.17229211684170918E-002  5.09180426669855139E-003
   3.9275000000000002       1.17381649583435561E-002  5.10196546933686622E-003
   3.9300000000000002       1.17534517397008351E-002  5.11217846830357928E-003
   3.9325000000000001       1.17687823498947644E-002  5.12244441129693605E-003
   3.9349999999999996       1.17841576727063125E-002  5.13276451018112277E-003
   3.9375000000000000       1.17995786427241775E-002  5.14314004712910014E-003
   3.9400000000000004       1.18150462508843975E-002  5.15357238183387478E-003
   3.9424999999999999       1.18305615482870250E-002  5.16406295866301320E-003
   3.9449999999999998       1.18461256552975722E-002  5.17461331694684615E-003
   3.9474999999999998       1.18617398178931729E-002  5.18522512292056599E-003
   3.9499999999999997       1.18774051715016243E-002  5.19590007500821301E-003
   3.9525000000000001       1.18931232378299279E-002  5.20664013100028116E-003
   3.9550000000000005       1.19088954530036165E-002  5.21744731360677168E-003
   3.9575000000000000       1.19247234255573792E-002  5.22832383733463826E-003
   3.9600000000000000       1.19406089031964154E-002  5.23927211092716123E-003
   3.9624999999999999       1.19565537965163719E-002  5.25029476837898974E-003
   3.9649999999999999       1.19725602052539043E-002  5.26139470581831088E-003
   3.9674999999999994       1.19886304516352189E-002  5.27257512776733387E-003
   3.9700000000000006       1.20047671225826068E-002  5.28383960569546451E-003
   3.9725000000000001       1.20209731245598736E-002  5.29519215363530131E-003
   3.9750000000000001       1.20372518012218724E-002  5.30663734761372980E-003
   3.9775000000000000       1.20536067904066842E-002  5.31818035344574103E-003
   3.9800000000000000       1.20700426396901268E-002  5.32982732367884293E-003
   3.9824999999999995       1.20865644973056578E-002  5.34158544084624431E-003
   3.9849999999999999       1.21031786908970523E-002  5.35346344023560506E-003
   3.9875000000000003       1.21198930567806788E-002  5.36547217550147840E-003
   3.9900000000000002       1.21367176877998396E-002  5.37762565706056961E-003
   3.9925000000000002       1.21536663759421772E-002  5.38994300484779785E-003
   3.9950000000000001       1.21707596013033853E-002  5.40245259818897088E-003
   3.9974999999999996       1.21880327639278148E-002  5.41520356936483257E-003
   4.0000000000000000       1.22055855002445035E-002  5.42833394343987009E-003
   4.0025000000000004       1.22229985995825543E-002  5.44226879373993239E-003
   4.0049999999999999       1.22400108346807663E-002  5.45647151973264587E-003
   4.0075000000000003       1.22567604507229661E-002  5.47084263513636804E-003
   4.0099999999999998       1.22732968705828119E-002  5.48534661338066862E-003
   4.0125000000000002       1.22896487011805652E-002  5.49996291266230397E-003
   4.0149999999999997       1.23058352725306380E-002  5.51467766647243535E-003
   4.0175000000000001       1.23218707957085324E-002  5.52948069119949155E-003
   4.0199999999999996       1.23377662977536776E-002  5.54436409385980575E-003
   4.0225000000000000       1.23535306632981332E-002  5.55932152243804496E-003
   4.0250000000000004       1.23691712530539424E-002  5.57434772077576492E-003
   4.0274999999999999       1.23846942976593016E-002  5.58943824535031858E-003
   4.0300000000000002       1.24001051620081584E-002  5.60458927508700883E-003
   4.0324999999999998       1.24154085301657335E-002  5.61979747823064708E-003
   4.0350000000000001       1.24306085393488652E-002  5.63505991606656504E-003
   4.0374999999999996       1.24457088795529667E-002  5.65037397124060550E-003
   4.0400000000000000       1.24607128694574232E-002  5.66573729316866351E-003
   4.0425000000000004       1.24756235154080165E-002  5.68114775562390904E-003
   4.0449999999999999       1.24904435580312258E-002  5.69660342321011773E-003
   4.0475000000000003       1.25051755096524629E-002  5.71210252447035185E-003
   4.0499999999999998       1.25198216847013898E-002  5.72764343001901099E-003
   4.0525000000000002       1.25343842247288006E-002  5.74322463455980044E-003
   4.0549999999999997       1.25488651191960187E-002  5.75884474193983937E-003
   4.0579999999999998       1.25661370234175229E-002  5.77763839894732470E-003
   4.0599999999999996       1.25775892708448224E-002  5.79019655304226308E-003
   4.0625000000000000       1.25918358905831290E-002  5.80592590663319211E-003
   4.0650000000000004       1.26060076132658051E-002  5.82168944599762567E-003
   4.0674999999999999       1.26201058828529899E-002  5.83748616623258349E-003
   4.0700000000000003       1.26341320642530570E-002  5.85331511909334499E-003
   4.0724999999999998       1.26480874504139949E-002  5.86917540789910416E-003
   4.0750000000000002       1.26619732685521753E-002  5.88506618305865807E-003
   4.0774999999999997       1.26757906856489189E-002  5.90098663812240777E-003
   4.0800000000000001       1.26895408133239612E-002  5.91693600628433181E-003
   4.0824999999999996       1.27032247121636622E-002  5.93291355726528920E-003
   4.0850000000000000       1.27168433956043377E-002  5.94891859453713402E-003
   4.0875000000000004       1.27303978333967154E-002  5.96495045282677879E-003
   4.0899999999999999       1.27438889547303591E-002  5.98100849587505402E-003
   4.0925000000000002       1.27573176510510592E-002  5.99709211441423144E-003
   4.0949999999999998       1.27706847786086177E-002  6.01320072433693745E-003
   4.0975000000000001       1.27839911607778717E-002  6.02933376503887990E-003
   4.0999999999999996       1.27972375901528948E-002  6.04549069790287063E-003
   4.1025000000000000       1.28104248304746655E-002  6.06167100492421406E-003
   4.1050000000000004       1.28235536183848708E-002  6.07787418744994406E-003
   4.1074999999999999       1.28366246650348809E-002  6.09409976502448599E-003
   4.1100000000000003       1.28496386575632920E-002  6.11034727432958717E-003
   4.1124999999999998       1.28625962604556106E-002  6.12661626820893389E-003
   4.1150000000000002       1.28754981167979315E-002  6.14290631476893841E-003
   4.1174999999999997       1.28883448494362760E-002  6.15921699654874231E-003
   4.1200000000000001       1.29011370620428396E-002  6.17554790974921518E-003
   4.1224999999999996       1.29138753401178401E-002  6.19189866352467481E-003
   4.1250000000000000       1.29265602517173398E-002  6.20826887922825820E-003
   4.1275000000000004       1.29391923490634365E-002  6.22465819015837179E-003
   4.1299999999999999       1.29517721682188176E-002  6.24106624044673888E-003
   4.1325000000000003       1.29643002305800132E-002  6.25749268488343200E-003
   4.1349999999999998       1.29767770433859373E-002  6.27393718832863160E-003
   4.1375000000000002       1.29892031003686018E-002  6.29039942524651022E-003
   4.1399999999999997       1.30015788823620391E-002  6.30687907926872054E-003
   4.1425000000000001       1.30139048580622356E-002  6.32337584287702599E-003
   4.1449999999999996       1.30261814838080244E-002  6.33988941665258442E-003
   4.1475000000000000       1.30384092052167524E-002  6.35641950946483954E-003
   4.1500000000000004       1.30505884569036452E-002  6.37296583776603576E-003
   4.1524999999999999       1.30627196631163921E-002  6.38952812536314023E-003
   4.1550000000000002       1.30748032381557810E-002  6.40610610311675294E-003
   4.1574999999999998       1.30868395865816108E-002  6.42269950856321371E-003
   4.1600000000000001       1.30988291043504321E-002  6.43930808602054261E-003
   4.1624999999999996       1.31107721780259773E-002  6.45593158577387801E-003
   4.1650000000000000       1.31226691858767897E-002  6.47256976420911619E-003
   4.1675000000000004       1.31345204980031095E-002  6.48922238349225900E-003
   4.1699999999999999       1.31463264766379442E-002  6.50588921135407741E-003
   4.1725000000000003       1.31580874764325485E-002  6.52257002088578019E-003
   4.1749999999999998       1.31698038447274259E-002  6.53926459034506746E-003
   4.1775000000000002       1.31814759218099251E-002  6.55597270297192999E-003
   4.1799999999999997       1.31931040411590681E-002  6.57269414681341604E-003
   4.1825000000000001       1.32046885296785328E-002  6.58942871455706070E-003
   4.1849999999999996       1.32162297079185392E-002  6.60617620337215685E-003
   4.1875000000000000       1.32277278902871755E-002  6.62293641475861748E-003
   4.1900000000000004       1.32391833852520558E-002  6.63970915440287562E-003
   4.1924999999999999       1.32505964955325021E-002  6.65649423204036760E-003
   4.1950000000000003       1.32619675182832405E-002  6.67329146132433597E-003
   4.1974999999999998       1.32732967452697196E-002  6.69010065970043841E-003
   4.2000000000000002       1.32845844630357819E-002  6.70692164828696428E-003
   4.2024999999999997       1.32958309530640164E-002  6.72375425176025606E-003
   4.2050000000000001       1.33070364919291428E-002  6.74059829824508877E-003
   4.2074999999999996       1.33182013514449808E-002  6.75745361920968620E-003
   4.2100000000000000       1.33293257988051916E-002  6.77432004936523707E-003
   4.2125000000000004       1.33404100967181270E-002  6.79119742656948862E-003
   4.2149999999999999       1.33514545035363329E-002  6.80808559173440644E-003
   4.2175000000000002       1.33624592733805527E-002  6.82498438873748153E-003
   4.2199999999999998       1.33734246562590142E-002  6.84189366433670711E-003
   4.2225000000000001       1.33843508981818342E-002  6.85881326808884806E-003
   4.2249999999999996       1.33952382412709861E-002  6.87574305227093684E-003
   4.2275000000000000       1.34060869238660698E-002  6.89268287180484513E-003
   4.2300000000000004       1.34168971806259783E-002  6.90963258418472552E-003
   4.2324999999999999       1.34276692426267327E-002  6.92659204940720107E-003
   4.2350000000000003       1.34384033374556622E-002  6.94356112990421673E-003
   4.2374999999999998       1.34490996893021214E-002  6.96053969047829603E-003
   4.2400000000000002       1.34597585189226779E-002  6.97752759817699218E-003
   4.2424999999999997       1.34703800443360319E-002  6.99452472254936779E-003
   4.2450000000000001       1.34809644796829459E-002  7.01153093495503719E-003
   4.2474999999999996       1.34915120365257032E-002  7.02854610914135144E-003
   4.2500000000000000       1.35020229233131662E-002  7.04557012087316144E-003
   4.3262499999999999       1.38059627851905582E-002  7.56847859596277046E-003
   4.4024999999999999       1.40806717973670954E-002  8.09681439914865936E-003
   4.4787499999999998       1.43296474046932468E-002  8.62870932429299874E-003
   4.5549999999999997       1.45555628604653649E-002  9.16284377085547878E-003
   4.6312499999999996       1.47605537871142566E-002  9.69824574474013705E-003
   4.7074999999999996       1.49463795219395203E-002  1.02341787418702788E-002
   4.7837500000000004       1.51145225038388474E-002  1.07700735981054955E-002
   4.8600000000000003       1.52662535361294052E-002  1.13054843300368166E-002
   4.9362500000000002       1.54026768520809359E-002  1.18400581353599772E-002
   5.0125000000000002       1.55247624777687231E-002  1.23735142323964913E-002
   5.0887500000000001       1.56333702249559676E-002  1.29056284782869055E-002
   5.1650000000000000       1.57292679528053675E-002  1.34362219085715062E-002
   5.2412500000000000       1.58131457774521068E-002  1.39651520213117854E-002
   5.3174999999999999       1.58856273377269777E-002  1.44923060326705121E-002
   5.3937499999999998       1.59472788718175648E-002  1.50175955803355712E-002
   5.4699999999999998       1.59986166329541511E-002  1.55409525107077836E-002
   5.5462499999999997       1.60401130223815115E-002  1.60623254908742012E-002
   5.6224999999999996       1.60722017162167607E-002  1.65816772574450128E-002
   5.6987500000000004       1.60952819921914639E-002  1.70989823634795056E-002
   5.7750000000000004       1.61097224122227489E-002  1.76142253194122786E-002
   5.8512500000000003       1.61158639806088522E-002  1.81273990488145728E-002
   5.9275000000000002       1.61140228710989972E-002  1.86385035980259940E-002
   6.0037500000000001       1.61044927962631645E-002  1.91475450521348053E-002
   6.0800000000000001       1.60875470778845085E-002  1.96545346202083096E-002
   6.1562500000000000       1.60634404652851975E-002  2.01594878599646345E-002
   6.2324999999999999       1.60324107394254380E-002  2.06624240176748256E-002
   6.3087499999999999       1.59946801317989717E-002  2.11633654610760349E-002
   6.3849999999999998       1.59504565952012303E-002  2.16623372044044901E-002
   6.4612499999999997       1.58999349285134269E-002  2.21593664880551829E-002
   6.5375000000000005       1.58432977898657970E-002  2.26544824232813580E-002
   6.6137499999999996       1.57807166061578880E-002  2.31477156842851486E-002
   6.6900000000000013       1.57123523929448075E-002  2.36390982420394379E-002
   6.7662500000000003       1.56383564955479316E-002  2.41286631338035497E-002
   6.8425000000000002       1.55588712606753686E-002  2.46164442632641062E-002
   6.9187500000000002       1.54740306464763982E-002  2.51024762269404754E-002
   6.9949999999999992       1.53839607782273857E-002  2.55867941637499229E-002
   7.0712500000000000       1.52887804548229068E-002  2.60694336233910570E-002
   7.1475000000000000       1.51886016123053379E-002  2.65504304526100361E-002
   7.2237500000000008       1.50835297481696686E-002  2.70298206958567953E-002
   7.2999999999999998       1.49736643107169567E-002  2.75076405089073016E-002
   7.3762499999999998       1.48590990568833216E-002  2.79839260837138545E-002
   7.4524999999999997       1.47399223816117725E-002  2.84587135830523495E-002
   7.5287499999999987       1.46162176214820264E-002  2.89320390837257864E-002
   7.6050000000000004       1.44880633350100343E-002  2.94039385272501300E-002
   7.6812499999999995       1.43555335617658129E-002  2.98744476770926824E-002
   7.7575000000000003       1.42186980622258131E-002  3.03436020816608455E-002
   7.8337500000000002       1.40776225400688071E-002  3.08114370423518448E-002
   7.9100000000000010       1.39323688484353642E-002  3.12779875860677917E-002
   7.9862500000000001       1.37829951815005135E-002  3.17432884416759195E-002
   8.0625000000000000       1.36295562525572383E-002  3.22073740199520578E-002
   8.1387499999999999       1.34721034596800154E-002  3.26702783965804391E-002
   8.2149999999999999       1.33106850399347353E-002  3.31320352978118141E-002
   8.2912499999999998       1.31453462130272751E-002  3.35926780884036741E-002
   8.3674999999999997       1.29761293152310837E-002  3.40522397614969191E-002
   8.4437499999999996       1.28030739243969564E-002  3.45107529301331706E-002
   8.5199999999999996       1.26262169768091622E-002  3.49682498201798336E-002
   8.5962499999999995       1.24455928765969965E-002  3.54247622645158522E-002
   8.6724999999999994       1.22612335982376884E-002  3.58803216981411419E-002
   8.7487499999999994       1.20731687832102471E-002  3.63349591557861271E-002
   8.8249999999999993       1.18814258298255426E-002  3.67887052680837823E-002
   8.9012499999999992       1.16860299783128202E-002  3.72415902615232594E-002
   8.9774999999999991       1.14870043899725511E-002  3.76936439581645535E-002
   9.0537500000000009       1.12843702210865225E-002  3.81448957764576671E-002
   9.1300000000000008       1.10781466916827671E-002  3.85953747325866667E-002
   9.2062500000000007       1.08683511494551462E-002  3.90451094419534614E-002
   9.2825000000000006       1.06549991292844998E-002  3.94941281204368166E-002
   9.3587500000000006       1.04381044089441339E-002  3.99424585851742772E-002
   9.4350000000000005       1.02176790616441797E-002  4.03901282548099830E-002
   9.5112500000000004       9.99373350603312283E-003  4.08371641493877266E-002
   9.5875000000000004       9.76627655411405234E-003  4.12835928902807597E-002
   9.6637500000000003       9.53531545726812521E-003  4.17294407006740670E-002
   9.7400000000000002       9.30085595026327282E-003  4.21747334070912208E-002
   9.8162500000000001       9.06290229284444949E-003  4.26194964422769856E-002
   9.8925000000000001       8.82145730833855737E-003  4.30637548494271979E-002
   9.9687500000000000       8.57652241883935865E-003  4.35075332879549942E-002
   10.045000000000000       8.32809767596413494E-003  4.39508560366236589E-002
   10.121200000000000       8.07634812409152580E-003  4.43934567177168143E-002
   10.197500000000000       7.82077214831247702E-003  4.48362297173450705E-002
   10.273800000000000       7.56169392421037791E-003  4.52786171279621757E-002
   10.350000000000000       7.29945470608355830E-003  4.57200626900018184E-002
   10.426200000000000       7.03371080992792625E-003  4.61611688252557550E-002
   10.502500000000000       6.76409891449842107E-003  4.66025357943867721E-002
   10.578799999999999       6.49095656268800381E-003  4.70436062006800229E-002
   10.654999999999999       6.21463861321236953E-003  4.74838238170253099E-002
   10.731199999999999       5.93477818425721532E-003  4.79237877567102108E-002
   10.807499999999999       5.65098864968054115E-003  4.83640954215864144E-002
   10.883699999999999       5.36400040251086910E-003  4.88036127852895726E-002
   10.960000000000001       5.07304557248806475E-003  4.92435132293076380E-002
   11.036300000000001       4.77848269646766362E-003  4.96832392799057485E-002
   11.112500000000001       4.48068812225948295E-003  5.01222340249780421E-002
   11.188800000000001       4.17886231468075648E-003  5.05616684115791706E-002
   11.265000000000001       3.87377744131869092E-003  5.10004089214809164E-002
   11.341200000000001       3.56502025058728434E-003  5.14390495265513933E-002
   11.417500000000000       3.25215711429445616E-003  5.18781832968336284E-002
   11.493800000000000       2.93556848747686958E-003  5.23172517862566730E-002
   11.570000000000000       2.61565327952615950E-003  5.27556964904730766E-002
   11.646200000000000       2.29197465295305665E-003  5.31941092840905599E-002
   11.722500000000000       1.96407497000002356E-003  5.36330814674439230E-002
   11.798800000000000       1.63235001165855766E-003  5.40720533139604567E-002
   11.875000000000000       1.29721459101211694E-003  5.45104647097772871E-002
   11.951200000000000       9.58208014142682032E-004  5.49489057788367097E-002
   12.027500000000000       6.14848236857211991E-004  5.53879664290112192E-002
   12.103800000000000       2.67546986989600580E-004  5.58270854230625141E-002
   12.180000000000000      -8.32644048505495497E-005  5.62657008483617091E-002
   12.256200000000000      -4.38071146166815306E-004  5.67044014968303145E-002
   12.332500000000000      -7.97380511292341458E-004  5.71437762064947244E-002
   12.408799999999999      -1.16076443482564348E-003  5.75832618571336594E-002
   12.484999999999999      -1.52777459005931171E-003  5.80222942953923793E-002
   12.561199999999999      -1.89892152309275534E-003  5.84614610140238994E-002
   12.637499999999999      -2.27473857139440976E-003  5.89013497229897987E-002
   12.713699999999999      -2.65427975282496063E-003  5.93408179757811058E-002
   12.789999999999999      -3.03858146732885947E-003  5.97810293652335026E-002
   12.866299999999999      -3.42718971375635022E-003  6.02214169320063192E-002
   12.942500000000003      -3.81962895853940219E-003  6.06614123322418083E-002
   13.018800000000001      -4.21697258278021583E-003  6.11021791549265503E-002
   13.095000000000001      -4.61822341973159873E-003  6.15425703380541589E-002
   13.171199999999999      -5.02394478025438521E-003  6.19831712659042328E-002
   13.247500000000000      -5.43472460434341314E-003  6.24245679622589741E-002
   13.323800000000002      -5.85008134792753317E-003  6.28661892626857510E-002
   13.400000000000000      -6.26951068602305765E-003  6.33074622952104066E-002
   13.476200000000000      -6.69360416547957592E-003  6.37489714906398358E-002
   13.552499999999998      -7.12297903499332051E-003  6.41913019061183671E-002
   13.628800000000000      -7.55713460280414695E-003  6.46338788392201158E-002
   13.705000000000000      -7.99554629627518762E-003  6.50761256327568594E-002
   13.781200000000000      -8.43883489090269633E-003  6.55186253806396696E-002
   13.857500000000000      -8.88764791746852328E-003  6.59619618504738575E-002
   13.933799999999998      -9.34146426931808417E-003  6.64055564276453264E-002
   14.010000000000002      -9.79973778841260711E-003  6.68488285260057796E-002
   14.086200000000000      -1.02631195346307366E-002  6.72923600527415983E-002
   14.162500000000000      -1.07322886466337704E-002  6.77367336671680781E-002
   14.238799999999999      -1.12067027505746881E-002  6.81813669334230404E-002
   14.315000000000000      -1.16857933420589991E-002  6.86256753888046384E-002
   14.391200000000000      -1.21702436243968440E-002  6.90702396826279597E-002
   14.467499999999999      -1.26607663668675957E-002  6.95156410280533543E-002
   14.543799999999999      -1.31567973275643780E-002  6.99612926203614510E-002
   14.619999999999997      -1.36577448136874519E-002  7.04066054492409610E-002
   14.696200000000001      -1.41643258476819908E-002  7.08521581199254569E-002
   14.772500000000001      -1.46772883733520525E-002  7.12985293733003067E-002
   14.848799999999999      -1.51960448470636125E-002  7.17451274010950796E-002
   14.924999999999999      -1.57199786989996523E-002  7.21913582021214834E-002
   15.001200000000003      -1.62498419661432705E-002  7.26377977913778144E-002
   15.077500000000001      -1.67864192222687038E-002  7.30850223584731812E-002
   15.153800000000000      -1.73290981342069279E-002  7.35324351216172095E-002
   15.230000000000000      -1.78772359093402194E-002  7.39794373738692917E-002
   15.306200000000000      -1.84316216815283325E-002  7.44266024702035928E-002
   15.382500000000002      -1.89930790375985765E-002  7.48745035741486403E-002
   15.458800000000000      -1.95609701257255797E-002  7.53225388435738580E-002
   15.535000000000000      -2.01346250848452001E-002  7.57701045165893872E-002
   15.611199999999998      -2.07148726218002004E-002  7.62177701613823005E-002
   15.687500000000000      -2.13025777629766710E-002  7.66661045156179777E-002
   15.763800000000002      -2.18970757609401358E-002  7.71144997674911292E-002
   15.840000000000000      -2.24976679200159999E-002  7.75623463478166270E-002
   15.916200000000000      -2.31052242376151330E-002  7.80102087094901031E-002
   15.992499999999998      -2.37206529176570771E-002  7.84586499176912894E-002
   16.068800000000000      -2.43432602340520540E-002  7.89070560464045084E-002
   16.145000000000000      -2.49723165538098778E-002  7.93548118952531606E-002
   16.221200000000000      -2.56087352474007011E-002  7.98024761465219862E-002
   16.297499999999999      -2.62534702153498882E-002  8.02506055182227590E-002
   16.373799999999999      -2.69057974100024473E-002  8.06985801950137194E-002
   16.449999999999999      -2.75649549844179838E-002  8.11457794884761496E-002
   16.526199999999999      -2.82319027868650138E-002  8.15927550321157019E-002
   16.602499999999999      -2.89076436248783195E-002  8.20400553770403440E-002
   16.678799999999999      -2.95914218156562263E-002  8.24870541321435780E-002
   16.754999999999999      -3.02824415795895537E-002  8.29331243674241297E-002
   16.831199999999999      -3.09817118694382734E-002  8.33788084980564420E-002
   16.907499999999999      -3.16902868030979126E-002  8.38246442883838205E-002
   16.983799999999999      -3.24073766509337391E-002  8.42699982785461293E-002
   17.059999999999999      -3.31321490014681794E-002  8.47142371166859504E-002
   17.136199999999999      -3.38656640665653888E-002  8.51578919685036240E-002
   17.212499999999999      -3.46090300496987441E-002  8.56014885775743944E-002
   17.288799999999998      -3.53614208112643449E-002  8.60443864594540031E-002
   17.364999999999998      -3.61219651419834864E-002  8.64859463012769003E-002
   17.441199999999998      -3.68917778988063355E-002  8.69266862903417814E-002
   17.517499999999998      -3.76720249453798631E-002  8.73671175510913056E-002
   17.593800000000002      -3.84618420866335645E-002  8.78065924667146142E-002
   17.670000000000002      -3.92603173599586075E-002  8.82444654190463751E-002
   17.746200000000002      -4.00686237074533783E-002  8.86812383522213588E-002
   17.822500000000002      -4.08879880846284155E-002  8.91174042382986420E-002
   17.898800000000001      -4.17175055581420068E-002  8.95523075043840461E-002
   17.975000000000001      -4.25562202811213333E-002  8.99852957018964089E-002
   18.051200000000001      -4.34053660924980517E-002  9.04168512822296766E-002
   18.127500000000001      -4.42662339128458426E-002  9.08474455187310431E-002
   18.203800000000001      -4.51378748442493871E-002  9.12764149339109765E-002
   18.280000000000001      -4.60192859189698517E-002  9.17031007348072663E-002
   18.356200000000001      -4.69117652047138720E-002  9.21279626178112543E-002
   18.432500000000001      -4.78166713657328657E-002  9.25514465583521240E-002
   18.508800000000001      -4.87330088106912931E-002  9.29728811577789777E-002
   18.585000000000001      -4.96597248176217851E-002  9.33916017323024455E-002
   18.661200000000001      -5.05981855611176770E-002  9.38080406317245152E-002
   18.737500000000001      -5.15498214848966602E-002  9.42226135024968880E-002
   18.813800000000001      -5.25135872557747976E-002  9.46346406741132573E-002
   18.890000000000001      -5.34883764042596022E-002  9.50434505790882511E-002
   18.966200000000001      -5.44756266856969013E-002  9.54494431758929340E-002
   19.042500000000000      -5.54768436493117967E-002  9.58529980665201453E-002
   19.118800000000000      -5.64909279472994713E-002  9.62534269697766509E-002
   19.195000000000000      -5.75167151181289749E-002  9.66500521025681486E-002
   19.271200000000000      -5.85557177177926866E-002  9.70432354554175702E-002
   19.347500000000000      -5.96095199963417796E-002  9.74333146411348744E-002
   19.423700000000000      -6.06755564760792648E-002  9.78190893571878606E-002
   19.500000000000000      -6.17568245796819362E-002  9.82013872760871820E-002
   19.576300000000000      -6.28521362106759518E-002  9.85795075514142027E-002
   19.652500000000000      -6.39602318892972949E-002  9.89527639947448134E-002
   19.728800000000000      -6.50842260677432227E-002  9.93219296795229134E-002
   19.805000000000000      -6.62213802573068527E-002  9.96858229324700390E-002
   19.881200000000000      -6.73733675691639833E-002  0.10004470884931270     
   19.957500000000000      -6.85419408641822908E-002  0.10039881794262757     


==> anc/M1_2_7_v2.dat <==
  2.12500000000000015E-002 -4.54601710503033442E-008  1.09249198191599853E-006
  4.49999999999999983E-002  7.53294414700786164E-005  2.05637152355326919E-005
  6.87500000000000056E-002  1.15386127872422567E-004  3.15456576891169637E-005
  9.24999999999999989E-002  1.55651691479127732E-004  4.26178685460440685E-005
  0.11625000000000002       1.96127664077769108E-004  5.37813122489909040E-005
  0.14000000000000001       2.36815593924680516E-004  6.50369670689423331E-005
  0.16375000000000001       2.77717045996154176E-004  7.63858253638667785E-005
  0.18750000000000000       3.18833602244840073E-004  8.78288938435163743E-005
  0.21124999999999999       3.60166861861484667E-004  9.93671938405284394E-005
  0.23499999999999999       4.01718441542153119E-004  1.11001761588014987E-004
  0.25874999999999998       4.43489975761081671E-004  1.22733648503830096E-004
  0.28249999999999997       4.85483117049322695E-004  1.34563921481714452E-004
  0.30625000000000002       5.27699536279328091E-004  1.46493663189521184E-004
  0.33000000000000002       5.70140922955652022E-004  1.58523972374736895E-004
  0.35375000000000001       6.12808985511929067E-004  1.70655964177517447E-004
  0.37750000000000000       6.55705451614126437E-004  1.82890770451414126E-004
  0.40125000000000000       6.98832068471355030E-004  1.95229540092335435E-004
  0.42499999999999999       7.42190603170764956E-004  2.07673439380565557E-004
  0.44874999999999998       7.85782842928251565E-004  2.20223652305744978E-004
  0.47249999999999992       8.29610595527088953E-004  2.32881380951122259E-004
  0.49625000000000008       8.73675689586860351E-004  2.45647845837308385E-004
  0.52000000000000002       9.17979974926647090E-004  2.58524286299531873E-004
  0.54374999999999996       9.62525322919185848E-004  2.71511960869764122E-004
  0.56750000000000000       1.00731362685313030E-003  2.84612147668751960E-004
  0.59125000000000005       1.05234680230073692E-003  2.97826144807429181E-004
  0.61499999999999999       1.09762678750866894E-003  3.11155270802994366E-004
  0.63875000000000004       1.14315554376914655E-003  3.24600864997813803E-004
  0.66249999999999998       1.18893505582828591E-003  3.38164287997503026E-004
  0.68625000000000003       1.23496733229009259E-003  3.51846922116744241E-004
  0.70999999999999996       1.28125440603286825E-003  3.65650171837875171E-004
  0.73375000000000001       1.32779833463566731E-003  3.79575464281890762E-004
  0.75749999999999995       1.37460120081506578E-003  3.93624249692278109E-004
  0.78125000000000000       1.42166511287262825E-003  4.07798001932115290E-004
  0.80500000000000016       1.46899220515336448E-003  4.22098218994887637E-004
  0.82875000000000010       1.51658463851556537E-003  4.36526423529493338E-004
  0.85250000000000004       1.56444460081236743E-003  4.51084163379933910E-004
  0.87624999999999997       1.61257430738543988E-003  4.65773012140189950E-004
  0.90000000000000002       1.66097600157119087E-003  4.80594569724831263E-004
  0.92374999999999996       1.70965195521991073E-003  4.95550462955901680E-004
  0.94750000000000001       1.75860446922828425E-003  5.10642346166672537E-004
  0.97124999999999995       1.80783587408573027E-003  5.25871901822856647E-004
  0.99500000000000000       1.85734853043503225E-003  5.41240841161928429E-004
   1.0187500000000000       1.90714481227320740E-003  5.56750899779064252E-004
   1.0425000000000000       1.95722717615752582E-003  5.72403858325827380E-004
   1.0662499999999999       2.00759806018828684E-003  5.88201513568795782E-004
   1.0900000000000001       2.05825995051136645E-003  6.04145698311822806E-004
   1.1137500000000000       2.10921536947255564E-003  6.20238278505934196E-004
   1.1375000000000000       2.16046687030041224E-003  6.36481152260148114E-004
   1.1612499999999999       2.21201704171805798E-003  6.52876251781394495E-004
   1.1850000000000001       2.26386850766528789E-003  6.69425543900085745E-004
   1.2087500000000000       2.31602392801271914E-003  6.86131030905834513E-004
   1.2324999999999999       2.36848599929628638E-003  7.02994751409380652E-004
   1.2562500000000001       2.42125745547276455E-003  7.20018781231758324E-004
   1.2800000000000000       2.47434106869716224E-003  7.37205234321784740E-004
   1.3037500000000000       2.52773965012282080E-003  7.54556263703014046E-004
   1.3274999999999999       2.58145605072505543E-003  7.72074062451330763E-004
   1.3512500000000001       2.63549316214932872E-003  7.89760864704448480E-004
   1.3750000000000000       2.68985391758480141E-003  8.07618946704607142E-004
   1.3987499999999999       2.74454129266439801E-003  8.25650627875863861E-004
   1.4225000000000001       2.79955830639234265E-003  8.43858271937404625E-004
   1.4462500000000000       2.85490802210032002E-003  8.62244288054413838E-004
   1.4700000000000000       2.91059354843343880E-003  8.80811132028088014E-004
   1.4937499999999999       2.96661804036718558E-003  8.99561307526479110E-004
   1.5175000000000001       3.02298470025668536E-003  9.18497367357943651E-004
   1.5412500000000000       3.07969677891962090E-003  9.37621914789042179E-004
   1.5649999999999999       3.13675757675422337E-003  9.56937604908881709E-004
   1.5887500000000001       3.19417044489386532E-003  9.76447146041943266E-004
   1.6125000000000000       3.25193878639978709E-003  9.96153301211588713E-004
   1.6362500000000000       3.31006605749369597E-003  1.01605888965655309E-003
   1.6599999999999999       3.36855576883193222E-003  1.03616678840283958E-003
   1.6837500000000001       3.42741148682311177E-003  1.05647993389360907E-003
   1.7075000000000000       3.48663683499114046E-003  1.07700132367973770E-003
   1.7312500000000000       3.54623549538575413E-003  1.09773401817395838E-003
   1.7549999999999999       3.60621121004270438E-003  1.11868114247157865E-003
   1.7787500000000001       3.66656778249594599E-003  1.13984588824101916E-003
   1.8025000000000000       3.72730907934422633E-003  1.16123151568754560E-003
   1.8262499999999999       3.78843903187477344E-003  1.18284135559383954E-003
   1.8499999999999999       3.84996163774668863E-003  1.20467881144118772E-003
   1.8737499999999998       3.91188096273708229E-003  1.22674736161538004E-003
   1.8974999999999997       3.97420114255297996E-003  1.24905056170160843E-003
   1.9212499999999997       4.03692638471229732E-003  1.27159204687295841E-003
   1.9450000000000001       4.10006097049736996E-003  1.29437553437734246E-003
   1.9687500000000000       4.16360925698475940E-003  1.31740482612807295E-003
   1.9924999999999999       4.22757567915524324E-003  1.34068381140356463E-003
   2.0162499999999999       4.29196475208823685E-003  1.36421646966207281E-003
   2.0400000000000000       4.35678107324508155E-003  1.38800687347769383E-003
   2.0637500000000002       4.42202932484597484E-003  1.41205919160434894E-003
   2.0874999999999999       4.48771427634565585E-003  1.43637769217484172E-003
   2.1112500000000001       4.55384078701325575E-003  1.46096674604267096E-003
   2.1349999999999998       4.62041380862212529E-003  1.48583083027469670E-003
   2.1587499999999999       4.68743838825585318E-003  1.51097453180343852E-003
   2.1825000000000001       4.75491967123716983E-003  1.53640255124833417E-003
   2.2062499999999998       4.82286290418673658E-003  1.56211970691598348E-003
   2.2300000000000000       4.89127343821964787E-003  1.58813093899016307E-003
   2.2537500000000001       4.96015673228768997E-003  1.61444131392314691E-003
   2.2774999999999999       5.02951835667623387E-003  1.64105602904078378E-003
   2.3012500000000000       5.09936399666527720E-003  1.66798041737469460E-003
   2.3250000000000002       5.16969945636477565E-003  1.69521995273600747E-003
   2.3487499999999999       5.24053066273527744E-003  1.72278025504615990E-003
   2.3725000000000001       5.31186366980579330E-003  1.75066709594158239E-003
   2.3962500000000002       5.38370466310157929E-003  1.77888640467030218E-003
   2.4199999999999999       5.45605996429584985E-003  1.80744427430020176E-003
   2.4437500000000001       5.52893603610026246E-003  1.83634696826005437E-003
   2.4674999999999998       5.60233948741049870E-003  1.86560092723644195E-003
   2.4912500000000000       5.67627707872459322E-003  1.89521277645152077E-003
   2.5150000000000001       5.75075572785307184E-003  1.92518933334881958E-003
   2.5387499999999998       5.82578251594179086E-003  1.95553761571664328E-003
   2.5625000000000000       5.90136469383015921E-003  1.98626485028132165E-003
   2.5862500000000002       5.97750968876940934E-003  2.01737848180543779E-003
   2.6099999999999999       6.05422511152800286E-003  2.04888618272950967E-003
   2.6337500000000000       6.13151876391374983E-003  2.08079586339917494E-003
   2.6575000000000002       6.20939864674481274E-003  2.11311568292391625E-003
   2.6812499999999999       6.28787296830534380E-003  2.14585406071800570E-003
   2.7050000000000001       6.36695015332457061E-003  2.17901968877920980E-003
   2.7287499999999998       6.44663885252237407E-003  2.21262154476657875E-003
   2.7524999999999999       6.52694795276857927E-003  2.24666890594481077E-003
   2.7762500000000001       6.60788658790833865E-003  2.28117136406992375E-003
   2.7999999999999998       6.68946415031136839E-003  2.31613884129882328E-003
   2.8237500000000000       6.77169030320915952E-003  2.35158160721451364E-003
   2.8475000000000001       6.85457499389137154E-003  2.38751029706879862E-003
   2.8712499999999999       6.93812846784066118E-003  2.42393593135592500E-003
   2.8950000000000000       7.02236128389437889E-003  2.46086993684387946E-003
   2.9187500000000002       7.10728434048506219E-003  2.49832417270359156E-003
   2.9424999999999999       7.19290885356068267E-003  2.53631094098732794E-003
   2.9662500000000001       7.27924642418369561E-003  2.57484303002197519E-003
   2.9900000000000002       7.36630906102934795E-003  2.61393374372579463E-003
   3.0137499999999999       7.45410915054062640E-003  2.65359691408418880E-003
   3.0375000000000001       7.54265952327826724E-003  2.69384694959155443E-003
   3.0612499999999998       7.63197346335370373E-003  2.73469886577281177E-003
   3.0850000000000000       7.72206474606006339E-003  2.77616832815754614E-003
   3.1087500000000001       7.81294766234515159E-003  2.81827169328720479E-003
   3.1324999999999998       7.90463705393967125E-003  2.86102605656992064E-003
   3.1562500000000000       7.99714835011618858E-003  2.90444930414661233E-003
   3.1800000000000002       8.09049760803788424E-003  2.94856016990234157E-003
   3.2037499999999999       8.18470155716290691E-003  2.99337829829502029E-003
   3.2275000000000000       8.27977764824617407E-003  3.03892431378382458E-003
   3.2512500000000006       8.37574410757173371E-003  3.08521989777192683E-003
   3.2749999999999999       8.47261999715905045E-003  3.13228787413758489E-003
   3.2987500000000005       8.57042528181945623E-003  3.18015230462111859E-003
   3.3224999999999998       8.66918090410172086E-003  3.22883859557090720E-003
   3.3462500000000004       8.76890886836520847E-003  3.27837361784122155E-003
   3.3700000000000001       8.86963233546466008E-003  3.32878584199206842E-003
   3.3937500000000003       8.97137572749220728E-003  3.38010549050270269E-003
   3.4175000000000000       9.07416485877006983E-003  3.43236471543022443E-003
   3.4412500000000001       9.17802706083307995E-003  3.48559779223256601E-003
   3.4649999999999999       9.28299135332094801E-003  3.53984135281558638E-003
   3.4887500000000000       9.38908861440460908E-003  3.59513464467468543E-003
   3.5124999999999997       9.49635181701386812E-003  3.65151984679364496E-003
   3.5362499999999999       9.60481625640812950E-003  3.70904242085789634E-003
   3.5599999999999996       9.71451985456581006E-003  3.76775153924893084E-003
   3.5837500000000002       9.82550350898114301E-003  3.82770058898355189E-003
   3.6074999999999995       9.93781151008362416E-003  3.88894777590677353E-003
   3.6312500000000001       1.00514920478591667E-002  3.95155685709413628E-003
   3.6549999999999994       1.01665978338429611E-002  4.01559803863887725E-003
   3.6787500000000000       1.02831868577356704E-002  4.08114908333721133E-003
   3.7025000000000001       1.04013233665450292E-002  4.14829671476704513E-003
   3.7262499999999998       1.05210790833703063E-002  4.21713839892469237E-003
   3.7500000000000000       1.06425348082200503E-002  4.28778466912665100E-003
   3.7525000000000004       1.06554221524693838E-002  4.29533109740472437E-003
   3.7549999999999999       1.06683294554293946E-002  4.30289906592960358E-003
   3.7574999999999998       1.06812568342560098E-002  4.31048873669825396E-003
   3.7599999999999998       1.06942044079009323E-002  4.31810027430449585E-003
   3.7624999999999997       1.07071722971584255E-002  4.32573384600722175E-003
   3.7650000000000001       1.07201606247137871E-002  4.33338962180106722E-003
   3.7675000000000005       1.07331695123373365E-002  4.34106777333456186E-003
   3.7700000000000000       1.07461990923561554E-002  4.34876847860423722E-003
   3.7725000000000000       1.07592494905872707E-002  4.35649191511098231E-003
   3.7749999999999999       1.07723208378023242E-002  4.36423826455431367E-003
   3.7774999999999999       1.07854132699051926E-002  4.37200771296924074E-003
   3.7799999999999994       1.07985269161195059E-002  4.37980044600256267E-003
   3.7825000000000006       1.08116619168519210E-002  4.38761665621855389E-003
   3.7850000000000001       1.08248184118974761E-002  4.39545653838911265E-003
   3.7875000000000001       1.08379965434714613E-002  4.40332029079417396E-003
   3.7900000000000000       1.08511964562804930E-002  4.41120811532559869E-003
   3.7925000000000000       1.08644182975967240E-002  4.41912021759543246E-003
   3.7949999999999995       1.08776622173350317E-002  4.42705680704871558E-003
   3.7974999999999999       1.08909283681335838E-002  4.43501809708113717E-003
   3.8000000000000003       1.09042169054378718E-002  4.44300430516175304E-003
   3.8025000000000002       1.09175279875883668E-002  4.45101565296112441E-003
   3.8050000000000002       1.09308617759121263E-002  4.45905236648509989E-003
   3.8075000000000001       1.09442184348184559E-002  4.46711467621465925E-003
   3.8099999999999996       1.09575981318989490E-002  4.47520281725206047E-003
   3.8125000000000000       1.09710010380320768E-002  4.48331702947379635E-003
   3.8150000000000004       1.09844273274927288E-002  4.49145755769063577E-003
   3.8174999999999999       1.09978771780668491E-002  4.49962465181530553E-003
   3.8199999999999998       1.10113507681827063E-002  4.50781856581453522E-003
   3.8224999999999998       1.10248482889863126E-002  4.51603956278448949E-003
   3.8249999999999997       1.10383699265588931E-002  4.52428790781234103E-003
   3.8275000000000001       1.10519158739925665E-002  4.53256387306381296E-003
   3.8300000000000005       1.10654863285534998E-002  4.54086773677620480E-003
   3.8325000000000000       1.10790814918352975E-002  4.54919978348269222E-003
   3.8350000000000000       1.10927015699202689E-002  4.55756030424840381E-003
   3.8374999999999999       1.11063467735492763E-002  4.56594959691892805E-003
   3.8399999999999999       1.11200173183007948E-002  4.57436796638230163E-003
   3.8424999999999994       1.11337134247795951E-002  4.58281572484529540E-003
   3.8450000000000006       1.11474353188160558E-002  4.59129319212501791E-003
   3.8475000000000001       1.11611832316765077E-002  4.59980069595705005E-003
   3.8500000000000001       1.11749574002858697E-002  4.60833857232121735E-003
   3.8525000000000000       1.11887580674629762E-002  4.61690716578635075E-003
   3.8550000000000000       1.12025854821700722E-002  4.62550682987555774E-003
   3.8574999999999995       1.12164398997771104E-002  4.63413792745343955E-003
   3.8599999999999999       1.12303215823424604E-002  4.64280083113717372E-003
   3.8625000000000003       1.12442307989109244E-002  4.65149592373317357E-003
   3.8650000000000002       1.12581678258307973E-002  4.66022359870161412E-003
   3.8675000000000002       1.12721329470913106E-002  4.66898426065095844E-003
   3.8700000000000001       1.12861264546824675E-002  4.67777832586517648E-003
   3.8724999999999996       1.13001486489788094E-002  4.68660622286635846E-003
   3.8750000000000000       1.13141998391496201E-002  4.69546839301595523E-003
   3.8775000000000004       1.13282803435976482E-002  4.70436529115795914E-003
   3.8799999999999999       1.13423904904291634E-002  4.71329738630806624E-003
   3.8824999999999998       1.13565306179580112E-002  4.72226516239291575E-003
   3.8849999999999998       1.13707010752473660E-002  4.73126911904436266E-003
   3.8874999999999997       1.13849022226921569E-002  4.74030977245399211E-003
   3.8900000000000001       1.13991344326469703E-002  4.74938765629399472E-003
   3.8925000000000005       1.14133980901035322E-002  4.75850332271115020E-003
   3.8950000000000000       1.14276936154263722E-002  4.76765735258126086E-003
   3.8975000000000000       1.14420213551596518E-002  4.77685031078662302E-003
   3.8999999999999999       1.14563818028020088E-002  4.78608283922769655E-003
   3.9024999999999999       1.14707753798863991E-002  4.79535556647216806E-003
   3.9049999999999994       1.14852025500758563E-002  4.80466915643043384E-003
   3.9075000000000006       1.14996637855980192E-002  4.81402429550782315E-003
   3.9100000000000001       1.15141595875093462E-002  4.82342170235726224E-003
   3.9125000000000001       1.15286904743387240E-002  4.83286212453332229E-003
   3.9150000000000000       1.15432569835238735E-002  4.84234634063025662E-003
   3.9175000000000000       1.15578596858351285E-002  4.85187516802982558E-003
   3.9199999999999995       1.15724991679657836E-002  4.86144945747827607E-003
   3.9224999999999999       1.15871760473084395E-002  4.87107010136408024E-003
   3.9250000000000003       1.16018909709644374E-002  4.88073803561928608E-003
   3.9275000000000002       1.16166446182058274E-002  4.89045424333718007E-003
   3.9300000000000002       1.16314377032324650E-002  4.90021975882414234E-003
   3.9325000000000001       1.16462709782714155E-002  4.91003567215516495E-003
   3.9349999999999996       1.16611452370752443E-002  4.91990313431627056E-003
   3.9375000000000000       1.16760613188879713E-002  4.92982336303484595E-003
   3.9400000000000004       1.16910201129617301E-002  4.93979764942074212E-003
   3.9424999999999999       1.17060225637271899E-002  4.94982736556909102E-003
   3.9449999999999998       1.17210696767439428E-002  4.95991397331148939E-003
   3.9474999999999998       1.17361625255895611E-002  4.97005903434850644E-003
   3.9499999999999997       1.17513027310077664E-002  4.98026442172085169E-003
   3.9525000000000001       1.17664906267994224E-002  4.99053155253520887E-003
   3.9550000000000005       1.17817274217838185E-002  5.00086231504657391E-003
   3.9575000000000000       1.17970156226165270E-002  5.01125926342981583E-003
   3.9600000000000000       1.18123562879686918E-002  5.02172446917135713E-003
   3.9624999999999999       1.18277511239223403E-002  5.03226043029824776E-003
   3.9649999999999999       1.18432020157221048E-002  5.04286989786036609E-003
   3.9674999999999994       1.18587110443343687E-002  5.05355591419882726E-003
   3.9700000000000006       1.18742805275008339E-002  5.06432186992209713E-003
   3.9725000000000001       1.18899130683268305E-002  5.07517157545633781E-003
   3.9750000000000001       1.19056116157319081E-002  5.08610935358822392E-003
   3.9775000000000000       1.19213795636654313E-002  5.09714017155237474E-003
   3.9800000000000000       1.19372208529019523E-002  5.10826980852750311E-003
   3.9824999999999995       1.19531401404246763E-002  5.11950510526529984E-003
   3.9849999999999999       1.19691430688617321E-002  5.13085434343050779E-003
   3.9875000000000003       1.19852366498050863E-002  5.14232782459312157E-003
   3.9900000000000002       1.20014299358885898E-002  5.15393885723096964E-003
   3.9925000000000002       1.20177352628683797E-002  5.16570558757433167E-003
   3.9950000000000001       1.20341709207898596E-002  5.17765493746090259E-003
   3.9974999999999996       1.20507685703557035E-002  5.18983353904857100E-003
   4.0000000000000000       1.20676179144853981E-002  5.20237263977593907E-003
   4.0025000000000004       1.20843165310529615E-002  5.21565600868266997E-003
   4.0049999999999999       1.21006364641261608E-002  5.22917815095484684E-003
   4.0075000000000003       1.21167087775232007E-002  5.24285014157454751E-003
   4.0099999999999998       1.21325803534784935E-002  5.25664024739428467E-003
   4.0125000000000002       1.21482783205411407E-002  5.27053012216176144E-003
   4.0149999999999997       1.21638210220571322E-002  5.28450739040369540E-003
   4.0175000000000001       1.21792219384310053E-002  5.29856296392283189E-003
   4.0199999999999996       1.21944915289006126E-002  5.31268980048837415E-003
   4.0225000000000000       1.22096382198970278E-002  5.32688223412724950E-003
   4.0250000000000004       1.22246689919784345E-002  5.34113557754044635E-003
   4.0274999999999999       1.22395897534417278E-002  5.35544586907818216E-003
   4.0300000000000002       1.22544056017501908E-002  5.36980970751392214E-003
   4.0324999999999998       1.22691209459918852E-002  5.38422410991410815E-003
   4.0350000000000001       1.22837397401073661E-002  5.39868647214330599E-003
   4.0374999999999996       1.22982654712618465E-002  5.41319445833000554E-003
   4.0400000000000000       1.23127012956509990E-002  5.42774598009322044E-003
   4.0425000000000004       1.23270500410745058E-002  5.44233913516714400E-003
   4.0449999999999999       1.23413143152970705E-002  5.45697220571292416E-003
   4.0475000000000003       1.23554964988101378E-002  5.47164361548714302E-003
   4.0499999999999998       1.23695987843646452E-002  5.48635191501907916E-003
   4.0525000000000002       1.23836232007052231E-002  5.50109576555499972E-003
   4.0549999999999997       1.23975716322964023E-002  5.51587392571528581E-003
   4.0579999999999998       1.24142119156708617E-002  5.53365138558859024E-003
   4.0599999999999996       1.24252474544375210E-002  5.54552863082970714E-003
   4.0625000000000000       1.24389780292069527E-002  5.56040308745500700E-003
   4.0650000000000004       1.24526390098535517E-002  5.57530766204586848E-003
   4.0674999999999999       1.24662317633658752E-002  5.59024146219539407E-003
   4.0700000000000003       1.24797575817462980E-002  5.60520364601851170E-003
   4.0724999999999998       1.24932176887387007E-002  5.62019341760526536E-003
   4.0750000000000002       1.25066132457379367E-002  5.63521002302777574E-003
   4.0774999999999997       1.25199453570045416E-002  5.65025274681693872E-003
   4.0800000000000001       1.25332150742866431E-002  5.66532090884021636E-003
   4.0824999999999996       1.25464234009327498E-002  5.68041386152347023E-003
   4.0850000000000000       1.25595712955658863E-002  5.69553098736970236E-003
   4.0875000000000004       1.25726596753770181E-002  5.71067169673496623E-003
   4.0899999999999999       1.25856894190873626E-002  5.72583542582817424E-003
   4.0925000000000002       1.25986613696214833E-002  5.74102163490677452E-003
   4.0949999999999998       1.26115763365256175E-002  5.75622980664386441E-003
   4.0975000000000001       1.26244350981629394E-002  5.77145944464687623E-003
   4.0999999999999996       1.26372384037105254E-002  5.78671007210979863E-003
   4.1025000000000000       1.26499869749810839E-002  5.80198123058403657E-003
   4.1050000000000004       1.26626815080885108E-002  5.81727247885468254E-003
   4.1074999999999999       1.26753226749741522E-002  5.83258339191094696E-003
   4.1100000000000003       1.26879111248079622E-002  5.84791356000051703E-003
   4.1124999999999998       1.27004474852804097E-002  5.86326258776066669E-003
   4.1150000000000002       1.27129323637885754E-002  5.87863009341494172E-003
   4.1174999999999997       1.27253663485367811E-002  5.89401570803347891E-003
   4.1200000000000001       1.27377500095525922E-002  5.90941907484749621E-003
   4.1224999999999996       1.27500838996290871E-002  5.92483984861420093E-003
   4.1250000000000000       1.27623685551996290E-002  5.94027769502724571E-003
   4.1275000000000004       1.27746044971515076E-002  5.95573229016852640E-003
   4.1299999999999999       1.27867922315833254E-002  5.97120331999778306E-003
   4.1325000000000003       1.27989322505117388E-002  5.98669047987667510E-003
   4.1349999999999998       1.28110250325311845E-002  6.00219347412430868E-003
   4.1375000000000002       1.28230710434309274E-002  6.01771201560174270E-003
   4.1399999999999997       1.28350707367727978E-002  6.03324582532292677E-003
   4.1425000000000001       1.28470245544328662E-002  6.04879463209008223E-003
   4.1449999999999996       1.28589329271097674E-002  6.06435817215148897E-003
   4.1475000000000000       1.28707962748023583E-002  6.07993618887996135E-003
   4.1500000000000004       1.28826150072591239E-002  6.09552843247049975E-003
   4.1524999999999999       1.28943895244012750E-002  6.11113465965554964E-003
   4.1550000000000002       1.29061202167216772E-002  6.12675463343666325E-003
   4.1574999999999998       1.29178074656611901E-002  6.14238812283128977E-003
   4.1600000000000001       1.29294516439641856E-002  6.15803490263377735E-003
   4.1624999999999996       1.29410531160145982E-002  6.17369475318930820E-003
   4.1650000000000000       1.29526122381539519E-002  6.18936746018011914E-003
   4.1675000000000004       1.29641293589824631E-002  6.20505281442308970E-003
   4.1699999999999999       1.29756048196445345E-002  6.22075061167784524E-003
   4.1725000000000003       1.29870389540995643E-002  6.23646065246478368E-003
   4.1749999999999998       1.29984320893789338E-002  6.25218274189238369E-003
   4.1775000000000002       1.30097845458303409E-002  6.26791668949306258E-003
   4.1799999999999997       1.30210966373499881E-002  6.28366230906724898E-003
   4.1825000000000001       1.30323686716035825E-002  6.29941941853494856E-003
   4.1849999999999996       1.30436009502367199E-002  6.31518783979441965E-003
   4.1875000000000000       1.30547937690753939E-002  6.33096739858766445E-003
   4.1900000000000004       1.30659474183171306E-002  6.34675792437205000E-003
   4.1924999999999999       1.30770621827133483E-002  6.36255925019792602E-003
   4.1950000000000003       1.30881383417435233E-002  6.37837121259181294E-003
   4.1974999999999998       1.30991761644629265E-002  6.39419364884859058E-003
   4.2000000000000002       1.31101759309280065E-002  6.41002640730152940E-003
   4.2024999999999997       1.31211379004606190E-002  6.42586933166742341E-003
   4.2050000000000001       1.31320623330442917E-002  6.44172227130954816E-003
   4.2074999999999996       1.31429494841527137E-002  6.45758507855612347E-003
   4.2100000000000000       1.31537996048833629E-002  6.47345760861085199E-003
   4.2125000000000004       1.31646129420853585E-002  6.48933971946715534E-003
   4.2149999999999999       1.31753897384821583E-002  6.50523127182597600E-003
   4.2175000000000002       1.31861302327892938E-002  6.52113212901692801E-003
   4.2199999999999998       1.31968346598274038E-002  6.53704215692254252E-003
   4.2225000000000001       1.32075032506307529E-002  6.55296122390562619E-003
   4.2249999999999996       1.32181362325515216E-002  6.56888920073938395E-003
   4.2275000000000000       1.32287338293600679E-002  6.58482596054037975E-003
   4.2300000000000004       1.32392962613413767E-002  6.60077137870390598E-003
   4.2324999999999999       1.32498237453877749E-002  6.61672533284191500E-003
   4.2350000000000003       1.32603164950883291E-002  6.63268770272333521E-003
   4.2374999999999998       1.32707747208147472E-002  6.64865837021647033E-003
   4.2400000000000002       1.32811986298042948E-002  6.66463721923361320E-003
   4.2424999999999997       1.32915884262396200E-002  6.68062413567764926E-003
   4.2450000000000001       1.33019443113257495E-002  6.69661900739059856E-003
   4.2474999999999996       1.33122664833643361E-002  6.71262172410394976E-003
   4.2500000000000000       1.33225551378253048E-002  6.72863217739083988E-003
   4.3262499999999999       1.36211697216082912E-002  7.22017157193416501E-003
   4.4024999999999999       1.38931717818097378E-002  7.71647900565086090E-003
   4.4787499999999998       1.41418217001865118E-002  8.21594072009707889E-003
   4.5549999999999997       1.43696018947589432E-002  8.71742508817948021E-003
   4.6312499999999996       1.45784882401673466E-002  9.22010473063628565E-003
   4.7074999999999996       1.47701028371872174E-002  9.72335756005128678E-003
   4.7837500000000004       1.49458079855928627E-002  1.02267067505623088E-002
   4.8600000000000003       1.51067678621314896E-002  1.07297819586442463E-002
   4.9362500000000002       1.52539910600063312E-002  1.12322930480555257E-002
   5.0125000000000002       1.53883611015887233E-002  1.17340116093514000E-002
   5.0887500000000001       1.55106590305493005E-002  1.22347575656346248E-002
   5.1650000000000000       1.56215805836857589E-002  1.27343892230214802E-002
   5.2412500000000000       1.57217495329643776E-002  1.32327957270977053E-002
   5.3174999999999999       1.58117282473321449E-002  1.37298912439775753E-002
   5.3937499999999998       1.58920261925180641E-002  1.42256104084281902E-002
   5.4699999999999998       1.59631068465438328E-002  1.47199046995263472E-002
   5.5462499999999997       1.60253934435687986E-002  1.52127395652217525E-002
   5.6224999999999996       1.60792737347227183E-002  1.57040920670005156E-002
   5.6987500000000004       1.61251040630890109E-002  1.61939490193426655E-002
   5.7750000000000004       1.61632125907097413E-002  1.66823052266344349E-002
   5.8512500000000003       1.61939025124341468E-002  1.71691624662378729E-002
   5.9275000000000002       1.62174543805897013E-002  1.76545282093358603E-002
   6.0037500000000001       1.62341283645481733E-002  1.81384147859783365E-002
   6.0800000000000001       1.62441661290399046E-002  1.86208385899113496E-002
   6.1562500000000000       1.62477925266055270E-002  1.91018194547745157E-002
   6.2324999999999999       1.62452170676392615E-002  1.95813801038897325E-002
   6.3087499999999999       1.62366352248900989E-002  2.00595456863927359E-002
   6.3849999999999998       1.62222295922123776E-002  2.05363433816524998E-002
   6.4612499999999997       1.62021709176493993E-002  2.10118020610524994E-002
   6.5375000000000005       1.61766190276284409E-002  2.14859519981612755E-002
   6.6137499999999996       1.61457236563712185E-002  2.19588246198826782E-002
   6.6900000000000013       1.61096251924429668E-002  2.24304522924348992E-002
   6.7662500000000003       1.60684553525737642E-002  2.29008681370288757E-002
   6.8425000000000002       1.60223377914073713E-002  2.33701058709486001E-002
   6.9187500000000002       1.59713886546052584E-002  2.38381996704187839E-002
   6.9949999999999992       1.59157170804837406E-002  2.43051840503410096E-002
   7.0712500000000000       1.58554256630507630E-002  2.47710937694584181E-002
   7.1475000000000000       1.57906108629619936E-002  2.52359637310363254E-002
   7.2237500000000008       1.57213633961925843E-002  2.56998289159883382E-002
   7.2999999999999998       1.56477685784300324E-002  2.61627243073327721E-002
   7.3762499999999998       1.55699066539226275E-002  2.66246848450664500E-002
   7.4524999999999997       1.54878530867416011E-002  2.70857453702697260E-002
   7.5287499999999987       1.54016788339159487E-002  2.75459405846354075E-002
   7.6050000000000004       1.53114505965058125E-002  2.80053050147097138E-002
   7.6812499999999995       1.52172310513151547E-002  2.84638729812132021E-002
   7.7575000000000003       1.51190790650821572E-002  2.89216785729028633E-002
   7.8337500000000002       1.50170498927336415E-002  2.93787556244412967E-002
   7.9100000000000010       1.49111953610860919E-002  2.98351376977673138E-002
   7.9862500000000001       1.48015640392346794E-002  3.02908580665544082E-002
   8.0625000000000000       1.46882013967249338E-002  3.07459497033815386E-002
   8.1387499999999999       1.45711499504836521E-002  3.12004452692686736E-002
   8.2149999999999999       1.44504494013909593E-002  3.16543771052502851E-002
   8.2912499999999998       1.43261367613071611E-002  3.21077772256757668E-002
   8.3674999999999997       1.41982464713223677E-002  3.25606773129502106E-002
   8.4437499999999996       1.40668105119627299E-002  3.30131087134706847E-002
   8.5199999999999996       1.39318585060528490E-002  3.34651024345725967E-002
   8.5962499999999995       1.37934178501734304E-002  3.39166892291498379E-002
   8.6724999999999994       1.36515136635425305E-002  3.43678992493210017E-002
   8.7487499999999994       1.35061690841408299E-002  3.48187625605083512E-002
   8.8249999999999993       1.33574052066534089E-002  3.52693088009597699E-002
   8.9012499999999992       1.32052411917514718E-002  3.57195672678917164E-002
   8.9774999999999991       1.30496943403156634E-002  3.61695669340011475E-002
   9.0537500000000009       1.28907801382568028E-002  3.66193363969003344E-002
   9.1300000000000008       1.27285123363582442E-002  3.70689039362858824E-002
   9.2062500000000007       1.25629030158724200E-002  3.75182975501002422E-002
   9.2825000000000006       1.23939626043265087E-002  3.79675448549923952E-002
   9.3587500000000006       1.22216999484589094E-002  3.84166731602741812E-002
   9.4350000000000005       1.20461223532498524E-002  3.88657094526022595E-002
   9.5112500000000004       1.18672356247008122E-002  3.93146803972202197E-002
   9.5875000000000004       1.16850441108073549E-002  3.97636123391469781E-002
   9.6637500000000003       1.14995507408994363E-002  4.02125313048151689E-002
   9.7400000000000002       1.13107570632227806E-002  4.06614630046403386E-002
   9.8162500000000001       1.11186632803643645E-002  4.11104328368272487E-002
   9.8925000000000001       1.09232682819678708E-002  4.15594658924150970E-002
   9.9687500000000000       1.07245696742021644E-002  4.20085869611985102E-002
   10.045000000000000       1.05225638056586981E-002  4.24578205378324594E-002
   10.121200000000000       1.03173815109978226E-002  4.29068961081680023E-002
   10.197500000000000       1.01086095239605565E-002  4.33567217484926506E-002
   10.273800000000000       9.89650762309843626E-003  4.38067318972949274E-002
   10.350000000000000       9.68135185744769915E-003  4.42563597463857678E-002
   10.426200000000000       9.46285679107579381E-003  4.47062179687047132E-002
   10.502500000000000       9.24071837880474992E-003  4.51569205198917994E-002
   10.578799999999999       9.01520906879181919E-003  4.56078990247453450E-002
   10.654999999999999       8.78661808124973388E-003  4.60585843992713725E-002
   10.731199999999999       8.55463796722056094E-003  4.65095893680607525E-002
   10.807499999999999       8.31894240712276883E-003  4.69615280459119225E-002
   10.883699999999999       8.08013296625275518E-003  4.74132371032031583E-002
   10.960000000000001       7.83756552193704339E-003  4.78659231988915329E-002
   11.036300000000001       7.59153282970379071E-003  4.83190146100958631E-002
   11.112500000000001       7.34234476232824979E-003  4.87719372300828083E-002
   11.188800000000001       7.08932681916225448E-003  4.92259001187384734E-002
   11.265000000000001       6.83312074268859534E-003  4.96797333233012714E-002
   11.341200000000001       6.57337471848347139E-003  5.01340512023665044E-002
   11.417500000000000       6.30971729907122206E-003  5.05894704202320897E-002
   11.493800000000000       6.04246233826327608E-003  5.10454142692934529E-002
   11.570000000000000       5.77194151206924643E-003  5.15013030038831143E-002
   11.646200000000000       5.49778026954153651E-003  5.19577523598909741E-002
   11.722500000000000       5.21958393531129182E-003  5.24153807086867041E-002
   11.798800000000000       4.93768114755368474E-003  5.28736073849382510E-002
   11.875000000000000       4.65241897762826324E-003  5.33318482951185280E-002
   11.951200000000000       4.36339976630458360E-003  5.37907209370200590E-002
   12.027500000000000       4.07020512224507466E-003  5.42508458549634462E-002
   12.103800000000000       3.77317908890533859E-003  5.47116381383744022E-002
   12.180000000000000       3.47268475020784048E-003  5.51725091121187533E-002
   12.256200000000000       3.16830059543077650E-003  5.56340785131532664E-002
   12.332500000000000       2.85958361134668656E-003  5.60969694503658661E-002
   12.408799999999999       2.54689364718059140E-003  5.65605923569740127E-002
   12.484999999999999       2.23061028594642762E-003  5.70243534878552352E-002
   12.561199999999999       1.91028725709771322E-003  5.74888749308348490E-002
   12.637499999999999       1.58545600801372625E-003  5.79547824143426468E-002
   12.713699999999999       1.25692676680594297E-003  5.84208688327673073E-002
   12.789999999999999       9.23794905840355876E-004  5.88883713794155772E-002
   12.866299999999999       5.86445411201734880E-004  5.93566924079860989E-002
   12.942500000000003       2.45284322610496658E-004  5.98252296345237050E-002
   13.018800000000001      -1.00629309273724986E-004  6.02952256120011451E-002
   13.095000000000001      -4.50435297596868487E-004  6.07654608203658173E-002
   13.171199999999999      -8.04631789801711107E-004  6.12365627949370966E-002
   13.247500000000000      -1.16374116338421635E-003  6.17091632774377161E-002
   13.323800000000002      -1.52735167996341536E-003  6.21826560310740351E-002
   13.400000000000000      -1.89502924328788474E-003  6.26564297332008746E-002
   13.476200000000000      -2.26729991564084089E-003  6.31311148961389568E-002
   13.552499999999998      -2.64471512041348665E-003  6.36073463302514880E-002
   13.628800000000000      -3.02684449049815370E-003  6.40845112428936881E-002
   13.705000000000000      -3.41323416800366373E-003  6.45619914583307475E-002
   13.781200000000000      -3.80443921992335227E-003  6.50404201926088193E-002
   13.857500000000000      -4.20104119222073583E-003  6.55204351314169764E-002
   13.933799999999998      -4.60258983002500861E-003  6.60014165035023581E-002
   14.010000000000002      -5.00861017597814106E-003  6.64827389849771688E-002
   14.086200000000000      -5.41968746047776645E-003  6.69650387951494230E-002
   14.162500000000000      -5.83643478034264786E-003  6.74489568087896230E-002
   14.238799999999999      -6.25838112802015300E-003  6.79338661959243556E-002
   14.315000000000000      -6.68502968436397987E-003  6.84191345790765432E-002
   14.391200000000000      -7.11699779219013631E-003  6.89054011776609882E-002
   14.467499999999999      -7.55493222334862550E-003  6.93933098739765442E-002
   14.543799999999999      -7.99834061763881124E-003  6.98822262595109600E-002
   14.619999999999997      -8.44670342041814286E-003  7.03715098973121678E-002
   14.696200000000001      -8.90067187610379257E-003  7.08618024461638712E-002
   14.772500000000001      -9.36092812321205614E-003  7.13537500570232408E-002
   14.848799999999999      -9.82695700370764258E-003  7.18467098919352565E-002
   14.924999999999999      -1.02982145503423429E-002  7.23400330114284257E-002
   15.001200000000003      -1.07753872558341655E-002  7.28343631872135633E-002
   15.077500000000001      -1.12591941771917007E-002  7.33303487123749542E-002
   15.153800000000000      -1.17490958911820736E-002  7.38273383341280093E-002
   15.230000000000000      -1.22445226607702361E-002  7.43246747570059374E-002
   15.306200000000000      -1.27461984318571059E-002  7.48230039157575799E-002
   15.382500000000002      -1.32548817278327919E-002  7.53229760796564202E-002
   15.458800000000000      -1.37700081050355604E-002  7.58239313006898591E-002
   15.535000000000000      -1.42909811929414592E-002  7.63252034449151406E-002
   15.611199999999998      -1.48185650171000754E-002  7.68274396871266446E-002
   15.687500000000000      -1.53535601576543553E-002  7.73312910840928264E-002
   15.763800000000002      -1.58953757306533119E-002  7.78360877491251352E-002
   15.840000000000000      -1.64433870431937926E-002  7.83411542346266199E-002
   15.916200000000000      -1.69984000552634226E-002  7.88471376203884605E-002
   15.992499999999998      -1.75612593420392538E-002  7.93546887437687615E-002
   16.068800000000000      -1.81313455820477365E-002  7.98631279010690032E-002
   16.145000000000000      -1.87080033337768716E-002  8.03717688791729112E-002
   16.221200000000000      -1.92920831318116846E-002  8.08812598461729620E-002
   16.297499999999999      -1.98844761308806309E-002  8.13922503595300023E-002
   16.373799999999999      -2.04845331770311424E-002  8.19040507490629427E-002
   16.449999999999999      -2.10915671411153055E-002  8.24159656072162711E-002
   16.526199999999999      -2.17064758648481369E-002  8.29286405804702947E-002
   16.602499999999999      -2.23302008102654430E-002  8.34427235992721145E-002
   16.678799999999999      -2.29620616577705938E-002  8.39575141336054293E-002
   16.754999999999999      -2.36013377120214418E-002  8.44723060390380059E-002
   16.831199999999999      -2.42489772383694263E-002  8.49877416170065209E-002
   16.907499999999999      -2.49059746285578767E-002  8.55044644249778191E-002
   16.983799999999999      -2.55716159468897253E-002  8.60217622950216337E-002
   17.059999999999999      -2.62451442071455661E-002  8.65389179374632111E-002
   17.136199999999999      -2.69275606192004684E-002  8.70565687330467214E-002
   17.212499999999999      -2.76199154319634391E-002  8.75753525098119517E-002
   17.288799999999998      -2.83214587981073067E-002  8.80945454916473858E-002
   17.364999999999998      -2.90313952402046112E-002  8.86134194596381319E-002
   17.441199999999998      -2.97507825816966526E-002  8.91326053322296780E-002
   17.517499999999998      -3.04807309391632725E-002  8.96527331240472986E-002
   17.593800000000002      -3.12204528458369865E-002  9.01730669898506282E-002
   17.670000000000002      -3.19691123188394419E-002  9.06928671198741210E-002
   17.746200000000002      -3.27278276433763532E-002  9.12127550904779788E-002
   17.822500000000002      -3.34977726194881711E-002  9.17333498326619867E-002
   17.898800000000001      -3.42781194559179381E-002  9.22539023197889718E-002
   17.975000000000001      -3.50679885436831276E-002  9.27736604671081933E-002
   18.051200000000001      -3.58685617920952091E-002  9.32932333892239202E-002
   18.127500000000001      -3.66810800527261061E-002  9.38132257854504964E-002
   18.203800000000001      -3.75046719665336134E-002  9.43328752204198456E-002
   18.280000000000001      -3.83384109782166568E-002  9.48514174225340706E-002
   18.356200000000001      -3.91835464677130346E-002  9.53694461813414524E-002
   18.432500000000001      -4.00413906306706924E-002  9.58875486725277587E-002
   18.508800000000001      -4.09110258481449607E-002  9.64049488334316890E-002
   18.585000000000001      -4.17914757661561609E-002  9.69208700045844224E-002
   18.661200000000001      -4.26840617451447052E-002  9.74358865375108824E-002
   18.737500000000001      -4.35901719473719418E-002  9.79505633600117193E-002
   18.813800000000001      -4.45088392616992817E-002  9.84641097800606213E-002
   18.890000000000001      -4.54390338002812824E-002  9.89757359958901989E-002
   18.966200000000001      -4.63821528322127113E-002  9.94859918618602318E-002
   19.042500000000000      -4.73396644929294508E-002  9.99954146713127184E-002
   19.118800000000000      -4.83105479376480934E-002  0.10050319850278534     
   19.195000000000000      -4.92937152488892097E-002  0.10100854033382868     
   19.271200000000000      -5.02906435988025313E-002  0.10151196039049200     
   19.347500000000000      -5.13028854712050050E-002  0.10201396272193596     
   19.423700000000000      -5.23280074051255123E-002  0.10251307253897689     
   19.500000000000000      -5.33689233344979072E-002  0.10301043407496487     
   19.576300000000000      -5.44245239766536631E-002  0.10350521804552018     
   19.652500000000000      -5.54936261316157572E-002  0.10399660158341084     
   19.728800000000000      -5.65792682873815789E-002  0.10448568733331939     
   19.805000000000000      -5.76788396988485025E-002  0.10497099889934731     
   19.881200000000000      -5.87939908429670963E-002  0.10545297717514875     
   19.957500000000000      -5.99264568031346243E-002  0.10593203736086912     


==> anc/M1_3_0_v2.dat <==
  2.12500000000000015E-002 -5.27952285753994772E-008 -3.73240883453013654E-007
  4.49999999999999983E-002 -4.67017702446236253E-006  2.55794058269296500E-006
  6.87500000000000056E-002 -7.12455015187254183E-006  3.92420668199237918E-006
  9.24999999999999989E-002 -9.57149574250969252E-006  5.30185225835030005E-006
  0.11625000000000002      -1.20108467015876606E-005  6.69100102777634677E-006
  0.14000000000000001      -1.44424332123120467E-005  8.09177851807729977E-006
  0.16375000000000001      -1.68660826832248171E-005  9.50431210355694805E-006
  0.18750000000000000      -1.92816196942746147E-005  1.09287310405575849E-005
  0.21124999999999999      -2.16888659415742578E-005  1.23651665038681282E-005
  0.23499999999999999      -2.40876401808063237E-005  1.38137516240249786E-005
  0.25874999999999998      -2.64777581692354355E-005  1.52746215255325680E-005
  0.28249999999999997      -2.88590326062853807E-005  1.67479133660314255E-005
  0.30625000000000002      -3.12312730726364902E-005  1.82337663764429582E-005
  0.33000000000000002      -3.35942859677979889E-005  1.97323219021205904E-005
  0.35375000000000001      -3.59478744461081272E-005  2.12437234450387821E-005
  0.37750000000000000      -3.82918383511125806E-005  2.27681167070519031E-005
  0.40125000000000000      -4.06259741482706196E-005  2.43056496342566384E-005
  0.42499999999999999      -4.29500748559358289E-005  2.58564724624925547E-005
  0.44874999999999998      -4.52639299745568252E-005  2.74207377640169704E-005
  0.47249999999999992      -4.75673254140409493E-005  2.89986004953916073E-005
  0.49625000000000008      -4.98600434192210387E-005  3.05902180466196091E-005
  0.52000000000000002      -5.21418624933651676E-005  3.21957502915739117E-005
  0.54374999999999996      -5.44125573196638752E-005  3.38153596397581738E-005
  0.56750000000000000      -5.66718986806298992E-005  3.54492110894445408E-005
  0.59125000000000005      -5.89196533753403253E-005  3.70974722822329893E-005
  0.61499999999999999      -6.11555841344494760E-005  3.87603135590794528E-005
  0.63875000000000004      -6.33794495328986348E-005  4.04379080178427386E-005
  0.66249999999999998      -6.55910039002436697E-005  4.21304315723990114E-005
  0.68625000000000003      -6.77899972285207053E-005  4.38380630133793412E-005
  0.70999999999999996      -6.99761750775646239E-005  4.55609840705835427E-005
  0.73375000000000001      -7.21492784776938160E-005  4.72993794771291588E-005
  0.75749999999999995      -7.43090438296684606E-005  4.90534370353941948E-005
  0.78125000000000000      -7.64552028018287147E-005  5.08233476848169563E-005
  0.80500000000000016      -7.85874822243114109E-005  5.26093055716174248E-005
  0.82875000000000010      -8.07056039802443790E-005  5.44115081205074190E-005
  0.85250000000000004      -8.28092848938084272E-005  5.62301561084615410E-005
  0.87624999999999997      -8.48982366150553749E-005  5.80654537406203469E-005
  0.90000000000000002      -8.69721655013642612E-005  5.99176087284043895E-005
  0.92374999999999996      -8.90307724954133602E-005  6.17868323699182382E-005
  0.94750000000000001      -9.10737529995404339E-005  6.36733396327283658E-005
  0.97124999999999995      -9.31007967463560245E-005  6.55773492391019110E-005
  0.99500000000000000      -9.51115876654715065E-005  6.74990837537979766E-005
   1.0187500000000000      -9.71058037461956835E-005  6.94387696745061173E-005
   1.0425000000000000      -9.90831168960458486E-005  7.13966375250321336E-005
   1.0662499999999999      -1.01043192794915613E-004  7.33729219513349116E-005
   1.0900000000000001      -1.02985690744730651E-004  7.53678618205233102E-005
   1.1137500000000000      -1.04910263514418616E-004  7.73817003229267353E-005
   1.1375000000000000      -1.06816557180008947E-004  7.94146850773590679E-005
   1.1612499999999999      -1.08704210959673065E-004  8.14670682397005769E-005
   1.1850000000000001      -1.10572857043499860E-004  8.35391066149285835E-005
   1.2087500000000000      -1.12422120417800231E-004  8.56310617727328781E-005
   1.2324999999999999      -1.14251618683717878E-004  8.77432001668619166E-005
   1.2562500000000001      -1.16060961869912939E-004  8.98757932583473581E-005
   1.2800000000000000      -1.17849752239078281E-004  9.20291176427669025E-005
   1.3037500000000000      -1.19617584088031796E-004  9.42034551817108243E-005
   1.3274999999999999      -1.21364043538493624E-004  9.63990931365423388E-005
   1.3512500000000001      -1.23088708333914917E-004  9.86163243170460301E-005
   1.3750000000000000      -1.24791147603158095E-004  1.00855447214344952E-004
   1.3987499999999999      -1.26470921642303844E-004  1.03116766159086918E-004
   1.4225000000000001      -1.28127581675780691E-004  1.05400591474719355E-004
   1.4462500000000000      -1.29760669611774399E-004  1.07707239638158754E-004
   1.4700000000000000      -1.31369717789026047E-004  1.10037033446077427E-004
   1.4937499999999999      -1.32954248714625597E-004  1.12390302187067171E-004
   1.5175000000000001      -1.34513774792406290E-004  1.14767381819933818E-004
   1.5412500000000000      -1.36047798041508833E-004  1.17168615158399182E-004
   1.5649999999999999      -1.37555809804672057E-004  1.19594352062501406E-004
   1.5887500000000001      -1.39037290445772119E-004  1.22044949636997198E-004
   1.6125000000000000      -1.40491709036112450E-004  1.24520772437091321E-004
   1.6362500000000000      -1.41918523028937372E-004  1.27022192681832015E-004
   1.6599999999999999      -1.43317177921608067E-004  1.29549590475532499E-004
   1.6837500000000001      -1.44687106904852245E-004  1.32103354037604035E-004
   1.7075000000000000      -1.46027730498462843E-004  1.34683879941194614E-004
   1.7312500000000000      -1.47338456172781980E-004  1.37291573361070370E-004
   1.7549999999999999      -1.48618677955270989E-004  1.39926848331179760E-004
   1.7787500000000001      -1.49867776021419820E-004  1.42590128012390783E-004
   1.8025000000000000      -1.51085116269214059E-004  1.45281844970899409E-004
   1.8262499999999999      -1.52270049876313045E-004  1.48002441467850283E-004
   1.8499999999999999      -1.53421912839059381E-004  1.50752369760745957E-004
   1.8737499999999998      -1.54540025492368302E-004  1.53532092417241889E-004
   1.8974999999999997      -1.55623692009498123E-004  1.56342082641981571E-004
   1.9212499999999997      -1.56672199880627763E-004  1.59182824617151914E-004
   1.9450000000000001      -1.57684819369107831E-004  1.62054813857494002E-004
   1.9687500000000000      -1.58660802944169652E-004  1.64958557580540348E-004
   1.9924999999999999      -1.59599384688799845E-004  1.67894575092915809E-004
   2.0162499999999999      -1.60499779681403109E-004  1.70863398193578256E-004
   2.0400000000000000      -1.61361183349776987E-004  1.73865571594950940E-004
   2.0637500000000002      -1.62182770795824249E-004  1.76901653362944591E-004
   2.0874999999999999      -1.62963696089324871E-004  1.79972215376958324E-004
   2.1112500000000001      -1.63703091528956982E-004  1.83077843811001103E-004
   2.1349999999999998      -1.64400066868642200E-004  1.86219139637175846E-004
   2.1587499999999999      -1.65053708507146364E-004  1.89396719152844602E-004
   2.1825000000000001      -1.65663078638715415E-004  1.92611214532894897E-004
   2.2062499999999998      -1.66227214362356553E-004  1.95863274408630426E-004
   2.2300000000000000      -1.66745126747213409E-004  1.99153564474916932E-004
   2.2537500000000001      -1.67215799851265750E-004  2.02482768127351198E-004
   2.2774999999999999      -1.67638189690396213E-004  2.05851587131336366E-004
   2.3012500000000000      -1.68011223154617697E-004  2.09260742325112172E-004
   2.3250000000000002      -1.68333796868011358E-004  2.12710974358930847E-004
   2.3487499999999999      -1.68604775988650629E-004  2.16203044472766795E-004
   2.3725000000000001      -1.68822992944470248E-004  2.19737735315107536E-004
   2.3962500000000002      -1.68987246164245780E-004  2.23315851889550708E-004
   2.4199999999999999      -1.69096298418578187E-004  2.26938222130877509E-004
   2.4437500000000001      -1.69148875714882920E-004  2.30605698361586678E-004
   2.4674999999999998      -1.69143665470612443E-004  2.34319157966323674E-004
   2.4912500000000000      -1.69079314192462072E-004  2.38079503521486667E-004
   2.5150000000000001      -1.68954428690029895E-004  2.41887668090215240E-004
   2.5387499999999998      -1.68767569741788231E-004  2.45744610170024584E-004
   2.5625000000000000      -1.68517253114293630E-004  2.49651319119331423E-004
   2.5862500000000002      -1.68201946725865330E-004  2.53608815469405979E-004
   2.6099999999999999      -1.67820068427806664E-004  2.57618152353743105E-004
   2.6337500000000000      -1.67369983645902228E-004  2.61680417026576278E-004
   2.6575000000000002      -1.66850002870920017E-004  2.65796732477663594E-004
   2.6812499999999999      -1.66258378985716554E-004  2.69968259151218159E-004
   2.7050000000000001      -1.65593304415282219E-004  2.74196196777610091E-004
   2.7287499999999998      -1.64852908084690532E-004  2.78481786327386849E-004
   2.7524999999999999      -1.64035252168282360E-004  2.82826312098122810E-004
   2.7762500000000001      -1.63138328611699574E-004  2.87231103945747234E-004
   2.7999999999999998      -1.62160055406343094E-004  2.91697539673258118E-004
   2.8237500000000000      -1.61098272593575623E-004  2.96227047591145253E-004
   2.8475000000000001      -1.59950737973432131E-004  3.00821109265471723E-004
   2.8712499999999999      -1.58715122489687800E-004  3.05481262471388399E-004
   2.8950000000000000      -1.57389005259807828E-004  3.10209104371943364E-004
   2.9187500000000002      -1.55969868214540325E-004  3.15006294944423213E-004
   2.9424999999999999      -1.54455090307577345E-004  3.19874560679197291E-004
   2.9662500000000001      -1.52841941250733682E-004  3.24815698579140064E-004
   2.9900000000000002      -1.51127574724402053E-004  3.29831580491307577E-004
   3.0137499999999999      -1.49309021006417827E-004  3.34924157806702717E-004
   3.0375000000000001      -1.47383178954858048E-004  3.40095466568729346E-004
   3.0612499999999998      -1.45346807271399414E-004  3.45347633036546928E-004
   3.0850000000000000      -1.43196514961531292E-004  3.50682879756010664E-004
   3.1087500000000001      -1.40928750895805540E-004  3.56103532198474881E-004
   3.1324999999999998      -1.38539792362093442E-004  3.61612026036696541E-004
   3.1562500000000000      -1.36025732482045653E-004  3.67210915137553765E-004
   3.1800000000000002      -1.33382466345097200E-004  3.72902880363769503E-004
   3.2037499999999999      -1.30605675689752089E-004  3.78690739291651221E-004
   3.2275000000000000      -1.27690811933642165E-004  3.84577456969531321E-004
   3.2512500000000006      -1.24633077319968812E-004  3.90566157862853663E-004
   3.2749999999999999      -1.21427403907011815E-004  3.96660139157495220E-004
   3.2987500000000005      -1.18068430077716911E-004  4.02862885624021363E-004
   3.3224999999999998      -1.14550474185706142E-004  4.09178086283577076E-004
   3.3462500000000004      -1.10867504879545798E-004  4.15609653162793218E-004
   3.3700000000000001      -1.07013107554878334E-004  4.22161742482768572E-004
   3.3937500000000003      -1.02980446269224367E-004  4.28838778699107165E-004
   3.4175000000000000      -9.87622209301901045E-005  4.35645484635613942E-004
   3.4412500000000001      -9.43506144218829765E-005  4.42586899173216862E-004
   3.4649999999999999      -8.97372414824639875E-005  4.49668440774281567E-004
   3.4887500000000000      -8.49130760660959862E-005  4.56895921885760677E-004
   3.5124999999999997      -7.98683770165823569E-005  4.64275611320109493E-004
   3.5362499999999999      -7.45925963637308659E-005  4.71814287225405819E-004
   3.5599999999999996      -6.90742729285259536E-005  4.79519310915371602E-004
   3.5837500000000002      -6.33009027227956242E-005  4.87398697583378213E-004
   3.6074999999999995      -5.72587861390690234E-005  4.95461219404182422E-004
   3.6312500000000001      -5.09328407961364763E-005  5.03716521215112601E-004
   3.6549999999999994      -4.43063720984678409E-005  5.12175264381701449E-004
   3.6787500000000000      -3.73607880465660466E-005  5.20849305561447008E-004
   3.7025000000000001      -3.00752398535252003E-005  5.29751923762177392E-004
   3.7262499999999998      -2.24261609613197649E-005  5.38898098916544771E-004
   3.7500000000000000      -1.43866675136696160E-005  5.48304909288857317E-004
   3.7525000000000004      -1.35164714852310425E-005  5.49311036522151866E-004
   3.7549999999999999      -1.26415715618365931E-005  5.50320291015061092E-004
   3.7574999999999998      -1.17619279547396228E-005  5.51332698290436189E-004
   3.7599999999999998      -1.08775002007784677E-005  5.52348283913496694E-004
   3.7624999999999997      -9.98824715551151429E-006  5.53367073935777127E-004
   3.7650000000000001      -9.09412697177766560E-006  5.54389094750314224E-004
   3.7675000000000005      -8.19509708657316466E-006  5.55414373454296193E-004
   3.7700000000000000      -7.29111419360391721E-006  5.56442937438605457E-004
   3.7725000000000000      -6.38213422576188603E-006  5.57474814545232122E-004
   3.7749999999999999      -5.46811233460256172E-006  5.58510033147336131E-004
   3.7774999999999999      -4.54900286744429367E-006  5.59548622122022833E-004
   3.7799999999999994      -3.62475934426310825E-006  5.60590610864768408E-004
   3.7825000000000006      -2.69533443365468290E-006  5.61636029304433569E-004
   3.7850000000000001      -1.76067992782831359E-006  5.62684907918873690E-004
   3.7875000000000001      -8.20746716621564939E-007  5.63737277794327282E-004
   3.7900000000000000       1.24515239931954082E-007  5.64793170469955058E-004
   3.7925000000000000       1.07515693928008464E-006  5.65852618213899821E-004
   3.7949999999999995       2.03123036627789368E-006  5.66915653869511896E-004
   3.7974999999999999       2.99278852377820553E-006  5.67982310917543418E-004
   3.8000000000000003       3.95988546471208766E-006  5.69052623496162915E-004
   3.8025000000000002       4.93257632556467662E-006  5.70126626421861007E-004
   3.8050000000000002       5.91091736135680607E-006  5.71204355211270189E-004
   3.8075000000000001       6.89496598220771249E-006  5.72285846103990975E-004
   3.8099999999999996       7.88478079157263299E-006  5.73371136086443583E-004
   3.8125000000000000       8.88042162625226422E-006  5.74460262916838636E-004
   3.8150000000000004       9.88194959828147489E-006  5.75553265151310545E-004
   3.8174999999999999       1.08894271388207007E-005  5.76650182171299370E-004
   3.8199999999999998       1.19029180441384922E-005  5.77751054211109822E-004
   3.8224999999999998       1.29224875239589956E-005  5.78855922392587522E-004
   3.8249999999999997       1.39482021973588666E-005  5.79964826478624124E-004
   3.8275000000000001       1.49801303598618472E-005  5.81077813966407236E-004
   3.8300000000000005       1.60183417261932154E-005  5.82194926605373339E-004
   3.8325000000000000       1.70629076925837583E-005  5.83316209384080885E-004
   3.8350000000000000       1.81139014188083618E-005  5.84441710597613734E-004
   3.8374999999999999       1.91713975412044401E-005  5.85571470531728931E-004
   3.8399999999999999       2.02354729500948948E-005  5.86705544361879766E-004
   3.8424999999999994       2.13062061515883561E-005  5.87843979270033013E-004
   3.8450000000000006       2.23836776998583410E-005  5.88986825969221189E-004
   3.8475000000000001       2.34679702069062602E-005  5.90134136458448353E-004
   3.8500000000000001       2.45591684271525246E-005  5.91285964052079582E-004
   3.8525000000000000       2.56573593519571081E-005  5.92442363532081164E-004
   3.8550000000000000       2.67626322997884782E-005  5.93603391064299706E-004
   3.8574999999999995       2.78750790218755570E-005  5.94769104357552965E-004
   3.8599999999999999       2.89947938093478854E-005  5.95939562707107229E-004
   3.8625000000000003       3.01218736081138433E-005  5.97114827066256237E-004
   3.8650000000000002       3.12564181410645523E-005  5.98294960122481602E-004
   3.8675000000000002       3.23985300382387267E-005  5.99480026378553530E-004
   3.8700000000000001       3.35483149756091371E-005  6.00670092239003416E-004
   3.8724999999999996       3.47058818232357706E-005  6.01865226102427835E-004
   3.8750000000000000       3.58713428036244042E-005  6.03065498460140527E-004
   3.8775000000000004       3.70448136612591507E-005  6.04270982002821900E-004
   3.8799999999999999       3.82264138439447593E-005  6.05481751729322832E-004
   3.8824999999999998       3.94162666980888215E-005  6.06697885074524313E-004
   3.8849999999999998       4.06144996778446342E-005  6.07919462035449130E-004
   3.8874999999999997       4.18212445705810231E-005  6.09146565312710894E-004
   3.8900000000000001       4.30366377398541298E-005  6.10379280462347335E-004
   3.8925000000000005       4.42608203875622319E-005  6.11617696056999103E-004
   3.8950000000000000       4.54939388378331519E-005  6.12861903865720686E-004
   3.8975000000000000       4.67361448442206912E-005  6.14111999043245242E-004
   3.8999999999999999       4.79875958721566771E-005  6.15368079682092448E-004
   3.9024999999999999       4.92484556650220177E-005  6.16630249660951374E-004
   3.9049999999999994       5.05188943366387898E-005  6.17898614959669096E-004
   3.9075000000000006       5.17990890589885264E-005  6.19173287209314805E-004
   3.9100000000000001       5.30892242647690405E-005  6.20454380684385917E-004
   3.9125000000000001       5.43894924941323803E-005  6.21742016594268709E-004
   3.9150000000000000       5.57000947475706345E-005  6.23036320794095812E-004
   3.9175000000000000       5.70212411688555447E-005  6.24337424836686862E-004
   3.9199999999999995       5.83531517405790203E-005  6.25645466405336638E-004
   3.9224999999999999       5.96960570556251567E-005  6.26960589793811203E-004
   3.9250000000000003       6.10501991755400949E-005  6.28282946440385996E-004
   3.9275000000000002       6.24158325887987450E-005  6.29612695523988110E-004
   3.9300000000000002       6.37932252843900782E-005  6.30950004632023520E-004
   3.9325000000000001       6.51826599591444491E-005  6.32295050511364246E-004
   3.9349999999999996       6.65844353810093734E-005  6.33648019916265254E-004
   3.9375000000000000       6.79988679350924984E-005  6.35009110569893375E-004
   3.9400000000000004       6.94262933880663869E-005  6.36378532286235865E-004
   3.9424999999999999       7.08670688938332086E-005  6.37756508118748964E-004
   3.9449999999999998       7.23215753301059043E-005  6.39143275936291939E-004
   3.9474999999999998       7.37902202913583394E-005  6.40539092722573625E-004
   3.9499999999999997       7.52734396994586151E-005  6.41944223288121586E-004
   3.9525000000000001       7.67717045084120853E-005  6.43358968818212845E-004
   3.9550000000000005       7.82855220446438148E-005  6.44783643425803207E-004
   3.9575000000000000       7.98154427127340064E-005  6.46218590509219158E-004
   3.9600000000000000       8.13620659289698687E-005  6.47664183877893324E-004
   3.9624999999999999       8.29260477414428369E-005  6.49120832587478228E-004
   3.9649999999999999       8.45081101911435747E-005  6.50588986732312516E-004
   3.9674999999999994       8.61090529917758827E-005  6.52069144703101085E-004
   3.9700000000000006       8.77297683170980398E-005  6.53561862374886981E-004
   3.9725000000000001       8.93712598501768393E-005  6.55067764967358726E-004
   3.9750000000000001       9.10346681560498118E-005  6.56587565114388587E-004
   3.9775000000000000       9.27213025243901778E-005  6.58122070733322220E-004
   3.9800000000000000       9.44326911501971935E-005  6.59672240268440162E-004
   3.9824999999999995       9.61706438902992696E-005  6.61239196813044367E-004
   3.9849999999999999       9.79373537087855218E-005  6.62824305876122183E-004
   3.9875000000000003       9.97355517050886977E-005  6.64429265943205952E-004
   3.9900000000000002       1.01568769943010566E-004  6.66056271670968430E-004
   3.9925000000000002       1.03441830308008425E-004  6.67708320052819463E-004
   3.9950000000000001       1.05361895361893144E-004  6.69389862849841324E-004
   3.9974999999999996       1.07341386653599560E-004  6.71108614951522985E-004
   4.0000000000000000       1.09415213481163786E-004  6.72886266914122350E-004
   4.0025000000000004       1.11528881963235361E-004  6.74856582005334488E-004
   4.0049999999999999       1.13574262252606140E-004  6.76923482392202420E-004
   4.0075000000000003       1.15573138550528621E-004  6.79051869458664097E-004
   4.0099999999999998       1.17533309426184315E-004  6.81229181443744353E-004
   4.0125000000000002       1.19459295788669880E-004  6.83448140757618688E-004
   4.0149999999999997       1.21354157212001301E-004  6.85703825500432948E-004
   4.0175000000000001       1.23220146649105161E-004  6.87992614257370780E-004
   4.0199999999999996       1.25059015181437362E-004  6.90311694941223583E-004
   4.0225000000000000       1.26872176082447086E-004  6.92658800264449618E-004
   4.0250000000000004       1.28660802271664010E-004  6.95032050616818295E-004
   4.0274999999999999       1.30425888365772694E-004  6.97429854035320281E-004
   4.0300000000000002       1.32168292336857628E-004  6.99850839020611684E-004
   4.0324999999999998       1.33888764676403987E-004  7.02293807499942556E-004
   4.0350000000000001       1.35587969508637192E-004  7.04757700782532022E-004
   4.0374999999999996       1.37266500303814555E-004  7.07241574212655777E-004
   4.0400000000000000       1.38924891850233787E-004  7.09744577857326442E-004
   4.0425000000000004       1.40563629558628769E-004  7.12265941496362438E-004
   4.0449999999999999       1.42183156818105258E-004  7.14804962753922465E-004
   4.0475000000000003       1.43783880899544581E-004  7.17360997573908031E-004
   4.0499999999999998       1.45366177755715519E-004  7.19933452473452986E-004
   4.0525000000000002       1.46930395970381488E-004  7.22521778169876250E-004
   4.0549999999999997       1.48476860041085203E-004  7.25125464282132563E-004
   4.0579999999999998       1.50309606952659194E-004  7.28269495461310030E-004
   4.0599999999999996       1.51517719414290719E-004  7.30377044744656158E-004
   4.0625000000000000       1.53012666035121049E-004  7.33024076111486993E-004
   4.0650000000000004       1.54490964843521288E-004  7.35684735962235936E-004
   4.0674999999999999       1.55952853856243767E-004  7.38358653618565136E-004
   4.0700000000000003       1.57398558542221181E-004  7.41045478675659837E-004
   4.0724999999999998       1.58828292943674382E-004  7.43744879191559358E-004
   4.0750000000000002       1.60242260661014124E-004  7.46456540096333051E-004
   4.0774999999999997       1.61640655722140517E-004  7.49180161787821753E-004
   4.0800000000000001       1.63023663353057530E-004  7.51915458886833615E-004
   4.0824999999999996       1.64391460663664338E-004  7.54662159128530684E-004
   4.0850000000000000       1.65744217260687581E-004  7.57420002372900456E-004
   4.0875000000000004       1.67082095797024051E-004  7.60188739716421329E-004
   4.0899999999999999       1.68405252466050803E-004  7.62968132693332603E-004
   4.0925000000000002       1.69713837447677766E-004  7.65757952554660631E-004
   4.0949999999999998       1.71007995312066284E-004  7.68557979615472841E-004
   4.0975000000000001       1.72287865386161655E-004  7.71368002662914192E-004
   4.0999999999999996       1.73553582087028951E-004  7.74187818416377060E-004
   4.1025000000000000       1.74805275226195747E-004  7.77017231036001167E-004
   4.1050000000000004       1.76043070287844469E-004  7.79856051672637844E-004
   4.1074999999999999       1.77267088683820699E-004  7.82704098055435685E-004
   4.1100000000000003       1.78477447987861507E-004  7.85561194113000246E-004
   4.1124999999999998       1.79674262151172624E-004  7.88427169624666491E-004
   4.1150000000000002       1.80857641701241060E-004  7.91301859898883007E-004
   4.1174999999999997       1.82027693925522157E-004  7.94185105476127601E-004
   4.1200000000000001       1.83184523041368571E-004  7.97076751853500760E-004
   4.1224999999999996       1.84328230353760495E-004  7.99976649230201594E-004
   4.1250000000000000       1.85458914398872591E-004  8.02884652258602509E-004
   4.1275000000000004       1.86576671090986341E-004  8.05800619870626037E-004
   4.1299999999999999       1.87681593833196437E-004  8.08724415002790844E-004
   4.1325000000000003       1.88773773646372893E-004  8.11655904451133990E-004
   4.1349999999999998       1.89853299276977278E-004  8.14594958680763545E-004
   4.1375000000000002       1.90920257300389431E-004  8.17541451658565228E-004
   4.1399999999999997       1.91974732217677064E-004  8.20495260696492575E-004
   4.1425000000000001       1.93016806549131963E-004  8.23456266316579004E-004
   4.1449999999999996       1.94046560908269882E-004  8.26424352065228507E-004
   4.1475000000000000       1.95064074098637167E-004  8.29399404455088323E-004
   4.1500000000000004       1.96069423177983048E-004  8.32381312795384088E-004
   4.1524999999999999       1.97062683531994641E-004  8.35369969088887456E-004
   4.1550000000000002       1.98043928941180910E-004  8.38365267923542822E-004
   4.1574999999999998       1.99013231641103217E-004  8.41367106357897407E-004
   4.1600000000000001       1.99970662393605052E-004  8.44375383873487216E-004
   4.1624999999999996       2.00916290525841569E-004  8.47390002209991795E-004
   4.1650000000000000       2.01850183995211293E-004  8.50410865327657847E-004
   4.1675000000000004       2.02772409437017455E-004  8.53437879313130414E-004
   4.1699999999999999       2.03683032212402960E-004  8.56470952301763289E-004
   4.1725000000000003       2.04582116453823310E-004  8.59509994403904977E-004
   4.1749999999999998       2.05469725108221223E-004  8.62554917634871703E-004
   4.1775000000000002       2.06345919978073326E-004  8.65605635848432585E-004
   4.1799999999999997       2.07210761760407780E-004  8.68662064673509466E-004
   4.1825000000000001       2.08064310083947660E-004  8.71724121453959565E-004
   4.1849999999999996       2.08906623544482834E-004  8.74791725191192125E-004
   4.1875000000000000       2.09737759738579544E-004  8.77864796489509448E-004
   4.1900000000000004       2.10557775295737518E-004  8.80943257503944300E-004
   4.1924999999999999       2.11366725909059420E-004  8.84027031890491453E-004
   4.1950000000000003       2.12164666364553960E-004  8.87116044758591007E-004
   4.1974999999999998       2.12951650569129182E-004  8.90210222625697069E-004
   4.2000000000000002       2.13727731577353718E-004  8.93309493373869654E-004
   4.2024999999999997       2.14492961617056646E-004  8.96413786208213100E-004
   4.2050000000000001       2.15247392113839751E-004  8.99523031617129433E-004
   4.2074999999999996       2.15991073714536278E-004  9.02637161334212778E-004
   4.2100000000000000       2.16724056309713681E-004  9.05756108301765742E-004
   4.2125000000000004       2.17446389055219700E-004  9.08879806635794207E-004
   4.2149999999999999       2.18158120392878264E-004  9.12008191592440982E-004
   4.2175000000000002       2.18859298070325542E-004  9.15141199535769701E-004
   4.2199999999999998       2.19549969160077774E-004  9.18278767906817797E-004
   4.2225000000000001       2.20230180077835670E-004  9.21420835193881662E-004
   4.2249999999999996       2.20899976600081308E-004  9.24567340903944667E-004
   4.2275000000000000       2.21559403880998602E-004  9.27718225535203371E-004
   4.2300000000000004       2.22208506468745060E-004  9.30873430550644646E-004
   4.2324999999999999       2.22847328321129157E-004  9.34032898352605201E-004
   4.2350000000000003       2.23475912820673918E-004  9.37196572258284111E-004
   4.2374999999999998       2.24094302789167396E-004  9.40364396476147226E-004
   4.2400000000000002       2.24702540499592312E-004  9.43536316074633941E-004
   4.2424999999999997       2.25300667699848131E-004  9.46712277003047939E-004
   4.2450000000000001       2.25888725605354572E-004  9.49892225984805662E-004
   4.2474999999999996       2.26466754932004371E-004  9.53076110582654003E-004
   4.2500000000000000       2.27034795898084480E-004  9.56263879136182854E-004
   4.3262499999999999       2.39752603212783954E-004  1.05511706158644900E-003
   4.4024999999999999       2.44151999179188350E-004  1.15639215670158249E-003
   4.4787499999999998       2.40966236695273336E-004  1.25925966815797728E-003
   4.5549999999999997       2.30784554451561965E-004  1.36310727603410173E-003
   4.6312499999999996       2.14099185738342361E-004  1.46746387274768642E-003
   4.7074999999999996       1.91332200469146251E-004  1.57195650120127016E-003
   4.7837500000000004       1.62852292661969941E-004  1.67628372525709026E-003
   4.8600000000000003       1.28986004800425182E-004  1.78019807815854212E-003
   4.9362500000000002       9.00256287248962485E-005  1.88349392659558539E-003
   5.0125000000000002       4.62349978393110820E-005  1.98599875698981078E-003
   5.0887500000000001      -2.14612463715261966E-006  2.08756672700704735E-003
   5.1650000000000000      -5.48986299929335618E-005  2.18807377398562430E-003
   5.2412500000000000      -1.11821344853765375E-004  2.28741382736170635E-003
   5.3174999999999999      -1.72728825096667805E-004  2.38549582474334573E-003
   5.3937499999999998      -2.37449537006490934E-004  2.48224132621146284E-003
   5.4699999999999998      -3.05824336903637534E-004  2.57758258257243574E-003
   5.5462499999999997      -3.77705185078913719E-004  2.67146095387347420E-003
   5.6224999999999996      -4.52954046650523004E-004  2.76382560214471357E-003
   5.6987500000000004      -5.31441943674935296E-004  2.85463240161211006E-003
   5.7750000000000004      -6.13048131200916928E-004  2.94384302334419531E-003
   5.8512500000000003      -6.97659376032277578E-004  3.03142416123745352E-003
   5.9275000000000002      -7.85169321459698328E-004  3.11734687356770516E-003
   6.0037500000000001      -8.75477924597243867E-004  3.20158601980151912E-003
   6.0800000000000001      -9.68490955547104352E-004  3.28411977655819519E-003
   6.1562500000000000      -1.06411954958992422E-003  3.36492921972469765E-003
   6.2324999999999999      -1.16227980513011970E-003  3.44399796213871751E-003
   6.3087499999999999      -1.26289242118603207E-003  3.52131183775505983E-003
   6.3849999999999998      -1.36588237023164928E-003  3.59685862769077314E-003
   6.4612499999999997      -1.47117860076447274E-003  3.67062781818643102E-003
   6.5375000000000005      -1.57871376713199013E-003  3.74261038911245228E-003
   6.6137499999999996      -1.68842398305664920E-003  3.81279862745666090E-003
   6.6900000000000013      -1.80024859629662986E-003  3.88118596263126517E-003
   6.7662500000000003      -1.91412998215835929E-003  3.94776682070507087E-003
   6.8425000000000002      -2.03001335387922735E-003  4.01253649510294880E-003
   6.9187500000000002      -2.14784658814590450E-003  4.07549103166211877E-003
   6.9949999999999992      -2.26758006428013411E-003  4.13662712633342672E-003
   7.0712500000000000      -2.38916651565672031E-003  4.19594203377898160E-003
   7.1475000000000000      -2.51256089232407319E-003  4.25343348581016991E-003
   7.2237500000000008      -2.63772023368686942E-003  4.30909961831143183E-003
   7.2999999999999998      -2.76460355037309912E-003  4.36293890573270608E-003
   7.3762499999999998      -2.89317171446061908E-003  4.41495010226798917E-003
   7.4524999999999997      -3.02338735733264632E-003  4.46513218896094684E-003
   7.5287499999999987      -3.15521477450771051E-003  4.51348432607332189E-003
   7.6050000000000004      -3.28861983685593265E-003  4.56000581013328923E-003
   7.6812499999999995      -3.42356990767160281E-003  4.60469603515215910E-003
   7.7575000000000003      -3.56003376512381824E-003  4.64755445755962553E-003
   7.8337500000000002      -3.69798152965313725E-003  4.68858056446211802E-003
   7.9100000000000010      -3.83738459592450126E-003  4.72777384487585006E-003
   7.9862500000000001      -3.97821556898483950E-003  4.76513376362609591E-003
   8.0625000000000000      -4.12044820430833812E-003  4.80065973763830860E-003
   8.1387499999999999      -4.26405735144234823E-003  4.83435111437419390E-003
   8.2149999999999999      -4.40901890099237945E-003  4.86620715218958472E-003
   8.2912499999999998      -4.55530973470485816E-003  4.89622700241087484E-003
   8.3674999999999997      -4.70290767842232102E-003  4.92440969294666558E-003
   8.4437499999999996      -4.85179145769889554E-003  4.95075411327085182E-003
   8.5199999999999996      -5.00194065587612931E-003  4.97525900063490630E-003
   8.5962499999999995      -5.15333567443338088E-003  4.99792292738926967E-003
   8.6724999999999994      -5.30595769540493679E-003  5.01874428927750766E-003
   8.7487499999999994      -5.45978864594996033E-003  5.03772129484363583E-003
   8.8249999999999993      -5.61481116437029856E-003  5.05485195532764248E-003
   8.9012499999999992      -5.77100856824248887E-003  5.07013407571753165E-003
   8.9774999999999991      -5.92836482400553415E-003  5.08356524633337900E-003
   9.0537500000000009      -6.08686451815490005E-003  5.09514283508040542E-003
   9.1300000000000008      -6.24649282992554167E-003  5.10486398024181075E-003
   9.2062500000000007      -6.40723550537309564E-003  5.11272558371519796E-003
   9.2825000000000006      -6.56907883274558159E-003  5.11872430460298851E-003
   9.3587500000000006      -6.73200961902314238E-003  5.12285655308636432E-003
   9.4350000000000005      -6.89601516749704067E-003  5.12511848454221160E-003
   9.5112500000000004      -7.06108325626753769E-003  5.12550599389651092E-003
   9.5875000000000004      -7.22720211756473774E-003  5.12401471023797139E-003
   9.6637500000000003      -7.39436041783457336E-003  5.12063999173317450E-003
   9.7400000000000002      -7.56254723857481895E-003  5.11537692088154684E-003
   9.8162500000000001      -7.73175205794380312E-003  5.10822030012537433E-003
   9.8925000000000001      -7.90196473318489391E-003  5.09916464778937401E-003
   9.9687500000000000      -8.07317548401290108E-003  5.08820419434446222E-003
   10.045000000000000      -8.24537487633432431E-003  5.07533287847982805E-003
   10.121200000000000      -8.41843992887734982E-003  5.06055467087929752E-003
   10.197500000000000      -8.59270349321511993E-003  5.04383193503251098E-003
   10.273800000000000      -8.76793059226049082E-003  5.02517583367275214E-003
   10.350000000000000      -8.94388148898486030E-003  5.00460735467192670E-003
   10.426200000000000      -9.12077731110008498E-003  4.98209575185363032E-003
   10.502500000000000      -9.29884441240552001E-003  4.95759975966952437E-003
   10.578799999999999      -9.47784385145192081E-003  4.93113941390545263E-003
   10.654999999999999      -9.65753203892707676E-003  4.90274472111558272E-003
   10.731199999999999      -9.83813604494614830E-003  4.87237344256143470E-003
   10.807499999999999      -1.00198879627886716E-002  4.83997262932937648E-003
   10.883699999999999      -1.02023048663433414E-002  4.80561769117329469E-003
   10.960000000000001      -1.03858592087247587E-002  4.76920858377410072E-003
   11.036300000000001      -1.05703060333438362E-002  4.73077885433913388E-003
   11.112500000000001      -1.07553958789205779E-002  4.69037229687909504E-003
   11.188800000000001      -1.09416087331291167E-002  4.64787195317713491E-003
   11.265000000000001      -1.11284508414098114E-002  4.60337799043370258E-003
   11.341200000000001      -1.13161601866765115E-002  4.55682446672356703E-003
   11.417500000000000      -1.15049794426754920E-002  4.50813426373933117E-003
   11.493800000000000      -1.16946575876014976E-002  4.45735476559518205E-003
   11.570000000000000      -1.18849392155394827E-002  4.40454393430444752E-003
   11.646200000000000      -1.20760673523651035E-002  4.34962353519525047E-003
   11.722500000000000      -1.22682895660764096E-002  4.29250387566453961E-003
   11.798800000000000      -1.24613507426784096E-002  4.23324177127840443E-003
   11.875000000000000      -1.26549914499646428E-002  4.17190487906882179E-003
   11.951200000000000      -1.28494594907518807E-002  4.10840234365994830E-003
   12.027500000000000      -1.30450070741256838E-002  4.04263154401206682E-003
   12.103800000000000      -1.32413749555291074E-002  3.97465894992455812E-003
   12.180000000000000      -1.34382996396517334E-002  3.90456216778061133E-003
   12.256200000000000      -1.36360334813292478E-002  3.83223736602591493E-003
   12.332500000000000      -1.38348331183028514E-002  3.75756859815055619E-003
   12.408799999999999      -1.40344351586566708E-002  3.68063221837286892E-003
   12.484999999999999      -1.42345720218946693E-002  3.60151603533154967E-003
   12.561199999999999      -1.44355003972128620E-002  3.52010281231093401E-003
   12.637499999999999      -1.46374811268733564E-002  3.43626280780339344E-003
   12.713699999999999      -1.48399803625263674E-002  3.35019698618988990E-003
   12.789999999999999      -1.50435251566133198E-002  3.26166016729740812E-003
   12.866299999999999      -1.52478457955785070E-002  3.17074399634068114E-003
   12.942500000000003      -1.54526684581055024E-002  3.07755212765529335E-003
   13.018800000000001      -1.56585261703359180E-002  2.98181929361895220E-003
   13.095000000000001      -1.58648747171127313E-002  2.88377532883681226E-003
   13.171199999999999      -1.60719787260016934E-002  2.78327479668123278E-003
   13.247500000000000      -1.62801067218863033E-002  2.68015887629678186E-003
   13.323800000000002      -1.64889825722536569E-002  2.57453521902066161E-003
   13.400000000000000      -1.66983261391764511E-002  2.46652411625871088E-003
   13.476200000000000      -1.69084056894163899E-002  2.35596523759166098E-003
   13.552499999999998      -1.71194932466206887E-002  2.24268435242637888E-003
   13.628800000000000      -1.73313083504312918E-002  2.12680018174481221E-003
   13.705000000000000      -1.75435665947180838E-002  2.00844455256870549E-003
   13.781200000000000      -1.77565396084578171E-002  1.88744162185126548E-003
   13.857500000000000      -1.79705026172639684E-002  1.76360109567027449E-003
   13.933799999999998      -1.81851707467412284E-002  1.63705314543236414E-003
   14.010000000000002      -1.84002552497241796E-002  1.50794157088501488E-003
   14.086200000000000      -1.86160308222431368E-002  1.37607439306634588E-003
   14.162500000000000      -1.88327755934683053E-002  1.24124458747874671E-003
   14.238799999999999      -1.90502002292676914E-002  1.10359421842887899E-003
   14.315000000000000      -1.92680116178306389E-002  9.63279537038121158E-004
   14.391200000000000      -1.94864872450184433E-002  8.20091730263610656E-004
   14.467499999999999      -1.97059078457128868E-002  6.73806279149498431E-004
   14.543799999999999      -1.99259795899633663E-002  5.24577570778694846E-004
   14.619999999999997      -2.01464049667374190E-002  3.72574775947408568E-004
   14.696200000000001      -2.03674639226233550E-002  2.17571450858256553E-004
   14.772500000000001      -2.05894393811390831E-002  5.93247342597978572E-005
   14.848799999999999      -2.08120329416818621E-002 -1.01998192167571469E-004
   14.924999999999999      -2.10349426147932762E-002 -2.66214701593953042E-004
   15.001200000000003      -2.12584503579204553E-002 -4.33569686102300538E-004
   15.077500000000001      -2.14828409055546274E-002 -6.04325211253464332E-004
   15.153800000000000      -2.17078111777097814E-002 -7.78300738826096113E-004
   15.230000000000000      -2.19330546645083967E-002 -9.55299568289728267E-004
   15.306200000000000      -2.21588549270656590E-002 -1.13558590790741997E-003
   15.382500000000002      -2.23854980249384786E-002 -1.31944196750965678E-003
   15.458800000000000      -2.26126761774409941E-002 -1.50667327201128485E-003
   15.535000000000000      -2.28400783342952961E-002 -1.69706842270284076E-003
   15.611199999999998      -2.30679891737914679E-002 -1.89091192806431691E-003
   15.687500000000000      -2.32966955399787415E-002 -2.08850719596704107E-003
   15.763800000000002      -2.35258848656632602E-002 -2.28964521145902985E-003
   15.840000000000000      -2.37552415008624035E-002 -2.49409920647369367E-003
   15.916200000000000      -2.39850506392614987E-002 -2.70217503203416549E-003
   15.992499999999998      -2.42155992464498059E-002 -2.91419839175299008E-003
   16.068800000000000      -2.44465698761047630E-002 -3.12994503173475444E-003
   16.145000000000000      -2.46776422247736126E-002 -3.34917204100902742E-003
   16.221200000000000      -2.49091013252868594E-002 -3.57220769405308149E-003
   16.297499999999999      -2.51412335606329140E-002 -3.79940114839811974E-003
   16.373799999999999      -2.53737165400584885E-002 -4.03051214897008452E-003
   16.449999999999999      -2.56062252883974065E-002 -4.26528081915620357E-003
   16.526199999999999      -2.58390439440126518E-002 -4.50405904681705060E-003
   16.602499999999999      -2.60724574638136128E-002 -4.74722071279636264E-003
   16.678799999999999      -2.63061384491042986E-002 -4.99450876722105398E-003
   16.754999999999999      -2.65397572199131959E-002 -5.24564549785858092E-003
   16.831199999999999      -2.67735961600482075E-002 -5.50100768962933154E-003
   16.907499999999999      -2.70079377380947165E-002 -5.76099527862565866E-003
   16.983799999999999      -2.72424494837205204E-002 -6.02533353888036645E-003
   17.059999999999999      -2.74767969783142017E-002 -6.29372594645331851E-003
   17.136199999999999      -2.77112597314428735E-002 -6.56657549085497630E-003
   17.212499999999999      -2.79461167684792004E-002 -6.84430960293396385E-003
   17.288799999999998      -2.81810303855321992E-002 -7.12663487797321124E-003
   17.364999999999998      -2.84156614168266965E-002 -7.41323491256482957E-003
   17.441199999999998      -2.86502853717321530E-002 -7.70454032307061991E-003
   17.517499999999998      -2.88851764601884102E-002 -8.00100752130322550E-003
   17.593800000000002      -2.91199917204545550E-002 -8.30232337675465212E-003
   17.670000000000002      -2.93543872405757217E-002 -8.60815046079809604E-003
   17.746200000000002      -2.95886331386363832E-002 -8.91894851044722735E-003
   17.822500000000002      -2.98229973219953856E-002 -9.23520450698627794E-003
   17.898800000000001      -3.00571314733233362E-002 -9.55658442281566434E-003
   17.975000000000001      -3.02906869139444868E-002 -9.88272852561513163E-003
   18.051200000000001      -3.05239268336096083E-002 -1.02141272398935095E-002
   18.127500000000001      -3.07571110821742745E-002 -1.05512997490932858E-002
   18.203800000000001      -3.09898859097246168E-002 -1.08938898297803663E-002
   18.280000000000001      -3.12218979118941350E-002 -1.12415140493934227E-002
   18.356200000000001      -3.14534015168185105E-002 -1.15946951357696233E-002
   18.432500000000001      -3.16846465375570860E-002 -1.19539861895840219E-002
   18.508800000000001      -3.19152736760879574E-002 -1.23190073535402456E-002
   18.585000000000001      -3.21449249481591329E-002 -1.26893500030538092E-002
   18.661200000000001      -3.23738438644054841E-002 -1.30655708262271946E-002
   18.737500000000001      -3.26022679059184833E-002 -1.34482586033196228E-002
   18.813800000000001      -3.28298322487117697E-002 -1.38370082951703235E-002
   18.890000000000001      -3.30561741754367075E-002 -1.42313842941210102E-002
   18.966200000000001      -3.32815239762359882E-002 -1.46319789863728345E-002
   19.042500000000000      -3.35061041589979000E-002 -1.50394186066453543E-002
   19.118800000000000      -3.37295442742338858E-002 -1.54532711427583548E-002
   19.195000000000000      -3.39514770913939279E-002 -1.58730721526631861E-002
   19.271200000000000      -3.41721168698511379E-002 -1.62994514176931539E-002
   19.347500000000000      -3.43916681106026106E-002 -1.67330744146769635E-002
   19.423700000000000      -3.46094698791484454E-002 -1.71728985127498138E-002
   19.500000000000000      -3.48260050753331912E-002 -1.76201733932064772E-002
   19.576300000000000      -3.50408947556655470E-002 -1.80744228254730577E-002
   19.652500000000000      -3.52537652144498462E-002 -1.85351351103575299E-002
   19.728800000000000      -3.54650762324800126E-002 -1.90036180055743915E-002
   19.805000000000000      -3.56741715328813269E-002 -1.94787429023836958E-002
   19.881200000000000      -3.58812232808256235E-002 -1.99612193653591896E-002
   19.957500000000000      -3.60863890363835454E-002 -2.04517965219941956E-002


==> anc/M1_3_1_v2.dat <==
  2.12500000000000015E-002 -5.06450664745405231E-008 -3.48420392140732445E-007
  4.49999999999999983E-002 -4.01602255819704872E-006  2.67553433697137451E-006
  6.87500000000000056E-002 -6.12338910052261632E-006  4.10464220732610510E-006
  9.24999999999999989E-002 -8.22210326851729998E-006  5.54567530687517319E-006
  0.11625000000000002      -1.03119901955559363E-005  6.99876358917795714E-006
  0.14000000000000001      -1.23928722010600426E-005  8.46403891618166052E-006
  0.16375000000000001      -1.44645687361481076E-005  9.94163509487927299E-006
  0.18750000000000000      -1.65268963279694682E-005  1.14316879148592905E-005
  0.21124999999999999      -1.85796685226822225E-005  1.29343351867739022E-005
  0.23499999999999999      -2.06226958270342804E-005  1.44497167817529264E-005
  0.25874999999999998      -2.26557856485053615E-005  1.59779746717926088E-005
  0.28249999999999997      -2.46787422339658953E-005  1.75192529711486059E-005
  0.30625000000000002      -2.66913666068072818E-005  1.90736979787641128E-005
  0.33000000000000002      -2.86934565024969040E-005  2.06414582217650813E-005
  0.35375000000000001      -3.06848063025078605E-005  2.22226845000552612E-005
  0.37750000000000000      -3.26652069665737686E-005  2.38175299320458422E-005
  0.40125000000000000      -3.46344459632153182E-005  2.54261500015550107E-005
  0.42499999999999999      -3.65923071984838595E-005  2.70487026059145490E-005
  0.44874999999999998      -3.85385709428657079E-005  2.86853481053214684E-005
  0.47249999999999992      -4.04730137562877928E-005  3.03362493734750750E-005
  0.49625000000000008      -4.23954084111634867E-005  3.20015718495400184E-005
  0.52000000000000002      -4.43055238134151117E-005  3.36814835914792508E-005
  0.54374999999999996      -4.62031249214071263E-005  3.53761553308006458E-005
  0.56750000000000000      -4.80879726627205577E-005  3.70857605287640244E-005
  0.59125000000000005      -4.99598238486984768E-005  3.88104754340968389E-005
  0.61499999999999999      -5.18184310866866426E-005  4.05504791422684941E-005
  0.63875000000000004      -5.36635426898933400E-005  4.23059536563755642E-005
  0.66249999999999998      -5.54949025847877402E-005  4.40770839496918077E-005
  0.68625000000000003      -5.73122502159516395E-005  4.58640580299398621E-005
  0.70999999999999996      -5.91153204363185713E-005  4.76670669956826318E-005
  0.73375000000000001      -6.09038434538124862E-005  4.94863051421495177E-005
  0.75749999999999995      -6.26775446584626689E-005  5.13219699751694380E-005
  0.78125000000000000      -6.44361445617885154E-005  5.31742623195127941E-005
  0.80500000000000016      -6.61793586763202978E-005  5.50433863837214942E-005
  0.82875000000000010      -6.79068974032147376E-005  5.69295498360312412E-005
  0.85250000000000004      -6.96184659166328536E-005  5.88329638824820243E-005
  0.87624999999999997      -7.13137640447626518E-005  6.07538433472935900E-005
  0.90000000000000002      -7.29924861473659294E-005  6.26924067555899463E-005
  0.92374999999999996      -7.46543209897216535E-005  6.46488764185557384E-005
  0.94750000000000001      -7.62989516128337872E-005  6.66234785211151909E-005
  0.97124999999999995      -7.79260551997646122E-005  6.86164432122263684E-005
  0.99500000000000000      -7.95353029379490078E-005  7.06280046978867892E-005
   1.0187500000000000      -8.11263598773393906E-005  7.26584013369538178E-005
   1.0425000000000000      -8.26988847842213527E-005  7.47078757398837013E-005
   1.0662499999999999      -8.42525299905361912E-005  7.67766748705022806E-005
   1.0900000000000001      -8.57869412385367047E-005  7.88650501509217028E-005
   1.1137500000000000      -8.73017575205949813E-005  8.09732575697258547E-005
   1.1375000000000000      -8.87966109139733887E-005  8.31015577935506362E-005
   1.1612499999999999      -9.02711264103575270E-005  8.52502162821922006E-005
   1.1850000000000001      -9.17249217399475835E-005  8.74195034073845011E-005
   1.2087500000000000      -9.31576071898848135E-005  8.96096945753882280E-005
   1.2324999999999999      -9.45687854167884847E-005  9.18210703535483999E-005
   1.2562500000000001      -9.59580512531602904E-005  9.40539166009788356E-005
   1.2800000000000000      -9.73249915074056031E-005  9.63085246035424373E-005
   1.3037500000000000      -9.86691847572085151E-005  9.85851912133037142E-005
   1.3274999999999999      -9.99902011359795722E-005  1.00884218992641300E-004
   1.3512500000000001      -1.01287602112087383E-004  1.03205916363211222E-004
   1.3750000000000000      -1.02560940260565934E-004  1.05550597759971164E-004
   1.3987499999999999      -1.03809759026975748E-004  1.07918583790474681E-004
   1.4225000000000001      -1.05033592483077406E-004  1.10310201399669625E-004
   1.4462500000000000      -1.06231965073964502E-004  1.12725784040431797E-004
   1.4700000000000000      -1.07404391356273835E-004  1.15165671850089193E-004
   1.4937499999999999      -1.08550375727082282E-004  1.17630211833199050E-004
   1.5175000000000001      -1.09669412143068693E-004  1.20119758050858121E-004
   1.5412500000000000      -1.10760983829502976E-004  1.22634671816836583E-004
   1.5649999999999999      -1.11824562978594114E-004  1.25175321900847767E-004
   1.5887500000000001      -1.12859610436711011E-004  1.27742084739280179E-004
   1.6125000000000000      -1.13865575379954018E-004  1.30335344653732750E-004
   1.6362500000000000      -1.14841894977533022E-004  1.32955494077724754E-004
   1.6599999999999999      -1.15787994042370154E-004  1.35602933791956296E-004
   1.6837500000000001      -1.16703284668317101E-004  1.38278073168535717E-004
   1.7075000000000000      -1.17587165853340228E-004  1.40981330424594625E-004
   1.7312500000000000      -1.18439023107982293E-004  1.43713132885756230E-004
   1.7549999999999999      -1.19258228048380868E-004  1.46473917259930166E-004
   1.7787500000000001      -1.20044137973067248E-004  1.49264129921954054E-004
   1.8025000000000000      -1.20796095422730929E-004  1.52084227209615654E-004
   1.8262499999999999      -1.21513427722082430E-004  1.54934675731638495E-004
   1.8499999999999999      -1.22195446502889829E-004  1.57815952688237902E-004
   1.8737499999999998      -1.22841447207216217E-004  1.60728546204896183E-004
   1.8974999999999997      -1.23450708569806337E-004  1.63672955680049272E-004
   1.9212499999999997      -1.24022492078527285E-004  1.66649692147416932E-004
   1.9450000000000001      -1.24556041411670213E-004  1.69659278653757928E-004
   1.9687500000000000      -1.25050581850866239E-004  1.72702250652883161E-004
   1.9924999999999999      -1.25505319668267780E-004  1.75779156416811861E-004
   2.0162499999999999      -1.25919441486571203E-004  1.78890557465019232E-004
   2.0400000000000000      -1.26292113610350501E-004  1.82037029012783270E-004
   2.0637500000000002      -1.26622481327064097E-004  1.85219160439711894E-004
   2.0874999999999999      -1.26909668175998391E-004  1.88437555779598652E-004
   2.1112500000000001      -1.27152775183273994E-004  1.91692834232850206E-004
   2.1349999999999998      -1.27350880060911738E-004  1.94985630702796444E-004
   2.1587499999999999      -1.27503036367810702E-004  1.98316596357305284E-004
   2.1825000000000001      -1.27608272630346415E-004  2.01686399217222451E-004
   2.2062499999999998      -1.27665591420100127E-004  2.05095724773260776E-004
   2.2300000000000000      -1.27673968386075398E-004  2.08545276633094771E-004
   2.2537500000000001      -1.27632351238529418E-004  2.12035777200546174E-004
   2.2774999999999999      -1.27539658681354251E-004  2.15567968388883871E-004
   2.3012500000000000      -1.27394779289674315E-004  2.19142612370427014E-004
   2.3250000000000002      -1.27196570329086414E-004  2.22760492364808906E-004
   2.3487499999999999      -1.26943856512676967E-004  2.26422413468440172E-004
   2.3725000000000001      -1.26635428691622344E-004  2.30129203527932197E-004
   2.3962500000000002      -1.26270042474863005E-004  2.33881714060447292E-004
   2.4199999999999999      -1.25846416772932451E-004  2.37680821224201232E-004
   2.4437500000000001      -1.25363232260626339E-004  2.41527426842615540E-004
   2.4674999999999998      -1.24819129752741644E-004  2.45422459485912395E-004
   2.4912500000000000      -1.24212708486588498E-004  2.49366875614273089E-004
   2.5150000000000001      -1.23542524305018730E-004  2.53361660788216803E-004
   2.5387499999999998      -1.22807087729108407E-004  2.57407830944139529E-004
   2.5625000000000000      -1.22004861920851294E-004  2.61506433757641025E-004
   2.5862500000000002      -1.21134260515660757E-004  2.65658550077514893E-004
   2.6099999999999999      -1.20193645323424356E-004  2.69865295453924718E-004
   2.6337500000000000      -1.19181323575250371E-004  2.74127821050647595E-004
   2.6575000000000002      -1.18095546557393772E-004  2.78447318193570802E-004
   2.6812499999999999      -1.16934504994646674E-004  2.82825016015250815E-004
   2.7050000000000001      -1.15696327306145550E-004  2.87262186142296985E-004
   2.7287499999999998      -1.14379076179426710E-004  2.91760144178269433E-004
   2.7524999999999999      -1.12980745179277963E-004  2.96320251886419148E-004
   2.7762500000000001      -1.11499255135264475E-004  3.00943919557649937E-004
   2.7999999999999998      -1.09932450297705377E-004  3.05632608614382325E-004
   2.8237500000000000      -1.08278094181805877E-004  3.10387834317608891E-004
   2.8475000000000001      -1.06533865120840259E-004  3.15211168715465997E-004
   2.8712499999999999      -1.04697351480298375E-004  3.20104243804135555E-004
   2.8950000000000000      -1.02766046503471590E-004  3.25068754930416762E-004
   2.9187500000000002      -1.00737342751874742E-004  3.30106464459869748E-004
   2.9424999999999999      -9.86085260994087903E-005  3.35219205737345986E-004
   2.9662500000000001      -9.63767692340139432E-005  3.40408887370077589E-004
   2.9900000000000002      -9.40391246146204062E-005  3.45677497867371262E-004
   3.0137499999999999      -9.15925168243468280E-005  3.51027110675398058E-004
   3.0375000000000001      -8.90337342529947762E-005  3.56459889650746135E-004
   3.0612499999999998      -8.63594200326082815E-005  3.61978095022378742E-004
   3.0850000000000000      -8.35660621391870581E-005  3.67584089898655045E-004
   3.1087500000000001      -8.06499825610093547E-005  3.73280347384222168E-004
   3.1324999999999998      -7.76073254192918187E-005  3.79069458381204574E-004
   3.1562500000000000      -7.44340439094470275E-005  3.84954140160432212E-004
   3.1800000000000002      -7.11258859106326890E-005  3.90937245801846597E-004
   3.2037499999999999      -6.76783780866721031E-005  3.97021774619172577E-004
   3.2275000000000000      -6.40868082721630629E-005  4.03210883702991788E-004
   3.2512500000000006      -6.03462059023331351E-005  4.09507900739199951E-004
   3.2749999999999999      -5.64513202026889813E-005  4.15916338287471122E-004
   3.2987500000000005      -5.23965958028895800E-005  4.22439909737823795E-004
   3.3224999999999998      -4.81761453762300843E-005  4.29082547204298322E-004
   3.3462500000000004      -4.37837188286801368E-005  4.35848421665018350E-004
   3.3700000000000001      -3.92126684655917280E-005  4.42741965720024370E-004
   3.3937500000000003      -3.44559094448570227E-005  4.49767899415709396E-004
   3.4175000000000000      -2.95058746717265501E-005  4.56931259623977258E-004
   3.4412500000000001      -2.43544631276170136E-005  4.64237433990142753E-004
   3.4649999999999999      -1.89929803031436910E-005  4.71692199465391262E-004
   3.4887500000000000      -1.34120692174935546E-005  4.79301767250319658E-004
   3.5124999999999997      -7.60163001301120340E-006  4.87072835645334791E-004
   3.5362499999999999      -1.55072555246823492E-006  4.95012650914738311E-004
   3.5599999999999996       4.75253014645197054E-006  5.03129080211082622E-004
   3.5837500000000002       1.13211048946961909E-005  5.11430698188773507E-004
   3.6074999999999995       1.81692082213954734E-005  5.19926890458283913E-004
   3.6312500000000001       2.53124855536493548E-005  5.28627980409774462E-004
   3.6549999999999994       3.27682566137042734E-005  5.37545383661503992E-004
   3.6787500000000000       4.05558117722172975E-005  5.46691800563550104E-004
   3.7025000000000001       4.86967856187279117E-005  5.56081458507139527E-004
   3.7262499999999998       5.72156355187821038E-005  5.65730422777763935E-004
   3.7500000000000000       6.61402658707918405E-005  5.75657000602827393E-004
   3.7525000000000004       6.71045745680236250E-005  5.76718884557471043E-004
   3.7549999999999999       6.80737718039704760E-005  5.77784101671849023E-004
   3.7574999999999998       6.90478988945696911E-005  5.78852678998007918E-004
   3.7599999999999998       7.00269978467234861E-005  5.79924644036751121E-004
   3.7624999999999997       7.10111113767485509E-005  5.81000024749585764E-004
   3.7650000000000001       7.20002829295134106E-005  5.82078849571108863E-004
   3.7675000000000005       7.29945566954554124E-005  5.83161147399274761E-004
   3.7700000000000000       7.39939776459423184E-005  5.84246947726492732E-004
   3.7725000000000000       7.49985915239683056E-005  5.85336280408373815E-004
   3.7749999999999999       7.60084448982814315E-005  5.86429175932772764E-004
   3.7774999999999999       7.70235851699488307E-005  5.87525665302671986E-004
   3.7799999999999994       7.80440605998045529E-005  5.88625780079087327E-004
   3.7825000000000006       7.90699203334353952E-005  5.89729552397244366E-004
   3.7850000000000001       8.01012144271789320E-005  5.90837014983399485E-004
   3.7875000000000001       8.11379938752007591E-005  5.91948201172364918E-004
   3.7900000000000000       8.21803106376790750E-005  5.93063144925750881E-004
   3.7925000000000000       8.32282176701909640E-005  5.94181880850978253E-004
   3.7949999999999995       8.42817689543383565E-005  5.95304444221097791E-004
   3.7974999999999999       8.53410195296976646E-005  5.96430870995459466E-004
   3.8000000000000003       8.64060255271608286E-005  5.97561197841287983E-004
   3.8025000000000002       8.74768442037419876E-005  5.98695462156200679E-004
   3.8050000000000002       8.85535339789489254E-005  5.99833702091736123E-004
   3.8075000000000001       8.96361544727915124E-005  6.00975956577943929E-004
   3.8099999999999996       9.07247665455344931E-005  6.02122265349095309E-004
   3.8125000000000000       9.18194323392965752E-005  6.03272668970594489E-004
   3.8150000000000004       9.29202153215973422E-005  6.04427208867148124E-004
   3.8174999999999999       9.40271803309939927E-005  6.05585927352272077E-004
   3.8199999999999998       9.51403936249094011E-005  6.06748867659230866E-004
   3.8224999999999998       9.62599229298048746E-005  6.07916073973480782E-004
   3.8249999999999997       9.73858374938427527E-005  6.09087591466728260E-004
   3.8275000000000001       9.85182081422056137E-005  6.10263466332696520E-004
   3.8300000000000005       9.96571073352306132E-005  6.11443745824717124E-004
   3.8325000000000000       1.00802609225585847E-004  6.12628478271099743E-004
   3.8350000000000000       1.01954789742346287E-004  6.13817713236546113E-004
   3.8374999999999999       1.03113726619705865E-004  6.15011501328429017E-004
   3.8399999999999999       1.04279499507200517E-004  6.16209894478529164E-004
   3.8424999999999994       1.05452190025898018E-004  6.17412945874999436E-004
   3.8450000000000006       1.06631881851821007E-004  6.18620710036989446E-004
   3.8475000000000001       1.07818660800072948E-004  6.19833242869013718E-004
   3.8500000000000001       1.09012614937544061E-004  6.21050601853571590E-004
   3.8525000000000000       1.10213834582523692E-004  6.22272845571992194E-004
   3.8550000000000000       1.11422412545970697E-004  6.23500034578436174E-004
   3.8574999999999995       1.12638444143348105E-004  6.24732230928999144E-004
   3.8599999999999999       1.13862027330452465E-004  6.25969498389078471E-004
   3.8625000000000003       1.15093262822867938E-004  6.27211902510543535E-004
   3.8650000000000002       1.16332254223032257E-004  6.28459510713843227E-004
   3.8675000000000002       1.17579108155585325E-004  6.29712392375450644E-004
   3.8700000000000001       1.18833934411687015E-004  6.30970618921083775E-004
   3.8724999999999996       1.20096846103066526E-004  6.32234263925232002E-004
   3.8750000000000000       1.21367959826697768E-004  6.33503403217521976E-004
   3.8775000000000004       1.22647395841011072E-004  6.34778114996538455E-004
   3.8799999999999999       1.23935278254749657E-004  6.36058479951796840E-004
   3.8824999999999998       1.25231735202120193E-004  6.37344581254706993E-004
   3.8849999999999998       1.26536899170231554E-004  6.38636505258500663E-004
   3.8874999999999997       1.27850907069427183E-004  6.39934340811215067E-004
   3.8900000000000001       1.29173900594987018E-004  6.41238179977362253E-004
   3.8925000000000005       1.30506026501781279E-004  6.42548118217718548E-004
   3.8950000000000000       1.31847436783247252E-004  6.43864254007380952E-004
   3.8975000000000000       1.33198289164536318E-004  6.45186689900081032E-004
   3.8999999999999999       1.34558747334040689E-004  6.46515532180580378E-004
   3.9024999999999999       1.35928981349441437E-004  6.47850891250999488E-004
   3.9049999999999994       1.37309168048843785E-004  6.49192881896209530E-004
   3.9075000000000006       1.38699491469073739E-004  6.50541623429594655E-004
   3.9100000000000001       1.40100143459672517E-004  6.51897240586071704E-004
   3.9125000000000001       1.41511324038839226E-004  6.53259863007003968E-004
   3.9150000000000000       1.42933242108388088E-004  6.54629626197928360E-004
   3.9175000000000000       1.44366116077447587E-004  6.56006671807006069E-004
   3.9199999999999995       1.45810174618411434E-004  6.57391148238757974E-004
   3.9224999999999999       1.47265657339211729E-004  6.58783210584197349E-004
   3.9250000000000003       1.48732815870596450E-004  6.60183022077508717E-004
   3.9275000000000002       1.50211914733369321E-004  6.61590754152267422E-004
   3.9300000000000002       1.51703232487194908E-004  6.63006587308315101E-004
   3.9325000000000001       1.53207062986258663E-004  6.64430711921737849E-004
   3.9349999999999996       1.54723716797127055E-004  6.65863329159417107E-004
   3.9375000000000000       1.56253522806690026E-004  6.67304652016127361E-004
   3.9400000000000004       1.57796830054250734E-004  6.68754906496119516E-004
   3.9424999999999999       1.59354009829477191E-004  6.70214332966089627E-004
   3.9449999999999998       1.60925458045413117E-004  6.71683187535417926E-004
   3.9474999999999998       1.62511598212275915E-004  6.73161744596696070E-004
   3.9499999999999997       1.64112884455127738E-004  6.74650297907274208E-004
   3.9525000000000001       1.65729805402660565E-004  6.76149163323627104E-004
   3.9550000000000005       1.67362888866488688E-004  6.77658682341980372E-004
   3.9575000000000000       1.69012707102271390E-004  6.79179225002347398E-004
   3.9600000000000000       1.70679883349404905E-004  6.80711194231637252E-004
   3.9624999999999999       1.72365099743545435E-004  6.82255030943709393E-004
   3.9649999999999999       1.74069107056772088E-004  6.83811220317033595E-004
   3.9674999999999994       1.75792736846317225E-004  6.85380299624155321E-004
   3.9700000000000006       1.77536916835713092E-004  6.86962868143668227E-004
   3.9725000000000001       1.79302690725267563E-004  6.88559599925651412E-004
   3.9750000000000001       1.81091244178852706E-004  6.90171260406620803E-004
   3.9775000000000000       1.82903939989264262E-004  6.91798729582676262E-004
   3.9800000000000000       1.84742366274236853E-004  6.93443032414568501E-004
   3.9824999999999995       1.86608405679352497E-004  6.95105383404046799E-004
   3.9849999999999999       1.88504338885440932E-004  6.96787254297121482E-004
   3.9875000000000003       1.90433006007815689E-004  6.98490475636334208E-004
   3.9900000000000002       1.92398081293192321E-004  7.00217417571914920E-004
   3.9925000000000002       1.94404580093815286E-004  7.01971312972373622E-004
   3.9950000000000001       1.96459952102231322E-004  7.03756961782004884E-004
   3.9974999999999996       1.98577118369140627E-004  7.05582688424766257E-004
   4.0000000000000000       2.00792392754276623E-004  7.07471886554332215E-004
   4.0025000000000004       2.03046177915572757E-004  7.09564223270347616E-004
   4.0049999999999999       2.05226489212956932E-004  7.11756813894334436E-004
   4.0075000000000003       2.07356835427898123E-004  7.14013150789924163E-004
   4.0099999999999998       2.09445632593013072E-004  7.16320165002099656E-004
   4.0125000000000002       2.11497759870780364E-004  7.18670284822580372E-004
   4.0149999999999997       2.13516519525651821E-004  7.21058389376252168E-004
   4.0175000000000001       2.15504343286753667E-004  7.23480710462590429E-004
   4.0199999999999996       2.17463121374743767E-004  7.25934322187738639E-004
   4.0225000000000000       2.19394379396257988E-004  7.28416865264121054E-004
   4.0250000000000004       2.21299383659825341E-004  7.30926384054581446E-004
   4.0274999999999999       2.23179208490058224E-004  7.33461223655239108E-004
   4.0300000000000002       2.25034779166614408E-004  7.36019953369316626E-004
   4.0324999999999998       2.26866906566404729E-004  7.38601328213395018E-004
   4.0350000000000001       2.28676307820196637E-004  7.41204246475429232E-004
   4.0374999999999996       2.30463623801129355E-004  7.43827725097660915E-004
   4.0400000000000000       2.32229432044836920E-004  7.46470879583561965E-004
   4.0425000000000004       2.33974256790962022E-004  7.49132908381360050E-004
   4.0449999999999999       2.35698576921926009E-004  7.51813080536003911E-004
   4.0475000000000003       2.37402832334005377E-004  7.54510725778726951E-004
   4.0499999999999998       2.39087429118001979E-004  7.57225226467720378E-004
   4.0525000000000002       2.40752743239609535E-004  7.59956009120778785E-004
   4.0549999999999997       2.42399126404903493E-004  7.62702546239204019E-004
   4.0579999999999998       2.44350256257603790E-004  7.66018489158676818E-004
   4.0599999999999996       2.45636387702807932E-004  7.68240929102408728E-004
   4.0625000000000000       2.47227861738073893E-004  7.71031877502666055E-004
   4.0650000000000004       2.48801599883600089E-004  7.73836777170878727E-004
   4.0674999999999999       2.50357858375021007E-004  7.76655239369907911E-004
   4.0700000000000003       2.51896880841247640E-004  7.79486899401700276E-004
   4.0724999999999998       2.53418899806145926E-004  7.82331415585347753E-004
   4.0750000000000002       2.54924134693641834E-004  7.85188458139732021E-004
   4.0774999999999997       2.56412795199847238E-004  7.88057715267505591E-004
   4.0800000000000001       2.57885081517445587E-004  7.90938889975379453E-004
   4.0824999999999996       2.59341185076039464E-004  7.93831698920949920E-004
   4.0850000000000000       2.60781289203627432E-004  7.96735871382332522E-004
   4.0875000000000004       2.62205569719687010E-004  7.99651148334173359E-004
   4.0899999999999999       2.63614195468740383E-004  8.02577281616360179E-004
   4.0925000000000002       2.65007328801856611E-004  8.05514033183744827E-004
   4.0949999999999998       2.66385126012476825E-004  8.08461174426976562E-004
   4.0975000000000001       2.67747737731990876E-004  8.11418485556006808E-004
   4.0999999999999996       2.69095309289728334E-004  8.14385755038981251E-004
   4.1025000000000000       2.70427981041397808E-004  8.17362779090281518E-004
   4.1050000000000004       2.71745888669433879E-004  8.20349361202292958E-004
   4.1074999999999999       2.73049164128047180E-004  8.23345313735761937E-004
   4.1100000000000003       2.74337933220673846E-004  8.26350449455999655E-004
   4.1124999999999998       2.75612319840368982E-004  8.29364593261137668E-004
   4.1150000000000002       2.76872443516320459E-004  8.32387573795325894E-004
   4.1174999999999997       2.78118420278253601E-004  8.35419225150288284E-004
   4.1200000000000001       2.79350362839968073E-004  8.38459386579040429E-004
   4.1224999999999996       2.80568380770599053E-004  8.41507902233768292E-004
   4.1250000000000000       2.81772580648199944E-004  8.44564620905977797E-004
   4.1275000000000004       2.82963066213352138E-004  8.47629395817143410E-004
   4.1299999999999999       2.84139938501634952E-004  8.50702084391791787E-004
   4.1325000000000003       2.85303295971287127E-004  8.53782548058139865E-004
   4.1349999999999998       2.86453234627027378E-004  8.56870652075508959E-004
   4.1375000000000002       2.87589848124810712E-004  8.59966265339828654E-004
   4.1399999999999997       2.88713227880853305E-004  8.63069260234071759E-004
   4.1425000000000001       2.89823463168454795E-004  8.66179512471935672E-004
   4.1449999999999996       2.90920641209985187E-004  8.69296900954219845E-004
   4.1475000000000000       2.92004847263320326E-004  8.72421307633856609E-004
   4.1500000000000004       2.93076164703167633E-004  8.75552617388890373E-004
   4.1524999999999999       2.94134674367332307E-004  8.78690715721006880E-004
   4.1550000000000002       2.95180457547242041E-004  8.81835497360761384E-004
   4.1574999999999998       2.96213591683321727E-004  8.84986853097927411E-004
   4.1600000000000001       2.97234153341458082E-004  8.88144678380421606E-004
   4.1624999999999996       2.98242217546660802E-004  8.91308871046583655E-004
   4.1650000000000000       2.99237857840698156E-004  8.94479331235136866E-004
   4.1675000000000004       3.00221146336680062E-004  8.97655961299872302E-004
   4.1699999999999999       3.01192153770815673E-004  9.00838665728773266E-004
   4.1725000000000003       3.02150949551522425E-004  9.04027351067261372E-004
   4.1749999999999998       3.03097601806050524E-004  9.07221925845303791E-004
   4.1775000000000002       3.04032177424798356E-004  9.10422300508155827E-004
   4.1799999999999997       3.04954742103457103E-004  9.13628387350462457E-004
   4.1825000000000001       3.05865360383117282E-004  9.16840100453554584E-004
   4.1849999999999996       3.06764095688471800E-004  9.20057355625720119E-004
   4.1875000000000000       3.07651011135366649E-004  9.23280072659540341E-004
   4.1900000000000004       3.08526166483640289E-004  9.26508166030177928E-004
   4.1924999999999999       3.09389622788980572E-004  9.29741558700229839E-004
   4.1950000000000003       3.10241439358167198E-004  9.32980172842073907E-004
   4.1974999999999998       3.11081674547706807E-004  9.36223932095220260E-004
   4.2000000000000002       3.11910385792742086E-004  9.39472761521101393E-004
   4.2024999999999997       3.12727629635963921E-004  9.42726587563626510E-004
   4.2050000000000001       3.13533461749015117E-004  9.45985337992510489E-004
   4.2074999999999996       3.14327936965427812E-004  9.49248941886487617E-004
   4.2100000000000000       3.15111109299862102E-004  9.52517329580077911E-004
   4.2125000000000004       3.15883031972645110E-004  9.55790432630936157E-004
   4.2149999999999999       3.16643757432118840E-004  9.59068183784900804E-004
   4.2175000000000002       3.17393337376071702E-004  9.62350516942445176E-004
   4.2199999999999998       3.18131822772326107E-004  9.65637367126451185E-004
   4.2225000000000001       3.18859263877211427E-004  9.68928670447305506E-004
   4.2249999999999996       3.19575710259766422E-004  9.72224364088940035E-004
   4.2275000000000000       3.20281210812237409E-004  9.75524386256557412E-004
   4.2300000000000004       3.20975813772824553E-004  9.78828676164867316E-004
   4.2324999999999999       3.21659566741326576E-004  9.82137174007656055E-004
   4.2350000000000003       3.22332516695423145E-004  9.85449820932288731E-004
   4.2374999999999998       3.22994710006367669E-004  9.88766559015122901E-004
   4.2400000000000002       3.23646192454109043E-004  9.92087331237844448E-004
   4.2424999999999997       3.24287009241874498E-004  9.95412081464629303E-004
   4.2450000000000001       3.24917205010212778E-004  9.98740754420135435E-004
   4.2474999999999996       3.25536823850576269E-004  1.00207329566825445E-003
   4.2500000000000000       3.26145909318401571E-004  1.00540965159161212E-003
   4.3262499999999999       3.39869609902588036E-004  1.10875253231178597E-003
   4.4024999999999999       3.44848853853394811E-004  1.21440929527036291E-003
   4.4787499999999998       3.41877987852048785E-004  1.32152214645670537E-003
   4.5549999999999997       3.31595298420215092E-004  1.42945985014884683E-003
   4.6312499999999996       3.14533848755411472E-004  1.53773848828098994E-003
   4.7074999999999996       2.91150527234889972E-004  1.64597652040443781E-003
   4.7837500000000004       2.61844227441090710E-004  1.75386697223177640E-003
   4.8600000000000003       2.26968013451798296E-004  1.86115909618944230E-003
   4.9362500000000002       1.86837690571229839E-004  1.96764568649809065E-003
   5.0125000000000002       1.41738094108417840E-004  2.07315396947310325E-003
   5.0887500000000001       9.19278578369325404E-005  2.17753886067290287E-003
   5.1650000000000000       3.76431286777548717E-005  2.28067784926076636E-003
   5.2412500000000000      -2.08994736732882835E-005  2.38246703854178704E-003
   5.3174999999999999      -8.35004538658578303E-005  2.48281802704654504E-003
   5.3937499999999998      -1.49975458480668090E-004  2.58165541604530105E-003
   5.4699999999999998      -2.20153617950185953E-004  2.67891479247709665E-003
   5.5462499999999997      -2.93876143287690730E-004  2.77454107877528984E-003
   5.6224999999999996      -3.70995126249369785E-004  2.86848716997534052E-003
   5.6987500000000004      -4.51372504233404014E-004  2.96071279865280134E-003
   5.7750000000000004      -5.34879160267531491E-004  3.05118358259292384E-003
   5.8512500000000003      -6.21394135188589104E-004  3.13987022136467042E-003
   5.9275000000000002      -7.10803932906966390E-004  3.22674781003113144E-003
   6.0037500000000001      -8.03001906123652800E-004  3.31179525905877853E-003
   6.0800000000000001      -8.97887708889111573E-004  3.39499479260927739E-003
   6.1562500000000000      -9.95366807043092860E-004  3.47633151618542214E-003
   6.2324999999999999      -1.09535003896716818E-003  3.55579304358039300E-003
   6.3087499999999999      -1.19775321975121589E-003  3.63336917258339333E-003
   6.3849999999999998      -1.30249678335237254E-003  3.70905160243714324E-003
   6.4612499999999997      -1.40950545787685050E-003  3.78283368630975446E-003
   6.5375000000000005      -1.51870797140164749E-003  3.85471021736663502E-003
   6.6137499999999996      -1.63003678162594980E-003  3.92467723502650922E-003
   6.6900000000000013      -1.74342783084815295E-003  3.99273185995175847E-003
   6.7662500000000003      -1.85882032052653019E-003  4.05887214568740381E-003
   6.8425000000000002      -1.97615650453125159E-003  4.12309694797687205E-003
   6.9187500000000002      -2.09538149898628664E-003  4.18540580896344452E-003
   6.9949999999999992      -2.21644310704507573E-003  4.24579885440017936E-003
   7.0712500000000000      -2.33929165714442640E-003  4.30427670225621943E-003
   7.1475000000000000      -2.46387985345298188E-003  4.36084038133056386E-003
   7.2237500000000008      -2.59016263737857138E-003  4.41549125867269666E-003
   7.2999999999999998      -2.71809705912635794E-003  4.46823097476892368E-003
   7.3762499999999998      -2.84764215841043066E-003  4.51906138558885034E-003
   7.4524999999999997      -2.97875885351728785E-003  4.56798451070187898E-003
   7.5287499999999987      -3.11140983800324870E-003  4.61500248677295354E-003
   7.6050000000000004      -3.24555948438046441E-003  4.66011752583216435E-003
   7.6812499999999995      -3.38117375421015821E-003  4.70333187778727152E-003
   7.7575000000000003      -3.51822011407848566E-003  4.74464779671304217E-003
   7.8337500000000002      -3.65666745698114536E-003  4.78406751050806760E-003
   7.9100000000000010      -3.79648602868922760E-003  4.82159319355876959E-003
   7.9862500000000001      -3.93764735871050212E-003  4.85722694209215090E-003
   8.0625000000000000      -4.08012419549821578E-003  4.89097075193426802E-003
   8.1387499999999999      -4.22389044559217958E-003  4.92282649842025639E-003
   8.2149999999999999      -4.36892111640501627E-003  4.95279591822637109E-003
   8.2912499999999998      -4.51519225734868523E-003  4.98088058735574046E-003
   8.3674999999999997      -4.66268092919599336E-003  5.00708192849046337E-003
   8.4437499999999996      -4.81136512620994588E-003  5.03140116380320582E-003
   8.5199999999999996      -4.96122375126962188E-003  5.05383932536565637E-003
   8.5962499999999995      -5.11223656792277222E-003  5.07439723787756966E-003
   8.6724999999999994      -5.26438416017016401E-003  5.09307550852471872E-003
   8.7487499999999994      -5.41764789426388890E-003  5.10987451760983036E-003
   8.8249999999999993      -5.57200988250480291E-003  5.12479441001907100E-003
   8.9012499999999992      -5.72745294892562738E-003  5.13783508745486398E-003
   8.9774999999999991      -5.88396059676428267E-003  5.14899620136101670E-003
   9.0537500000000009      -6.04151697764078715E-003  5.15827714645571318E-003
   9.1300000000000008      -6.20010686358978425E-003  5.16567705581238556E-003
   9.2062500000000007      -6.35971561444916705E-003  5.17119479120012760E-003
   9.2825000000000006      -6.52032915888080006E-003  5.17482894404481739E-003
   9.3587500000000006      -6.68193396451136502E-003  5.17657782637406284E-003
   9.4350000000000005      -6.84451701523681923E-003  5.17643946710438264E-003
   9.5112500000000004      -7.00806578833308279E-003  5.17441160751727983E-003
   9.5875000000000004      -7.17256823246939252E-003  5.17049169697285458E-003
   9.6637500000000003      -7.33801274656198984E-003  5.16467688890414299E-003
   9.7400000000000002      -7.50438815944962003E-003  5.15696403713214978E-003
   9.8162500000000001      -7.67168371041089710E-003  5.14734969251732892E-003
   9.8925000000000001      -7.83988903166971639E-003  5.13583010064582249E-003
   9.9687500000000000      -8.00899412632820155E-003  5.12240119613750506E-003
   10.045000000000000      -8.17898935813768380E-003  5.10705860429564677E-003
   10.121200000000000      -8.34975309478793240E-003  5.08980958384594884E-003
   10.197500000000000      -8.52161337647517302E-003  5.07061328329370519E-003
   10.273800000000000      -8.69433800524392446E-003  5.04948574233076482E-003
   10.350000000000000      -8.86769055111346315E-003  5.02645279862934564E-003
   10.426200000000000      -9.04188876660952032E-003  5.00148206218752143E-003
   10.502500000000000      -9.21715511564681275E-003  4.97453063713868080E-003
   10.578799999999999      -9.39325398301246901E-003  4.94562336543808313E-003
   10.654999999999999      -9.56994563437660664E-003  4.91479500258766144E-003
   10.731199999999999      -9.74745326567325911E-003  4.88200164114656072E-003
   10.807499999999999      -9.92600457612582802E-003  4.84718871323402533E-003
   10.883699999999999      -1.01051248991947899E-002  4.81043947576417427E-003
   10.960000000000001      -1.02852779087558455E-002  4.77164911771904218E-003
   11.036300000000001      -1.04662227847070292E-002  4.73085584879919148E-003
   11.112500000000001      -1.06477147321812470E-002  4.68810802467312798E-003
   11.188800000000001      -1.08302241766605172E-002  4.64328403551627321E-003
   11.265000000000001      -1.10132669543506027E-002  4.59649162363587067E-003
   11.341200000000001      -1.11970761454841077E-002  4.54766326466452594E-003
   11.417500000000000      -1.13818889267913934E-002  4.49672035053796590E-003
   11.493800000000000      -1.15674593463574171E-002  4.44371479206908532E-003
   11.570000000000000      -1.17535374044256229E-002  4.38870885600936567E-003
   11.646200000000000      -1.19403606983089234E-002  4.33162283295194898E-003
   11.722500000000000      -1.21281708356097556E-002  4.27236570790202712E-003
   11.798800000000000      -1.23167181745866411E-002  4.21099862067841630E-003
   11.875000000000000      -1.25057492874836289E-002  4.14759338101928707E-003
   11.951200000000000      -1.26955060166792852E-002  4.08205780849229313E-003
   12.027500000000000      -1.28862340763220475E-002  4.01428814283144846E-003
   12.103800000000000      -1.30776802253597304E-002  3.94435500795482352E-003
   12.180000000000000      -1.32695875070306391E-002  3.87233996523498681E-003
   12.256200000000000      -1.34622017792507733E-002  3.79813804911198526E-003
   12.332500000000000      -1.36557726596810911E-002  3.72163240198514992E-003
   12.408799999999999      -1.38500432644827771E-002  3.64290333441670078E-003
   12.484999999999999      -1.40447531118763260E-002  3.56204239869481855E-003
   12.561199999999999      -1.42401518300614462E-002  3.47893144993882339E-003
   12.637499999999999      -1.44364926956856900E-002  3.39344010022220657E-003
   12.713699999999999      -1.46332565243901275E-002  3.30577513264841303E-003
   12.789999999999999      -1.48309551940444210E-002  3.21568866944380071E-003
   12.866299999999999      -1.50293263281425001E-002  3.12327599652304855E-003
   12.942500000000003      -1.52281039829666454E-002  3.02864413862149367E-003
   13.018800000000001      -1.54278051941254459E-002  2.93152557298081637E-003
   13.095000000000001      -1.56279017588262341E-002  2.83215529774573892E-003
   13.171199999999999      -1.58286501775370472E-002  2.73038756271631487E-003
   13.247500000000000      -1.60303103028988821E-002  2.62606355463753825E-003
   13.323800000000002      -1.62326141461906978E-002  2.51929419504218037E-003
   13.400000000000000      -1.64352902587080914E-002  2.41020273077070931E-003
   13.476200000000000      -1.66385982320309093E-002  2.29862887534584099E-003
   13.552499999999998      -1.68428008675476498E-002  2.18439879896040233E-003
   13.628800000000000      -1.70476263909697945E-002  2.06763421842369802E-003
   13.705000000000000      -1.72527996308391857E-002  1.94846961101439987E-003
   13.781200000000000      -1.74585829919795994E-002  1.82672957894020071E-003
   13.857500000000000      -1.76652419261223402E-002  1.70222466718528576E-003
   13.933799999999998      -1.78725007925291876E-002  1.57508774623695848E-003
   14.010000000000002      -1.80800806291016095E-002  1.44546493729824296E-003
   14.086200000000000      -1.82882463582479705E-002  1.31316515318987640E-003
   14.162500000000000      -1.84972657837679001E-002  1.17798269310177904E-003
   14.238799999999999      -1.87068593580512095E-002  1.04006200008497111E-003
   14.315000000000000      -1.89167443121534516E-002  8.99561293035511982E-004
   14.391200000000000      -1.91271878066329448E-002  7.56273143855475398E-004
   14.467499999999999      -1.93384597014764903E-002  6.09974890622961554E-004
   14.543799999999999      -1.95502765182663692E-002  4.60822954365870023E-004
   14.619999999999997      -1.97623516387938625E-002  3.08988093412852056E-004
   14.696200000000001      -1.99749541288422143E-002  1.54245791447103883E-004
   14.772500000000001      -2.01883555185002686E-002 -3.64437093128558553E-006
   14.848799999999999      -2.04022682971360877E-002 -1.64513548895092059E-004
   14.924999999999999      -2.06164019627050436E-002 -3.28177934973567669E-004
   15.001200000000003      -2.08310270509264490E-002 -4.94879899779030298E-004
   15.077500000000001      -2.10464163249917367E-002 -6.64878429269433516E-004
   15.153800000000000      -2.12622781920345956E-002 -8.37991719275581214E-004
   15.230000000000000      -2.14783181957550647E-002 -1.01402232490492052E-003
   15.306200000000000      -2.16948079408066791E-002 -1.19323128485415947E-003
   15.382500000000002      -2.19120209756016628E-002 -1.37589703455845620E-003
   15.458800000000000      -2.21296615878091817E-002 -1.56182425889068110E-003
   15.535000000000000      -2.23474313704324704E-002 -1.75080128207865879E-003
   15.611199999999998      -2.25656025088584213E-002 -1.94310873738830496E-003
   15.687500000000000      -2.27844488001371567E-002 -2.13904550291072306E-003
   15.763800000000002      -2.30036703426084142E-002 -2.33840217982177016E-003
   15.840000000000000      -2.32229647256584522E-002 -2.54095222259376240E-003
   15.916200000000000      -2.34426041216237620E-002 -2.74699684014003114E-003
   15.992499999999998      -2.36628619264069064E-002 -2.95685638699961324E-003
   16.068800000000000      -2.38834339634881911E-002 -3.17030671328149237E-003
   16.145000000000000      -2.41040137771788565E-002 -3.38710566520281173E-003
   16.221200000000000      -2.43248728688546453E-002 -3.60757604459652388E-003
   16.297499999999999      -2.45462835351389422E-002 -3.83206077197101270E-003
   16.373799999999999      -2.47679372610442802E-002 -4.06032021673152863E-003
   16.449999999999999      -2.49895235517233125E-002 -4.29209583353830533E-003
   16.526199999999999      -2.52113125038933121E-002 -4.52773313617305453E-003
   16.602499999999999      -2.54335744881562728E-002 -4.76759880724344966E-003
   16.678799999999999      -2.56559966262841742E-002 -5.01143698230083375E-003
   16.754999999999999      -2.58782643469811571E-002 -5.25897189206637854E-003
   16.831199999999999      -2.61006454624566446E-002 -5.51057296386963866E-003
   16.907499999999999      -2.63234074584031731E-002 -5.76663191302480282E-003
   16.983799999999999      -2.65462329937069356E-002 -6.02687578963843461E-003
   17.059999999999999      -2.67688034035254742E-002 -6.29101066779200451E-003
   17.136199999999999      -2.69913832314093438E-002 -6.55943114141592769E-003
   17.212499999999999      -2.72142359256165277E-002 -6.83255526783795898E-003
   17.288799999999998      -2.74370396485680186E-002 -7.11009207514201515E-003
   17.364999999999998      -2.76594716508643673E-002 -7.39172846045287827E-003
   17.441199999999998      -2.78817920103513160E-002 -7.67788550035544519E-003
   17.517499999999998      -2.81042589896689753E-002 -7.96900903440378623E-003
   17.593800000000002      -2.83265461456680794E-002 -8.26478904508530163E-003
   17.670000000000002      -2.85483266566571615E-002 -8.56489215583997043E-003
   17.746200000000002      -2.87698548258215024E-002 -8.86976734242577065E-003
   17.822500000000002      -2.89913822100216455E-002 -9.17988970190631616E-003
   17.898800000000001      -2.92125777164531086E-002 -9.49492905802401012E-003
   17.975000000000001      -2.94331104672013247E-002 -9.81453054299254168E-003
   18.051200000000001      -2.96532274498312320E-002 -1.01391724894331955E-002
   18.127500000000001      -2.98731718322727442E-002 -1.04693607901014101E-002
   18.203800000000001      -3.00926078223182521E-002 -1.08047438683989954E-002
   18.280000000000001      -3.03112005260700625E-002 -1.11449440231122486E-002
   18.356200000000001      -3.05291878580347120E-002 -1.14904704651589210E-002
   18.432500000000001      -3.07468026661256548E-002 -1.18418614879747461E-002
   18.508800000000001      -3.09637044028143148E-002 -1.21987427513736285E-002
   18.585000000000001      -3.11795542377106376E-002 -1.25607122616342107E-002
   18.661200000000001      -3.13945789729694266E-002 -1.29283116778779739E-002
   18.737500000000001      -3.16089988819542519E-002 -1.33021133306709671E-002
   18.813800000000001      -3.18224686266936341E-002 -1.36817186022826567E-002
   18.890000000000001      -3.20346455185162651E-002 -1.40666995690580891E-002
   18.966200000000001      -3.22457428912105090E-002 -1.44576319127758101E-002
   19.042500000000000      -3.24559659225396660E-002 -1.48551236699323089E-002
   19.118800000000000      -3.26649644470736744E-002 -1.52587502410852349E-002
   19.195000000000000      -3.28723920557590019E-002 -1.56680559627207922E-002
   19.271200000000000      -3.30784459485537405E-002 -1.60836521364752620E-002
   19.347500000000000      -3.32833132595184641E-002 -1.65061841599133223E-002
   19.423700000000000      -3.34863735703667398E-002 -1.69346330186660420E-002
   19.500000000000000      -3.36880732321961016E-002 -1.73702129762462812E-002
   19.576300000000000      -3.38880548578856938E-002 -1.78124568664605361E-002
   19.652500000000000      -3.40859667984584197E-002 -1.82608635828525288E-002
   19.728800000000000      -3.42822321295480070E-002 -1.87167027528240375E-002
   19.805000000000000      -3.44762365398106410E-002 -1.91788729022781962E-002
   19.881200000000000      -3.46681353340799608E-002 -1.96480612171350127E-002
   19.957500000000000      -3.48580689772064675E-002 -2.01249925650278765E-002


==> anc/M1_3_2_v2.dat <==
  2.12500000000000015E-002 -5.45180876847102699E-008 -3.92388085090394797E-007
  4.49999999999999983E-002 -5.14714033070570020E-006  2.47547629864253849E-006
  6.87500000000000056E-002 -7.85441830495749371E-006  3.79768282893821651E-006
  9.24999999999999989E-002 -1.05550858464999981E-005  5.13089261908387393E-006
  0.11625000000000002      -1.32489804092322404E-005  6.47522517223865884E-006
  0.14000000000000001      -1.59359367736635729E-005  7.83080173943557749E-006
  0.16375000000000001      -1.86157869951149679E-005  9.19774535300848529E-006
  0.18750000000000000      -2.12883603506666104E-005  1.05761808608284009E-005
  0.21124999999999999      -2.39534832848147612E-005  1.19662349613735068E-005
  0.23499999999999999      -2.66109793537985867E-005  1.33680362396576944E-005
  0.25874999999999998      -2.92606691685570707E-005  1.47817152040435900E-005
  0.28249999999999997      -3.19023703362742003E-005  1.62074043239669149E-005
  0.30625000000000002      -3.45358974004688233E-005  1.76452380685998116E-005
  0.33000000000000002      -3.71610617795853525E-005  1.90953529464823187E-005
  0.35375000000000001      -3.97776717040372425E-005  2.05578875461514280E-005
  0.37750000000000000      -4.23855321516567737E-005  2.20329825777990608E-005
  0.40125000000000000      -4.49844447814996238E-005  2.35207809159909757E-005
  0.42499999999999999      -4.75742078659529817E-005  2.50214276434798826E-005
  0.44874999999999998      -5.01546162210933933E-005  2.65350700961478490E-005
  0.47249999999999992      -5.27254611352376753E-005  2.80618579091130072E-005
  0.49625000000000008      -5.52865302956296456E-005  2.96019430640389701E-005
  0.52000000000000002      -5.78376077132010597E-005  3.11554799376849943E-005
  0.54374999999999996      -6.03784736453454146E-005  3.27226253517374032E-005
  0.56750000000000000      -6.29089045166379419E-005  3.43035386239638916E-005
  0.59125000000000005      -6.54286728374347588E-005  3.58983816207346747E-005
  0.61499999999999999      -6.79375471202802844E-005  3.75073188109552612E-005
  0.63875000000000004      -7.04352917940500217E-005  3.91305173214578201E-005
  0.66249999999999998      -7.29216671157513686E-005  4.07681469939004027E-005
  0.68625000000000003      -7.53964290799037499E-005  4.24203804432247042E-005
  0.70999999999999996      -7.78593293254147722E-005  4.40873931177251536E-005
  0.73375000000000001      -8.03101150398675333E-005  4.57693633607846525E-005
  0.75749999999999995      -8.27485288611263343E-005  4.74664724743342631E-005
  0.78125000000000000      -8.51743087761712658E-005  4.91789047840969851E-005
  0.80500000000000016      -8.75871880170606744E-005  5.09068477066768711E-005
  0.82875000000000010      -8.99868949539213707E-005  5.26504918185599708E-005
  0.85250000000000004      -9.23731529967516252E-005  5.44100309340965344E-005
  0.87624999999999997      -9.47456804352361115E-005  5.61856621509498457E-005
  0.90000000000000002      -9.71041903915632843E-005  5.79775859659807584E-005
  0.92374999999999996      -9.94483906547855256E-005  5.97860063258565390E-005
  0.94750000000000001      -1.01777983568515220E-004  6.16111307132657628E-005
  0.97124999999999995      -1.04092665903687530E-004  6.34531702289123774E-005
  0.99500000000000000      -1.06392128727501119E-004  6.53123396759597915E-005
   1.0187500000000000      -1.08676057268399022E-004  6.71888576470184483E-005
   1.0425000000000000      -1.10944130776935342E-004  6.90829466137701310E-005
   1.0662499999999999      -1.13196022382372328E-004  7.09948330193298444E-005
   1.0900000000000001      -1.15431398944844377E-004  7.29247473734496760E-005
   1.1137500000000000      -1.17649920902916449E-004  7.48729243506734613E-005
   1.1375000000000000      -1.19851242116356710E-004  7.68396028915568690E-005
   1.1612499999999999      -1.22035009703936256E-004  7.88250263070726549E-005
   1.1850000000000001      -1.24200863876056583E-004  8.08294423863247110E-005
   1.2087500000000000      -1.26348437762000291E-004  8.28531035077060559E-005
   1.2324999999999999      -1.28477357231586485E-004  8.48962667536332425E-005
   1.2562500000000001      -1.30587240711002849E-004  8.69591940290057177E-005
   1.2800000000000000      -1.32677698992578056E-004  8.90421521835394034E-005
   1.3037500000000000      -1.34748335038240523E-004  9.11454131381339420E-005
   1.3274999999999999      -1.36798743776403653E-004  9.32692540154390719E-005
   1.3512500000000001      -1.38828511891996937E-004  9.54139572747978582E-005
   1.3750000000000000      -1.40837217609357149E-004  9.75798108517475981E-005
   1.3987499999999999      -1.42824430467669404E-004  9.97671083022740995E-005
   1.4225000000000001      -1.44789711088638017E-004  1.01976148952021304E-004
   1.4462500000000000      -1.46732610936049990E-004  1.04207238050670254E-004
   1.4700000000000000      -1.48652672066872462E-004  1.06460686931713816E-004
   1.4937499999999999      -1.50549426873510293E-004  1.08736813177862446E-004
   1.5175000000000001      -1.52422397816826368E-004  1.11035940792331324E-004
   1.5412500000000000      -1.54271097149509019E-004  1.13358400376272088E-004
   1.5649999999999999      -1.56095026629344619E-004  1.15704529312627585E-004
   1.5887500000000001      -1.57893677221933087E-004  1.18074671956700035E-004
   1.6125000000000000      -1.59666528792351472E-004  1.20469179833744983E-004
   1.6362500000000000      -1.61413049790184733E-004  1.22888411847669988E-004
   1.6599999999999999      -1.63132696897900250E-004  1.25332734478781396E-004
   1.6837500000000001      -1.64824914715351633E-004  1.27802522026624992E-004
   1.7075000000000000      -1.66489135382400844E-004  1.30298156824495303E-004
   1.7312500000000000      -1.68124778211742028E-004  1.32820029481060543E-004
   1.7549999999999999      -1.69731249302269616E-004  1.35368539127644867E-004
   1.7787500000000001      -1.71307941137071153E-004  1.37944093675254544E-004
   1.8025000000000000      -1.72854232165267760E-004  1.40547110081832628E-004
   1.8262499999999999      -1.74369486365207234E-004  1.43178014628883327E-004
   1.8499999999999999      -1.75853052798153882E-004  1.45837243216220906E-004
   1.8737499999999998      -1.77304265126599449E-004  1.48525241655010583E-004
   1.8974999999999997      -1.78722441129348654E-004  1.51242465986787866E-004
   1.9212499999999997      -1.80106882187570146E-004  1.53989382808924499E-004
   1.9450000000000001      -1.81456872750562445E-004  1.56766469615266917E-004
   1.9687500000000000      -1.82771679778408235E-004  1.59574215151362926E-004
   1.9924999999999999      -1.84050552160245696E-004  1.62413119785069726E-004
   2.0162499999999999      -1.85292720106805986E-004  1.65283695893387629E-004
   2.0400000000000000      -1.86497394515769025E-004  1.68186468266422700E-004
   2.0637500000000002      -1.87663766308393066E-004  1.71121974529440127E-004
   2.0874999999999999      -1.88791005735770503E-004  1.74090765584043028E-004
   2.1112500000000001      -1.89878261652933898E-004  1.77093406069574687E-004
   2.1349999999999998      -1.90924660758925931E-004  1.80130474845925463E-004
   2.1587499999999999      -1.91929306808638931E-004  1.83202565506493533E-004
   2.1825000000000001      -1.92891279747343231E-004  1.86310286877973061E-004
   2.2062499999999998      -1.93809634882494613E-004  1.89454263619588648E-004
   2.2300000000000000      -1.94683401934840221E-004  1.92635136775831710E-004
   2.2537500000000001      -1.95511584082391006E-004  1.95853564394483687E-004
   2.2774999999999999      -1.96293156948061751E-004  1.99110222167998689E-004
   2.3012500000000000      -1.97027067534991525E-004  2.02405804106898320E-004
   2.3250000000000002      -1.97712233107555618E-004  2.05741023248691445E-004
   2.3487499999999999      -1.98347540012550278E-004  2.09116612402712845E-004
   2.3725000000000001      -1.98931842437985944E-004  2.12533324934739454E-004
   2.3962500000000002      -1.99463961104663531E-004  2.15991935593465778E-004
   2.4199999999999999      -1.99942676996417548E-004  2.19493236014148513E-004
   2.4437500000000001      -2.00366749399835426E-004  2.23038056964881598E-004
   2.4674999999999998      -2.00734885213406963E-004  2.26627237539159888E-004
   2.4912500000000000      -2.01045756691532116E-004  2.30261647227077132E-004
   2.5150000000000001      -2.01297994895469767E-004  2.33942181772970188E-004
   2.5387499999999998      -2.01490187869550941E-004  2.37669764323355614E-004
   2.5625000000000000      -2.01620878708011990E-004  2.41445346642966735E-004
   2.5862500000000002      -2.01688563504034393E-004  2.45269910404087999E-004
   2.6099999999999999      -2.01691689171805768E-004  2.49144468554856561E-004
   2.6337500000000000      -2.01628651131515298E-004  2.53070066772752083E-004
   2.6575000000000002      -2.01497790846235584E-004  2.57047785010103248E-004
   2.6812499999999999      -2.01297393198510204E-004  2.61078739139098000E-004
   2.7050000000000001      -2.01025683693285411E-004  2.65164082704563546E-004
   2.7287499999999998      -2.00680825472396177E-004  2.69305008793594011E-004
   2.7524999999999999      -2.00260916124307909E-004  2.73502752032093619E-004
   2.7762500000000001      -1.99763984271061185E-004  2.77758590719322056E-004
   2.7999999999999998      -1.99187985912396755E-004  2.82073849112781858E-004
   2.8237500000000000      -1.98530800504834225E-004  2.86449899877102556E-004
   2.8475000000000001      -1.97790226750953262E-004  2.90888166712146526E-004
   2.8712499999999999      -1.96963978071288082E-004  2.95390127177292165E-004
   2.8950000000000000      -1.96049677727965388E-004  2.99957315730846525E-004
   2.9187500000000002      -1.95044853565559987E-004  3.04591327005801287E-004
   2.9424999999999999      -1.93946932330349902E-004  3.09293819345747426E-004
   2.9662500000000001      -1.92753233524320231E-004  3.14066518627732284E-004
   2.9900000000000002      -1.91460962744652026E-004  3.18911222402281822E-004
   3.0137499999999999      -1.90067204452959372E-004  3.23829804384737508E-004
   3.0375000000000001      -1.88568914111079299E-004  3.28824219336660780E-004
   3.0612499999999998      -1.86962909611485407E-004  3.33896508381348117E-004
   3.0850000000000000      -1.85245861920288918E-004  3.39048804803697423E-004
   3.1087500000000001      -1.83414284838910314E-004  3.44283340391925066E-004
   3.1324999999999998      -1.81464523776583489E-004  3.49602452387101431E-004
   3.1562500000000000      -1.79392743409401454E-004  3.55008591116540942E-004
   3.1800000000000002      -1.77194914082192572E-004  3.60504328398915147E-004
   3.2037499999999999      -1.74866796786336972E-004  3.66092366823089906E-004
   3.2275000000000000      -1.72403926519004214E-004  3.71775550019546805E-004
   3.2512500000000006      -1.69801593796051089E-004  3.77556874063477170E-004
   3.2749999999999999      -1.67054824050769953E-004  3.83439500173092193E-004
   3.2987500000000005      -1.64158354601937572E-004  3.89426768896309369E-004
   3.3224999999999998      -1.61106608815252957E-004  3.95522216015195950E-004
   3.3462500000000004      -1.57893667009181734E-004  4.01729590441988083E-004
   3.3700000000000001      -1.54513238962834088E-004  4.08052888688165756E-004
   3.3937500000000003      -1.50958604901345458E-004  4.14496321103280179E-004
   3.4175000000000000      -1.47222600360968724E-004  4.21064407695301095E-004
   3.4412500000000001      -1.43297566486516733E-004  4.27762011202938576E-004
   3.4649999999999999      -1.39175267779605003E-004  4.34594297185000899E-004
   3.4887500000000000      -1.34846848085587288E-004  4.41566832369615244E-004
   3.5124999999999997      -1.30302748605318929E-004  4.48685613782015709E-004
   3.5362499999999999      -1.25532622205497279E-004  4.55957134649727781E-004
   3.5599999999999996      -1.20525223049398777E-004  4.63388431635499494E-004
   3.5837500000000002      -1.15268284584695444E-004  4.70987172840010447E-004
   3.6074999999999995      -1.09748367863526296E-004  4.78761747065712371E-004
   3.6312500000000001      -1.03950678415939060E-004  4.86721375559376909E-004
   3.6549999999999994      -9.78588414312461417E-005  4.94876249106177197E-004
   3.6787500000000000      -9.14546223207122648E-005  5.03237698320434918E-004
   3.7025000000000001      -8.47175750776306527E-005  5.11818411660535993E-004
   3.7262499999999998      -7.76245882656712428E-005  5.20632692444289555E-004
   3.7500000000000000      -7.01493023358400745E-005  5.29696851874150829E-004
   3.7525000000000004      -6.93389924976879228E-005  5.30666249793235959E-004
   3.7549999999999999      -6.85240760709942946E-005  5.31638645185464483E-004
   3.7574999999999998      -6.77045145104886311E-005  5.32614065822711912E-004
   3.7599999999999998      -6.68802671957699550E-005  5.33592528727036921E-004
   3.7624999999999997      -6.60512942743059000E-005  5.34574062528885398E-004
   3.7650000000000001      -6.52175542574418048E-005  5.35558688703248399E-004
   3.7675000000000005      -6.43790063344922583E-005  5.36546440460044572E-004
   3.7700000000000000      -6.35356075889523974E-005  5.37537340223183109E-004
   3.7725000000000000      -6.26873148201090058E-005  5.38531414602238362E-004
   3.7749999999999999      -6.18340840610314828E-005  5.39528690673653634E-004
   3.7774999999999999      -6.09758705568007108E-005  5.40529195993958897E-004
   3.7799999999999994      -6.01126287418805164E-005  5.41532958613507535E-004
   3.7825000000000006      -5.92443122165618122E-005  5.42540007090768937E-004
   3.7850000000000001      -5.83708737224779178E-005  5.43550370507185979E-004
   3.7875000000000001      -5.74922651170859295E-005  5.44564078482664255E-004
   3.7900000000000000      -5.66084373471079010E-005  5.45581161191679748E-004
   3.7925000000000000      -5.57193404208483839E-005  5.46601649380082117E-004
   3.7949999999999995      -5.48249233793361910E-005  5.47625574382597734E-004
   3.7974999999999999      -5.39251342662199374E-005  5.48652968141092635E-004
   3.8000000000000003      -5.30199201105933972E-005  5.49683863371212876E-004
   3.8025000000000002      -5.21092268370220243E-005  5.50718292992311898E-004
   3.8050000000000002      -5.11929993173934706E-005  5.51756291032611240E-004
   3.8075000000000001      -5.02711812774617512E-005  5.52797892061712422E-004
   3.8099999999999996      -4.93437152738697204E-005  5.53843131360514632E-004
   3.8125000000000000      -4.84105426883995276E-005  5.54892045328376007E-004
   3.8150000000000004      -4.74716035525270279E-005  5.55944669975412119E-004
   3.8174999999999999      -4.65268367069944012E-005  5.57001043245937324E-004
   3.8199999999999998      -4.55761796210918705E-005  5.58061203515190806E-004
   3.8224999999999998      -4.46195683794541870E-005  5.59125190000390689E-004
   3.8249999999999997      -4.36569376324503366E-005  5.60193042790810237E-004
   3.8275000000000001      -4.26882205411964453E-005  5.61264802841511491E-004
   3.8300000000000005      -4.17133487343636643E-005  5.62340512157846772E-004
   3.8325000000000000      -4.07322522331092930E-005  5.63420213603561077E-004
   3.8350000000000000      -3.97448594021469919E-005  5.64503951088644201E-004
   3.8374999999999999      -3.87510968586054483E-005  5.65591769215013787E-004
   3.8399999999999999      -3.77508894923459995E-005  5.66683714582521419E-004
   3.8424999999999994      -3.67441603242104904E-005  5.67779834872408212E-004
   3.8450000000000006      -3.57308303241659351E-005  5.68880177184328205E-004
   3.8475000000000001      -3.47108185656075811E-005  5.69984791643935785E-004
   3.8500000000000001      -3.36840419857227782E-005  5.71093729103589842E-004
   3.8525000000000000      -3.26504153333123328E-005  5.72207041744632414E-004
   3.8550000000000000      -3.16098510747691327E-005  5.73324783134336190E-004
   3.8574999999999995      -3.05622592943626499E-005  5.74447008286291857E-004
   3.8599999999999999      -2.95075475883783385E-005  5.75573773724523483E-004
   3.8625000000000003      -2.84456209526094908E-005  5.76705137551611000E-004
   3.8650000000000002      -2.73763816608021717E-005  5.77841159481781242E-004
   3.8675000000000002      -2.62997291465089656E-005  5.78981901115016269E-004
   3.8700000000000001      -2.52155598485043629E-005  5.80127425625493777E-004
   3.8724999999999996      -2.41237670843446278E-005  5.81277798243277737E-004
   3.8750000000000000      -2.30242408859548752E-005  5.82433086151274413E-004
   3.8775000000000004      -2.19168678355190318E-005  5.83593358625077098E-004
   3.8799999999999999      -2.08015308876253133E-005  5.84758687140613941E-004
   3.8824999999999998      -1.96781091591356189E-005  5.85929144915740656E-004
   3.8849999999999998      -1.85464778022884316E-005  5.87104809328475191E-004
   3.8874999999999997      -1.74065076698756600E-005  5.88285758775277333E-004
   3.8900000000000001      -1.62580651494958572E-005  5.89472074868339023E-004
   3.8925000000000005      -1.51010118695749216E-005  5.90663841335323410E-004
   3.8950000000000000      -1.39352044725520979E-005  5.91861146027864121E-004
   3.8975000000000000      -1.27604942707210976E-005  5.93064079605661282E-004
   3.8999999999999999      -1.15767269318303473E-005  5.94272736149084905E-004
   3.9024999999999999      -1.03837421238006958E-005  5.95487213374073089E-004
   3.9049999999999994      -9.18137312755063359E-006  5.96707612866295180E-004
   3.9075000000000006      -7.96944641418426387E-006  5.97934040336865302E-004
   3.9100000000000001      -6.74778118217965625E-006  5.99166605902210826E-004
   3.9125000000000001      -5.51618884417763000E-006  6.00405423797863158E-004
   3.9150000000000000      -4.27447249152121893E-006  6.01650615087464592E-004
   3.9175000000000000      -3.02242624198942328E-006  6.02902304480632759E-004
   3.9199999999999995      -1.75983458412884447E-006  6.04160623112756016E-004
   3.9224999999999999      -4.86471615112966742E-007  6.05425708410082912E-004
   3.9250000000000003       7.97899799827018224E-007  6.06697704597816516E-004
   3.9275000000000002       2.09352896578580208E-006  6.07976763267285727E-004
   3.9300000000000002       3.40067840949016974E-006  6.09263044011318757E-004
   3.9325000000000001       4.71962506157260004E-006  6.10556715138724010E-004
   3.9349999999999996       6.05066159323111660E-006  6.11857954651766540E-004
   3.9375000000000000       7.39409792378394959E-006  6.13166950478261693E-004
   3.9400000000000004       8.75026295460552096E-006  6.14483902537008866E-004
   3.9424999999999999       1.01195065387356092E-005  6.15809023249535041E-004
   3.9449999999999998       1.15022017646213349E-005  6.17142539526239001E-004
   3.9474999999999998       1.28987475580268448E-005  6.18484692589889610E-004
   3.9499999999999997       1.43095717985282171E-005  6.19835742479978979E-004
   3.9525000000000001       1.57351348930724414E-005  6.21195968461838669E-004
   3.9550000000000005       1.71759340457267237E-005  6.22565672044949584E-004
   3.9575000000000000       1.86325083421641735E-005  6.23945180051127426E-004
   3.9600000000000000       2.01054448718889048E-005  6.25334848311725078E-004
   3.9624999999999999       2.15953861770836404E-005  6.26735066164959805E-004
   3.9649999999999999       2.31030394052200018E-005  6.28146261539005405E-004
   3.9674999999999994       2.46291878040936851E-005  6.29568909487317543E-004
   3.9700000000000006       2.61747051317733550E-005  6.31003538926079642E-004
   3.9725000000000001       2.77405745337730199E-005  6.32450749322627064E-004
   3.9750000000000001       2.93279122426853176E-005  6.33911206972279074E-004
   3.9775000000000000       3.09380015035458307E-005  6.35385688382304314E-004
   3.9800000000000000       3.25723382277432025E-005  6.36875107398901584E-004
   3.9824999999999995       3.42326949598594217E-005  6.38380530409824918E-004
   3.9849999999999999       3.59212189740284278E-005  6.39903255682031146E-004
   3.9875000000000003       3.76405845942913902E-005  6.41444898470645885E-004
   3.9900000000000002       3.93942507663958577E-005  6.43007549955316657E-004
   3.9925000000000002       4.11869388976962046E-005  6.44594059175214711E-004
   3.9950000000000001       4.30256621268838548E-005  6.46208660249150387E-004
   3.9974999999999996       4.49225829667854285E-005  6.47858692084679675E-004
   4.0000000000000000       4.69118814200837560E-005  6.49564807246302074E-004
   4.0025000000000004       4.89423071415449244E-005  6.51457576101903196E-004
   4.0049999999999999       5.09076268693451551E-005  6.53445051190405324E-004
   4.0075000000000003       5.28285586138108035E-005  6.55492872641342031E-004
   4.0099999999999998       5.47125186821119166E-005  6.57588742183063128E-004
   4.0125000000000002       5.65638061885690414E-005  6.59725535027703134E-004
   4.0149999999999997       5.83853304752235527E-005  6.61898432696274817E-004
   4.0175000000000001       6.01792337792149342E-005  6.64103889937629429E-004
   4.0199999999999996       6.19471810609092076E-005  6.66339153842778528E-004
   4.0225000000000000       6.36905160326648091E-005  6.68602004866337279E-004
   4.0250000000000004       6.54103538400745220E-005  6.70890603000777615E-004
   4.0274999999999999       6.71076400714273988E-005  6.73203389830404433E-004
   4.0300000000000002       6.87831903783774729E-005  6.75539022796595406E-004
   4.0324999999999998       7.04377182049988672E-005  6.77896329087022595E-004
   4.0350000000000001       7.20718548702066551E-005  6.80274272350642824E-004
   4.0374999999999996       7.36861645098865471E-005  6.82671927874324070E-004
   4.0400000000000000       7.52811554606523940E-005  6.85088463665456653E-004
   4.0425000000000004       7.68572891087215409E-005  6.87523125765714029E-004
   4.0449999999999999       7.84149868848344985E-005  6.89975226630273691E-004
   4.0475000000000003       7.99546358778694029E-005  6.92444135802823806E-004
   4.0499999999999998       8.14765933994627227E-005  6.94929272332334906E-004
   4.0525000000000002       8.29811907392247997E-005  6.97430098533957329E-004
   4.0549999999999997       8.44687362863944349E-005  6.99946114802045376E-004
   4.0579999999999998       8.62316869391830488E-005  7.02984731405535885E-004
   4.0599999999999996       8.73938063714941492E-005  7.05021884063329607E-004
   4.0625000000000000       8.88318548227617059E-005  7.07580792284320369E-004
   4.0650000000000004       9.02539028214036874E-005  7.10153195187679972E-004
   4.0674999999999999       9.16601765377488291E-005  7.12738729913880834E-004
   4.0700000000000003       9.30508902124498017E-005  7.15337053439984668E-004
   4.0724999999999998       9.44262472238895063E-005  7.17947840818320489E-004
   4.0750000000000002       9.57864410254275026E-005  7.20570783624754842E-004
   4.0774999999999997       9.71316559676079253E-005  7.23205588551277794E-004
   4.0800000000000001       9.84620680362642515E-005  7.25851976228417345E-004
   4.0824999999999996       9.97778455015507478E-005  7.28509680116930344E-004
   4.0850000000000000       1.01079149501292801E-004  7.31178445543856229E-004
   4.0875000000000004       1.02366134593593854E-004  7.33858029050073646E-004
   4.0899999999999999       1.03638949106285059E-004  7.36548196742487600E-004
   4.0925000000000002       1.04897735741188970E-004  7.39248724885683997E-004
   4.0949999999999998       1.06142631838418894E-004  7.41959398400219758E-004
   4.0975000000000001       1.07373769753967032E-004  7.44680010494118655E-004
   4.0999999999999996       1.08591277177700786E-004  7.47410362141705514E-004
   4.1025000000000000       1.09795277421987606E-004  7.50150261597690767E-004
   4.1050000000000004       1.10985889686356090E-004  7.52899523957880571E-004
   4.1074999999999999       1.12163229299940678E-004  7.55657970755497219E-004
   4.1100000000000003       1.13327407944154959E-004  7.58425429590377015E-004
   4.1124999999999998       1.14478533857643148E-004  7.61201733787628728E-004
   4.1150000000000002       1.15616712025109445E-004  7.63986722081714219E-004
   4.1174999999999997       1.16742044352621458E-004  7.66780238330128094E-004
   4.1200000000000001       1.17854629828196487E-004  7.69582131237354851E-004
   4.1224999999999996       1.18954564668052550E-004  7.72392254082143780E-004
   4.1250000000000000       1.20041942472562963E-004  7.75210464594940887E-004
   4.1275000000000004       1.21116854330248307E-004  7.78036624576846259E-004
   4.1299999999999999       1.22179388955208899E-004  7.80870599808890296E-004
   4.1325000000000003       1.23229632795338517E-004  7.83712259837135200E-004
   4.1349999999999998       1.24267670137532307E-004  7.86561477798794853E-004
   4.1375000000000002       1.25293583205167869E-004  7.89418130253789264E-004
   4.1399999999999997       1.26307452251208714E-004  7.92282097038431166E-004
   4.1425000000000001       1.27309355643519744E-004  7.95153261115728914E-004
   4.1449999999999996       1.28299369946818065E-004  7.98031508446490900E-004
   4.1475000000000000       1.29277569997516216E-004  8.00916727854525498E-004
   4.1500000000000004       1.30244028976218785E-004  8.03808810912912163E-004
   4.1524999999999999       1.31198818474980512E-004  8.06707651830372487E-004
   4.1550000000000002       1.32142008560732469E-004  8.09613147344212612E-004
   4.1574999999999998       1.33073667835409984E-004  8.12525196621005641E-004
   4.1600000000000001       1.33993863492607118E-004  8.15443701161810801E-004
   4.1624999999999996       1.34902661371181024E-004  8.18368564712748984E-004
   4.1650000000000000       1.35800126005975748E-004  8.21299693180343256E-004
   4.1675000000000004       1.36686320675875216E-004  8.24236994551333108E-004
   4.1699999999999999       1.37561307449359936E-004  8.27180378816644237E-004
   4.1725000000000003       1.38425147227721866E-004  8.30129757899251042E-004
   4.1749999999999998       1.39277899786112604E-004  8.33085045585653535E-004
   4.1775000000000002       1.40119623812540731E-004  8.36046157460783139E-004
   4.1799999999999997       1.40950376944967709E-004  8.39013010846062003E-004
   4.1825000000000001       1.41770215806601477E-004  8.41985524740478672E-004
   4.1849999999999996       1.42579196039520410E-004  8.44963619764441381E-004
   4.1875000000000000       1.43377372336707479E-004  8.47947218106276683E-004
   4.1900000000000004       1.44164798472612042E-004  8.50936243471201803E-004
   4.1924999999999999       1.44941527332297505E-004  8.53930621032625856E-004
   4.1950000000000003       1.45707610939295077E-004  8.56930277385642447E-004
   4.1974999999999998       1.46463100482198947E-004  8.59935140502590071E-004
   4.2000000000000002       1.47208046340104894E-004  8.62945139690563965E-004
   4.2024999999999997       1.47942498106942358E-004  8.65960205550765248E-004
   4.2050000000000001       1.48666504614756843E-004  8.68980269939596166E-004
   4.2074999999999996       1.49380113956016535E-004  8.72005265931382950E-004
   4.2100000000000000       1.50083373504987484E-004  8.75035127782672925E-004
   4.2125000000000004       1.50776329938218356E-004  8.78069790897995409E-004
   4.2149999999999999       1.51459029254194554E-004  8.81109191797007675E-004
   4.2175000000000002       1.52131516792199540E-004  8.84153268082980446E-004
   4.2199999999999998       1.52793837250432096E-004  8.87201958412517431E-004
   4.2225000000000001       1.53446034703393595E-004  8.90255202466483961E-004
   4.2249999999999996       1.54088152618659388E-004  8.93312940922272552E-004
   4.2275000000000000       1.54720233872789254E-004  8.96375115426039856E-004
   4.2300000000000004       1.55342320767038383E-004  8.99441668568179940E-004
   4.2324999999999999       1.55954455042074826E-004  9.02512543857552046E-004
   4.2350000000000003       1.56556677892363740E-004  9.05587685697744693E-004
   4.2374999999999998       1.57149029979957437E-004  9.08667039363991063E-004
   4.2400000000000002       1.57731551447807270E-004  9.11750550980931361E-004
   4.2424999999999997       1.58304281932579503E-004  9.14838167501165890E-004
   4.2450000000000001       1.58867260577025867E-004  9.17929836684585275E-004
   4.2474999999999996       1.59420526041911218E-004  9.21025507078409114E-004
   4.2500000000000000       1.59964116517487379E-004  9.24125127997705350E-004
   4.3262499999999999       1.72077108878972433E-004  1.02032621545884543E-003
   4.4024999999999999       1.76114215412313151E-004  1.11903258988983820E-003
   4.4787499999999998       1.72771959604346725E-004  1.21942832589952703E-003
   4.5549999999999997       1.62610287631468871E-004  1.32090984417053783E-003
   4.6312499999999996       1.46097191668541912E-004  1.42301165160270957E-003
   4.7074999999999996       1.23634178613775587E-004  1.52536426357961709E-003
   4.7837500000000004       9.55721901998019793E-005  1.62766818825396654E-003
   4.8600000000000003       6.22222419786977823E-005  1.72967677901362496E-003
   4.9362500000000002       2.38629089220963634E-005  1.83118438074994744E-003
   5.0125000000000002      -1.92541892088806890E-005  1.93201782345204360E-003
   5.0887500000000001      -6.69002341827411919E-005  2.03203012464557532E-003
   5.1650000000000000      -1.18865977172164685E-004  2.13109570508579005E-003
   5.2412500000000000      -1.74959166620352257E-004  2.22910669385219858E-003
   5.3174999999999999      -2.35002461524834406E-004  2.32597000508541442E-003
   5.3937499999999998      -2.98831712235603719E-004  2.42160501358970950E-003
   5.4699999999999998      -3.66294522778268293E-004  2.51594165955060711E-003
   5.5462499999999997      -4.37249035206801139E-004  2.60891890187481918E-003
   5.6224999999999996      -5.11562890617760224E-004  2.70048343778081469E-003
   5.6987500000000004      -5.89112333130350596E-004  2.79058863463134714E-003
   5.7750000000000004      -6.69781430984118446E-004  2.87919363203472268E-003
   5.8512500000000003      -7.53461394115601457E-004  2.96626257977841224E-003
   5.9275000000000002      -8.40049975605425920E-004  3.05176399934007497E-003
   6.0037500000000001      -9.29450935898915509E-004  3.13567021525934866E-003
   6.0800000000000001      -1.02157357337788490E-003  3.21795689483529669E-003
   6.1562500000000000      -1.11633229668335219E-003  3.29860262184470451E-003
   6.2324999999999999      -1.21364624657227201E-003  3.37758854729406722E-003
   6.3087499999999999      -1.31343895250308888E-003  3.45489807611095313E-003
   6.3849999999999998      -1.41563802223543494E-003  3.53051659417854885E-003
   6.4612499999999997      -1.52017486054711816E-003  3.60443122987819803E-003
   6.5375000000000005      -1.62698441314692915E-003  3.67663064388751293E-003
   6.6137499999999996      -1.73600493306785299E-003  3.74710484382552141E-003
   6.6900000000000013      -1.84717776701805582E-003  3.81584502032191689E-003
   6.7662500000000003      -1.96044715975901389E-003  3.88284340212636300E-003
   6.8425000000000002      -2.07576007333354134E-003  3.94809312524411777E-003
   6.9187500000000002      -2.19306602268345063E-003  4.01158812042468494E-003
   6.9949999999999992      -2.31231692217996002E-003  4.07332300902591826E-003
   7.0712500000000000      -2.43346694466474098E-003  4.13329301158518909E-003
   7.1475000000000000      -2.55647239089046774E-003  4.19149386570521511E-003
   7.2237500000000008      -2.68129156849065747E-003  4.24792175235787217E-003
   7.2999999999999998      -2.80788467962858439E-003  4.30257322966042660E-003
   7.3762499999999998      -2.93621371655355262E-003  4.35544517327181562E-003
   7.4524999999999997      -3.06624236437532619E-003  4.40653472266394532E-003
   7.5287499999999987      -3.19793591043922906E-003  4.45583923261569457E-003
   7.6050000000000004      -3.33126115974684105E-003  4.50335622935675757E-003
   7.6812499999999995      -3.46618635592199804E-003  4.54908337085816166E-003
   7.7575000000000003      -3.60268110727058775E-003  4.59301841082673280E-003
   7.8337500000000002      -3.74071631752609162E-003  4.63515916601402525E-003
   7.9100000000000010      -3.88026412091279369E-003  4.67550348649601981E-003
   7.9862500000000001      -4.02129782119463493E-003  4.71404922861965066E-003
   8.0625000000000000      -4.16379183441029782E-003  4.75079423034484305E-003
   8.1387499999999999      -4.30772163502354463E-003  4.78573628873837573E-003
   8.2149999999999999      -4.45306370524183905E-003  4.81887313939873430E-003
   8.2912499999999998      -4.59979548727526121E-003  4.85020243761093844E-003
   8.3674999999999997      -4.74789533832262189E-003  4.87972174104938251E-003
   8.4437499999999996      -4.89734248808391601E-003  4.90742849386646262E-003
   8.5199999999999996      -5.04811699860946081E-003  4.93332001202527893E-003
   8.5962499999999995      -5.20019972630927484E-003  4.95739346975698335E-003
   8.6724999999999994      -5.35357228592072375E-003  4.97964588700477388E-003
   8.7487499999999994      -5.50821701654375696E-003  5.00007411800565231E-003
   8.8249999999999993      -5.66411694900648393E-003  5.01867484035804605E-003
   8.9012499999999992      -5.82125577528499333E-003  5.03544454527949173E-003
   8.9774999999999991      -5.97961781928618014E-003  5.05037952840341978E-003
   9.0537500000000009      -6.13918800916434752E-003  5.06347588126294674E-003
   9.1300000000000008      -6.29995185105704236E-003  5.07472948333135502E-003
   9.2062500000000007      -6.46189540415415941E-003  5.08413599452326934E-003
   9.2825000000000006      -6.62500525699779002E-003  5.09169084806705089E-003
   9.3587500000000006      -6.78926850489505566E-003  5.09738924367776278E-003
   9.4350000000000005      -6.95467272831961757E-003  5.10122614098906975E-003
   9.5112500000000004      -7.12120597218538279E-003  5.10319625323636672E-003
   9.5875000000000004      -7.28885672575915571E-003  5.10329404111526785E-003
   9.6637500000000003      -7.45761390399460235E-003  5.10151370744393266E-003
   9.7400000000000002      -7.62746682819057022E-003  5.09784919119665551E-003
   9.8162500000000001      -7.79840521221345645E-003  5.09229416513527940E-003
   9.8925000000000001      -7.97041913133958099E-003  5.08484202183365121E-003
   9.9687500000000000      -8.14349902773396812E-003  5.07548588356028247E-003
   10.045000000000000      -8.31763567972062558E-003  5.06421858784560346E-003
   10.121200000000000      -8.49270497528941889E-003  5.05104196311439036E-003
   10.197500000000000      -8.66904398059641958E-003  5.03592044013648037E-003
   10.273800000000000      -8.84641533044327501E-003  5.01886200102125840E-003
   10.350000000000000      -9.02457653505203510E-003  4.99988447926547584E-003
   10.426200000000000      -9.20375167577439611E-003  4.97895816624389052E-003
   10.502500000000000      -9.38417041884573658E-003  4.95604281062314491E-003
   10.578799999999999      -9.56559105925025577E-003  4.93115531301908331E-003
   10.654999999999999      -9.74776687681491033E-003  4.90432259111351059E-003
   10.731199999999999      -9.93092824538187140E-003  4.87550343649483398E-003
   10.807499999999999      -1.01153109259505027E-002  4.84464588333484696E-003
   10.883699999999999      -1.03004252684646622E-002  4.81182026691044738E-003
   10.960000000000001      -1.04867509763400431E-002  4.77692952925417788E-003
   11.036300000000001      -1.06740397681229955E-002  4.74000417672672432E-003
   11.112500000000001      -1.08620384862814622E-002  4.70108503827198956E-003
   11.188800000000001      -1.10512349195690113E-002  4.66005803940582400E-003
   11.265000000000001      -1.12411276577251400E-002  4.61701846841055825E-003
   11.341200000000001      -1.14319587114795965E-002  4.57190131032456527E-003
   11.417500000000000      -1.16239751549795604E-002  4.52463027979168545E-003
   11.493800000000000      -1.18169220798770395E-002  4.47524984596842090E-003
   11.570000000000000      -1.20105398181817209E-002  4.42381516104863298E-003
   11.646200000000000      -1.22050757952797458E-002  4.37024882254528728E-003
   11.722500000000000      -1.24007823570266330E-002  4.31446185353386545E-003
   11.798800000000000      -1.25974001238241158E-002  4.25650825507775579E-003
   11.875000000000000      -1.27946650245700944E-002  4.19645299624149364E-003
   11.951200000000000      -1.29928296387674495E-002  4.13420593058010100E-003
   12.027500000000000      -1.31921513301625944E-002  4.06966500493251282E-003
   12.103800000000000      -1.33923662194297046E-002  4.00289399320231335E-003
   12.180000000000000      -1.35932057877666771E-002  3.93396794813073106E-003
   12.256200000000000      -1.37949275485201844E-002  3.86278359543179269E-003
   12.332500000000000      -1.39977936821649215E-002  3.78922538224267134E-003
   12.408799999999999      -1.42015357771344726E-002  3.71336709587367832E-003
   12.484999999999999      -1.44058808487551367E-002  3.63529414280158161E-003
   12.561199999999999      -1.46110911309769581E-002  3.55488966350209473E-003
   12.637499999999999      -1.48174333981474816E-002  3.47202410612628548E-003
   12.713699999999999      -1.50243625377710268E-002  3.38689480925566562E-003
   12.789999999999999      -1.52324173987013218E-002  3.29925797008764118E-003
   12.866299999999999      -1.54413226728039345E-002  3.20920289091476641E-003
   12.942500000000003      -1.56507985540776766E-002  3.11683107881285081E-003
   13.018800000000001      -1.58613904532606403E-002  3.02187831338622320E-003
   13.095000000000001      -1.60725419175362996E-002  2.92457127225253990E-003
   13.171199999999999      -1.62845239022703925E-002  2.82476444780602447E-003
   13.247500000000000      -1.64976116547230212E-002  2.72229871134271406E-003
   13.323800000000002      -1.67115228640489985E-002  2.61727962995881485E-003
   13.400000000000000      -1.69259708181775763E-002  2.50982563901192609E-003
   13.476200000000000      -1.71412305077258270E-002  2.39977606773470603E-003
   13.552499999999998      -1.73575810784915227E-002  2.28695608241629616E-003
   13.628800000000000      -1.75747354956122502E-002  2.17148251235685071E-003
   13.705000000000000      -1.77924023822614644E-002  2.05348554421944021E-003
   13.781200000000000      -1.80108604889079073E-002  1.93278869343582434E-003
   13.857500000000000      -1.82303925649737290E-002  1.80920073484339638E-003
   13.933799999999998      -1.84507067630561503E-002  1.68285015785049163E-003
   14.010000000000002      -1.86715069590757156E-002  1.55387935474315150E-003
   14.086200000000000      -1.88930753719126245E-002  1.42209537111174676E-003
   14.162500000000000      -1.91156980580355108E-002  1.28728988892613480E-003
   14.238799999999999      -1.93390783045527329E-002  1.14960351763409977E-003
   14.315000000000000      -1.95629152140150142E-002  1.00919135294897776E-003
   14.391200000000000      -1.97874941942642012E-002  8.65843237805171426E-004
   14.467499999999999      -2.00131043133314618E-002  7.19332961673270249E-004
   14.543799999999999      -2.02394439504909353E-002  5.69813702367738474E-004
   14.619999999999997      -2.04662073914599202E-002  4.17453746883264412E-004
   14.696200000000001      -2.06936828935027767E-002  2.62024902598231477E-004
   14.772500000000001      -2.09221621488968994E-002  1.03282180956991299E-004
   14.848799999999999      -2.11513385316536955E-002 -5.86081811591297559E-005
   14.924999999999999      -2.13809014251617018E-002 -2.23464148406069945E-004
   15.001200000000003      -2.16111415157529511E-002 -3.91532804670598753E-004
   15.077500000000001      -2.18423526787323088E-002 -5.63078819566554113E-004
   15.153800000000000      -2.20742231974868815E-002 -7.37922314221654677E-004
   15.230000000000000      -2.23064375042181899E-002 -9.15866865177435217E-004
   15.306200000000000      -2.25392882890944925E-002 -1.09717935609149634E-003
   15.382500000000002      -2.27730711560436665E-002 -1.28214511969826361E-003
   15.458800000000000      -2.30074692495565343E-002 -1.47057003331542251E-003
   15.535000000000000      -2.32421620238406623E-002 -1.66224263760279671E-003
   15.611199999999998      -2.34774436839394855E-002 -1.85745064318515712E-003
   15.687500000000000      -2.37136110156484330E-002 -2.05650114503714730E-003
   15.763800000000002      -2.39503419572169862E-002 -2.25918515337008175E-003
   15.840000000000000      -2.41873108704718301E-002 -2.46527547307447093E-003
   15.916200000000000      -2.44248128883368422E-002 -2.67508173177239284E-003
   15.992499999999998      -2.46631453158575042E-002 -2.88893393348418426E-003
   16.068800000000000      -2.49019807342768969E-002 -3.10660749352425916E-003
   16.145000000000000      -2.51409884350504119E-002 -3.32785868846024275E-003
   16.221200000000000      -2.53804637636743900E-002 -3.55302019027802863E-003
   16.297499999999999      -2.56207038170803113E-002 -3.78244611992701934E-003
   16.373799999999999      -2.58613757711386311E-002 -4.01589551217621313E-003
   16.449999999999999      -2.61021437797978526E-002 -4.25310726065780773E-003
   16.526199999999999      -2.63433026666034312E-002 -4.49443832401903460E-003
   16.602499999999999      -2.65851484865139674E-002 -4.74026826760209907E-003
   16.678799999999999      -2.68273429260779961E-002 -4.99033892309019671E-003
   16.754999999999999      -2.70695449565593257E-002 -5.24437090077611509E-003
   16.831199999999999      -2.73120479715866643E-002 -5.50274677804376243E-003
   16.907499999999999      -2.75551459839779925E-002 -5.76587297180909935E-003
   16.983799999999999      -2.77984950796090202E-002 -6.03347319246712484E-003
   17.059999999999999      -2.80417489945517448E-002 -6.30524875664642374E-003
   17.136199999999999      -2.82851986444655097E-002 -6.58160924576259212E-003
   17.212499999999999      -2.85291348606301030E-002 -6.86298939753239058E-003
   17.288799999999998      -2.87732080367023892E-002 -7.14909378276124344E-003
   17.364999999999998      -2.90170666536698277E-002 -7.43960332094036319E-003
   17.441199999999998      -2.92609979610473636E-002 -7.73495607510238468E-003
   17.517499999999998      -2.95052883026255541E-002 -8.03561667599525867E-003
   17.593800000000002      -2.97495822901995693E-002 -8.34126946235771473E-003
   17.670000000000002      -2.99935231309680604E-002 -8.65157377013349958E-003
   17.746200000000002      -3.02373930160807318E-002 -8.96699771326108647E-003
   17.822500000000002      -3.04814722715462984E-002 -9.28803747257881708E-003
   17.898800000000001      -3.07253996194813903E-002 -9.61435594702237002E-003
   17.975000000000001      -3.09688129752449942E-002 -9.94558957360308811E-003
   18.051200000000001      -3.12119878606176952E-002 -1.02822381446965004E-002
   18.127500000000001      -3.14551968223845124E-002 -1.06248311095429836E-002
   18.203800000000001      -3.16980726071788912E-002 -1.09730085900314241E-002
   18.280000000000001      -3.19402478325039110E-002 -1.13263826712792903E-002
   18.356200000000001      -3.21819895127591418E-002 -1.16854865278864725E-002
   18.432500000000001      -3.24235603324586827E-002 -1.20508846533772963E-002
   18.508800000000001      -3.26645870649462239E-002 -1.24221929605180213E-002
   18.585000000000001      -3.29046970343075465E-002 -1.27989975919546237E-002
   18.661200000000001      -3.31441465850845843E-002 -1.31818668599145705E-002
   18.737500000000001      -3.33831863012554256E-002 -1.35714021928371523E-002
   18.813800000000001      -3.36214366700637451E-002 -1.39671935781205316E-002
   18.890000000000001      -3.38585198579393065E-002 -1.43687994850298650E-002
   18.966200000000001      -3.40946790818520001E-002 -1.47768251513577999E-002
   19.042500000000000      -3.43301500702634516E-002 -1.51919107892402473E-002
   19.118800000000000      -3.45645470643276137E-002 -1.56136186739126055E-002
   19.195000000000000      -3.47974871098858038E-002 -1.60414776266682366E-002
   19.271200000000000      -3.50291974695362412E-002 -1.64761316188479015E-002
   19.347500000000000      -3.52598959871547948E-002 -1.69182615695903198E-002
   19.423700000000000      -3.54888909049430601E-002 -1.73668066723571685E-002
   19.500000000000000      -3.57166930178011086E-002 -1.78230438022596999E-002
   19.576300000000000      -3.59429070924501062E-002 -1.82864897863826113E-002
   19.652500000000000      -3.61671427413051069E-002 -1.87566248328319835E-002
   19.728800000000000      -3.63898877505424434E-002 -1.92347859359879719E-002
   19.805000000000000      -3.66104539518178063E-002 -1.97198236943964926E-002
   19.881200000000000      -3.68290264395673972E-002 -2.02124648475092601E-002
   19.957500000000000      -3.70457758569456286E-002 -2.07134771003869185E-002


==> anc/M1_3_3_v2.dat <==
  2.12500000000000015E-002 -4.56138604114721704E-008 -3.14193726498232032E-007
  4.49999999999999983E-002 -3.53273056839594470E-006  2.62669886465855699E-006
  6.87500000000000056E-002 -5.38431665183939758E-006  4.02970822342420554E-006
  9.24999999999999989E-002 -7.22675801643715980E-006  5.44441534590000723E-006
  0.11625000000000002      -9.05987823387223344E-006  6.87094747545023707E-006
  0.14000000000000001      -1.08834980544814603E-005  8.30943371889482015E-006
  0.16375000000000001      -1.26974353529348721E-005  9.76000508218825747E-006
  0.18750000000000000      -1.45015050726645090E-005  1.12227945070113342E-005
  0.21124999999999999      -1.62955191686486665E-005  1.26979369080275028E-005
  0.23499999999999999      -1.80792865493585999E-005  1.41855692114844016E-005
  0.25874999999999998      -1.98526130167452476E-005  1.56858303943559891E-005
  0.28249999999999997      -2.16153012049971408E-005  1.71988615246500685E-005
  0.30625000000000002      -2.33671505177277288E-005  1.87248058026832349E-005
  0.33000000000000002      -2.51079570635923570E-005  2.02638086033902042E-005
  0.35375000000000001      -2.68375135902865789E-005  2.18160175196997099E-005
  0.37750000000000000      -2.85556094168750300E-005  2.33815824070098249E-005
  0.40125000000000000      -3.02620303643982712E-005  2.49606554287975072E-005
  0.42499999999999999      -3.19565586847041618E-005  2.65533911033976652E-005
  0.44874999999999998      -3.36389729874460099E-005  2.81599463519891291E-005
  0.47249999999999992      -3.53090481651898848E-005  2.97804805478256017E-005
  0.49625000000000008      -3.69665553165699748E-005  3.14151555667523341E-005
  0.52000000000000002      -3.86112616674281226E-005  3.30641358390484317E-005
  0.54374999999999996      -4.02429304898729899E-005  3.47275884026400421E-005
  0.56750000000000000      -4.18613210191898526E-005  3.64056829577270822E-005
  0.59125000000000005      -4.34661883685291762E-005  3.80985919228716188E-005
  0.61499999999999999      -4.50572834413022816E-005  3.98064904925952073E-005
  0.63875000000000004      -4.66343528412048699E-005  4.15295566965364252E-005
  0.66249999999999998      -4.81971387797903596E-005  4.32679714602201396E-005
  0.68625000000000003      -4.97453789815084193E-005  4.50219186674933087E-005
  0.70999999999999996      -5.12788065861233036E-005  4.67915852246842171E-005
  0.73375000000000001      -5.27971500484207602E-005  4.85771611265437608E-005
  0.75749999999999995      -5.43001330351101415E-005  5.03788395240303358E-005
  0.78125000000000000      -5.57874743188237126E-005  5.21968167940025643E-005
  0.80500000000000016      -5.72588876691109384E-005  5.40312926108860674E-005
  0.82875000000000010      -5.87140817403216517E-005  5.58824700203841497E-005
  0.85250000000000004      -6.01527599562671553E-005  5.77505555153050830E-005
  0.87624999999999997      -6.15746203915427617E-005  5.96357591135806032E-005
  0.90000000000000002      -6.29793556493927158E-005  6.15382944385556557E-005
  0.92374999999999996      -6.43666527359893100E-005  6.34583788016302689E-005
  0.94750000000000001      -6.57361929309960578E-005  6.53962332873410054E-005
  0.97124999999999995      -6.70876516542777835E-005  6.73520828409702641E-005
  0.99500000000000000      -6.84206983286115021E-005  6.93261563587776439E-005
   1.0187500000000000      -6.97349962382510537E-005  7.13186867809506965E-005
   1.0425000000000000      -7.10302023831870752E-005  7.33299111873785355E-005
   1.0662499999999999      -7.23059673289376065E-005  7.53600708963534548E-005
   1.0900000000000001      -7.35619350516985004E-005  7.74094115663137073E-005
   1.1137500000000000      -7.47977427786730232E-005  7.94781833007447409E-005
   1.1375000000000000      -7.60130208233942705E-005  8.15666407563571237E-005
   1.1612499999999999      -7.72073924158397262E-005  8.36750432546782148E-005
   1.1850000000000001      -7.83804735271361814E-005  8.58036548971804222E-005
   1.2087500000000000      -7.95318726886332664E-005  8.79527446840966555E-005
   1.2324999999999999      -8.06611908051226570E-005  9.01225866370643946E-005
   1.2562500000000001      -8.17680209619640918E-005  9.23134599257553941E-005
   1.2800000000000000      -8.28519482258651741E-005  9.45256489986517022E-005
   1.3037500000000000      -8.39125494390571911E-005  9.67594437181404908E-005
   1.3274999999999999      -8.49493930065878337E-005  9.90151395001032954E-005
   1.3512500000000001      -8.59620386764438035E-005  1.01293037458190271E-004
   1.3750000000000000      -8.69500373121968564E-005  1.03593444552973056E-004
   1.3987499999999999      -8.79129306578553538E-005  1.05916673746188106E-004
   1.4225000000000001      -8.88502510945824955E-005  1.08263044160283669E-004
   1.4462500000000000      -8.97615213889290438E-005  1.10632881243502332E-004
   1.4700000000000000      -9.06462544300444013E-005  1.13026516938043666E-004
   1.4937499999999999      -9.15039529683902702E-005  1.15444289867636256E-004
   1.5175000000000001      -9.23341093233891549E-005  1.17886545504852406E-004
   1.5412500000000000      -9.31362051022549471E-005  1.20353636371356846E-004
   1.5649999999999999      -9.39097108976737747E-005  1.22845922231955252E-004
   1.5887500000000001      -9.46540859765392887E-005  1.25363770298430861E-004
   1.6125000000000000      -9.53687779571238772E-005  1.27907555440901817E-004
   1.6362500000000000      -9.60532224741435556E-005  1.30477660407053606E-004
   1.6599999999999999      -9.67068428311424350E-005  1.33074476049612010E-004
   1.6837500000000001      -9.73290496395900486E-005  1.35698401562450081E-004
   1.7075000000000000      -9.79192404440469924E-005  1.38349844725741870E-004
   1.7312500000000000      -9.84767993327267011E-005  1.41029222160599793E-004
   1.7549999999999999      -9.90010965327220790E-005  1.43736959593660494E-004
   1.7787500000000001      -9.94914879891421912E-005  1.46473492132110229E-004
   1.8025000000000000      -9.99473149273453885E-005  1.49239264549667666E-004
   1.8262499999999999      -1.00367903397409204E-004  1.52034731584082514E-004
   1.8499999999999999      -1.00752563799926030E-004  1.54860358246727901E-004
   1.8737499999999998      -1.01100590392149710E-004  1.57716620144918293E-004
   1.8974999999999997      -1.01411260773469491E-004  1.60604003817607996E-004
   1.9212499999999997      -1.01683835349106655E-004  1.63523007085177686E-004
   1.9450000000000001      -1.01917556770864798E-004  1.66474139414058754E-004
   1.9687500000000000      -1.02111649353696938E-004  1.69457922296992278E-004
   1.9924999999999999      -1.02265318466748507E-004  1.72474889649770942E-004
   2.0162499999999999      -1.02377749897476431E-004  1.75525588225379563E-004
   2.0400000000000000      -1.02448109187308343E-004  1.78610578046489878E-004
   2.0637500000000002      -1.02475540937252670E-004  1.81730432857356874E-004
   2.0874999999999999      -1.02459168081707084E-004  1.84885740596212235E-004
   2.1112500000000001      -1.02398091128627367E-004  1.88077103889344564E-004
   2.1349999999999998      -1.02291387364075902E-004  1.91305140568125294E-004
   2.1587499999999999      -1.02138110019014099E-004  1.94570484210347683E-004
   2.1825000000000001      -1.01937287396074437E-004  1.97873784707325209E-004
   2.2062499999999998      -1.01687921953849992E-004  2.01215708858311652E-004
   2.2300000000000000      -1.01388989346081322E-004  2.04596940993932220E-004
   2.2537500000000001      -1.01039437412901655E-004  2.08018183630410790E-004
   2.2774999999999999      -1.00638185121105315E-004  2.11480158156557405E-004
   2.3012500000000000      -1.00184121450133006E-004  2.14983605555590289E-004
   2.3250000000000002      -9.96761042202557834E-005  2.18529287164060510E-004
   2.3487499999999999      -9.91129588591122229E-005  2.22117985470313535E-004
   2.3725000000000001      -9.84934771024657504E-005  2.25750504955112404E-004
   2.3962500000000002      -9.78164156621255958E-005  2.29427673065050347E-004
   2.4199999999999999      -9.70804946317686211E-005  2.33150340797579991E-004
   2.4437500000000001      -9.62843961861240704E-005  2.36919384205779780E-004
   2.4674999999999998      -9.54267628165925434E-005  2.40735705084388341E-004
   2.4912500000000000      -9.45061952516485415E-005  2.44600231082982809E-004
   2.5150000000000001      -9.35212523487834180E-005  2.48513921226613233E-004
   2.5387499999999998      -9.24704466241582033E-005  2.52477760602380804E-004
   2.5625000000000000      -9.13522439432365576E-005  2.56492766013918458E-004
   2.5862500000000002      -9.01650609448014938E-005  2.60559986280593380E-004
   2.6099999999999999      -8.89072627614253104E-005  2.64680503704615825E-004
   2.6337500000000000      -8.75771605964866624E-005  2.68855435629592810E-004
   2.6575000000000002      -8.61730091461629019E-005  2.73085936097862696E-004
   2.6812499999999999      -8.46930038536740365E-005  2.77373197614658228E-004
   2.7050000000000001      -8.31352779817493638E-005  2.81718453027961690E-004
   2.7287499999999998      -8.14978994878910268E-005  2.86122977533839772E-004
   2.7524999999999999      -7.97788676853231489E-005  2.90588090818035157E-004
   2.7762500000000001      -7.79761096707732091E-005  2.95115159345765298E-004
   2.7999999999999998      -7.60874764981014521E-005  2.99705598812957490E-004
   2.8237500000000000      -7.41107390745295025E-005  3.04360876773622610E-004
   2.8475000000000001      -7.20435837535565217E-005  3.09082515459702773E-004
   2.8712499999999999      -6.98836075956781380E-005  3.13872094811639909E-004
   2.8950000000000000      -6.76283132646239549E-005  3.18731255740018187E-004
   2.9187500000000002      -6.52751035229392183E-005  3.23661703641089070E-004
   2.9424999999999999      -6.28212752863112979E-005  3.28665212191780380E-004
   2.9662500000000001      -6.02640131909388106E-005  3.33743627452980421E-004
   2.9900000000000002      -5.76003826223765559E-005  3.38898872313572795E-004
   3.0137499999999999      -5.48273221475322105E-005  3.44132951311962396E-004
   3.0375000000000001      -5.19416352836539664E-005  3.49447955876731355E-004
   3.0612499999999998      -4.89399815290243582E-005  3.54846070033788255E-004
   3.0850000000000000      -4.58188665695048549E-005  3.60329576634034466E-004
   3.1087500000000001      -4.25746315626113406E-005  3.65900864163363267E-004
   3.1324999999999998      -3.92034413862572733E-005  3.71562434205943205E-004
   3.1562500000000000      -3.57012717220712443E-005  3.77316909642534031E-004
   3.1800000000000002      -3.20638948228551778E-005  3.83167043678349795E-004
   3.2037499999999999      -2.82868637895024396E-005  3.89115729810155496E-004
   3.2275000000000000      -2.43654951537742089E-005  3.95166012860428289E-004
   3.2512500000000006      -2.02948495285353301E-005  4.01321101228209627E-004
   3.2749999999999999      -1.60697100451054230E-005  4.07584380532517233E-004
   3.2987500000000005      -1.16845582464189775E-005  4.13959428856134942E-004
   3.3224999999999998      -7.13354704249858365E-006  4.20450033836494100E-004
   3.3462500000000004      -2.41047025827339126E-006  4.27060211898239455E-004
   3.3700000000000001       2.49127180643640851E-006  4.33794232714043498E-004
   3.3937500000000003       7.57871142528694364E-006  4.40656632988540263E-004
   3.4175000000000000       1.28593580080838683E-005  4.47652260783152603E-004
   3.4412500000000001       1.83412491925312027E-005  4.54786296802786225E-004
   3.4649999999999999       2.40330095052648394E-005  4.62064291417638704E-004
   3.4887500000000000       2.99439190806026914E-005  4.69492219140424188E-004
   3.5124999999999997       3.60839922730676947E-005  4.77076510910825200E-004
   3.5362499999999999       4.24640713904675583E-005  4.84824124661904082E-004
   3.5599999999999996       4.90959367332160566E-005  4.92742611248815458E-004
   3.5837500000000002       5.59924379173151645E-005  5.00840197176703793E-004
   3.6074999999999995       6.31676517255273594E-005  5.09125883489233949E-004
   3.6312500000000001       7.06370737983892151E-005  5.17609566043429397E-004
   3.6549999999999994       7.84178539589456896E-005  5.26302182977819288E-004
   3.6787500000000000       8.65290887155999139E-005  5.35215897946480102E-004
   3.7025000000000001       9.49921906142068607E-005  5.44364334725705792E-004
   3.7262499999999998       1.03831357068404726E-004  5.53762853347129574E-004
   3.7500000000000000       1.13074193172194354E-004  5.63428974232463623E-004
   3.7525000000000004       1.14071860421544464E-004  5.64462822447617772E-004
   3.7549999999999999       1.15074388461888229E-004  5.65499881439251030E-004
   3.7574999999999998       1.16081818174780383E-004  5.66540177203024315E-004
   3.7599999999999998       1.17094191079723374E-004  5.67583735944357732E-004
   3.7624999999999997       1.18111549411089236E-004  5.68630584379904908E-004
   3.7650000000000001       1.19133936095280188E-004  5.69680749547423295E-004
   3.7675000000000005       1.20161394878333540E-004  5.70734259335430884E-004
   3.7700000000000000       1.21193970184580328E-004  5.71791141720177790E-004
   3.7725000000000000       1.22231707245292891E-004  5.72851425295684068E-004
   3.7749999999999999       1.23274652093788132E-004  5.73915139158281832E-004
   3.7774999999999999       1.24322851588216834E-004  5.74982312920838037E-004
   3.7799999999999994       1.25376353435257014E-004  5.76052976727544621E-004
   3.7825000000000006       1.26435206214763193E-004  5.77127161269298783E-004
   3.7850000000000001       1.27499459405405719E-004  5.78204897799702551E-004
   3.7875000000000001       1.28569163421374721E-004  5.79286218196770801E-004
   3.7900000000000000       1.29644369600286460E-004  5.80371154800225146E-004
   3.7925000000000000       1.30725130291870601E-004  5.81459740699482967E-004
   3.7949999999999995       1.31811498848464316E-004  5.82552009572677031E-004
   3.7974999999999999       1.32903529666430912E-004  5.83647995751245636E-004
   3.8000000000000003       1.34001278219037022E-004  5.84747734240439760E-004
   3.8025000000000002       1.35104801090790125E-004  5.85851260740741144E-004
   3.8050000000000002       1.36214156013305418E-004  5.86958611670232097E-004
   3.8075000000000001       1.37329401902789260E-004  5.88069824187976748E-004
   3.8099999999999996       1.38450598899248774E-004  5.89184936218470562E-004
   3.8125000000000000       1.39577808407513967E-004  5.90303986477223939E-004
   3.8150000000000004       1.40711093140188421E-004  5.91427014497546556E-004
   3.8174999999999999       1.41850517162651983E-004  5.92554060658603268E-004
   3.8199999999999998       1.42996145939906777E-004  5.93685166213481935E-004
   3.8224999999999998       1.44148046387346360E-004  5.94820373325424963E-004
   3.8249999999999997       1.45306286920762425E-004  5.95959725092130724E-004
   3.8275000000000001       1.46470937506312164E-004  5.97103265561241053E-004
   3.8300000000000005       1.47642069740931475E-004  5.98251039860273883E-004
   3.8325000000000000       1.48819756883582623E-004  5.99403094115020445E-004
   3.8350000000000000       1.50004073918291080E-004  6.00559475488790452E-004
   3.8374999999999999       1.51195097650183639E-004  6.01720232341649316E-004
   3.8399999999999999       1.52392906754030612E-004  6.02885414185480996E-004
   3.8424999999999994       1.53597581852264449E-004  6.04055071745323593E-004
   3.8450000000000006       1.54809205594842232E-004  6.05229257013700566E-004
   3.8475000000000001       1.56027862741886628E-004  6.06408023301040796E-004
   3.8500000000000001       1.57253640245093480E-004  6.07591425265871987E-004
   3.8525000000000000       1.58486627365897188E-004  6.08779519070522723E-004
   3.8550000000000000       1.59726915736050853E-004  6.09972362295773860E-004
   3.8574999999999995       1.60974599487181394E-004  6.11170014103588378E-004
   3.8599999999999999       1.62229775355329889E-004  6.12372535281725762E-004
   3.8625000000000003       1.63492542798728869E-004  6.13579988317098680E-004
   3.8650000000000002       1.64763004123092202E-004  6.14792437473803892E-004
   3.8675000000000002       1.66041264615068293E-004  6.16009948876225792E-004
   3.8700000000000001       1.67327432684525029E-004  6.17232590597644360E-004
   3.8724999999999996       1.68621620016441628E-004  6.18460432754813143E-004
   3.8750000000000000       1.69923941733266095E-004  6.19693547609044635E-004
   3.8775000000000004       1.71234516569009201E-004  6.20932009675668507E-004
   3.8799999999999999       1.72553467054014807E-004  6.22175895834797279E-004
   3.8824999999999998       1.73880919716879758E-004  6.23425285463420197E-004
   3.8849999999999998       1.75217005297738972E-004  6.24680260563900171E-004
   3.8874999999999997       1.76561858979687610E-004  6.25940905909087397E-004
   3.8900000000000001       1.77915620637974261E-004  6.27207309197756985E-004
   3.8925000000000005       1.79278435108431598E-004  6.28479561220316460E-004
   3.8950000000000000       1.80650452478996139E-004  6.29757756042203880E-004
   3.8975000000000000       1.82031828404326913E-004  6.31041991198375810E-004
   3.8999999999999999       1.83422724258609933E-004  6.32332367253882460E-004
   3.9024999999999999       1.84823308263112115E-004  6.33628990643888656E-004
   3.9049999999999994       1.86233754760400396E-004  6.34931970015594578E-004
   3.9075000000000006       1.87654245603848500E-004  6.36241419767692349E-004
   3.9100000000000001       1.89084969678482103E-004  6.37557457066524245E-004
   3.9125000000000001       1.90526124593990315E-004  6.38880206125643879E-004
   3.9150000000000000       1.91977916496673633E-004  6.40209795938620767E-004
   3.9175000000000000       1.93440560906979546E-004  6.41546361337305888E-004
   3.9199999999999995       1.94914283432545362E-004  6.42890043435266471E-004
   3.9224999999999999       1.96399320559072384E-004  6.44240990119581401E-004
   3.9250000000000003       1.97895920530287049E-004  6.45599356598017889E-004
   3.9275000000000002       1.99404344330301987E-004  6.46965306009819260E-004
   3.9300000000000002       2.00924866784187018E-004  6.48339010109954053E-004
   3.9325000000000001       2.02457777795658246E-004  6.49720650038561397E-004
   3.9349999999999996       2.04003383744608022E-004  6.51110417189699770E-004
   3.9375000000000000       2.05562009071999778E-004  6.52508514196502971E-004
   3.9400000000000004       2.07133998094208001E-004  6.53915156080572433E-004
   3.9424999999999999       2.08719717036677733E-004  6.55330571429148549E-004
   3.9449999999999998       2.10319556457144377E-004  6.56755004009363015E-004
   3.9474999999999998       2.11933934012435379E-004  6.58188714509619962E-004
   3.9499999999999997       2.13563297594218611E-004  6.59631982292898213E-004
   3.9525000000000001       2.15208129187504244E-004  6.61085108009220549E-004
   3.9550000000000005       2.16868949281800625E-004  6.62548416208974078E-004
   3.9575000000000000       2.18546322237749062E-004  6.64022258783969086E-004
   3.9600000000000000       2.20240862642842892E-004  6.65507018784796062E-004
   3.9624999999999999       2.21953243145274362E-004  6.67003115374256044E-004
   3.9649999999999999       2.23684204044218975E-004  6.68511009761995354E-004
   3.9674999999999994       2.25434565262575405E-004  6.70031212640198170E-004
   3.9700000000000006       2.27205241505137520E-004  6.71564293596886531E-004
   3.9725000000000001       2.28997261791167374E-004  6.73110893266955506E-004
   3.9750000000000001       2.30811795047503401E-004  6.74671739092366795E-004
   3.9775000000000000       2.32650184741880990E-004  6.76247667147256539E-004
   3.9800000000000000       2.34513996393071426E-004  6.77839651208833344E-004
   3.9824999999999995       2.36405085657165657E-004  6.79448844773707940E-004
   3.9849999999999999       2.38325700942317405E-004  6.81076646881337310E-004
   3.9875000000000003       2.40278641996181713E-004  6.82724797752406348E-004
   3.9900000000000002       2.42267529315723308E-004  6.84395545981530138E-004
   3.9925000000000002       2.44297305815583613E-004  6.86091962115614501E-004
   3.9950000000000001       2.46375313992674267E-004  6.87818607060436621E-004
   3.9974999999999996       2.48514286569889481E-004  6.89583384824028560E-004
   4.0000000000000000       2.50750012856758026E-004  6.91408523552323258E-004
   4.0025000000000004       2.53026662953427398E-004  6.93431107450223952E-004
   4.0049999999999999       2.55233406069305460E-004  6.95552718093385858E-004
   4.0075000000000003       2.57392556160698717E-004  6.97737372368864616E-004
   4.0099999999999998       2.59512102290595853E-004  6.99972194821407365E-004
   4.0125000000000002       2.61596675697229079E-004  7.02249726248466697E-004
   4.0149999999999997       2.63649410553157466E-004  7.04564922012833675E-004
   4.0175000000000001       2.65672614692958643E-004  7.06914070455809482E-004
   4.0199999999999996       2.67668081815086755E-004  7.09294289462209914E-004
   4.0225000000000000       2.69637259556571420E-004  7.11703255319954143E-004
   4.0250000000000004       2.71581349330748750E-004  7.14139041676879857E-004
   4.0274999999999999       2.73501369891968342E-004  7.16600017000428155E-004
   4.0300000000000002       2.75398200016158904E-004  7.19084775726894221E-004
   4.0324999999999998       2.77272608374283416E-004  7.21592090043909028E-004
   4.0350000000000001       2.79125275162811232E-004  7.24120874996825076E-004
   4.0374999999999996       2.80956808200680708E-004  7.26670162508925811E-004
   4.0400000000000000       2.82767755193741538E-004  7.29239081587094084E-004
   4.0425000000000004       2.84558613266210514E-004  7.31826842936732658E-004
   4.0449999999999999       2.86329836496547745E-004  7.34432726798121718E-004
   4.0475000000000003       2.88081841964693802E-004  7.37056073183164863E-004
   4.0499999999999998       2.89815014669496049E-004  7.39696273936121806E-004
   4.0525000000000002       2.91529711574165646E-004  7.42352766201503011E-004
   4.0549999999999997       2.93226264969206841E-004  7.45025026993468079E-004
   4.0579999999999998       2.95238615315364383E-004  7.48251870007849091E-004
   4.0599999999999996       2.96566163526053002E-004  7.50414934918938628E-004
   4.0625000000000000       2.98210073214725657E-004  7.53131697783240026E-004
   4.0650000000000004       2.99836972232345080E-004  7.55862454521485060E-004
   4.0674999999999999       3.01447104284284268E-004  7.58606825323705531E-004
   4.0700000000000003       3.03040700223036210E-004  7.61364451157038645E-004
   4.0724999999999998       3.04617979196651091E-004  7.64134991909952367E-004
   4.0750000000000002       3.06179149657643873E-004  7.66918124761796927E-004
   4.0774999999999997       3.07724410253474581E-004  7.69713542743587047E-004
   4.0800000000000001       3.09253950615974665E-004  7.72520953462190125E-004
   4.0824999999999996       3.10767952063756270E-004  7.75340077964128006E-004
   4.0850000000000000       3.12266588230198175E-004  7.78170649721411233E-004
   4.0875000000000004       3.13750025626087471E-004  7.81012413721098486E-004
   4.0899999999999999       3.15218424145993585E-004  7.83865125646697274E-004
   4.0925000000000002       3.16671937525177857E-004  7.86728551139244479E-004
   4.0949999999999998       3.18110713753162722E-004  7.89602465128450871E-004
   4.0975000000000001       3.19534895449094384E-004  7.92486651225554834E-004
   4.0999999999999996       3.20944620203295278E-004  7.95380901170634905E-004
   4.1025000000000000       3.22340020889083764E-004  7.98285014328887718E-004
   4.1050000000000004       3.23721225947503342E-004  8.01198797228852523E-004
   4.1074999999999999       3.25088359648707966E-004  8.04122063140185893E-004
   4.1100000000000003       3.26441542331843619E-004  8.07054631685305492E-004
   4.1124999999999998       3.27780890625868312E-004  8.09996328481987489E-004
   4.1150000000000002       3.29106517653200486E-004  8.12946984813774521E-004
   4.1174999999999997       3.30418533217886315E-004  8.15906437325499847E-004
   4.1200000000000001       3.31717043979605150E-004  8.18874527741052065E-004
   4.1224999999999996       3.33002153615316045E-004  8.21851102602532118E-004
   4.1250000000000000       3.34273962798116192E-004  8.24836012605389295E-004
   4.1275000000000004       3.35532570019542132E-004  8.27829114057722338E-004
   4.1299999999999999       3.36778070696391375E-004  8.30830266145314187E-004
   4.1325000000000003       3.38010557973116683E-004  8.33839332416643863E-004
   4.1349999999999998       3.39230122664870601E-004  8.36856180179744794E-004
   4.1375000000000002       3.40436853363338060E-004  8.39880680330745938E-004
   4.1399999999999997       3.41630836535864498E-004  8.42912707193287352E-004
   4.1425000000000001       3.42812156618395509E-004  8.45952138367937192E-004
   4.1449999999999996       3.43980896107730632E-004  8.48998854603181955E-004
   4.1475000000000000       3.45137135795956537E-004  8.52052740038839406E-004
   4.1500000000000004       3.46280954188465354E-004  8.55113680453916747E-004
   4.1524999999999999       3.47412428589322574E-004  8.58181565648581646E-004
   4.1550000000000002       3.48531634487004021E-004  8.61256287647828539E-004
   4.1574999999999998       3.49638645610524069E-004  8.64337740574870270E-004
   4.1600000000000001       3.50733534711043175E-004  8.67425822333119903E-004
   4.1624999999999996       3.51816372539873700E-004  8.70520431843855007E-004
   4.1650000000000000       3.52887228622287901E-004  8.73621470734810171E-004
   4.1675000000000004       3.53946171129687463E-004  8.76728842812369603E-004
   4.1699999999999999       3.54993266928688904E-004  8.79842453981944956E-004
   4.1725000000000003       3.56028581627703723E-004  8.82962212172443400E-004
   4.1749999999999998       3.57052179621158560E-004  8.86088027264508513E-004
   4.1775000000000002       3.58064124131541477E-004  8.89219811022354430E-004
   4.1799999999999997       3.59064477249353294E-004  8.92357477028907133E-004
   4.1825000000000001       3.60053299971158254E-004  8.95500940624089823E-004
   4.1849999999999996       3.61030652235811399E-004  8.98650118846032811E-004
   4.1875000000000000       3.61996592958988180E-004  9.01804930375050520E-004
   4.1900000000000004       3.62951180066107128E-004  9.04965295480197364E-004
   4.1924999999999999       3.63894470523756157E-004  9.08131135968269043E-004
   4.1950000000000003       3.64826520369699648E-004  9.11302375135109510E-004
   4.1974999999999998       3.65747384741543021E-004  9.14478937719059664E-004
   4.2000000000000002       3.66657117904146674E-004  9.17660749856472752E-004
   4.2024999999999997       3.67555773275853438E-004  9.20847739039134063E-004
   4.2050000000000001       3.68443403453571911E-004  9.24039834073527131E-004
   4.2074999999999996       3.69320060236827050E-004  9.27236965041787161E-004
   4.2100000000000000       3.70185794650786831E-004  9.30439063264321326E-004
   4.2125000000000004       3.71040656968343765E-004  9.33646061263935763E-004
   4.2149999999999999       3.71884696731301294E-004  9.36857892731443815E-004
   4.2175000000000002       3.72717962770695852E-004  9.40074492492653266E-004
   4.2199999999999998       3.73540503226317121E-004  9.43295796476656141E-004
   4.2225000000000001       3.74352365565465211E-004  9.46521741685385932E-004
   4.2249999999999996       3.75153596600963704E-004  9.49752266164328313E-004
   4.2275000000000000       3.75944242508492580E-004  9.52987308974387174E-004
   4.2300000000000004       3.76724348843257822E-004  9.56226810164799088E-004
   4.2324999999999999       3.77493960556030453E-004  9.59470710747066806E-004
   4.2350000000000003       3.78253122008599457E-004  9.62718952669873104E-004
   4.2374999999999998       3.79001876989532819E-004  9.65971478797167100E-004
   4.2400000000000002       3.79740268722023413E-004  9.69228232868323946E-004
   4.2424999999999997       3.80468339894781500E-004  9.72489159519198949E-004
   4.2450000000000001       3.81186132654209333E-004  9.75754204206567247E-004
   4.2474999999999996       3.81893688631938268E-004  9.79023313224639674E-004
   4.2500000000000000       3.82591048946072832E-004  9.82296433656356391E-004
   4.3262499999999999       3.99157777198606227E-004  1.08380830675819579E-003
   4.4024999999999999       4.07234877162053249E-004  1.18783198418615410E-003
   4.4787499999999998       4.07571616404316984E-004  1.29351802511622964E-003
   4.5549999999999997       4.00769888601712162E-004  1.40023937993335361E-003
   4.6312499999999996       3.87332341377118628E-004  1.50751357556475432E-003
   4.7074999999999996       3.67689854597808680E-004  1.61495861597619138E-003
   4.7837500000000004       3.42218722400173517E-004  1.72226570848717296E-003
   4.8600000000000003       3.11252140268923247E-004  1.82918129209788368E-003
   4.9362500000000002       2.75088289691341546E-004  1.93549461181865873E-003
   5.0125000000000002       2.33996264327960359E-004  2.04102879772808700E-003
   5.0887500000000001       1.88220559216396480E-004  2.14563426367760188E-003
   5.1650000000000000       1.37984564633468899E-004  2.24918370018603120E-003
   5.2412500000000000       8.34933472187616044E-005  2.35156819767525036E-003
   5.3174999999999999       2.49359061102877412E-005  2.45269419247166279E-003
   5.3937499999999998      -3.75129671064378768E-005  2.55248102522285950E-003
   5.4699999999999998      -1.03691133783912951E-004  2.65085896400237258E-003
   5.5462499999999997      -1.73447793270046922E-004  2.74776758593941670E-003
   5.6224999999999996      -2.46642359149520658E-004  2.84315443952802647E-003
   5.6987500000000004      -3.23143490173556224E-004  2.93697392951242304E-003
   5.7750000000000004      -4.02828247936168489E-004  3.02918638029234981E-003
   5.8512500000000003      -4.85581359573355261E-004  3.11975724397135432E-003
   5.9275000000000002      -5.71294568361330841E-004  3.20865642666768322E-003
   6.0037500000000001      -6.59866058543499855E-004  3.29585771230049172E-003
   6.0800000000000001      -7.51199943365092127E-004  3.38133826738573574E-003
   6.1562500000000000      -8.45205807370973919E-004  3.46507821375879096E-003
   6.2324999999999999      -9.41798295084395921E-004  3.54706025655207070E-003
   6.3087499999999999      -1.04089674113277920E-003  3.62726936377913770E-003
   6.3849999999999998      -1.14242483506755499E-003  3.70569248342684024E-003
   6.4612499999999997      -1.24631031766494517E-003  3.78231829707312023E-003
   6.5375000000000005      -1.35248470466280525E-003  3.85713700336792883E-003
   6.6137499999999996      -1.46088303475039403E-003  3.93014012717257145E-003
   6.6900000000000013      -1.57144363917312378E-003  4.00132035108687403E-003
   6.7662500000000003      -1.68410793059541215E-003  4.07067136632611234E-003
   6.8425000000000002      -1.79882020919909643E-003  4.13818774044362892E-003
   6.9187500000000002      -1.91552748424542695E-003  4.20386479974017672E-003
   6.9949999999999992      -2.03417930959363166E-003  4.26769852460776467E-003
   7.0712500000000000      -2.15472763172470504E-003  4.32968545602084760E-003
   7.1475000000000000      -2.27712664919722330E-003  4.38982261209216670E-003
   7.2237500000000008      -2.40133268238505553E-003  4.44810741330916356E-003
   7.2999999999999998      -2.52730405259371689E-003  4.50453761551200104E-003
   7.3762499999999998      -2.65500096971331033E-003  4.55911124971051813E-003
   7.4524999999999997      -2.78438542766136585E-003  4.61182656796354194E-003
   7.5287499999999987      -2.91542110694670807E-003  4.66268199464099035E-003
   7.6050000000000004      -3.04807328375318121E-003  4.71167608247266643E-003
   7.6812499999999995      -3.18230874500155221E-003  4.75880747286017754E-003
   7.7575000000000003      -3.31809570890073636E-003  4.80407485999202657E-003
   7.8337500000000002      -3.45540375054676418E-003  4.84747695835738204E-003
   7.9100000000000010      -3.59420373217108746E-003  4.88901247330203372E-003
   7.9862500000000001      -3.73446773767890190E-003  4.92868007431120948E-003
   8.0625000000000000      -3.87616901115341722E-003  4.96647837073847104E-003
   8.1387499999999999      -4.01928189903275404E-003  5.00240588972829855E-003
   8.2149999999999999      -4.16378179569214246E-003  5.03646105610392521E-003
   8.2912499999999998      -4.30964509218467046E-003  5.06864217401271650E-003
   8.3674999999999997      -4.45684912791026368E-003  5.09894741014122431E-003
   8.4437499999999996      -4.60537214494760507E-003  5.12737477827890972E-003
   8.5199999999999996      -4.75519324513169316E-003  5.15392212540614555E-003
   8.5962499999999995      -4.90629234897392661E-003  5.17858711838273169E-003
   8.6724999999999994      -5.05865015719590173E-003  5.20136723220095479E-003
   8.7487499999999994      -5.21224811402310178E-003  5.22225973892284645E-003
   8.8249999999999993      -5.36706837239032779E-003  5.24126169754732078E-003
   8.9012499999999992      -5.52309376090780700E-003  5.25836994468437124E-003
   8.9774999999999991      -5.68030775250091043E-003  5.27358108596168683E-003
   9.0537500000000009      -5.83869443464461041E-003  5.28689148807855950E-003
   9.1300000000000008      -5.99823848111159623E-003  5.29829727141222558E-003
   9.2062500000000007      -6.15892512514089850E-003  5.30779430307773675E-003
   9.2825000000000006      -6.32074013391672237E-003  5.31537819034935514E-003
   9.3587500000000006      -6.48366978423142292E-003  5.32104427437128397E-003
   9.4350000000000005      -6.64770083920026775E-003  5.32478762411619285E-003
   9.5112500000000004      -6.81282052590386888E-003  5.32660303058529131E-003
   9.5875000000000004      -6.97901651385972321E-003  5.32648500127518888E-003
   9.6637500000000003      -7.14627689426341334E-003  5.32442775495451260E-003
   9.7400000000000002      -7.31459015998426210E-003  5.32042521679068018E-003
   9.8162500000000001      -7.48394518785614523E-003  5.31447101492006461E-003
   9.8925000000000001      -7.65433121425918017E-003  5.30655847198311867E-003
   9.9687500000000000      -7.82573782667590409E-003  5.29668060775477165E-003
   10.045000000000000      -7.99815494052797012E-003  5.28483013071735005E-003
   10.121200000000000      -8.17145874325399951E-003  5.27100915583198198E-003
   10.197500000000000      -8.34598189068366456E-003  5.25518060099525609E-003
   10.273800000000000      -8.52148839959735414E-003  5.23735304284494302E-003
   10.350000000000000      -8.69773740310134970E-003  5.21754520841076572E-003
   10.426200000000000      -8.87494963806013427E-003  5.19572615990744960E-003
   10.502500000000000      -9.05335114205751967E-003  5.17185406365786287E-003
   10.578799999999999      -9.23270177921896827E-003  5.14594663750241130E-003
   10.654999999999999      -9.41275665461416451E-003  5.11803192286230859E-003
   10.731199999999999      -9.59374245272184324E-003  5.08806705538367501E-003
   10.807499999999999      -9.77589093555980386E-003  5.05599805492887213E-003
   10.883699999999999      -9.95871725084181147E-003  5.02189802434974738E-003
   10.960000000000001      -1.01426940113274848E-002  4.98566612932921632E-003
   11.036300000000001      -1.03275747882168381E-002  4.94733405193813029E-003
   11.112500000000001      -1.05131085592036350E-002  4.90694411856594601E-003
   11.188800000000001      -1.06997754769554542E-002  4.86437789715693514E-003
   11.265000000000001      -1.08870795681968655E-002  4.81973419320718462E-003
   11.341200000000001      -1.10752583465611957E-002  4.77294548048719670E-003
   11.417500000000000      -1.12645540236599190E-002  4.72393258791908074E-003
   11.493800000000000      -1.14547138387652604E-002  4.67274155363487341E-003
   11.570000000000000      -1.16454805855868201E-002  4.61942943936862697E-003
   11.646200000000000      -1.18370967261454060E-002  4.56391589787261652E-003
   11.722500000000000      -1.20298092436292130E-002  4.50610862161540844E-003
   11.798800000000000      -1.22233611152638717E-002  4.44606346568366360E-003
   11.875000000000000      -1.24174909597696056E-002  4.38384760687021442E-003
   11.951200000000000      -1.26124458806850907E-002  4.31936751503555864E-003
   12.027500000000000      -1.28084773355948093E-002  4.25251735684027254E-003
   12.103800000000000      -1.30053240096026125E-002  4.18336306207356401E-003
   12.180000000000000      -1.32027203212096138E-002  4.11198221368065664E-003
   12.256200000000000      -1.34009177464760026E-002  4.03826770835244778E-003
   12.332500000000000      -1.36001719573661181E-002  3.96209975326220539E-003
   12.408799999999999      -1.38002173411997213E-002  3.88355461936945069E-003
   12.484999999999999      -1.40007841084070408E-002  3.80272058636992342E-003
   12.561199999999999      -1.42021278408085497E-002  3.71947651142718553E-003
   12.637499999999999      -1.44045081469069830E-002  3.63368813366393489E-003
   12.713699999999999      -1.46073883317049003E-002  3.54555961320858959E-003
   12.789999999999999      -1.48112945921850970E-002  3.45483842161980591E-003
   12.866299999999999      -1.50159547908061512E-002  3.36161687797778379E-003
   12.942500000000003      -1.52210927413608602E-002  3.26599992542748237E-003
   13.018800000000001      -1.54272402748081572E-002  3.16771393929031172E-003
   13.095000000000001      -1.56338503385940499E-002  3.06699343928968846E-003
   13.171199999999999      -1.58411858221759114E-002  2.96368770115762979E-003
   13.247500000000000      -1.60495132930224202E-002  2.85763192226817092E-003
   13.323800000000002      -1.62585540260522972E-002  2.74893528183689636E-003
   13.400000000000000      -1.64680254073468306E-002  2.63772027859765024E-003
   13.476200000000000      -1.66781935522188514E-002  2.52382054555543370E-003
   13.552499999999998      -1.68893280585717988E-002  2.40705507846944444E-003
   13.628800000000000      -1.71011457845579827E-002  2.28754475166509071E-003
   13.705000000000000      -1.73133598027051770E-002  2.16542427014452610E-003
   13.781200000000000      -1.75262390998741982E-002  2.04051096517916808E-003
   13.857500000000000      -1.77400559234317488E-002  1.91260693658722430E-003
   13.933799999999998      -1.79545226484921841E-002  1.78184518419071281E-003
   14.010000000000002      -1.81693479866027498E-002  1.64837310849455694E-003
   14.086200000000000      -1.83848034152008268E-002  1.51199107805516245E-003
   14.162500000000000      -1.86011634403611958E-002  1.37248359110664895E-003
   14.238799999999999      -1.88181359332773544E-002  1.22999626953807124E-003
   14.315000000000000      -1.90354252521821067E-002  1.08468974348716073E-003
   14.391200000000000      -1.92533049944894688E-002  9.36346682630329551E-004
   14.467499999999999      -1.94720515257575805E-002  7.84733180412203646E-004
   14.543799999999999      -1.96913682056605276E-002  6.30007965932519870E-004
   14.619999999999997      -1.99109550389113821E-002  4.72345423888592404E-004
   14.696200000000001      -2.01310872917606458E-002  3.11509689737840914E-004
   14.772500000000001      -2.03520426886281414E-002  1.47247566228323135E-004
   14.848799999999999      -2.05735200164188260E-002 -2.02685792926589468E-005
   14.924999999999999      -2.07952148834913905E-002 -1.90850009266532234E-004
   15.001200000000003      -2.10174036880288947E-002 -3.64751973756556418E-004
   15.077500000000001      -2.12403649431450875E-002 -5.42247857028733070E-004
   15.153800000000000      -2.14637928200783687E-002 -7.23151024601163990E-004
   15.230000000000000      -2.16873785318399161E-002 -9.07257700424519780E-004
   15.306200000000000      -2.19113990551163089E-002 -1.09484341847665748E-003
   15.382500000000002      -2.21361331152123524E-002 -1.28620272077598010E-003
   15.458800000000000      -2.23612702353283080E-002 -1.48113405407142903E-003
   15.535000000000000      -2.25864972801012726E-002 -1.67941790984283161E-003
   15.611199999999998      -2.28120911732065910E-002 -1.88135111846548099E-003
   15.687500000000000      -2.30383301176706919E-002 -2.08725045866717121E-003
   15.763800000000002      -2.32648990177154874E-002 -2.29689878547572604E-003
   15.840000000000000      -2.34914803474066992E-002 -2.51006010950279110E-003
   15.916200000000000      -2.37183502127298676E-002 -2.72705362159515047E-003
   15.992499999999998      -2.39457854711387849E-002 -2.94821945451299037E-003
   16.068800000000000      -2.41734663282352318E-002 -3.17332408823152792E-003
   16.145000000000000      -2.44010708910615236E-002 -3.40211419606278008E-003
   16.221200000000000      -2.46288735894701176E-002 -3.63493242197407071E-003
   16.297499999999999      -2.48571490411897932E-002 -3.87214342038617355E-003
   16.373799999999999      -2.50855727423656902E-002 -4.11349644428615161E-003
   16.449999999999999      -2.53138184839936282E-002 -4.35871991754746991E-003
   16.526199999999999      -2.55421580896629599E-002 -4.60818113128353204E-003
   16.602499999999999      -2.57708628745334754E-002 -4.86227052998815332E-003
   16.678799999999999      -2.59996036279214783E-002 -5.12071925104970634E-003
   16.754999999999999      -2.62280498660713256E-002 -5.38323650303569601E-003
   16.831199999999999      -2.64564697239447304E-002 -5.65021549965537186E-003
   16.907499999999999      -2.66851299143159443E-002 -5.92207379210983424E-003
   16.983799999999999      -2.69136965229536500E-002 -6.19852341482654470E-003
   17.059999999999999      -2.71418348555168866E-002 -6.47925328212037299E-003
   17.136199999999999      -2.73698079746058018E-002 -6.76468380632781925E-003
   17.212499999999999      -2.75978767734600672E-002 -7.05526105188741381E-003
   17.288799999999998      -2.78257025704319767E-002 -7.35067683402639352E-003
   17.364999999999998      -2.80529465144620793E-002 -7.65059858064896531E-003
   17.441199999999998      -2.82798652436308008E-002 -7.95547528941672327E-003
   17.517499999999998      -2.85067121611196315E-002 -8.26578296572470436E-003
   17.593800000000002      -2.87331438560673516E-002 -8.58119202345605098E-003
   17.670000000000002      -2.89588174640966582E-002 -8.90134714037430289E-003
   17.746200000000002      -2.91839815010320504E-002 -9.22672732149746287E-003
   17.822500000000002      -2.94088800675068977E-002 -9.55784001615962026E-003
   17.898800000000001      -2.96331650457951762E-002 -9.89433292747773051E-003
   17.975000000000001      -2.98564896687285239E-002 -1.02358265679242146E-002
   18.051200000000001      -3.00790924333633851E-002 -1.05828314045793501E-002
   18.127500000000001      -3.03012060508988067E-002 -1.09358878492858951E-002
   18.203800000000001      -3.05224777423312617E-002 -1.12946194373284656E-002
   18.280000000000001      -3.07425569619652027E-002 -1.16586209431458251E-002
   18.356200000000001      -3.09616701262473322E-002 -1.20284358170149337E-002
   18.432500000000001      -3.11800361326053828E-002 -1.24046389645317105E-002
   18.508800000000001      -3.13972976262893444E-002 -1.27868281622305346E-002
   18.585000000000001      -3.16131005920866626E-002 -1.31745707835651954E-002
   18.661200000000001      -3.18276566676182482E-002 -1.35684446741850644E-002
   18.737500000000001      -3.20411683330867891E-002 -1.39690608227022693E-002
   18.813800000000001      -3.22532737318554086E-002 -1.43759894577557643E-002
   18.890000000000001      -3.24636155935433685E-002 -1.47887686390333756E-002
   18.966200000000001      -3.26723880536297917E-002 -1.52080121001207831E-002
   19.042500000000000      -3.28797740344421996E-002 -1.56343683920164254E-002
   19.118800000000000      -3.30854073323573333E-002 -1.60673782062419578E-002
   19.195000000000000      -3.32889277599756617E-002 -1.65065481867554785E-002
   19.271200000000000      -3.34905087524140221E-002 -1.69525293625126007E-002
   19.347500000000000      -3.36903101636412544E-002 -1.74060092833053931E-002
   19.423700000000000      -3.38877040577474017E-002 -1.78658887474756820E-002
   19.500000000000000      -3.40831005266928055E-002 -1.83334651050431202E-002
   19.576300000000000      -3.42761272438745768E-002 -1.88082305123879953E-002
   19.652500000000000      -3.44664204645828490E-002 -1.92896400453571523E-002
   19.728800000000000      -3.46543601114405880E-002 -1.97790493482159595E-002
   19.805000000000000      -3.48393301433720243E-002 -2.02752679937835967E-002
   19.881200000000000      -3.50214511311623677E-002 -2.07790253174449102E-002
   19.957500000000000      -3.52008243399716120E-002 -2.12910906026360508E-002


==> anc/M1_3_4_v2.dat <==
  2.12500000000000015E-002 -5.91954698812989527E-008 -4.27228165694581690E-007
  4.49999999999999983E-002 -5.74790912281929125E-006  2.46818086058611034E-006
  6.87500000000000056E-002 -8.77354946567085106E-006  3.78648698521263639E-006
  9.24999999999999989E-002 -1.17934780318938665E-005  5.11576139010142385E-006
  0.11625000000000002      -1.48075380729145399E-005  6.45612326010630348E-006
  0.14000000000000001      -1.78155702368151864E-005  7.80769352565049582E-006
  0.16375000000000001      -2.08174125177339248E-005  9.17059489617141918E-006
  0.18750000000000000      -2.38129002040372675E-005  1.05449518943771499E-005
  0.21124999999999999      -2.68018658252290953E-005  1.19308908913385731E-005
  0.23499999999999999      -2.97841390975575906E-005  1.33285401424425498E-005
  0.25874999999999998      -3.27595468682809410E-005  1.47380298242319616E-005
  0.28249999999999997      -3.57279130585509114E-005  1.61594920721595074E-005
  0.30625000000000002      -3.86890586048714796E-005  1.75930610192835039E-005
  0.33000000000000002      -4.16428013990894833E-005  1.90388728359342220E-005
  0.35375000000000001      -4.45889562268702354E-005  2.04970657703813122E-005
  0.37750000000000000      -4.75273347046124831E-005  2.19677801905328196E-005
  0.40125000000000000      -5.04577452147521454E-005  2.34511586266988188E-005
  0.42499999999999999      -5.33799928394047366E-005  2.49473458154525577E-005
  0.44874999999999998      -5.62938792922931561E-005  2.64564887446243163E-005
  0.47249999999999992      -5.91992028489065768E-005  2.79787366994642009E-005
  0.49625000000000008      -6.20957582748316722E-005  2.95142413100107738E-005
  0.52000000000000002      -6.49833367521995283E-005  3.10631565997052193E-005
  0.54374999999999996      -6.78617258041840538E-005  3.26256390352911753E-005
  0.56750000000000000      -7.07307092174893514E-005  3.42018475780422971E-005
  0.59125000000000005      -7.35900669627591141E-005  3.57919437363611093E-005
  0.61499999999999999      -7.64395751128386637E-005  3.73960916197955167E-005
  0.63875000000000004      -7.92790057588173844E-005  3.90144579945186083E-005
  0.66249999999999998      -8.21081269237774580E-005  4.06472123403226989E-005
  0.68625000000000003      -8.49267024741696334E-005  4.22945269091775904E-005
  0.70999999999999996      -8.77344920287358263E-005  4.39565767854066514E-005
  0.73375000000000001      -9.05312508648934517E-005  4.56335399475367025E-005
  0.75749999999999995      -9.33167298224934268E-005  4.73255973318782337E-005
  0.78125000000000000      -9.60906752048603491E-005  4.90329328978973133E-005
  0.80500000000000016      -9.88528286770177475E-005  5.07557336954416862E-005
  0.82875000000000010      -1.01602927161001613E-004  5.24941899338850421E-005
  0.85250000000000004      -1.04340702728154754E-004  5.42484950532596432E-005
  0.87624999999999997      -1.07065882488294929E-004  5.60188457974468621E-005
  0.90000000000000002      -1.09778188475644317E-004  5.78054422895000070E-005
  0.92374999999999996      -1.12477337531400264E-004  5.96084881091769200E-005
  0.94750000000000001      -1.15163041182825211E-004  6.14281903727633522E-005
  0.97124999999999995      -1.17835005518725843E-004  6.32647598152704846E-005
  0.99500000000000000      -1.20492931061187686E-004  6.51184108750954983E-005
   1.0187500000000000      -1.23136512633422509E-004  6.69893617812367283E-005
   1.0425000000000000      -1.25765439223584274E-004  6.88778346431598412E-005
   1.0662499999999999      -1.28379393844395165E-004  7.07840555434145454E-005
   1.0900000000000001      -1.30978053388425508E-004  7.27082546331085666E-005
   1.1137500000000000      -1.33561088478853426E-004  7.46506662303476898E-005
   1.1375000000000000      -1.36128163315533767E-004  7.66115289217567910E-005
   1.1612499999999999      -1.38678935516184447E-004  7.85910856672040369E-005
   1.1850000000000001      -1.41213055952502022E-004  8.05895839078515106E-005
   1.2087500000000000      -1.43730168580999998E-004  8.26072756776683462E-005
   1.2324999999999999      -1.46229910268357569E-004  8.46444177185413411E-005
   1.2562500000000001      -1.48711910611055466E-004  8.67012715991313234E-005
   1.2800000000000000      -1.51175791749063936E-004  8.87781038376252212E-005
   1.3037500000000000      -1.53621168173336421E-004  9.08751860285468419E-005
   1.3274999999999999      -1.56047646523468204E-004  9.29927949717751560E-005
   1.3512500000000001      -1.58454825395427934E-004  9.51312128159602019E-005
   1.3750000000000000      -1.60842295108911011E-004  9.72907271867021558E-005
   1.3987499999999999      -1.63209637500523171E-004  9.94716313391718834E-005
   1.4225000000000001      -1.65556425692878922E-004  1.01674224305968198E-004
   1.4462500000000000      -1.67882223859007641E-004  1.03898811052114318E-004
   1.4700000000000000      -1.70186586978452402E-004  1.06145702635480446E-004
   1.4937499999999999      -1.72469060584686456E-004  1.08415216372877553E-004
   1.5175000000000001      -1.74729180503461638E-004  1.10707676012070102E-004
   1.5412500000000000      -1.76966472581679030E-004  1.13023411909975359E-004
   1.5649999999999999      -1.79180452406345678E-004  1.15362761217327613E-004
   1.5887500000000001      -1.81370625013163193E-004  1.17726068070104882E-004
   1.6125000000000000      -1.83536484584265658E-004  1.20113683788027224E-004
   1.6362500000000000      -1.85677514134594576E-004  1.22525967080457907E-004
   1.6599999999999999      -1.87793185186375006E-004  1.24963284260054368E-004
   1.6837500000000001      -1.89882957431119381E-004  1.27426009464538836E-004
   1.7075000000000000      -1.91946278378557776E-004  1.29914524886973990E-004
   1.7312500000000000      -1.93982582991856221E-004  1.32429221014959035E-004
   1.7549999999999999      -1.95991293308443493E-004  1.34970496879181697E-004
   1.7787500000000001      -1.97971818045730323E-004  1.37538760311787525E-004
   1.8025000000000000      -1.99923552190959587E-004  1.40134428215056388E-004
   1.8262499999999999      -2.01845876574379410E-004  1.42757926840908955E-004
   1.8499999999999999      -2.03738157424880389E-004  1.45409692081791903E-004
   1.8737499999999998      -2.05599745907185838E-004  1.48090169773529003E-004
   1.8974999999999997      -2.07429977639623874E-004  1.50799816010762993E-004
   1.9212499999999997      -2.09228172191450873E-004  1.53539097475651528E-004
   1.9450000000000001      -2.10993632558625411E-004  1.56308491780517752E-004
   1.9687500000000000      -2.12725644616864506E-004  1.59108487825214586E-004
   1.9924999999999999      -2.14423476550729586E-004  1.61939586169999308E-004
   2.0162499999999999      -2.16086378257414964E-004  1.64802299424770350E-004
   2.0400000000000000      -2.17713580723811237E-004  1.67697152655586459E-004
   2.0637500000000002      -2.19304295375324866E-004  1.70624683809432687E-004
   2.0874999999999999      -2.20857713394830517E-004  1.73585444158283529E-004
   2.1112500000000001      -2.22373005010012147E-004  1.76579998763566945E-004
   2.1349999999999998      -2.23849318747229787E-004  1.79608926962234800E-004
   2.1587499999999999      -2.25285780649915162E-004  1.82672822875705199E-004
   2.1825000000000001      -2.26681493459348395E-004  1.85772295943057640E-004
   2.2062499999999998      -2.28035535755517066E-004  1.88907971479944652E-004
   2.2300000000000000      -2.29346961055579447E-004  1.92080491264808229E-004
   2.2537500000000001      -2.30614796867269813E-004  1.95290514154094417E-004
   2.2774999999999999      -2.31838043694377569E-004  1.98538716728301141E-004
   2.3012500000000000      -2.33015673991213715E-004  2.01825793970826734E-004
   2.3250000000000002      -2.34146631062719676E-004  2.05152459981749444E-004
   2.3487499999999999      -2.35229827906631537E-004  2.08519448728833144E-004
   2.3725000000000001      -2.36264145993791817E-004  2.11927514838232856E-004
   2.3962500000000002      -2.37248434070404853E-004  2.15377434507485000E-004
   2.4199999999999999      -2.38181506450924887E-004  2.18870006066490704E-004
   2.4437500000000001      -2.39062142110282481E-004  2.22406051377295889E-004
   2.4674999999999998      -2.39889081764951411E-004  2.25986415503056265E-004
   2.4912500000000000      -2.40661030577033830E-004  2.29611971779900996E-004
   2.5150000000000001      -2.41376650157357111E-004  2.33283617010237264E-004
   2.5387499999999998      -2.42034560960602589E-004  2.37002276528802696E-004
   2.5625000000000000      -2.42633339341209178E-004  2.40768904458805956E-004
   2.5862500000000002      -2.43171515536695805E-004  2.44584485012856701E-004
   2.6099999999999999      -2.43647571525947845E-004  2.48450033873759640E-004
   2.6337500000000000      -2.44059938752544072E-004  2.52366599661455707E-004
   2.6575000000000002      -2.44406995702215574E-004  2.56335265493032132E-004
   2.6812499999999999      -2.44687065322459136E-004  2.60357150643390680E-004
   2.7050000000000001      -2.44898412271106751E-004  2.64433412314935565E-004
   2.7287499999999998      -2.45039239979294476E-004  2.68565247525494473E-004
   2.7524999999999999      -2.45107687512757821E-004  2.72753895124651629E-004
   2.7762500000000001      -2.45101826213651596E-004  2.77000637949752985E-004
   2.7999999999999998      -2.45019656103169969E-004  2.81306805134063091E-004
   2.8237500000000000      -2.44859102023036281E-004  2.85673774580929088E-004
   2.8475000000000001      -2.44618009491483603E-004  2.90102975619379428E-004
   2.8712499999999999      -2.44294140246489758E-004  2.94595891858340253E-004
   2.8950000000000000      -2.43885167445875498E-004  2.99154064258684354E-004
   2.9187500000000002      -2.43388670490172533E-004  3.03779094444624274E-004
   2.9424999999999999      -2.42802129430021467E-004  3.08472648278587994E-004
   2.9662500000000001      -2.42122918915031168E-004  3.13236459726748851E-004
   2.9900000000000002      -2.41348301635521635E-004  3.18072335045839949E-004
   3.0137499999999999      -2.40475421202186686E-004  3.22982157325912205E-004
   3.0375000000000001      -2.39501294401336652E-004  3.27967891428320509E-004
   3.0612499999999998      -2.38422802754779278E-004  3.33031589363624761E-004
   3.0850000000000000      -2.37236683303422325E-004  3.38175396160380563E-004
   3.1087500000000001      -2.35939518521950263E-004  3.43401556283135510E-004
   3.1324999999999998      -2.34527725258187734E-004  3.48712420666591558E-004
   3.1562500000000000      -2.32997542574552323E-004  3.54110454443068282E-004
   3.1800000000000002      -2.31345018349791130E-004  3.59598245452457006E-004
   3.2037499999999999      -2.29565994476355826E-004  3.65178513638177962E-004
   3.2275000000000000      -2.27656090461480934E-004  3.70854121449785393E-004
   3.2512500000000006      -2.25610685207238229E-004  3.76628085393427247E-004
   3.2749999999999999      -2.23424896705277828E-004  3.82503588896157391E-004
   3.2987500000000005      -2.21093559333904801E-004  3.88483996680249848E-004
   3.3224999999999998      -2.18611198386492060E-004  3.94572870880395728E-004
   3.3462500000000004      -2.15972001388126144E-004  4.00773989181843634E-004
   3.3700000000000001      -2.13169785668223952E-004  4.07091365313405390E-004
   3.3937500000000003      -2.10197961545772224E-004  4.13529272298774123E-004
   3.4175000000000000      -2.07049491630180579E-004  4.20092271565713224E-004
   3.4412500000000001      -2.03716836272891402E-004  4.26785230242094867E-004
   3.4649999999999999      -2.00191911017427005E-004  4.33613382229529939E-004
   3.4887500000000000      -1.96466009493780015E-004  4.40582342511894353E-004
   3.5124999999999997      -1.92529734976826185E-004  4.47698167302626893E-004
   3.5362499999999999      -1.88372911372286712E-004  4.54967407004983179E-004
   3.5599999999999996      -1.83984479158835540E-004  4.62397171071852672E-004
   3.5837500000000002      -1.79352371771185749E-004  4.69995206164829473E-004
   3.6074999999999995      -1.74463366699354421E-004  4.77769989468944997E-004
   3.6312500000000001      -1.69302904791889821E-004  4.85730842222079106E-004
   3.6549999999999994      -1.63854868359991233E-004  4.93888068922474551E-004
   3.6787500000000000      -1.58101305357919624E-004  5.02253130292091275E-004
   3.7025000000000001      -1.52022081686496410E-004  5.10838861163869927E-004
   3.7262499999999998      -1.45594435882237018E-004  5.19659749548388749E-004
   3.7500000000000000      -1.38792398005573562E-004  5.28732300052047084E-004
   3.7525000000000004      -1.38053434027685145E-004  5.29702694868407447E-004
   3.7549999999999999      -1.37309956439765992E-004  5.30676109666829653E-004
   3.7574999999999998      -1.36561926863353750E-004  5.31652569104402463E-004
   3.7599999999999998      -1.35809306191587683E-004  5.32632097915416232E-004
   3.7624999999999997      -1.35052054668901846E-004  5.33614721292701311E-004
   3.7650000000000001      -1.34290131834613691E-004  5.34600464746707248E-004
   3.7675000000000005      -1.33523496603001101E-004  5.35589354508283024E-004
   3.7700000000000000      -1.32752107120634363E-004  5.36581417052383247E-004
   3.7725000000000000      -1.31975920796140991E-004  5.37576679304944765E-004
   3.7749999999999999      -1.31194894291678475E-004  5.38575168705348857E-004
   3.7774999999999999      -1.30408983491580915E-004  5.39576913180639232E-004
   3.7799999999999994      -1.29618143480011392E-004  5.40581941159481451E-004
   3.7825000000000006      -1.28822328517700518E-004  5.41590281586691894E-004
   3.7850000000000001      -1.28021492017756398E-004  5.42601963938354245E-004
   3.7875000000000001      -1.27215586530069895E-004  5.43617018278571293E-004
   3.7900000000000000      -1.26404563676629290E-004  5.44635475111894291E-004
   3.7925000000000000      -1.25588374181940225E-004  5.45657365646180391E-004
   3.7949999999999995      -1.24766967805953845E-004  5.46682721646643425E-004
   3.7974999999999999      -1.23940293324004038E-004  5.47711575495334318E-004
   3.8000000000000003      -1.23108298495770610E-004  5.48743960210516866E-004
   3.8025000000000002      -1.22270930032891472E-004  5.49779909466892552E-004
   3.8050000000000002      -1.21428133565119201E-004  5.50819457616734246E-004
   3.8075000000000001      -1.20579853604950069E-004  5.51862639711970756E-004
   3.8099999999999996      -1.19726033510629844E-004  5.52909491527280982E-004
   3.8125000000000000      -1.18866615447449443E-004  5.53960049584260894E-004
   3.8150000000000004      -1.18001540347212176E-004  5.55014351176721108E-004
   3.8174999999999999      -1.17130747865777158E-004  5.56072434397194117E-004
   3.8199999999999998      -1.16254176338347463E-004  5.57134338163763521E-004
   3.8224999999999998      -1.15371762733579194E-004  5.58200102253007834E-004
   3.8249999999999997      -1.14483442603380400E-004  5.59269767324881628E-004
   3.8275000000000001      -1.13589150027646827E-004  5.60343374936003290E-004
   3.8300000000000005      -1.12688817578348991E-004  5.61420967662945515E-004
   3.8325000000000000      -1.11782376234997212E-004  5.62502589002111721E-004
   3.8350000000000000      -1.10869755347530372E-004  5.63588283519437594E-004
   3.8374999999999999      -1.09950882551268058E-004  5.64678096779321200E-004
   3.8399999999999999      -1.09025683726461184E-004  5.65772075517850738E-004
   3.8424999999999994      -1.08094082910722557E-004  5.66870267598776280E-004
   3.8450000000000006      -1.07156002229307371E-004  5.67972722081672263E-004
   3.8475000000000001      -1.06211361812508288E-004  5.69079489247634055E-004
   3.8500000000000001      -1.05260079730157567E-004  5.70190620743348474E-004
   3.8525000000000000      -1.04302071877970568E-004  5.71306169497222296E-004
   3.8550000000000000      -1.03337251902037780E-004  5.72426189869598354E-004
   3.8574999999999995      -1.02365531095964868E-004  5.73550737691124802E-004
   3.8599999999999999      -1.01386818296292131E-004  5.74679870327970640E-004
   3.8625000000000003      -1.00401019771347648E-004  5.75813646751117394E-004
   3.8650000000000002      -9.94080391030021618E-005  5.76952127610089421E-004
   3.8675000000000002      -9.84077770607347089E-005  5.78095375311461529E-004
   3.8700000000000001      -9.74001314673409428E-005  5.79243454102572070E-004
   3.8724999999999996      -9.63849970555912921E-005  5.80396430160878656E-004
   3.8750000000000000      -9.53622653150044763E-005  5.81554371689460320E-004
   3.8775000000000004      -9.43318243280205724E-005  5.82717349020100755E-004
   3.8799999999999999      -9.32935585937064762E-005  5.83885434719269721E-004
   3.8824999999999998      -9.22473488400555691E-005  5.85058703710924664E-004
   3.8849999999999998      -9.11930718207805841E-005  5.86237233399251618E-004
   3.8874999999999997      -9.01306000973731126E-005  5.87421103805435248E-004
   3.8900000000000001      -8.90598018041291971E-005  5.88610397714761993E-004
   3.8925000000000005      -8.79805403939646919E-005  5.89805200832213702E-004
   3.8950000000000000      -8.68926743645014634E-005  5.91005601957207195E-004
   3.8975000000000000      -8.57960569603132597E-005  5.92211693166382947E-004
   3.8999999999999999      -8.46905357581704166E-005  5.93423569370168024E-004
   3.9024999999999999      -8.35759526854035461E-005  5.94641331110051731E-004
   3.9049999999999994      -8.24521430815311636E-005  5.95865080931544670E-004
   3.9075000000000006      -8.13189357408294227E-005  5.97094926870573943E-004
   3.9100000000000001      -8.01761520059571779E-005  5.98330979492274614E-004
   3.9125000000000001      -7.90236058018285882E-005  5.99573356104699060E-004
   3.9150000000000000      -7.78611027255259400E-005  6.00822178503319752E-004
   3.9175000000000000      -7.66884395275648921E-005  6.02077573999271307E-004
   3.9199999999999995      -7.55054034388547008E-005  6.03339675838351908E-004
   3.9224999999999999      -7.43117714241846772E-005  6.04608623665735885E-004
   3.9250000000000003      -7.31073093516149385E-005  6.05884564043006097E-004
   3.9275000000000002      -7.18917710651904092E-005  6.07167651025312147E-004
   3.9300000000000002      -7.06648973460836016E-005  6.08458046807940534E-004
   3.9325000000000001      -6.94264147442826007E-005  6.09755922453399926E-004
   3.9349999999999996      -6.81760342593919466E-005  6.11061458712346735E-004
   3.9375000000000000      -6.69134498445595258E-005  6.12374846954520137E-004
   3.9400000000000004      -6.56383367018758233E-005  6.13696290229352433E-004
   3.9424999999999999      -6.43503493330952934E-005  6.15026004506061827E-004
   3.9449999999999998      -6.30491192787813089E-005  6.16364219943528230E-004
   3.9474999999999998      -6.17342525448304549E-005  6.17711182791795760E-004
   3.9499999999999997      -6.04053265288490799E-005  6.19067156894560007E-004
   3.9525000000000001      -5.90618864978099836E-005  6.20432426287743466E-004
   3.9550000000000005      -5.77034413475228724E-005  6.21807297539504690E-004
   3.9575000000000000      -5.63294585903372088E-005  6.23192103001794220E-004
   3.9600000000000000      -5.49393583020910511E-005  6.24587204547629826E-004
   3.9624999999999999      -5.35325057604057255E-005  6.25992998148589518E-004
   3.9649999999999999      -5.21082023825981643E-005  6.27409919509188513E-004
   3.9674999999999994      -5.06656744227431806E-005  6.28838451093971041E-004
   3.9700000000000006      -4.92040586614157029E-005  6.30279131023605025E-004
   3.9725000000000001      -4.77223839765662222E-005  6.31732564558452588E-004
   3.9750000000000001      -4.62195471165678835E-005  6.33199438994359724E-004
   3.9775000000000000      -4.46942801633291910E-005  6.34680544281746831E-004
   3.9800000000000000      -4.31451054682134417E-005  6.36176800515426098E-004
   3.9824999999999995      -4.15702712443104835E-005  6.37689297597517145E-004
   3.9849999999999999      -3.99676557544127105E-005  6.39219357578296190E-004
   3.9875000000000003      -3.83346161856232260E-005  6.40768624889726337E-004
   3.9900000000000002      -3.66677342887189399E-005  6.42339224361004727E-004
   3.9925000000000002      -3.49623438658268194E-005  6.43934057712681833E-004
   3.9950000000000001      -3.32115137736068875E-005  6.45557435289939672E-004
   3.9974999999999996      -3.14032228761181864E-005  6.47216827008663853E-004
   4.0000000000000000      -2.95036901563239481E-005  6.48933232837780065E-004
   4.0025000000000004      -2.75656857241298473E-005  6.50836118077218590E-004
   4.0049999999999999      -2.56938550159909775E-005  6.52832458581056592E-004
   4.0075000000000003      -2.38671036660896391E-005  6.54888284512859407E-004
   4.0099999999999998      -2.20778799431084420E-005  6.56991437987022517E-004
   4.0125000000000002      -2.03218059174915698E-005  6.59134875246798562E-004
   4.0149999999999997      -1.85959186982648426E-005  6.61313832439440800E-004
   4.0175000000000001      -1.68980364673792565E-005  6.63524804368972008E-004
   4.0199999999999996      -1.52264633860574557E-005  6.65765069142352887E-004
   4.0225000000000000      -1.35798307292005782E-005  6.68032432151846579E-004
   4.0250000000000004      -1.19570025174690409E-005  6.70325074006853749E-004
   4.0274999999999999      -1.03570154325638107E-005  6.72641453720979488E-004
   4.0300000000000002      -8.77903847819455178E-006  6.74980243688958381E-004
   4.0324999999999998      -7.22234473847721386E-006  6.77340284162047642E-004
   4.0350000000000001      -5.68629093387189264E-006  6.79720550297852294E-004
   4.0374999999999996      -4.17030220507143110E-006  6.82120127628188543E-004
   4.0400000000000000      -2.67386051993093491E-006  6.84538193367462285E-004
   4.0425000000000004      -1.19649566354085038E-006  6.86974001885081527E-004
   4.0449999999999999       2.62221885031506115E-007  6.89426873218352155E-004
   4.0475000000000003       1.70268666925054202E-006  6.91896183853860525E-004
   4.0499999999999998       3.12526290346110331E-006  6.94381359229803014E-004
   4.0525000000000002       4.53028829705720677E-006  6.96881867567627111E-004
   4.0549999999999997       5.91807723347619603E-006  6.99397214743626133E-004
   4.0579999999999998       7.56108408043173118E-006  7.02434571982223457E-004
   4.0599999999999996       8.64310223381468078E-006  7.04470612230718172E-004
   4.0625000000000000       9.98087246955297487E-006  7.07027827018394460E-004
   4.0650000000000004       1.13024781697602346E-005  7.09598203823836693E-004
   4.0674999999999999       1.26081499648630055E-005  7.12181383751592017E-004
   4.0700000000000003       1.38981063329465844E-005  7.14777027530888475E-004
   4.0724999999999998       1.51725546854442079E-005  7.17384813763070764E-004
   4.0750000000000002       1.64316923209158051E-005  7.20004437381795061E-004
   4.0774999999999997       1.76757072668985130E-005  7.22635608293816152E-004
   4.0800000000000001       1.89047790261542309E-005  7.25278050174092952E-004
   4.0824999999999996       2.01190792408903708E-005  7.27931499392729664E-004
   4.0850000000000000       2.13187722862181893E-005  7.30595704057166416E-004
   4.0875000000000004       2.25040158022259828E-005  7.33270423152322919E-004
   4.0899999999999999       2.36749611726730597E-005  7.35955425767461594E-004
   4.0925000000000002       2.48317539569649927E-005  7.38650490398325664E-004
   4.0949999999999998       2.59745342811401385E-005  7.41355404315300823E-004
   4.0975000000000001       2.71034371927708582E-005  7.44069962990423820E-004
   4.0999999999999996       2.82185929838963675E-005  7.46793969574839189E-004
   4.1025000000000000       2.93201274856818356E-005  7.49527234423037888E-004
   4.1050000000000004       3.04081623378658377E-005  7.52269574657238424E-004
   4.1074999999999999       3.14828152357119327E-005  7.55020813768176235E-004
   4.1100000000000003       3.25442001568680345E-005  7.57780781248395185E-004
   4.1124999999999998       3.35924275701350860E-005  7.60549312254670158E-004
   4.1150000000000002       3.46276046280147415E-005  7.63326247296699329E-004
   4.1174999999999997       3.56498353445968295E-005  7.66111431949518997E-004
   4.1200000000000001       3.66592207601879375E-005  7.68904716586904014E-004
   4.1224999999999996       3.76558590939725805E-005  7.71705956135001602E-004
   4.1250000000000000       3.86398458851953377E-005  7.74515009831440709E-004
   4.1275000000000004       3.96112741272102272E-005  7.77331741056921368E-004
   4.1299999999999999       4.05702343869831359E-005  7.80156017069573459E-004
   4.1325000000000003       4.15168149218278338E-005  7.82987708864162535E-004
   4.1349999999999998       4.24511017858485187E-005  7.85826690987834219E-004
   4.1375000000000002       4.33731789300341054E-005  7.88672841378151206E-004
   4.1399999999999997       4.42831282959655018E-005  7.91526041211398847E-004
   4.1425000000000001       4.51810299043619524E-005  7.94386174771827768E-004
   4.1449999999999996       4.60669619349731796E-005  7.97253129272218952E-004
   4.1475000000000000       4.69410008080042135E-005  8.00126794797096372E-004
   4.1500000000000004       4.78032212544923373E-005  8.03007064138827283E-004
   4.1524999999999999       4.86536963856560597E-005  8.05893832697792247E-004
   4.1550000000000002       4.94924977576962936E-005  8.08786998377471222E-004
   4.1574999999999998       5.03196954321943855E-005  8.11686461473633768E-004
   4.1600000000000001       5.11353580367945998E-005  8.14592124627861575E-004
   4.1624999999999996       5.19395528154744735E-005  8.17503892668531781E-004
   4.1650000000000000       5.27323456831234184E-005  8.20421672574058944E-004
   4.1675000000000004       5.35138012737837137E-005  8.23345373381830729E-004
   4.1699999999999999       5.42839829870800955E-005  8.26274906112996698E-004
   4.1725000000000003       5.50429530322603605E-005  8.29210183701097341E-004
   4.1749999999999998       5.57907724700187091E-005  8.32151120924290054E-004
   4.1775000000000002       5.65275012522513040E-005  8.35097634340932135E-004
   4.1799999999999997       5.72531982598430882E-005  8.38049642228314148E-004
   4.1825000000000001       5.79679213386514720E-005  8.41007064524355212E-004
   4.1849999999999996       5.86717273337617081E-005  8.43969822772057485E-004
   4.1875000000000000       5.93646721221481897E-005  8.46937840066577905E-004
   4.1900000000000004       6.00468106438021264E-005  8.49911041004734508E-004
   4.1924999999999999       6.07181969314638157E-005  8.52889351636827524E-004
   4.1950000000000003       6.13788841389887137E-005  8.55872699420626702E-004
   4.1974999999999998       6.20289245684641844E-005  8.58861013177394657E-004
   4.2000000000000002       6.26683696961369751E-005  8.61854223049856693E-004
   4.2024999999999997       6.32972701972076397E-005  8.64852260461970398E-004
   4.2050000000000001       6.39156759695679185E-005  8.67855058080434835E-004
   4.2074999999999996       6.45236361565380568E-005  8.70862549777801868E-004
   4.2100000000000000       6.51211991686427891E-005  8.73874670597157952E-004
   4.2125000000000004       6.57084127045101896E-005  8.76891356718227850E-004
   4.2149999999999999       6.62853237708835638E-005  8.79912545424877735E-004
   4.2175000000000002       6.68519787018718385E-005  8.82938175073925513E-004
   4.2199999999999998       6.74084231773903759E-005  8.85968185065176832E-004
   4.2225000000000001       6.79547022409130775E-005  8.89002515812657300E-004
   4.2249999999999996       6.84908603165034787E-005  8.92041108716945487E-004
   4.2275000000000000       6.90169412252109347E-005  8.95083906138578853E-004
   4.2300000000000004       6.95329882008394201E-005  8.98130851372462027E-004
   4.2324999999999999       7.00390439051180240E-005  9.01181888623243921E-004
   4.2350000000000003       7.05351504423096123E-005  9.04236962981609161E-004
   4.2374999999999998       7.10213493732871466E-005  9.07296020401417570E-004
   4.2400000000000002       7.14976817283552012E-005  9.10359007668327686E-004
   4.2424999999999997       7.19641880240094251E-005  9.13425872425500376E-004
   4.2450000000000001       7.24209082681717746E-005  9.16496563059261801E-004
   4.2474999999999996       7.28678819797227409E-005  9.19571028773231622E-004
   4.2500000000000000       7.33051481965566875E-005  9.22649219522329671E-004
   4.3262499999999999       8.21636770127070099E-005  1.01809142196124160E-003
   4.4024999999999999       8.29368026215436972E-005  1.11584490671126808E-003
   4.4787499999999998       7.63368130906621914E-005  1.21510607714769804E-003
   4.5549999999999997       6.29363579647125815E-005  1.31528176200772467E-003
   4.6312499999999996       4.32140021489387519E-005  1.41591563690449248E-003
   4.7074999999999996       1.75802425506590732E-005  1.51664651469138540E-003
   4.7837500000000004      -1.36062189284112814E-005  1.61718254357617408E-003
   4.8600000000000003      -5.00275927864624411E-005  1.71728420138323248E-003
   4.9362500000000002      -9.13993404737774642E-005  1.81675253525621157E-003
   5.0125000000000002      -1.37464556794651628E-004  1.91542071561507732E-003
   5.0887500000000001      -1.87989713700033025E-004  2.01314779055062005E-003
   5.1650000000000000      -2.42761346316123296E-004  2.10981393759130612E-003
   5.2412500000000000      -3.01583414984773503E-004  2.20531679638549891E-003
   5.3174999999999999      -3.64275164579350099E-004  2.29956857476928608E-003
   5.3937499999999998      -4.30669359454217916E-004  2.39249373572164884E-003
   5.4699999999999998      -5.00610807909878069E-004  2.48402712432909409E-003
   5.5462499999999997      -5.73955113960861163E-004  2.57411243427894997E-003
   5.6224999999999996      -6.50567610457902985E-004  2.66270094019291836E-003
   5.6987500000000004      -7.30322438974198183E-004  2.74975044079342956E-003
   5.7750000000000004      -8.13101749967924236E-004  2.83522437118910366E-003
   5.8512500000000003      -8.98795002624565688E-004  2.91909105219969722E-003
   5.9275000000000002      -9.87298348140756843E-004  3.00132305173733986E-003
   6.0037500000000001      -1.07851408348518083E-003  3.08189663856249258E-003
   6.0800000000000001      -1.17235016517695453E-003  3.16079131277618346E-003
   6.1562500000000000      -1.26871977455585822E-003  3.23798940049792750E-003
   6.2324999999999999      -1.36754092746033552E-003  3.31347570239824306E-003
   6.3087499999999999      -1.46873612227383689E-003  3.38723718734350006E-003
   6.3849999999999998      -1.57223202241959050E-003  3.45926272661714780E-003
   6.4612499999999997      -1.67795916757572535E-003  3.52954285913577911E-003
   6.5375000000000005      -1.78585171144544160E-003  3.59806958627043863E-003
   6.6137499999999996      -1.89584718252724309E-003  3.66483619090240964E-003
   6.6900000000000013      -2.00788626541477128E-003  3.72983707764310739E-003
   6.7662500000000003      -2.12191260040894966E-003  3.79306763141123429E-003
   6.8425000000000002      -2.23787259951862324E-003  3.85452409198332874E-003
   6.9187500000000002      -2.35571527716460115E-003  3.91420344247098324E-003
   6.9949999999999992      -2.47539209416764057E-003  3.97210331006432691E-003
   7.0712500000000000      -2.59685681361191637E-003  4.02822187734591663E-003
   7.1475000000000000      -2.72006536760393755E-003  4.08255780315070448E-003
   7.2237500000000008      -2.84497573380480167E-003  4.13511015165821984E-003
   7.2999999999999998      -2.97154782088936880E-003  4.18587832882744322E-003
   7.3762499999999998      -3.09974336213037285E-003  4.23486202531822824E-003
   7.4524999999999997      -3.22952581639804901E-003  4.28206116516311255E-003
   7.5287499999999987      -3.36086027593976650E-003  4.32747585954507390E-003
   7.6050000000000004      -3.49371338036854337E-003  4.37110636511595790E-003
   7.6812499999999995      -3.62805323634581879E-003  4.41295304635917936E-003
   7.7575000000000003      -3.76384934249408224E-003  4.45301634156048103E-003
   7.8337500000000002      -3.90107251911991091E-003  4.49129673200310449E-003
   7.9100000000000010      -4.03969484236892714E-003  4.52779471404912964E-003
   7.9862500000000001      -4.17968958247136053E-003  4.56251077380805895E-003
   8.0625000000000000      -4.32103114577030243E-003  4.59544536412608440E-003
   8.1387499999999999      -4.46369502025399743E-003  4.62659888365673198E-003
   8.2149999999999999      -4.60765772433815134E-003  4.65597165779622381E-003
   8.2912499999999998      -4.75289675866401654E-003  4.68356392128662768E-003
   8.3674999999999997      -4.89939056069348036E-003  4.70937580230884091E-003
   8.4437499999999996      -5.04711846189544264E-003  4.73340730790663185E-003
   8.5199999999999996      -5.19606064732948490E-003  4.75565831060371404E-003
   8.5962499999999995      -5.34619811744681001E-003  4.77612853609727783E-003
   8.6724999999999994      -5.49751265192300730E-003  4.79481755191239062E-003
   8.7487499999999994      -5.64998677551008851E-003  4.81172475705205719E-003
   8.8249999999999993      -5.80360372546259457E-003  4.82684937228846332E-003
   8.9012499999999992      -5.95834742086771060E-003  4.84019043140814214E-003
   8.9774999999999991      -6.11420243347602591E-003  4.85174677305607108E-003
   9.0537500000000009      -6.27115396008484909E-003  4.86151703321145625E-003
   9.1300000000000008      -6.42918779637586309E-003  4.86949963818686816E-003
   9.2062500000000007      -6.58829031211890202E-003  4.87569279805783688E-003
   9.2825000000000006      -6.74844842763792831E-003  4.88009450043636658E-003
   9.3587500000000006      -6.90964959142098979E-003  4.88270250452039339E-003
   9.4350000000000005      -7.07188175875018976E-003  4.88351433537966093E-003
   9.5112500000000004      -7.23513337123571788E-003  4.88252727847124108E-003
   9.5875000000000004      -7.39939333716166468E-003  4.87973837440696442E-003
   9.6637500000000003      -7.56465101258756416E-003  4.87514441401137692E-003
   9.7400000000000002      -7.73089618319085323E-003  4.86874193370669811E-003
   9.8162500000000001      -7.89811904687129709E-003  4.86052721123847020E-003
   9.8925000000000001      -8.06631019715800708E-003  4.85049626171709866E-003
   9.9687500000000000      -8.23546060751889977E-003  4.83864483394210246E-003
   10.045000000000000      -8.40556161620780590E-003  4.82496840668115295E-003
   10.121200000000000      -8.57649244601509271E-003  4.80947295397198514E-003
   10.197500000000000      -8.74858252315695653E-003  4.79212109802291952E-003
   10.273800000000000      -8.92160048196469040E-003  4.77292660920769843E-003
   10.350000000000000      -9.09531040582909657E-003  4.75191262955981363E-003
   10.426200000000000      -9.26993142706440329E-003  4.72904929400147674E-003
   10.502500000000000      -9.44568775050775439E-003  4.70429673272291723E-003
   10.578799999999999      -9.62234432739276190E-003  4.67767720268422171E-003
   10.654999999999999      -9.79966165523294373E-003  4.64922244367381703E-003
   10.731199999999999      -9.97786473303222815E-003  4.61889168002328331E-003
   10.807499999999999      -1.01571834530767360E-002  4.58663397660161436E-003
   10.883699999999999      -1.03371423039070650E-002  4.55252615080330332E-003
   10.960000000000001      -1.05182083555350244E-002  4.51647061538848309E-003
   11.036300000000001      -1.07001409596134758E-002  4.47850249518859812E-003
   11.112500000000001      -1.08826951308650787E-002  4.43866661826498171E-003
   11.188800000000001      -1.10663453658862918E-002  4.39684940073023327E-003
   11.265000000000001      -1.12506058233249242E-002  4.35315111508444586E-003
   11.341200000000001      -1.14357123721250745E-002  4.30750855781110963E-003
   11.417500000000000      -1.16219054969026233E-002  4.25984797734697915E-003
   11.493800000000000      -1.18089388851811018E-002  4.21021760872402045E-003
   11.570000000000000      -1.19965619760454330E-002  4.15867566165237148E-003
   11.646200000000000      -1.21850157202731870E-002  4.10514733754155023E-003
   11.722500000000000      -1.23745455679524323E-002  4.04954704989209276E-003
   11.798800000000000      -1.25649013715361368E-002  3.99193193167486117E-003
   11.875000000000000      -1.27558287762202845E-002  3.93236931154134287E-003
   11.951200000000000      -1.29475735950139413E-002  3.87077250940980272E-003
   12.027500000000000      -1.31403860402290584E-002  3.80704379274285050E-003
   12.103800000000000      -1.33340120802258183E-002  3.74124937199333402E-003
   12.180000000000000      -1.35281935151227058E-002  3.67346590379706963E-003
   12.256200000000000      -1.37231808449633404E-002  3.60359451372294515E-003
   12.332500000000000      -1.39192288854244270E-002  3.53152497094803060E-003
   12.408799999999999      -1.41160796898855169E-002  3.45733274897991544E-003
   12.484999999999999      -1.43134711737217084E-002  3.38110403915476082E-003
   12.561199999999999      -1.45116583615200519E-002  3.30272738948508534E-003
   12.637499999999999      -1.47109005084777641E-002  3.22207964906450319E-003
   12.713699999999999      -1.49106730011272937E-002  3.13935574633529817E-003
   12.789999999999999      -1.51114978538114415E-002  3.05432163103688294E-003
   12.866299999999999      -1.53131111185785002E-002  2.96706704770544625E-003
   12.942500000000003      -1.55152447355448586E-002  2.87769293949940172E-003
   13.018800000000001      -1.57184269770333715E-002  2.78594648425821954E-003
   13.095000000000001      -1.59221230056185228E-002  2.69204950992714713E-003
   13.171199999999999      -1.61265963588981473E-002  2.59586415821910560E-003
   13.247500000000000      -1.63321146544701187E-002  2.49724009122308721E-003
   13.323800000000002      -1.65384078024428741E-002  2.39628192226913530E-003
   13.400000000000000      -1.67452016372552220E-002  2.29310601599229261E-003
   13.476200000000000      -1.69527637319579795E-002  2.18756058875112843E-003
   13.552499999999998      -1.71613656610996590E-002  2.07948091370743857E-003
   13.628800000000000      -1.73707331625166835E-002  1.96898184822169846E-003
   13.705000000000000      -1.75805879082012485E-002  1.85619041229790499E-003
   13.781200000000000      -1.77912013154743094E-002  1.74094032782677946E-003
   13.857500000000000      -1.80028487123350608E-002  1.62305187588844069E-003
   13.933799999999998      -1.82152515673193356E-002  1.50265048066186547E-003
   14.010000000000002      -1.84281272592634812E-002  1.37987419026745100E-003
   14.086200000000000      -1.86417508629190994E-002  1.25454165713246072E-003
   14.162500000000000      -1.88564012632416352E-002  1.12645755102150076E-003
   14.238799999999999      -1.90717955558945655E-002  9.95758239100845042E-004
   14.315000000000000      -1.92876468197380746E-002  8.62593215380433255E-004
   14.391200000000000      -1.95042335855562833E-002  7.26765410138663359E-004
   14.467499999999999      -1.97218381088293052E-002  5.88063167577060732E-004
   14.543799999999999      -1.99401730553348810E-002  4.46634163940930770E-004
   14.619999999999997      -2.01589471011347499E-002  3.02639738649162235E-004
   14.696200000000001      -2.03784420176561960E-002  1.55866353272178087E-004
   14.772500000000001      -2.05989431725262968E-002  6.08522842631149656E-006
   14.848799999999999      -2.08201586753971497E-002 -1.46544248427975292E-004
   14.924999999999999      -2.10417926771035053E-002 -3.01848428304893953E-004
   15.001200000000003      -2.12641299028998934E-002 -4.60058090912640269E-004
   15.077500000000001      -2.14874585319865495E-002 -6.21419958126079460E-004
   15.153800000000000      -2.17114819995719542E-002 -7.85762445585837395E-004
   15.230000000000000      -2.19358998384545784E-002 -9.52899055749998150E-004
   15.306200000000000      -2.21609994465415752E-002 -1.12307863656820723E-003
   15.382500000000002      -2.23870715142230163E-002 -1.29656675053530369E-003
   15.458800000000000      -2.26138147162496909E-002 -1.47317911631883480E-003
   15.535000000000000      -2.28409238898434480E-002 -1.65271584417060551E-003
   15.611199999999998      -2.30686887771720008E-002 -1.83544479424768746E-003
   15.687500000000000      -2.32974022106071862E-002 -2.02165138414322609E-003
   15.763800000000002      -2.35267579682870570E-002 -2.21113811663290654E-003
   15.840000000000000      -2.37564460707510999E-002 -2.40369112452883983E-003
   15.916200000000000      -2.39867581800955153E-002 -2.59959828887461417E-003
   15.992499999999998      -2.42179888019933148E-002 -2.79916594939064785E-003
   16.068800000000000      -2.44498266675305942E-002 -3.00218278688036896E-003
   16.145000000000000      -2.46819568579683297E-002 -3.20842027796086008E-003
   16.221200000000000      -2.49146724769867926E-002 -3.41818738164487851E-003
   16.297499999999999      -2.51482692057139849E-002 -3.63181249596665565E-003
   16.373799999999999      -2.53824305990578911E-002 -3.84906981795640930E-003
   16.449999999999999      -2.56168367012420961E-002 -4.06971544559776768E-003
   16.526199999999999      -2.58517815369859009E-002 -4.29408058869308693E-003
   16.602499999999999      -2.60875613570902033E-002 -4.52251696056980672E-003
   16.678799999999999      -2.63238544006568313E-002 -4.75478358632536874E-003
   16.754999999999999      -2.65603355566578839E-002 -4.99062042193858853E-003
   16.831199999999999      -2.67972991515420221E-002 -5.23038220614183407E-003
   16.907499999999999      -2.70350412014219339E-002 -5.47444530105829948E-003
   16.983799999999999      -2.72732344886278087E-002 -5.72255279516135397E-003
   17.059999999999999      -2.75115486130377909E-002 -5.97442764246159611E-003
   17.136199999999999      -2.77502773496356124E-002 -6.23044943149330972E-003
   17.212499999999999      -2.79897158114778034E-002 -6.49102063114385779E-003
   17.288799999999998      -2.82295310705875657E-002 -6.75586751946363317E-003
   17.364999999999998      -2.84693873196034432E-002 -7.02469510737474198E-003
   17.441199999999998      -2.87095769467363739E-002 -7.29790928586795951E-003
   17.517499999999998      -2.89503931053421426E-002 -7.57594015850686538E-003
   17.593800000000002      -2.91914970253428462E-002 -7.85849628276089410E-003
   17.670000000000002      -2.94325473611246023E-002 -8.14526371430884279E-003
   17.746200000000002      -2.96738340669517320E-002 -8.43667620104129705E-003
   17.822500000000002      -2.99156471810698779E-002 -8.73319313250236866E-003
   17.898800000000001      -3.01576418810835731E-002 -9.03450432770561834E-003
   17.975000000000001      -3.03994711424929384E-002 -9.34027576369839824E-003
   18.051200000000001      -3.06414212571591328E-002 -9.65097068440576300E-003
   18.127500000000001      -3.08837778106747125E-002 -9.96707951062061719E-003
   18.203800000000001      -3.11261896966399422E-002 -1.02882721864430149E-002
   18.280000000000001      -3.13683040917517586E-002 -1.06141933772353203E-002
   18.356200000000001      -3.16104021996158543E-002 -1.09453375669910889E-002
   18.432500000000001      -3.18527635588964214E-002 -1.12822280557886671E-002
   18.508800000000001      -3.20950305428366195E-002 -1.16245136720288019E-002
   18.585000000000001      -3.23368445337541485E-002 -1.19718164701121937E-002
   18.661200000000001      -3.25784798018361396E-002 -1.23246639586222645E-002
   18.737500000000001      -3.28202080577043379E-002 -1.26836142932278753E-002
   18.813800000000001      -3.30616649855611927E-002 -1.30482938387624665E-002
   18.890000000000001      -3.33024857074117678E-002 -1.34183004118726950E-002
   18.966200000000001      -3.35429359319632039E-002 -1.37941965836158240E-002
   19.042500000000000      -3.37832772816577115E-002 -1.41765773548655667E-002
   19.118800000000000      -3.40231384439881671E-002 -1.45650450671612700E-002
   19.195000000000000      -3.42621483150732584E-002 -1.49591716851901011E-002
   19.271200000000000      -3.45005616111215066E-002 -1.53595567885708873E-002
   19.347500000000000      -3.47386274132525236E-002 -1.57668343582259320E-002
   19.423700000000000      -3.49756565842357647E-002 -1.61800344665669962E-002
   19.500000000000000      -3.52122033347430155E-002 -1.66003409949914797E-002
   19.576300000000000      -3.54478853316414419E-002 -1.70273169807347476E-002
   19.652500000000000      -3.56823218910288301E-002 -1.74604920682697382E-002
   19.728800000000000      -3.59160517291782985E-002 -1.79011072405458674E-002
   19.805000000000000      -3.61483826089739543E-002 -1.83481129540045383E-002
   19.881200000000000      -3.63795388287188881E-002 -1.88021890030348679E-002
   19.957500000000000      -3.66097351675004623E-002 -1.92640538495379363E-002


==> anc/M1_3_5_v2.dat <==
  2.12500000000000015E-002 -5.26447636307886914E-008 -3.71977654679418878E-007
  4.49999999999999983E-002 -4.64737490824872678E-006  2.54392841153510898E-006
  6.87500000000000056E-002 -7.08968338163242680E-006  3.90270220877291279E-006
  9.24999999999999989E-002 -9.52454336372100874E-006  5.27278750706799583E-006
  0.11625000000000002      -1.19517876909147199E-005  6.65430726595748389E-006
  0.14000000000000001      -1.43712464757054208E-005  8.04738624583236170E-006
  0.16375000000000001      -1.67827470539536538E-005  9.45215104243587465E-006
  0.18750000000000000      -1.91861139308887869E-005  1.08687301221990108E-005
  0.21124999999999999      -2.15811687257941655E-005  1.22972538584379559E-005
  0.23499999999999999      -2.39677301153375318E-005  1.37378545684391795E-005
  0.25874999999999998      -2.63456137755057341E-005  1.51906665514597064E-005
  0.28249999999999997      -2.87146323221013835E-005  1.66558261276692630E-005
  0.30625000000000002      -3.10745952497569228E-005  1.81334716780641069E-005
  0.33000000000000002      -3.34253088694210396E-005  1.96237436853819210E-005
  0.35375000000000001      -3.57665762442690538E-005  2.11267847760488303E-005
  0.37750000000000000      -3.80981971239894272E-005  2.26427397631905151E-005
  0.40125000000000000      -4.04199678773936360E-005  2.41717556907411601E-005
  0.42499999999999999      -4.27316814232981196E-005  2.57139818786842945E-005
  0.44874999999999998      -4.50331271596220932E-005  2.72695699694618146E-005
  0.47249999999999992      -4.73240908906446772E-005  2.88386739755883015E-005
  0.49625000000000008      -4.96043547523616974E-005  3.04214503285092636E-005
  0.52000000000000002      -5.18736971358807301E-005  3.20180579287435119E-005
  0.54374999999999996      -5.41318926087902880E-005  3.36286581973515317E-005
  0.56750000000000000      -5.63787118344365843E-005  3.52534151287731972E-005
  0.59125000000000005      -5.86139214890383570E-005  3.68924953450797786E-005
  0.61499999999999999      -6.08372841765680335E-005  3.85460681516870457E-005
  0.63875000000000004      -6.30485583413246416E-005  4.02143055945790591E-005
  0.66249999999999998      -6.52474981781196408E-005  4.18973825190916332E-005
  0.68625000000000003      -6.74338535399954399E-005  4.35954766303104204E-005
  0.70999999999999996      -6.96073698433913719E-005  4.53087685551366469E-005
  0.73375000000000001      -7.17677879706703540E-005  4.70374419060789467E-005
  0.75749999999999995      -7.39148441699129385E-005  4.87816833468298115E-005
  0.78125000000000000      -7.60482699518850655E-005  5.05416826596898744E-005
  0.80500000000000016      -7.81677919840783746E-005  5.23176328149035675E-005
  0.82875000000000010      -8.02731319817208357E-005  5.41097300419739622E-005
  0.85250000000000004      -8.23640065956483705E-005  5.59181739030271263E-005
  0.87624999999999997      -8.44401272969251012E-005  5.77431673682989949E-005
  0.90000000000000002      -8.65012002580947247E-005  5.95849168938213089E-005
  0.92374999999999996      -8.85469262309393474E-005  6.14436325013864451E-005
  0.94750000000000001      -9.05770004206177205E-005  6.33195278608733467E-005
  0.97124999999999995      -9.25911123560497655E-005  6.52128203750239880E-005
  0.99500000000000000      -9.45889457564046788E-005  6.71237312667575571E-005
   1.0187500000000000      -9.65701783935501274E-005  6.90524856691201164E-005
   1.0425000000000000      -9.85344819503048487E-005  7.09993127179676936E-005
   1.0662499999999999      -1.00481521874338410E-004  7.29644456474862408E-005
   1.0900000000000001      -1.02410957227548627E-004  7.49481218886578732E-005
   1.1137500000000000      -1.04322440530740923E-004  7.69505831707843681E-005
   1.1375000000000000      -1.06215617603427844E-004  7.89720756261906419E-005
   1.1612499999999999      -1.08090127398553705E-004  8.10128498982283762E-005
   1.1850000000000001      -1.09945601831946304E-004  8.30731612527124452E-005
   1.2087500000000000      -1.11781665606280439E-004  8.51532696929254112E-005
   1.2324999999999999      -1.13597936029335235E-004  8.72534400783343692E-005
   1.2562500000000001      -1.15394022826311316E-004  8.93739422471677815E-005
   1.2800000000000000      -1.17169527945962923E-004  9.15150511430120738E-005
   1.3037500000000000      -1.18924045360292184E-004  9.36770469455915430E-005
   1.3274999999999999      -1.20657160854925957E-004  9.58602152038335882E-005
   1.3512500000000001      -1.22368451825450675E-004  9.80648469837420956E-005
   1.3750000000000000      -1.24057487040733408E-004  1.00291239000634380E-004
   1.3987499999999999      -1.25723826424197036E-004  1.02539693776506434E-004
   1.4225000000000001      -1.27367020814475525E-004  1.04810519792525965E-004
   1.4462500000000000      -1.28986611720313389E-004  1.07104031648875615E-004
   1.4700000000000000      -1.30582131066828388E-004  1.09420550230196454E-004
   1.4937499999999999      -1.32153100932750798E-004  1.11760402876875253E-004
   1.5175000000000001      -1.33699033278236268E-004  1.14123923562439042E-004
   1.5412500000000000      -1.35219429662825292E-004  1.16511453077325491E-004
   1.5649999999999999      -1.36713780953099772E-004  1.18923339219324396E-004
   1.5887500000000001      -1.38181567019562919E-004  1.21359936990987012E-004
   1.6125000000000000      -1.39622256422238558E-004  1.23821608804333585E-004
   1.6362500000000000      -1.41035306084462755E-004  1.26308724693189868E-004
   1.6599999999999999      -1.42420160954307237E-004  1.28821662533517894E-004
   1.6837500000000001      -1.43776253653040006E-004  1.31360808272118116E-004
   1.7075000000000000      -1.45103004109999230E-004  1.33926556164102624E-004
   1.7312500000000000      -1.46399819183215746E-004  1.36519309019568328E-004
   1.7549999999999999      -1.47666092265078978E-004  1.39139478459914657E-004
   1.7787500000000001      -1.48901202872303351E-004  1.41787485184288785E-004
   1.8025000000000000      -1.50104516219403159E-004  1.44463759246656271E-004
   1.8262499999999999      -1.51275382774836327E-004  1.47168740344041482E-004
   1.8499999999999999      -1.52413137798925976E-004  1.49902878116500943E-004
   1.8737499999999998      -1.53517100862611436E-004  1.52666632459436472E-004
   1.8974999999999997      -1.54586575346024092E-004  1.55460473848893126E-004
   1.9212499999999997      -1.55620847915812437E-004  1.58284883680519429E-004
   1.9450000000000001      -1.56619187980077697E-004  1.61140354622926854E-004
   1.9687500000000000      -1.57580847119703071E-004  1.64027390986213397E-004
   1.9924999999999999      -1.58505058494777382E-004  1.66946509106485170E-004
   2.0162499999999999      -1.59391036224735389E-004  1.69898237747254750E-004
   2.0400000000000000      -1.60237974740730436E-004  1.72883118518652715E-004
   2.0637500000000002      -1.61045048108663741E-004  1.75901706315463699E-004
   2.0874999999999999      -1.61811409321183027E-004  1.78954569775057100E-004
   2.1112500000000001      -1.62536189556838505E-004  1.82042291756359079E-004
   2.1349999999999998      -1.63218497404467517E-004  1.85165469841101944E-004
   2.1587499999999999      -1.63857418050724111E-004  1.88324716858663353E-004
   2.1825000000000001      -1.64452012428532558E-004  1.91520661435913618E-004
   2.2062499999999998      -1.65001316324072690E-004  1.94753948573582187E-004
   2.2300000000000000      -1.65504339439724720E-004  1.98025240250785604E-004
   2.2537500000000001      -1.65960064410210364E-004  2.01335216059453500E-004
   2.2774999999999999      -1.66367445768951809E-004  2.04684573870557202E-004
   2.3012500000000000      -1.66725408861440337E-004  2.08074030534160582E-004
   2.3250000000000002      -1.67032848702150017E-004  2.11504322615495462E-004
   2.3487499999999999      -1.67288628771262190E-004  2.14976207169423485E-004
   2.3725000000000001      -1.67491579747148372E-004  2.18490462555844407E-004
   2.3962500000000002      -1.67640498233251925E-004  2.22047889382273351E-004
   2.4199999999999999      -1.67734145097283747E-004  2.25649311078106004E-004
   2.4437500000000001      -1.67771244359170990E-004  2.29295575344453794E-004
   2.4674999999999998      -1.67750481362045748E-004  2.32987554826442125E-004
   2.4912500000000000      -1.67670500452457523E-004  2.36726147243918891E-004
   2.5150000000000001      -1.67529906164533358E-004  2.40512280658317865E-004
   2.5387499999999998      -1.67327256917884257E-004  2.44346908451157068E-004
   2.5625000000000000      -1.67061066006647825E-004  2.48231014722029005E-004
   2.5862500000000002      -1.66729798763483208E-004  2.52165614601276605E-004
   2.6099999999999999      -1.66331870334558441E-004  2.56151755673948798E-004
   2.6337500000000000      -1.65865643314403523E-004  2.60190519492605008E-004
   2.6575000000000002      -1.65329425229307931E-004  2.64283023186105248E-004
   2.6812499999999999      -1.64721465856826745E-004  2.68430421172207519E-004
   2.7050000000000001      -1.64039954367703971E-004  2.72633906982607660E-004
   2.7287499999999998      -1.63283016275097523E-004  2.76894715209911229E-004
   2.7524999999999999      -1.62448710174427119E-004  2.81214123587048969E-004
   2.7762500000000001      -1.61535024255371668E-004  2.85593455210742095E-004
   2.7999999999999998      -1.60539872565539126E-004  2.90034080921890006E-004
   2.8237500000000000      -1.59461091003063385E-004  2.94537421857180362E-004
   2.8475000000000001      -1.58296433012803148E-004  2.99104952187814234E-004
   2.8712499999999999      -1.57043564957913724E-004  3.03738202063096843E-004
   2.8950000000000000      -1.55700061135216643E-004  3.08438760778691418E-004
   2.9187500000000002      -1.54263398399022482E-004  3.13208280191737529E-004
   2.9424999999999999      -1.52730950353698389E-004  3.18048478407724705E-004
   2.9662500000000001      -1.51099981070308269E-004  3.22961143767156085E-004
   2.9900000000000002      -1.49367638276916016E-004  3.27948139163591402E-004
   3.0137499999999999      -1.47530945965522188E-004  3.33011406728826807E-004
   3.0375000000000001      -1.45586796350946596E-004  3.38152972925721850E-004
   3.0612499999999998      -1.43531941108059394E-004  3.43374954094792289E-004
   3.0850000000000000      -1.41362981803410510E-004  3.48679562507122709E-004
   3.1087500000000001      -1.39076359425121198E-004  3.54069112983780088E-004
   3.1324999999999998      -1.36668342900693164E-004  3.59546030150784135E-004
   3.1562500000000000      -1.34135016475517120E-004  3.65112856409213792E-004
   3.1800000000000002      -1.31472265804995301E-004  3.70772260712449900E-004
   3.2037499999999999      -1.28675762589466723E-004  3.76527048257342656E-004
   3.2275000000000000      -1.25740947552832041E-004  3.82380171213750298E-004
   3.2512500000000006      -1.22663011531768149E-004  3.88334740638121957E-004
   3.2749999999999999      -1.19436874401381623E-004  3.94394039742380236E-004
   3.2987500000000005      -1.16057161513310569E-004  4.00561538720426412E-004
   3.3224999999999998      -1.12518177261455361E-004  4.06840911372546334E-004
   3.3462500000000004      -1.08813875315759670E-004  4.13236053814556420E-004
   3.3700000000000001      -1.04937824971964428E-004  4.19751105616169348E-004
   3.3937500000000003      -1.00883172950107309E-004  4.26390473784824594E-004
   3.4175000000000000      -9.66426004367203098E-005  4.33158862821115718E-004
   3.4412500000000001      -9.22082701257162242E-005  4.40061292415715394E-004
   3.4649999999999999      -8.75717747873339325E-005  4.47103160738435926E-004
   3.4887500000000000      -8.27240645604005262E-005  4.54290258908785567E-004
   3.5124999999999997      -7.76553723227749339E-005  4.61628833197700564E-004
   3.5362499999999999      -7.23551217300653666E-005  4.69125637905779230E-004
   3.5599999999999996      -6.68118204625545934E-005  4.76788009024234826E-004
   3.5837500000000002      -6.10129302799529088E-005  4.84623934849991850E-004
   3.6074999999999995      -5.49447137105729493E-005  4.92642158870478897E-004
   3.6312500000000001      -4.85920463343705021E-005  5.00852295241748673E-004
   3.6549999999999994      -4.19381866432063603E-005  5.09264972401855917E-004
   3.6787500000000000      -3.49644899829452895E-005  5.17892011530888706E-004
   3.7025000000000001      -2.76500480684782490E-005  5.26746653228668668E-004
   3.7262499999999998      -1.99712266464667268E-005  5.35843835686578354E-004
   3.7500000000000000      -1.19010640489442252E-005  5.45200591396564883E-004
   3.7525000000000004      -1.10275822333910331E-005  5.46201385932648643E-004
   3.7549999999999999      -1.01493851569230928E-005  5.47205295347469940E-004
   3.7574999999999998      -9.26643291308199891E-006  5.48212345099254798E-004
   3.7599999999999998      -8.37868492068315437E-006  5.49222560690001190E-004
   3.7624999999999997      -7.48609991493125735E-006  5.50235968106959662E-004
   3.7650000000000001      -6.58863592662906426E-006  5.51252593678686954E-004
   3.7675000000000005      -5.68625026741701316E-006  5.52272464435696960E-004
   3.7700000000000000      -4.77889950417783711E-006  5.53295607702381886E-004
   3.7725000000000000      -3.86653944079227574E-006  5.54322051253583188E-004
   3.7749999999999999      -2.94912509725399272E-006  5.55351823394263189E-004
   3.7774999999999999      -2.02661068688807150E-006  5.56384952932495219E-004
   3.7799999999999994      -1.09894959317431936E-006  5.57421469193864860E-004
   3.7825000000000006      -1.66094345638162099E-007  5.58461402036467816E-004
   3.7850000000000001       7.72003405232194331E-007  5.59504781866499877E-004
   3.7875000000000001       1.71539291423941899E-006  5.60551639697376186E-004
   3.7900000000000000       2.66412436822090526E-006  5.61602006995225275E-004
   3.7925000000000000       3.61824891496946322E-006  5.62655915953466407E-004
   3.7949999999999995       4.57781869247263599E-006  5.63713399339977185E-004
   3.7974999999999999       5.54288685979673506E-006  5.64774490559031314E-004
   3.8000000000000003       6.51350762925255983E-006  5.65839223671276651E-004
   3.8025000000000002       7.48973629997760489E-006  5.66907633414618240E-004
   3.8050000000000002       8.47162929302519815E-006  5.67979755226013486E-004
   3.8075000000000001       9.45924418803453755E-006  5.69055625264261759E-004
   3.8099999999999996       1.04526397615790785E-005  5.70135280433832991E-004
   3.8125000000000000       1.14518760272995726E-005  5.71218758409801071E-004
   3.8150000000000004       1.24570142779209725E-005  5.72306097663950351E-004
   3.8174999999999999       1.34681171292736726E-005  5.73397337492117165E-004
   3.8199999999999998       1.44852485664043143E-005  5.74492518041723357E-004
   3.8224999999999998       1.55084739920946597E-005  5.75591680346389549E-004
   3.8249999999999997       1.65378602127347102E-005  5.76694864092243604E-004
   3.8275000000000001       1.75734757460377788E-005  5.77802116660044128E-004
   3.8300000000000005       1.86153905035901783E-005  5.78913479719316048E-004
   3.8325000000000000       1.96636760933153570E-005  5.80028998164697175E-004
   3.8350000000000000       2.07184059017921044E-005  5.81148720183157223E-004
   3.8374999999999999       2.17796547568688125E-005  5.82272686002070685E-004
   3.8399999999999999       2.28474998071437178E-005  5.83400950659418677E-004
   3.8424999999999994       2.39220197818037033E-005  5.84533561249732706E-004
   3.8450000000000006       2.50032954742779804E-005  5.85670568383930899E-004
   3.8475000000000001       2.60914097420137945E-005  5.86812023957091551E-004
   3.8500000000000001       2.71864475912134589E-005  5.87957981177923911E-004
   3.8525000000000000       2.82884962720601464E-005  5.89108494720394938E-004
   3.8550000000000000       2.93976453685238702E-005  5.90263620640752275E-004
   3.8574999999999995       3.05139869047458908E-005  5.91423416536001972E-004
   3.8599999999999999       3.16376154524034459E-005  5.92587941587442019E-004
   3.8625000000000003       3.27686282459169681E-005  5.93757256632161472E-004
   3.8650000000000002       3.39071253050295622E-005  5.94931424239113281E-004
   3.8675000000000002       3.50532095653538039E-005  5.96110508790122836E-004
   3.8700000000000001       3.62069870175731404E-005  5.97294576566264951E-004
   3.8724999999999996       3.73685668560376193E-005  5.98483695840062242E-004
   3.8750000000000000       3.85380616375931713E-005  5.99677936974030330E-004
   3.8775000000000004       3.97155874516211157E-005  6.00877372527202757E-004
   3.8799999999999999       4.09012641019080813E-005  6.02082077363835701E-004
   3.8824999999999998       4.20952153025254175E-005  6.03292128781096637E-004
   3.8849999999999998       4.32975688875901954E-005  6.04507606635061199E-004
   3.8874999999999997       4.45084570373956896E-005  6.05728593482001104E-004
   3.8900000000000001       4.57280165221202807E-005  6.06955174730055462E-004
   3.8925000000000005       4.69563889647385061E-005  6.08187438800244129E-004
   3.8950000000000000       4.81937211257776400E-005  6.09425477306075117E-004
   3.8975000000000000       4.94401652114077607E-005  6.10669385242615902E-004
   3.8999999999999999       5.06958791540067439E-005  6.11919260542062148E-004
   3.9024999999999999       5.19610271908397755E-005  6.13175206907179415E-004
   3.9049999999999994       5.32357799404304036E-005  6.14437330148076425E-004
   3.9075000000000006       5.45203151059932932E-005  6.15705741713598446E-004
   3.9100000000000001       5.58148176648707933E-005  6.16980555701731313E-004
   3.9125000000000001       5.71194807342612434E-005  6.18261893128497207E-004
   3.9150000000000000       5.84345059141599200E-005  6.19549879653270527E-004
   3.9175000000000000       5.97601039750705074E-005  6.20844646626620691E-004
   3.9199999999999995       6.10964955556026558E-005  6.22146331522661607E-004
   3.9224999999999999       6.24439119362217798E-005  6.23455078418578895E-004
   3.9250000000000003       6.38025959001615144E-005  6.24771038528133577E-004
   3.9275000000000002       6.51728026945210459E-005  6.26094370797219751E-004
   3.9300000000000002       6.65548011070158751E-005  6.27425242571039133E-004
   3.9325000000000001       6.79488746768793270E-005  6.28763830344361042E-004
   3.9349999999999996       6.93553230621583264E-005  6.30110320608617803E-004
   3.9375000000000000       7.07744635903152487E-005  6.31464910812514369E-004
   3.9400000000000004       7.22066330279457153E-005  6.32827810482743504E-004
   3.9424999999999999       7.36521895919317729E-005  6.34199242372040736E-004
   3.9449999999999998       7.51115152934395841E-005  6.35579444033021771E-004
   3.9474999999999998       7.65850189502507647E-005  6.36968672101426289E-004
   3.9499999999999997       7.80731377488798036E-005  6.38367191080061640E-004
   3.9525000000000001       7.95763440747241144E-005  6.39775301738251985E-004
   3.9550000000000005       8.10951467510381423E-005  6.41193317808066076E-004
   3.9575000000000000       8.26300978172314876E-005  6.42621582265889162E-004
   3.9600000000000000       8.41817984687562683E-005  6.44060468470033392E-004
   3.9624999999999999       8.57509067000278134E-005  6.45510384991014401E-004
   3.9649999999999999       8.73381466929042393E-005  6.46971781398983478E-004
   3.9674999999999994       8.89443205307811240E-005  6.48445155514989222E-004
   3.9700000000000006       9.05703230293434223E-005  6.49931062590883941E-004
   3.9725000000000001       9.22171608417839036E-005  6.51430127159157162E-004
   3.9750000000000001       9.38859779158044593E-005  6.52943061075008562E-004
   3.9775000000000000       9.55780873782839554E-005  6.54470671440019890E-004
   3.9800000000000000       9.72950219666550398E-005  6.56013915674745875E-004
   3.9824999999999995       9.90385968620849800E-005  6.57573915756785670E-004
   3.9849999999999999       1.00811011495370717E-004  6.59152035845961271E-004
   3.9875000000000003       1.02615005003902165E-004  6.60749972799152727E-004
   3.9900000000000002       1.04454119829106937E-004  6.62369919229913976E-004
   3.9925000000000002       1.06333192013632357E-004  6.64014869408967767E-004
   3.9950000000000001       1.08259405125438535E-004  6.65689271163675189E-004
   3.9974999999999996       1.10245217073683965E-004  6.67400832795942626E-004
   4.0000000000000000       1.12325639208728448E-004  6.69171226974248838E-004
   4.0025000000000004       1.14446297665368924E-004  6.71134558749280339E-004
   4.0049999999999999       1.16498700766810352E-004  6.73194748462455647E-004
   4.0075000000000003       1.18504616260015988E-004  6.75316595515408711E-004
   4.0099999999999998       1.20471837095636683E-004  6.77487501779372556E-004
   4.0125000000000002       1.22404881058935799E-004  6.79700168664259629E-004
   4.0149999999999997       1.24306805694634109E-004  6.81949660114981068E-004
   4.0175000000000001       1.26179862521702199E-004  6.84232344336793783E-004
   4.0199999999999996       1.28025801552713480E-004  6.86545401209762672E-004
   4.0225000000000000       1.29846035234307283E-004  6.88886556992162453E-004
   4.0250000000000004       1.31641735828854115E-004  6.91253926741800234E-004
   4.0274999999999999       1.33413897419871655E-004  6.93645913995504610E-004
   4.0300000000000002       1.35163377539848444E-004  6.96061143390655892E-004
   4.0324999999999998       1.36890926313110715E-004  6.98498413491759258E-004
   4.0350000000000001       1.38597207554040891E-004  7.00956662647117057E-004
   4.0374999999999996       1.40282814469192484E-004  7.03434943568500746E-004
   4.0400000000000000       1.41948281620862945E-004  7.05932403962928365E-004
   4.0425000000000004       1.43594094224988280E-004  7.08448271479295835E-004
   4.0449999999999999       1.45220695501994561E-004  7.10981841805596003E-004
   4.0475000000000003       1.46828492576144801E-004  7.13532469116782324E-004
   4.0499999999999998       1.48417861272409537E-004  7.16099558305894777E-004
   4.0525000000000002       1.49989150062892779E-004  7.18682558592603489E-004
   4.0549999999999997       1.51542683347444013E-004  7.21280958209373534E-004
   4.0579999999999998       1.53383911398140353E-004  7.24418695153304713E-004
   4.0599999999999996       1.54597676730846488E-004  7.26522077358509417E-004
   4.0625000000000000       1.56099688007492135E-004  7.29163931584377251E-004
   4.0650000000000004       1.57585049826288891E-004  7.31819448545091350E-004
   4.0674999999999999       1.59054000153918137E-004  7.34488256573684979E-004
   4.0700000000000003       1.60506764415743226E-004  7.37170004334225678E-004
   4.0724999999999998       1.61943556616208316E-004  7.39864359005936866E-004
   4.0750000000000002       1.63364580323138736E-004  7.42571004687804211E-004
   4.0774999999999997       1.64770029536501889E-004  7.45289640990297298E-004
   4.0800000000000001       1.66160089458572706E-004  7.48019981786979238E-004
   4.0824999999999996       1.67534937179299062E-004  7.50761754102736490E-004
   4.0850000000000000       1.68894742288882405E-004  7.53514697121393756E-004
   4.0875000000000004       1.70239667426796753E-004  7.56278561294851511E-004
   4.0899999999999999       1.71569868775807313E-004  7.59053107542063780E-004
   4.0925000000000002       1.72885496507785551E-004  7.61838106526006365E-004
   4.0949999999999998       1.74186695187172777E-004  7.64633337999060837E-004
   4.0975000000000001       1.75473604137334199E-004  7.67438590209369503E-004
   4.0999999999999996       1.76746357773693245E-004  7.70253659359457915E-004
   4.1025000000000000       1.78005085907916591E-004  7.73078349113332278E-004
   4.1050000000000004       1.79249914025950472E-004  7.75912470145165333E-004
   4.1074999999999999       1.80480963542895164E-004  7.78755839725708246E-004
   4.1100000000000003       1.81698352037116764E-004  7.81608281342368498E-004
   4.1124999999999998       1.82902193465699114E-004  7.84469624349490822E-004
   4.1150000000000002       1.84092598363164828E-004  7.87339703645833946E-004
   4.1174999999999997       1.85269674025063523E-004  7.90218359376629125E-004
   4.1200000000000001       1.86433524677816258E-004  7.93105436657405441E-004
   4.1224999999999996       1.87584251636369075E-004  7.96000785318741076E-004
   4.1250000000000000       1.88721953447644036E-004  7.98904259656714119E-004
   4.1275000000000004       1.89846726037563266E-004  8.01815718258438071E-004
   4.1299999999999999       1.90958662821424371E-004  8.04735023726864656E-004
   4.1325000000000003       1.92057854832994031E-004  8.07662042534934566E-004
   4.1349999999999998       1.93144390832212479E-004  8.10596644834687724E-004
   4.1375000000000002       1.94218357408494933E-004  8.13538704289490161E-004
   4.1399999999999997       1.95279839077433563E-004  8.16488097916889528E-004
   4.1425000000000001       1.96328918374362704E-004  8.19444705953147621E-004
   4.1449999999999996       1.97365675928116367E-004  8.22408411667379063E-004
   4.1475000000000000       1.98390190558091499E-004  8.25379101302713396E-004
   4.1500000000000004       1.99402539338199182E-004  8.28356663906510966E-004
   4.1524999999999999       2.00402797670608409E-004  8.31340991226954323E-004
   4.1550000000000002       2.01391039352615442E-004  8.34331977604370941E-004
   4.1574999999999998       2.02367336636791694E-004  8.37329519856436265E-004
   4.1600000000000001       2.03331760302385647E-004  8.40333517230050096E-004
   4.1624999999999996       2.04284379694041966E-004  8.43343871236587302E-004
   4.1650000000000000       2.05225262786894419E-004  8.46360485613851209E-004
   4.1675000000000004       2.06154476234181409E-004  8.49383266231722427E-004
   4.1699999999999999       2.07072085415140685E-004  8.52412121014267275E-004
   4.1725000000000003       2.07978154480476635E-004  8.55446959865802776E-004
   4.1749999999999998       2.08872746395523081E-004  8.58487694600686005E-004
   4.1775000000000002       2.09755922981260160E-004  8.61534238876606167E-004
   4.1799999999999997       2.10627744953332570E-004  8.64586508131111060E-004
   4.1825000000000001       2.11488271959179452E-004  8.67644419521222546E-004
   4.1849999999999996       2.12337562613381119E-004  8.70707891865894366E-004
   4.1875000000000000       2.13175674531377847E-004  8.73776845591198452E-004
   4.1900000000000004       2.14002664361592841E-004  8.76851202678017162E-004
   4.1924999999999999       2.14818587816110567E-004  8.79930886612142658E-004
   4.1950000000000003       2.15623499699967540E-004  8.83015822336621447E-004
   4.1974999999999998       2.16417453939125220E-004  8.86105936206202068E-004
   4.2000000000000002       2.17200503607234657E-004  8.89201155943801762E-004
   4.2024999999999997       2.17972700951233966E-004  8.92301410598838642E-004
   4.2050000000000001       2.18734097415831854E-004  8.95406630507366978E-004
   4.2074999999999996       2.19484743666982637E-004  8.98516747253866668E-004
   4.2100000000000000       2.20224689614371153E-004  9.01631693634666266E-004
   4.2125000000000004       2.20953984432954964E-004  9.04751403622835754E-004
   4.2149999999999999       2.21672676583648470E-004  9.07875812334528790E-004
   4.2175000000000002       2.22380813833174647E-004  9.11004855996674781E-004
   4.2199999999999998       2.23078443273102368E-004  9.14138471915956720E-004
   4.2225000000000001       2.23765611338159630E-004  9.17276598449004508E-004
   4.2249999999999996       2.24442363823826552E-004  9.20419174973745573E-004
   4.2275000000000000       2.25108745903247195E-004  9.23566141861866560E-004
   4.2300000000000004       2.25764802143503952E-004  9.26717440452302856E-004
   4.2324999999999999       2.26410576521282424E-004  9.29873013025742058E-004
   4.2350000000000003       2.27046112437945735E-004  9.33032802780057904E-004
   4.2374999999999998       2.27671452734056173E-004  9.36196753806657427E-004
   4.2400000000000002       2.28286639701306482E-004  9.39364811059166375E-004
   4.2424999999999997       2.28891715106368192E-004  9.42536920374060388E-004
   4.2450000000000001       2.29486720183185214E-004  9.45713028364248060E-004
   4.2474999999999996       2.30071695666244865E-004  9.48893082483839010E-004
   4.2500000000000000       2.30646681792336713E-004  9.52077030965809627E-004
   4.3262499999999999       2.43575930996586571E-004  1.05081821843102004E-003
   4.4024999999999999       2.48186342094248449E-004  1.15198866870977966E-003
   4.4787499999999998       2.45211586000792982E-004  1.25475739603577731E-003
   4.5549999999999997       2.35241253767374186E-004  1.35851107713056795E-003
   4.6312499999999996       2.18767875219280596E-004  1.46277789705096580E-003
   4.7074999999999996       1.96213770535082883E-004  1.56718438409957105E-003
   4.7837500000000004       1.67947845845808214E-004  1.67142871922580367E-003
   4.8600000000000003       1.34296824206565820E-004  1.77526314604059890E-003
   4.9362500000000002       9.55531518286133462E-005  1.87848180956567338E-003
   5.0125000000000002       5.19807946017947225E-005  1.98091202520801410E-003
   5.0887500000000001       3.81962984905172067E-006  2.08240781808008944E-003
   5.1650000000000000      -4.87111351364401528E-005  2.18284502262875747E-003
   5.2412500000000000      -1.05410241570811053E-004  2.28211748857917208E-003
   5.3174999999999999      -1.66092171150017859E-004  2.38013409215140880E-003
   5.3937499999999998      -2.30585325589367860E-004  2.47681634666658927E-003
   5.4699999999999998      -2.98730504898101770E-004  2.57209646795265173E-003
   5.5462499999999997      -3.70379620175801663E-004  2.66591579064137532E-003
   5.6224999999999996      -4.45394593506781805E-004  2.75822345916485823E-003
   5.6987500000000004      -5.23646409253245341E-004  2.84897533658263081E-003
   5.7750000000000004      -6.05014289411660725E-004  2.93813308811983554E-003
   5.8512500000000003      -6.89384971777943405E-004  3.02566340625960283E-003
   5.9275000000000002      -7.76652074165474398E-004  3.11153735157070153E-003
   6.0037500000000001      -8.66715531298387228E-004  3.19572978892921234E-003
   6.0800000000000001      -9.59481093592574755E-004  3.27821890299755418E-003
   6.1562500000000000      -1.05485987901285665E-003  3.35898577994215826E-003
   6.2324999999999999      -1.15276797072844561E-003  3.43801404478879776E-003
   6.3087499999999999      -1.25312605435173494E-003  3.51528954531849392E-003
   6.3849999999999998      -1.35585909055511251E-003  3.59080007788490762E-003
   6.4612499999999997      -1.46089601744743515E-003  3.66453514518963550E-003
   6.5375000000000005      -1.56816948022923323E-003  3.73648574463150826E-003
   6.6137499999999996      -1.67761558456757569E-003  3.80664418166339925E-003
   6.6900000000000013      -1.78917367112444966E-003  3.87500390498988351E-003
   6.7662500000000003      -1.90278610895234764E-003  3.94155936070806658E-003
   6.8425000000000002      -2.01839810577354945E-003  4.00630586293061232E-003
   6.9187500000000002      -2.13595753340686118E-003  4.06923947877824328E-003
   6.9949999999999992      -2.25541476687199979E-003  4.13035692602766250E-003
   7.0712500000000000      -2.37672253573568840E-003  4.18965548166510930E-003
   7.1475000000000000      -2.49983578666795447E-003  4.24713290028753965E-003
   7.2237500000000008      -2.62471155606781338E-003  4.30278734099623188E-003
   7.2999999999999998      -2.75130885187959296E-003  4.35661730186442508E-003
   7.3762499999999998      -2.87958854377431180E-003  4.40862156109583011E-003
   7.4524999999999997      -3.00951326096492210E-003  4.45879912411415412E-003
   7.5287499999999987      -3.14104729700041656E-003  4.50714917591885349E-003
   7.6050000000000004      -3.27415652095018432E-003  4.55367103812384915E-003
   7.6812499999999995      -3.40880829444816565E-003  4.59836413016704876E-003
   7.7575000000000003      -3.54497139411820818E-003  4.64122793424062274E-003
   7.8337500000000002      -3.68261593894826178E-003  4.68226196354631485E-003
   7.9100000000000010      -3.82171332222336910E-003  4.72146573352694165E-003
   7.9862500000000001      -3.96223614766556299E-003  4.75883873576559042E-003
   8.0625000000000000      -4.10415816946346681E-003  4.79438041427779002E-003
   8.1387499999999999      -4.24745423590427822E-003  4.82809014394973944E-003
   8.2149999999999999      -4.39210023634643669E-003  4.85996721089915207E-003
   8.2912499999999998      -4.53807305129146511E-003  4.89001079455570180E-003
   8.3674999999999997      -4.68535050532956424E-003  4.91821995127726501E-003
   8.4437499999999996      -4.83391132274667810E-003  4.94459359933849870E-003
   8.5199999999999996      -4.98373508559309814E-003  4.96913050514914949E-003
   8.5962499999999995      -5.13480219402769403E-003  4.99182927058210851E-003
   8.6724999999999994      -5.28709382873009028E-003  5.01268832127473030E-003
   8.7487499999999994      -5.44059191546593900E-003  5.03170589604336801E-003
   8.8249999999999993      -5.59527909110228705E-003  5.04888003678685172E-003
   8.9012499999999992      -5.75113867173648527E-003  5.06420857954612870E-003
   8.9774999999999991      -5.90815462228211352E-003  5.07768914609630674E-003
   9.0537500000000009      -6.06631152766140026E-003  5.08931913620776395E-003
   9.1300000000000008      -6.22559456548696984E-003  5.09909572044729784E-003
   9.2062500000000007      -6.38598948014203541E-003  5.10701583342323441E-003
   9.2825000000000006      -6.54748255815142642E-003  5.11307616738485102E-003
   9.3587500000000006      -6.71006060472104180E-003  5.11727316610606584E-003
   9.4350000000000005      -6.87371092131713098E-003  5.11960301901236668E-003
   9.5112500000000004      -7.03842128416510161E-003  5.12006165554482195E-003
   9.5875000000000004      -7.20417992357207278E-003  5.11864473978441547E-003
   9.6637500000000003      -7.37097550401523850E-003  5.11534766537791608E-003
   9.7400000000000002      -7.53879710498087628E-003  5.11016555080346258E-003
   9.8162500000000001      -7.70763420257642752E-003  5.10309323499090993E-003
   9.8925000000000001      -7.87747665195835667E-003  5.09412527327132367E-003
   9.9687500000000000      -8.04831467072163881E-003  5.08325593365065252E-003
   10.045000000000000      -8.22013882262429343E-003  5.07047919289198897E-003
   10.121200000000000      -8.39282637274680818E-003  5.05579899483514679E-003
   10.197500000000000      -8.56670942487667772E-003  5.03917793855303883E-003
   10.273800000000000      -8.74155349346242110E-003  5.02062710029528396E-003
   10.350000000000000      -8.91711934619141694E-003  5.00016736325420950E-003
   10.426200000000000      -9.09362760816898909E-003  4.97776815771591198E-003
   10.502500000000000      -9.27130411736655675E-003  4.95338841440058283E-003
   10.578799999999999      -9.44991043702018106E-003  4.92704806625833026E-003
   10.654999999999999      -9.62920349575225633E-003  4.89877699799924019E-003
   10.731199999999999      -9.80940984785789137E-003  4.86853316907017580E-003
   10.807499999999999      -9.99076105755540914E-003  4.83626384949134135E-003
   10.883699999999999      -1.01727752468780686E-002  4.80204414910022446E-003
   10.960000000000001      -1.03559238097708627E-002  4.76577442405518373E-003
   11.036300000000001      -1.05399623143360970E-002  4.72748809293776183E-003
   11.112500000000001      -1.07246418373409431E-002  4.68722880079496754E-003
   11.188800000000001      -1.09104412874446704E-002  4.64488002358641287E-003
   11.265000000000001      -1.10968679917173938E-002  4.60054157952933477E-003
   11.341200000000001      -1.12841593909854734E-002  4.55414777165161731E-003
   11.417500000000000      -1.14725576036239802E-002  4.50562174941096256E-003
   11.493800000000000      -1.16618121528338798E-002  4.45501074085510092E-003
   11.570000000000000      -1.18516681911666252E-002  4.40237253015562068E-003
   11.646200000000000      -1.20423681893750412E-002  4.34762915282784108E-003
   11.722500000000000      -1.22341591470561204E-002  4.29069121040445180E-003
   11.798800000000000      -1.24267865090011819E-002  4.23161534313268480E-003
   11.875000000000000      -1.26199914153262219E-002  4.17046900990079676E-003
   11.951200000000000      -1.28140211008295341E-002  4.10716165206368843E-003
   12.027500000000000      -1.30091271933117699E-002  4.04159097045621481E-003
   12.103800000000000      -1.32050510209740235E-002  3.97382323942103381E-003
   12.180000000000000      -1.34015296748555834E-002  3.90393584594087364E-003
   12.256200000000000      -1.35988149289844040E-002  3.83182528311374953E-003
   12.332500000000000      -1.37971628270438136E-002  3.75737595551680530E-003
   12.408799999999999      -1.39963105639994406E-002  3.68066400087816749E-003
   12.484999999999999      -1.41959911598812782E-002  3.60177698623161341E-003
   12.561199999999999      -1.43964607104352590E-002  3.52059802898136570E-003
   12.637499999999999      -1.45979794512818943E-002  3.43699776955859676E-003
   12.713699999999999      -1.48000147458330483E-002  3.35117660936589670E-003
   12.789999999999999      -1.50030924298935071E-002  3.26289007703765713E-003
   12.866299999999999      -1.52069433984223876E-002  3.17222956798853635E-003
   12.942500000000003      -1.54112944523401383E-002  3.07929845970132243E-003
   13.018800000000001      -1.56166773819373036E-002  2.98383223897617355E-003
   13.095000000000001      -1.58225492188636060E-002  2.88606011260630901E-003
   13.171199999999999      -1.60291739727279024E-002  2.78583706190754657E-003
   13.247500000000000      -1.62368195374444149E-002  2.68300471480161862E-003
   13.323800000000002      -1.64452104111317762E-002  2.57767043705787405E-003
   13.400000000000000      -1.66540671002195252E-002  2.46995420534077857E-003
   13.476200000000000      -1.68636572416525424E-002  2.35969614178020400E-003
   13.552499999999998      -1.70742522164013533E-002  2.24672250085744237E-003
   13.628800000000000      -1.72855722097527247E-002  2.13115169276495257E-003
   13.705000000000000      -1.74973334749536184E-002  2.01311520303120968E-003
   13.781200000000000      -1.77098069997427901E-002  1.89243767777040064E-003
   13.857500000000000      -1.79232673558503280E-002  1.76892934652908822E-003
   13.933799999999998      -1.81374303298556978E-002  1.64272004345045338E-003
   14.010000000000002      -1.83520078492635935E-002  1.51395319864897245E-003
   14.086200000000000      -1.85672739579500513E-002  1.38243736097369259E-003
   14.162500000000000      -1.87835061205276523E-002  1.24796606994546856E-003
   14.238799999999999      -1.90004156793955326E-002  1.11068102474598659E-003
   14.315000000000000      -1.92177102128753552E-002  9.70738077241952812E-004
   14.391200000000000      -1.94356665442635135E-002  8.27928983084646802E-004
   14.467499999999999      -1.96545647337844215E-002  6.82029830284356146E-004
   14.543799999999999      -1.98741116437936155E-002  5.33194611565939672E-004
   14.619999999999997      -2.00940104690580344E-002  3.81592067371394530E-004
   14.696200000000001      -2.03145404838450290E-002  2.26996365956039703E-004
   14.772500000000001      -2.05359839278026687E-002  6.91652985680704332E-005
   14.848799999999999      -2.07580431087069084E-002 -9.17343781831720881E-005
   14.924999999999999      -2.09804167588643412E-002 -2.55520500573332317E-004
   15.001200000000003      -2.12033861546111271E-002 -4.22437302750545019E-004
   15.077500000000001      -2.14272353381458926E-002 -5.92746149544991522E-004
   15.153800000000000      -2.16516619543198063E-002 -7.66266960230932133E-004
   15.230000000000000      -2.18763602312000878E-002 -9.42803531975146638E-004
   15.306200000000000      -2.21016130408925107E-002 -1.12261936652223861E-003
   15.382500000000002      -2.23277057433503220E-002 -1.30599592187342255E-003
   15.458800000000000      -2.25543312993693144E-002 -1.49273921460291777E-003
   15.535000000000000      -2.27811794129760305E-002 -1.68263838016568298E-003
   15.611199999999998      -2.30085340666778479E-002 -1.87597716895652566E-003
   15.687500000000000      -2.32366813988797681E-002 -2.07305818275000525E-003
   15.763800000000002      -2.34653096008608023E-002 -2.27367293424961996E-003
   15.840000000000000      -2.36941037935700372E-002 -2.47759522803228920E-003
   15.916200000000000      -2.39233484695563735E-002 -2.68513010232573858E-003
   15.992499999999998      -2.41533298843084193E-002 -2.89660239707846025E-003
   16.068800000000000      -2.43837313673204471E-002 -3.11178842411165540E-003
   16.145000000000000      -2.46142334029491872E-002 -3.33044588584108714E-003
   16.221200000000000      -2.48451203191675969E-002 -3.55290218596374238E-003
   16.297499999999999      -2.50766777861272661E-002 -3.77950555728024653E-003
   16.373799999999999      -2.53085842065401447E-002 -4.01001635072151426E-003
   16.449999999999999      -2.55405154101106258E-002 -4.24417534620114782E-003
   16.526199999999999      -2.57727548284411613E-002 -4.48233349923770220E-003
   16.602499999999999      -2.60055867049806475E-002 -4.72486370109749879E-003
   16.678799999999999      -2.62386844524577084E-002 -4.97150955052688432E-003
   16.754999999999999      -2.64717192130567089E-002 -5.22199403750300741E-003
   16.831199999999999      -2.67049726640790977E-002 -5.47669294920656406E-003
   16.907499999999999      -2.69387265627107630E-002 -5.73600516336718411E-003
   16.983799999999999      -2.71726492683075985E-002 -5.99965664780230824E-003
   17.059999999999999      -2.74064072019198184E-002 -6.26735162928359311E-003
   17.136199999999999      -2.76402791697034876E-002 -6.53949203029698979E-003
   17.212499999999999      -2.78745434901293276E-002 -6.81650415019401101E-003
   17.288799999999998      -2.81088633078261270E-002 -7.09809532611516483E-003
   17.364999999999998      -2.83429003143582797E-002 -7.38394995692973587E-003
   17.441199999999998      -2.85769293216785250E-002 -7.67449751842668327E-003
   17.517499999999998      -2.88112238408719523E-002 -7.97019321338638190E-003
   17.593800000000002      -2.90454417777828433E-002 -8.27072470422177651E-003
   17.670000000000002      -2.92792400956344463E-002 -8.57575541943533456E-003
   17.746200000000002      -2.95128882247024001E-002 -8.88574387747439152E-003
   17.822500000000002      -2.97466533854161136E-002 -9.20117576832553408E-003
   17.898800000000001      -2.99801881475237307E-002 -9.52171791172589169E-003
   17.975000000000001      -3.02131447255843642E-002 -9.84701149099274746E-003
   18.051200000000001      -3.04457856351703637E-002 -1.01775456293813852E-002
   18.127500000000001      -3.06783700557388232E-002 -1.05138381319002817E-002
   18.203800000000001      -3.09105451443312078E-002 -1.08555336805596699E-002
   18.280000000000001      -3.11419584079465836E-002 -1.12022498209115862E-002
   18.356200000000001      -3.13728636190059168E-002 -1.15545078920162962E-002
   18.432500000000001      -3.16035099419381404E-002 -1.19128595238430519E-002
   18.508800000000001      -3.18335390060573153E-002 -1.22769258267367790E-002
   18.585000000000001      -3.20625937564278998E-002 -1.26462992209153760E-002
   18.661200000000001      -3.22909170721500105E-002 -1.30215349132133604E-002
   18.737500000000001      -3.25187458135599503E-002 -1.34032201156153788E-002
   18.813800000000001      -3.27457161045525413E-002 -1.37909508231547004E-002
   18.890000000000001      -3.29714661756436017E-002 -1.41842925447835423E-002
   18.966200000000001      -3.31962257157799104E-002 -1.45838360876706929E-002
   19.042500000000000      -3.34202166470358927E-002 -1.49902060153197826E-002
   19.118800000000000      -3.36430694888459128E-002 -1.54029714213588589E-002
   19.195000000000000      -3.38644179767319739E-002 -1.58216690573638533E-002
   19.271200000000000      -3.40844758067486639E-002 -1.62469270227136656E-002
   19.347500000000000      -3.43034469371803485E-002 -1.66794090146329850E-002
   19.423700000000000      -3.45206721784711082E-002 -1.71180751171466083E-002
   19.500000000000000      -3.47366331506676410E-002 -1.75641716922784151E-002
   19.576300000000000      -3.49509519114060557E-002 -1.80172237332699228E-002
   19.652500000000000      -3.51632557480704017E-002 -1.84767208613806494E-002
   19.728800000000000      -3.53740032155141632E-002 -1.89439673548510851E-002
   19.805000000000000      -3.55825397847849556E-002 -1.94178375529941959E-002
   19.881200000000000      -3.57890371605873170E-002 -1.98990391171590918E-002
   19.957500000000000      -3.59936524760516921E-002 -2.03883191624312128E-002


==> anc/M1_3_6_v2.dat <==
  2.12500000000000015E-002 -5.29050542247214477E-008 -3.74247612863116805E-007
  4.49999999999999983E-002 -4.69052135277087852E-006  2.56639637480064930E-006
  6.87500000000000056E-002 -7.15566756823134252E-006  3.93718087892944381E-006
  9.24999999999999989E-002 -9.61341112195761325E-006  5.31938380761610431E-006
  0.11625000000000002      -1.20635850273556962E-005  6.71312928020437344E-006
  0.14000000000000001      -1.45060195774442458E-005  8.11854323323018447E-006
  0.16375000000000001      -1.69405422922413556E-005  9.53575345521334861E-006
  0.18750000000000000      -1.93669778648779221E-005  1.09648896222928994E-005
  0.21124999999999999      -2.17851481064000882E-005  1.24060833347311271E-005
  0.23499999999999999      -2.41948718892205058E-005  1.38594681543122768E-005
  0.25874999999999998      -2.65959650891783477E-005  1.53251796426632495E-005
  0.28249999999999997      -2.89882405261649550E-005  1.68033554005236484E-005
  0.30625000000000002      -3.13715079032718576E-005  1.82941351079950446E-005
  0.33000000000000002      -3.37455737444148282E-005  1.97976605657989496E-005
  0.35375000000000001      -3.61102413303877667E-005  2.13140757375745231E-005
  0.37750000000000000      -3.84653106332961159E-005  2.28435267932490929E-005
  0.40125000000000000      -4.08105782493201077E-005  2.43861621535142759E-005
  0.42499999999999999      -4.31458373297540775E-005  2.59421325354431407E-005
  0.44874999999999998      -4.54708775102679574E-005  2.75115909992838926E-005
  0.47249999999999992      -4.77854848383332630E-005  2.90946929964682236E-005
  0.49625000000000008      -5.00894416987545383E-005  3.06915964188729900E-005
  0.52000000000000002      -5.23825267372453950E-005  3.23024616493753809E-005
  0.54374999999999996      -5.46645147819850214E-005  3.39274516137443824E-005
  0.56750000000000000      -5.69351767630879615E-005  3.55667318339114152E-005
  0.59125000000000005      -5.91942796299202418E-005  3.72204704826659618E-005
  0.61499999999999999      -6.14415862661875031E-005  3.88888384398232369E-005
  0.63875000000000004      -6.36768554027225910E-005  4.05720093499131274E-005
  0.66249999999999998      -6.58998415278943389E-005  4.22701596814411453E-005
  0.68625000000000003      -6.81102947955560320E-005  4.39834687877750126E-005
  0.70999999999999996      -7.03079609304501095E-005  4.57121189697114207E-005
  0.73375000000000001      -7.24925811309818876E-005  4.74562955397816471E-005
  0.75749999999999995      -7.46638919692696853E-005  4.92161868883542704E-005
  0.78125000000000000      -7.68216252883775422E-005  5.09919845515993802E-005
  0.80500000000000016      -7.89655080966308501E-005  5.27838832813777600E-005
  0.82875000000000010      -8.10952624589115871E-005  5.45920811171234910E-005
  0.85250000000000004      -8.32106053848251126E-005  5.64167794597908231E-005
  0.87624999999999997      -8.53112487136273404E-005  5.82581831479383200E-005
  0.90000000000000002      -8.73968989957924695E-005  6.01165005360278798E-005
  0.92374999999999996      -8.94672573711016467E-005  6.19919435750187207E-005
  0.94750000000000001      -9.15220194431232679E-005  6.38847278953395164E-005
  0.97124999999999995      -9.35608751499502212E-005  6.57950728923264414E-005
  0.99500000000000000      -9.55835086310573122E-005  6.77232018142192416E-005
   1.0187500000000000      -9.75895980901307018E-005  6.96693418528090540E-005
   1.0425000000000000      -9.95788156537168374E-005  7.16337242368391303E-005
   1.0662499999999999      -1.01550827225533545E-004  7.36165843282625149E-005
   1.0900000000000001      -1.03505292336273277E-004  7.56181617214645688E-005
   1.1137500000000000      -1.05441863988726953E-004  7.76387003455662668E-005
   1.1375000000000000      -1.07360188498042454E-004  7.96784485699264208E-005
   1.1612499999999999      -1.09259905326928677E-004  8.17376593129670354E-005
   1.1850000000000001      -1.11140646915603548E-004  8.38165901544562808E-005
   1.2087500000000000      -1.13002038506273812E-004  8.59155034513809599E-005
   1.2324999999999999      -1.14843697961930044E-004  8.80346664575572908E-005
   1.2562500000000001      -1.16665235579220894E-004  9.01743514471274707E-005
   1.2800000000000000      -1.18466253895166434E-004  9.23348358421018854E-005
   1.3037500000000000      -1.20246347487455883E-004  9.45164023441121432E-005
   1.3274999999999999      -1.22005102765423458E-004  9.67193390684597989E-005
   1.3512500000000001      -1.23742097767152998E-004  9.89439396930948936E-005
   1.3750000000000000      -1.25456901923306005E-004  1.01190503591804473E-004
   1.3987499999999999      -1.27149075839220847E-004  1.03459335992744356E-004
   1.4225000000000001      -1.28818171056275426E-004  1.05750748132040553E-004
   1.4462500000000000      -1.30463729807556362E-004  1.08065057414792501E-004
   1.4700000000000000      -1.32085284764921164E-004  1.10402587581712714E-004
   1.4937499999999999      -1.33682358777072218E-004  1.12763668881647462E-004
   1.5175000000000001      -1.35254464598238180E-004  1.15148638250240720E-004
   1.5412500000000000      -1.36801104607040729E-004  1.17557839495016674E-004
   1.5649999999999999      -1.38321770515097045E-004  1.19991623487171041E-004
   1.5887500000000001      -1.39815943064883810E-004  1.22450348360377730E-004
   1.6125000000000000      -1.41283091716367813E-004  1.24934379716931909E-004
   1.6362500000000000      -1.42722674321870877E-004  1.27444090841574519E-004
   1.6599999999999999      -1.44134136788614289E-004  1.29979862923356397E-004
   1.6837500000000001      -1.45516912728351768E-004  1.32542085285923620E-004
   1.7075000000000000      -1.46870423093466276E-004  1.35131155626626391E-004
   1.7312500000000000      -1.48194075798871287E-004  1.37747480264884252E-004
   1.7549999999999999      -1.49487265329013982E-004  1.40391474400249815E-004
   1.7787500000000001      -1.50749372329239776E-004  1.43063562380660157E-004
   1.8025000000000000      -1.51979763180728306E-004  1.45764177981377163E-004
   1.8262499999999999      -1.53177789558168250E-004  1.48493764695158299E-004
   1.8499999999999999      -1.54342787969279473E-004  1.51252776034231065E-004
   1.8737499999999998      -1.55474079275244229E-004  1.54041675844674385E-004
   1.8974999999999997      -1.56570968191035672E-004  1.56860938633860916E-004
   1.9212499999999997      -1.57632742764587030E-004  1.59711049911635795E-004
   1.9450000000000001      -1.58658673833656297E-004  1.62592506545975363E-004
   1.9687500000000000      -1.59648014459178267E-004  1.65505817133894547E-004
   1.9924999999999999      -1.60599999333814524E-004  1.68451502388438160E-004
   2.0162499999999999      -1.61513844164319485E-004  1.71430095542642757E-004
   2.0400000000000000      -1.62388745026254764E-004  1.74442142771405153E-004
   2.0637500000000002      -1.63223877689476808E-004  1.77488203632279474E-004
   2.0874999999999999      -1.64018396912717334E-004  1.80568851526271027E-004
   2.1112500000000001      -1.64771435705459232E-004  1.83684674179783572E-004
   2.1349999999999998      -1.65482104555172109E-004  1.86836274148960760E-004
   2.1587499999999999      -1.66149490617856330E-004  1.90024269347739190E-004
   2.1825000000000001      -1.66772656869656685E-004  1.93249293601035918E-004
   2.2062499999999998      -1.67350641217183519E-004  1.96511997224593744E-004
   2.2300000000000000      -1.67882455563976059E-004  1.99813047633126711E-004
   2.2537500000000001      -1.68367084830346817E-004  2.03153129978513464E-004
   2.2774999999999999      -1.68803485923653206E-004  2.06532947819951641E-004
   2.3012500000000000      -1.69190586655795663E-004  2.09953223828100911E-004
   2.3250000000000002      -1.69527284604491279E-004  2.13414700525421593E-004
   2.3487499999999999      -1.69812445914610310E-004  2.16918141065089784E-004
   2.3725000000000001      -1.70044904035532578E-004  2.20464330051050531E-004
   2.3962500000000002      -1.70223458454161976E-004  2.24054074486200228E-004
   2.4199999999999999      -1.70346873035722042E-004  2.27688204348727019E-004
   2.4437500000000001      -1.70413874923255816E-004  2.31367574051710392E-004
   2.4674999999999998      -1.70423152710823619E-004  2.35093063117920281E-004
   2.4912500000000000      -1.70373354119567440E-004  2.38865576307868585E-004
   2.5150000000000001      -1.70263087236096933E-004  2.42686048930163185E-004
   2.5387499999999998      -1.70090914146617229E-004  2.46555441770199767E-004
   2.5625000000000000      -1.69855351981141423E-004  2.50474746532188051E-004
   2.5862500000000002      -1.69554870074008375E-004  2.54444986149544015E-004
   2.6099999999999999      -1.69187887747740775E-004  2.58467216216209830E-004
   2.6337500000000000      -1.68752771957350812E-004  2.62542526507205071E-004
   2.6575000000000002      -1.68247834783829360E-004  2.66672042595557531E-004
   2.6812499999999999      -1.67671330764438857E-004  2.70856927573478838E-004
   2.7050000000000001      -1.67021454046154785E-004  2.75098383886429360E-004
   2.7287499999999998      -1.66296335347235273E-004  2.79397655289618976E-004
   2.7524999999999999      -1.65494038710286521E-004  2.83756028937470989E-004
   2.7762500000000001      -1.64612558028439255E-004  2.88174837617701418E-004
   2.7999999999999998      -1.63649813324245386E-004  2.92655462142936233E-004
   2.8237500000000000      -1.62603646758643049E-004  2.97199333914193332E-004
   2.8475000000000001      -1.61471818344778280E-004  3.01807937672198478E-004
   2.8712499999999999      -1.60252001338561365E-004  3.06482814454322246E-004
   2.8950000000000000      -1.58941777274536409E-004  3.11225564777002986E-004
   2.9187500000000002      -1.57538630611842891E-004  3.16037852065931886E-004
   2.9424999999999999      -1.56039942950751920E-004  3.20921406358959393E-004
   2.9662500000000001      -1.54442986775285503E-004  3.25878028309843008E-004
   2.9900000000000002      -1.52744918671714127E-004  3.30909593524522986E-004
   3.0137499999999999      -1.50942771966152263E-004  3.36018057265780544E-004
   3.0375000000000001      -1.49033448716838013E-004  3.41205459566919103E-004
   3.0612499999999998      -1.47013710987803717E-004  3.46473930800695012E-004
   3.0850000000000000      -1.44880171320336561E-004  3.51825697756221671E-004
   3.1087500000000001      -1.42629282306519083E-004  3.57263090284174747E-004
   3.1324999999999998      -1.40257325154925875E-004  3.62788548579557441E-004
   3.1562500000000000      -1.37760397121848300E-004  3.68404631181795813E-004
   3.1800000000000002      -1.35134397661513877E-004  3.74114023784424018E-004
   3.2037499999999999      -1.32375013125263306E-004  3.79919548961406490E-004
   3.2275000000000000      -1.29477699811372527E-004  3.85824176934872621E-004
   3.2512500000000006      -1.26437665133395948E-004  3.91831037530280298E-004
   3.2749999999999999      -1.23249846634033305E-004  3.97943433490691742E-004
   3.2987500000000005      -1.19908888521850121E-004  4.04164855352975665E-004
   3.3224999999999998      -1.16409115347667185E-004  4.10498998126750711E-004
   3.3462500000000004      -1.12744502362908085E-004  4.16949780063605678E-004
   3.3700000000000001      -1.08908642010156566E-004  4.23521363861825706E-004
   3.3937500000000003      -1.04894705881414087E-004  4.30218180723806207E-004
   3.4175000000000000      -1.00695401967845373E-004  4.37044960517783947E-004
   3.4412500000000001      -9.63029217818385085E-005  4.44006749444196796E-004
   3.4649999999999999      -9.17088894208720456E-005  4.51108973671944643E-004
   3.4887500000000000      -8.69042888824479314E-005  4.58357453680288489E-004
   3.5124999999999997      -8.18793898850300836E-005  4.65758466713936034E-004
   3.5362499999999999      -7.66236562473729459E-005  4.73318799774155347E-004
   3.5599999999999996      -7.11256396401262463E-005  4.81045823508189523E-004
   3.5837500000000002      -6.53728500850442106E-005  4.88947562937435049E-004
   3.6074999999999995      -5.93516033420534095E-005  4.97032800632125709E-004
   3.6312500000000001      -5.30468339524186168E-005  5.05311192448536315E-004
   3.6549999999999994      -4.64418660477816303E-005  5.13793411466597358E-004
   3.6787500000000000      -3.95181284693339903E-005  5.22491326839621159E-004
   3.7025000000000001      -3.22547957791069438E-005  5.31418230962257539E-004
   3.7262499999999998      -2.46283277293167161E-005  5.40589118141515407E-004
   3.7500000000000000      -1.66118704630347151E-005  5.50021082229408325E-004
   3.7525000000000004      -1.57441253969092704E-005  5.51029883592776826E-004
   3.7549999999999999      -1.48716815674993166E-005  5.52041817315754107E-004
   3.7574999999999998      -1.39944992314528525E-005  5.53056908943098751E-004
   3.7599999999999998      -1.31125379702059151E-005  5.54075184060970902E-004
   3.7624999999999997      -1.22257566848860675E-005  5.55096668742239576E-004
   3.7650000000000001      -1.13341135742579037E-005  5.56121389401182764E-004
   3.7675000000000005      -1.04375661230397740E-005  5.57149373157239756E-004
   3.7700000000000000      -9.53607107277363939E-006  5.58180647423235491E-004
   3.7725000000000000      -8.62958440489370118E-006  5.59215240063249937E-004
   3.7749999999999999      -7.71806132050951841E-006  5.60253179472895019E-004
   3.7774999999999999      -6.80145621735070543E-006  5.61294494551965078E-004
   3.7799999999999994      -5.87972266669678504E-006  5.62339214718868578E-004
   3.7825000000000006      -4.95281338935818017E-006  5.63387369925646042E-004
   3.7850000000000001      -4.02068023069108313E-006  5.64438990673587224E-004
   3.7875000000000001      -3.08327413482830226E-006  5.65494108072757602E-004
   3.7900000000000000      -2.14054511656109607E-006  5.66552753686007057E-004
   3.7925000000000000      -1.19244223474806531E-006  5.67614959805843450E-004
   3.7949999999999995      -2.38913561724177396E-007  5.68680759300121594E-004
   3.7974999999999999       7.20093847099769486E-007  5.69750185674383690E-004
   3.8000000000000003       1.68463398526295870E-006  5.70823273091881065E-004
   3.8025000000000002       2.65476192870926890E-006  5.71900056394481502E-004
   3.8050000000000002       3.63053387073249721E-006  5.72980571124501485E-004
   3.8075000000000001       4.61200715849397096E-006  5.74064853547537010E-004
   3.8099999999999996       5.59924033122603538E-006  5.75152940676325027E-004
   3.8125000000000000       6.59229316019702170E-006  5.76244870295720100E-004
   3.8150000000000004       7.59122669056411324E-006  5.77340680988836907E-004
   3.8174999999999999       8.59610328520905335E-006  5.78440412164444662E-004
   3.8199999999999998       9.60698667068483272E-006  5.79544104084525266E-004
   3.8224999999999998       1.06239419854918163E-005  5.80651797898978504E-004
   3.8249999999999997       1.16470357849662433E-005  5.81763533392069018E-004
   3.8275000000000001       1.26763362723616411E-005  5.82879358103789691E-004
   3.8300000000000005       1.37119130951944675E-005  5.83999313805895742E-004
   3.8325000000000000       1.47538375719650358E-005  5.85123445516554639E-004
   3.8350000000000000       1.58021827740440674E-005  5.86251801567839862E-004
   3.8374999999999999       1.68570232835489218E-005  5.87384422254716692E-004
   3.8399999999999999       1.79184358802853637E-005  5.88521362804868883E-004
   3.8424999999999994       1.89864989941733849E-005  5.89662670424515294E-004
   3.8450000000000006       2.00612930920430162E-005  5.90808395858523220E-004
   3.8475000000000001       2.11429006964030594E-005  5.91958591138218087E-004
   3.8500000000000001       2.22314064700321536E-005  5.93113309610716769E-004
   3.8525000000000000       2.33268973100372474E-005  5.94272606091478727E-004
   3.8550000000000000       2.44294624384818448E-005  5.95436536780158268E-004
   3.8574999999999995       2.55391935075626692E-005  5.96605159420012508E-004
   3.8599999999999999       2.66561847067354517E-005  5.97778533341318790E-004
   3.8625000000000003       2.77805328774696298E-005  5.98956719532981255E-004
   3.8650000000000002       2.89123376353368578E-005  6.00139780718706014E-004
   3.8675000000000002       3.00517015000372488E-005  6.01327781438128640E-004
   3.8700000000000001       3.11987300340495509E-005  6.02520788133310186E-004
   3.8724999999999996       3.23535319906277993E-005  6.03718869241065678E-004
   3.8750000000000000       3.35162194720078983E-005  6.04922095291644943E-004
   3.8775000000000004       3.46869080987577839E-005  6.06130539015412462E-004
   3.8799999999999999       3.58657171909594895E-005  6.07344275451670158E-004
   3.8824999999999998       3.70527699632582484E-005  6.08563382076569392E-004
   3.8849999999999998       3.82481937338276698E-005  6.09787938929241195E-004
   3.8874999999999997       3.94521201495910424E-005  6.11018028753289311E-004
   3.8900000000000001       4.06646854289581888E-005  6.12253737148665995E-004
   3.8925000000000005       4.18860306237170616E-005  6.13495152732883233E-004
   3.8950000000000000       4.31163019026296575E-005  6.14742367320880137E-004
   3.8975000000000000       4.43556508583232081E-005  6.15995476114330402E-004
   3.8999999999999999       4.56042347919495130E-005  6.17254577251796191E-004
   3.9024999999999999       4.68622172687279447E-005  6.18519774665204913E-004
   3.9049999999999994       4.81297682252800814E-005  6.19791174382845690E-004
   3.9075000000000006       4.94070646442027679E-005  6.21068888089562404E-004
   3.9100000000000001       5.06942907689154754E-005  6.22353030108919016E-004
   3.9125000000000001       5.19916389345499323E-005  6.23643721706886316E-004
   3.9150000000000000       5.32993099304762070E-005  6.24941088794694097E-004
   3.9175000000000000       5.46175136800747835E-005  6.26245262982889255E-004
   3.9199999999999995       5.59464699355690447E-005  6.27556382014221072E-004
   3.9224999999999999       5.72864090487348865E-005  6.28874590243756618E-004
   3.9250000000000003       5.86375728284173239E-005  6.30200039173044071E-004
   3.9275000000000002       6.00002154978458471E-005  6.31532888046387048E-004
   3.9300000000000002       6.13746047671424508E-005  6.32873304518833703E-004
   3.9325000000000001       6.27610230394607652E-005  6.34221465407330863E-004
   3.9349999999999996       6.41597687729073739E-005  6.35577557538830550E-004
   3.9375000000000000       6.55711580250478943E-005  6.36941778712041273E-004
   3.9400000000000004       6.69955262154657512E-005  6.38314338819652200E-004
   3.9424999999999999       6.84332301298452069E-005  6.39695460996944089E-004
   3.9449999999999998       6.98846502537409456E-005  6.41085383198431867E-004
   3.9474999999999998       7.13501937528648530E-005  6.42484362505655725E-004
   3.9499999999999997       7.28302961310572087E-005  6.43892663799364509E-004
   3.9525000000000001       7.43254278313700939E-005  6.45310588387681418E-004
   3.9550000000000005       7.58360956716730276E-005  6.46738450480176708E-004
   3.9575000000000000       7.73628494952740739E-005  6.48176593586105598E-004
   3.9600000000000000       7.89062881088287930E-005  6.49625391632562238E-004
   3.9624999999999999       8.04670668945623590E-005  6.51085253800878674E-004
   3.9649999999999999       8.20459071622732023E-005  6.52556630320189914E-004
   3.9674999999999994       8.36436078176867783E-005  6.54040019726558866E-004
   3.9700000000000006       8.52610601353210077E-005  6.55535978052763945E-004
   3.9725000000000001       8.68992667889832758E-005  6.57045130691008561E-004
   3.9750000000000001       8.85593671904519168E-005  6.58568190473079475E-004
   3.9775000000000000       9.02426693484058111E-005  6.60105965504323650E-004
   3.9800000000000000       9.19506999043751645E-005  6.61659414492053624E-004
   3.9824999999999995       9.36852669269260056E-005  6.63229660793322718E-004
   3.9849999999999999       9.54485611995266672E-005  6.64818070241770046E-004
   3.9875000000000003       9.72433111204733415E-005  6.66426341707349501E-004
   3.9900000000000002       9.90730452763882887E-005  6.68056670320466548E-004
   3.9925000000000002       1.00942580814183787E-004  6.69712053700620815E-004
   3.9950000000000001       1.02859073276012495E-004  6.71396944502847997E-004
   3.9974999999999996       1.04834932094405165E-004  6.73119059084036834E-004
   4.0000000000000000       1.06905032605324643E-004  6.74900091938112701E-004
   4.0025000000000004       1.09014848050450011E-004  6.76873691719643189E-004
   4.0049999999999999       1.11056367256967840E-004  6.78943788053368866E-004
   4.0075000000000003       1.13051377875956748E-004  6.81075316047810488E-004
   4.0099999999999998       1.15007679626865153E-004  6.83255725937254878E-004
   4.0125000000000002       1.16929794045224963E-004  6.85477747043094143E-004
   4.0149999999999997       1.18820781103622704E-004  6.87736462114155417E-004
   4.0175000000000001       1.20682894030595155E-004  6.90028253137492061E-004
   4.0199999999999996       1.22517884108392798E-004  6.92350310653243686E-004
   4.0225000000000000       1.24327164762060716E-004  6.94700369480779007E-004
   4.0250000000000004       1.26111909028546134E-004  6.97076551747076553E-004
   4.0274999999999999       1.27873111617160474E-004  6.99477266952548173E-004
   4.0300000000000002       1.29611630574087320E-004  7.01901144851812295E-004
   4.0324999999999998       1.31328216450701763E-004  7.04346988461592750E-004
   4.0350000000000001       1.33023533419971378E-004  7.06813740048643931E-004
   4.0374999999999996       1.34698174992016093E-004  7.09300455807027703E-004
   4.0400000000000000       1.36352675987816001E-004  7.11806286564217500E-004
   4.0425000000000004       1.37987521844895616E-004  7.14330462785453080E-004
   4.0449999999999999       1.39603155974287195E-004  7.16872282716578897E-004
   4.0475000000000003       1.41199985664723372E-004  7.19431102868494841E-004
   4.0499999999999998       1.42778386883402167E-004  7.22006330278008473E-004
   4.0525000000000002       1.44338708225603366E-004  7.24597416140829046E-004
   4.0549999999999997       1.45881274197906020E-004  7.27203850518029103E-004
   4.0579999999999998       1.47709341782752048E-004  7.30351164480565846E-004
   4.0599999999999996       1.48914333722281815E-004  7.32460893417881333E-004
   4.0625000000000000       1.50405378601231794E-004  7.35110639694777483E-004
   4.0650000000000004       1.51879774459360168E-004  7.37774004035140780E-004
   4.0674999999999999       1.53337759314300617E-004  7.40450616073259058E-004
   4.0700000000000003       1.54779558634821334E-004  7.43140125698274912E-004
   4.0724999999999998       1.56205386462041946E-004  7.45842201245213126E-004
   4.0750000000000002       1.57615446394469486E-004  7.48556527905661182E-004
   4.0774999999999997       1.59009932457370969E-004  7.51282806324823351E-004
   4.0800000000000001       1.60389029873492337E-004  7.54020751357878036E-004
   4.0824999999999996       1.61752915748914177E-004  7.56770090962412658E-004
   4.0850000000000000       1.63101759686049550E-004  7.59530565209812344E-004
   4.0875000000000004       1.64435724333049209E-004  7.62301925397759132E-004
   4.0899999999999999       1.65754965878150680E-004  7.65083933252247569E-004
   4.0925000000000002       1.67059634495794095E-004  7.67876360207274291E-004
   4.0949999999999998       1.68349874750356335E-004  7.70678986752714162E-004
   4.0975000000000001       1.69625825962740277E-004  7.73491601842900669E-004
   4.0999999999999996       1.70887622543729667E-004  7.76314002357290098E-004
   4.1025000000000000       1.72135394298361964E-004  7.79145992609426154E-004
   4.1050000000000004       1.73369266704150070E-004  7.81987383897318170E-004
   4.1074999999999999       1.74589361166110695E-004  7.84837994091410786E-004
   4.1100000000000003       1.75795795251008051E-004  7.87697647256090702E-004
   4.1124999999999998       1.76988682902955993E-004  7.90566173301280911E-004
   4.1150000000000002       1.78168134642246468E-004  7.93443407661127307E-004
   4.1174999999999997       1.79334257749042854E-004  7.96329190997176759E-004
   4.1200000000000001       1.80487156433338080E-004  7.99223368923233273E-004
   4.1224999999999996       1.81626931992681054E-004  8.02125791751070408E-004
   4.1250000000000000       1.82753682955801602E-004  8.05036314241680062E-004
   4.1275000000000004       1.83867505229375663E-004  8.07954795431988339E-004
   4.1299999999999999       1.84968492208973024E-004  8.10881098359893747E-004
   4.1325000000000003       1.86056734907874772E-004  8.13815089919494661E-004
   4.1349999999999998       1.87132322064933814E-004  8.16756640670772264E-004
   4.1375000000000002       1.88195340247905015E-004  8.19705624672448859E-004
   4.1399999999999997       1.89245873950225795E-004  8.22661919325420941E-004
   4.1425000000000001       1.90284005684520057E-004  8.25625405237938336E-004
   4.1449999999999996       1.91309816056751221E-004  8.28595966039893050E-004
   4.1475000000000000       1.92323383862812923E-004  8.31573488324998441E-004
   4.1500000000000004       1.93324786152844355E-004  8.34557861481110500E-004
   4.1524999999999999       1.94314098304944354E-004  8.37548977587326219E-004
   4.1550000000000002       1.95291394092048922E-004  8.40546731305713102E-004
   4.1574999999999998       1.96256745742213464E-004  8.43551019766802020E-004
   4.1600000000000001       1.97210224009679639E-004  8.46561742522177006E-004
   4.1624999999999996       1.98151898214149984E-004  8.49578801379537738E-004
   4.1650000000000000       1.99081836305556992E-004  8.52602100365310619E-004
   4.1675000000000004       2.00000104911778412E-004  8.55631545630532652E-004
   4.1699999999999999       2.00906769386559499E-004  8.58667045373234490E-004
   4.1725000000000003       2.01801893854994323E-004  8.61708509764774972E-004
   4.1749999999999998       2.02685541256710812E-004  8.64755850879899671E-004
   4.1775000000000002       2.03557773386899596E-004  8.67808982630270849E-004
   4.1799999999999997       2.04418650935350049E-004  8.70867820701227350E-004
   4.1825000000000001       2.05268233523588312E-004  8.73932282491617345E-004
   4.1849999999999996       2.06106579740246323E-004  8.77002287056476994E-004
   4.1875000000000000       2.06933747174781511E-004  8.80077755052409969E-004
   4.1900000000000004       2.07749792449623112E-004  8.83158608685468013E-004
   4.1924999999999999       2.08554771250854342E-004  8.86244771661443519E-004
   4.1950000000000003       2.09348738357509074E-004  8.89336169138373674E-004
   4.1974999999999998       2.10131747669565106E-004  8.92432727681167571E-004
   4.2000000000000002       2.10903852234709124E-004  8.95534375218221099E-004
   4.2024999999999997       2.11665104273939432E-004  8.98641040999906965E-004
   4.2050000000000001       2.12415555206066348E-004  9.01752655558849632E-004
   4.2074999999999996       2.13155255671190058E-004  9.04869150671862126E-004
   4.2100000000000000       2.13884255553183094E-004  9.07990459323488436E-004
   4.2125000000000004       2.14602604001258286E-004  9.11116515671035396E-004
   4.2149999999999999       2.15310349450642546E-004  9.14247255011029739E-004
   4.2175000000000002       2.16007539642430074E-004  9.17382613747032586E-004
   4.2199999999999998       2.16694221642645178E-004  9.20522529358720927E-004
   4.2225000000000001       2.17370441860539437E-004  9.23666940372197391E-004
   4.2249999999999996       2.18036246066199898E-004  9.26815786331438977E-004
   4.2275000000000000       2.18691679407460789E-004  9.29969007770859910E-004
   4.2300000000000004       2.19336786426187533E-004  9.33126546188891908E-004
   4.2324999999999999       2.19971611073932461E-004  9.36288344022584364E-004
   4.2350000000000003       2.20596196727023032E-004  9.39454344623130103E-004
   4.2374999999999998       2.21210586201086185E-004  9.42624492232283450E-004
   4.2400000000000002       2.21814821763036173E-004  9.45798731951083809E-004
   4.2424999999999997       2.22408945154633055E-004  9.48977009760848100E-004
   4.2450000000000001       2.22992997585369246E-004  9.52159272416246735E-004
   4.2474999999999996       2.23567019765150165E-004  9.55345467510737502E-004
   4.2500000000000000       2.24131051906352046E-004  9.58535543413993650E-004
   4.3262499999999999       2.36725755220587125E-004  1.05745772259460344E-003
   4.4024999999999999       2.41000336925025182E-004  1.15879952698454592E-003
   4.4787499999999998       2.37687935499971206E-004  1.26173184954866502E-003
   4.5549999999999997       2.27377700594352133E-004  1.36564261671839968E-003
   4.6312499999999996       2.10561795956886263E-004  1.47006088230951779E-003
   4.7074999999999996       1.87662237090253280E-004  1.57461379665489645E-003
   4.7837500000000004       1.59047675459229670E-004  1.67899999512678764E-003
   4.8600000000000003       1.25044620390709011E-004  1.78297205772355713E-003
   4.9362500000000002       8.59453380814123304E-005  1.88632438037428067E-003
   5.0125000000000002       4.20136423447245222E-005  1.98888446608961201E-003
   5.0887500000000001      -6.51071828340043876E-006  2.09050647984059760E-003
   5.1650000000000000      -5.94086457765377040E-005  2.19106635937087657E-003
   5.2412500000000000      -1.16478974176061208E-004  2.29045802934308134E-003
   5.3174999999999999      -1.77536264094068827E-004  2.38859041867536251E-003
   5.3937499999999998      -2.42408984349553393E-004  2.48538507578070734E-003
   5.4699999999999998      -3.10937991989432175E-004  2.58077423752468794E-003
   5.5462499999999997      -3.82975246547753376E-004  2.67469924827552774E-003
   5.6224999999999996      -4.58382711171651479E-004  2.76710925305455671E-003
   5.6987500000000004      -5.37031404956220238E-004  2.85796010806280663E-003
   5.7750000000000004      -6.18800579185861785E-004  2.94721346556968801E-003
   5.8512500000000003      -7.03576996254242867E-004  3.03483600008545200E-003
   5.9275000000000002      -7.91254294528401909E-004  3.12079875005736923E-003
   6.0037500000000001      -8.81732425796905635E-004  3.20507655479313099E-003
   6.0800000000000001      -9.74917154529021364E-004  3.28764757050927902E-003
   6.1562500000000000      -1.07071961014506634E-003  3.36849285251236870E-003
   6.2324999999999999      -1.16905588502944665E-003  3.44759599293246056E-003
   6.3087499999999999      -1.26984667207715807E-003  3.52494280492671955E-003
   6.3849999999999998      -1.37301693758681126E-003  3.60052104875374906E-003
   6.4612499999999997      -1.47849562386802432E-003  3.67432018975380036E-003
   6.5375000000000005      -1.58621537910351201E-003  3.74633118686895205E-003
   6.6137499999999996      -1.69611231090381013E-003  3.81654630613926073E-003
   6.6900000000000013      -1.80812576099316047E-003  3.88495895601424779E-003
   6.7662500000000003      -1.92219809874320520E-003  3.95156354158636772E-003
   6.8425000000000002      -2.03827453157345980E-003  4.01635533528925219E-003
   6.9187500000000002      -2.15630293048443443E-003  4.07933036195063173E-003
   6.9949999999999992      -2.27623366925584162E-003  4.14048529648872090E-003
   7.0712500000000000      -2.39801947587451941E-003  4.19981737250355296E-003
   7.1475000000000000      -2.52161529516331745E-003  4.25732430070783086E-003
   7.2237500000000008      -2.64697816147030146E-003  4.31300419584265508E-003
   7.2999999999999998      -2.77406708054096394E-003  4.36685551116136779E-003
   7.3762499999999998      -2.90284291974871479E-003  4.41887697959904725E-003
   7.4524999999999997      -3.03326830595321197E-003  4.46906756086868934E-003
   7.5287499999999987      -3.16530753033224905E-003  4.51742639381994601E-003
   7.6050000000000004      -3.29892645959913499E-003  4.56395275347766007E-003
   7.6812499999999995      -3.43409245307566436E-003  4.60864601224857638E-003
   7.7575000000000003      -3.57077428514251212E-003  4.65150560484660705E-003
   7.8337500000000002      -3.70894207263511083E-003  4.69253099654114332E-003
   7.9100000000000010      -3.84856720679533065E-003  4.73172165438010255E-003
   7.9862500000000001      -3.98962228942741776E-003  4.76907702107923128E-003
   8.0625000000000000      -4.13208107294128074E-003  4.80459649130329791E-003
   8.1387499999999999      -4.27591840399614218E-003  4.83827939009236468E-003
   8.2149999999999999      -4.42111017048301032E-003  4.87012495320978279E-003
   8.2912499999999998      -4.56763325160471426E-003  4.90013230920890910E-003
   8.3674999999999997      -4.71546547082818488E-003  4.92830046303495937E-003
   8.4437499999999996      -4.86458555149677646E-003  4.95462828099837299E-003
   8.5199999999999996      -5.01497307490277218E-003  4.97911447697737403E-003
   8.5962499999999995      -5.16660844063419368E-003  5.00175759972966080E-003
   8.6724999999999994      -5.31947282898801756E-003  5.02255602117703762E-003
   8.7487499999999994      -5.47354816553659220E-003  5.04150792580335648E-003
   8.8249999999999993      -5.62881708714075765E-003  5.05861130054064290E-003
   8.9012499999999992      -5.78526291007811552E-003  5.07386392581210544E-003
   8.9774999999999991      -5.94286959962660698E-003  5.08726336710726458E-003
   9.0537500000000009      -6.10162174125448813E-003  5.09880696722606920E-003
   9.1300000000000008      -6.26150451329944395E-003  5.10849183906285104E-003
   9.2062500000000007      -6.42250366104593021E-003  5.11631485883370409E-003
   9.2825000000000006      -6.58460547209302732E-003  5.12227265965763470E-003
   9.3587500000000006      -6.74779675289021320E-003  5.12636162542109888E-003
   9.4350000000000005      -6.91206480631219571E-003  5.12857788488525236E-003
   9.5112500000000004      -7.07739741015225594E-003  5.12891730602960637E-003
   9.5875000000000004      -7.24378279643823897E-003  5.12737549065599065E-003
   9.6637500000000003      -7.41120963151341468E-003  5.12394776929413383E-003
   9.7400000000000002      -7.57966699686710328E-003  5.11862919644741603E-003
   9.8162500000000001      -7.74914437073809768E-003  5.11141454619399790E-003
   9.8925000000000001      -7.91963161053392539E-003  5.10229830811771354E-003
   9.9687500000000000      -8.09111893621270416E-003  5.09127468356340620E-003
   10.045000000000000      -8.26359691399792574E-003  5.07833758170023186E-003
   10.121200000000000      -8.43694237834907192E-003  5.06349098903513452E-003
   10.197500000000000      -8.61148873526317894E-003  5.04669710148518587E-003
   10.273800000000000      -8.78700064149595325E-003  5.02796713896819410E-003
   10.350000000000000      -8.96323798336070426E-003  5.00732216030729243E-003
   10.426200000000000      -9.14042226114917915E-003  4.98473129273033569E-003
   10.502500000000000      -9.31878021184516341E-003  4.96015312911824487E-003
   10.578799999999999      -9.49807251748585428E-003  4.93360777483604733E-003
   10.654999999999999      -9.67805520170724951E-003  4.90512532040927353E-003
   10.731199999999999      -9.85895571791357492E-003  4.87466338409759791E-003
   10.807499999999999      -1.00410065532659694E-002  4.84216885828199148E-003
   10.883699999999999      -1.02237239989289349E-002  4.80771736387093380E-003
   10.960000000000001      -1.04075812976588359E-002  4.77120856805466655E-003
   11.036300000000001      -1.05923331005997046E-002  4.73267610717497712E-003
   11.112500000000001      -1.07777295436065085E-002  4.69216387979191039E-003
   11.188800000000001      -1.09642514198839258E-002  4.64955461367558623E-003
   11.265000000000001      -1.11514041656545285E-002  4.60494872438119845E-003
   11.341200000000001      -1.13394261683004635E-002  4.55828009159114575E-003
   11.417500000000000      -1.15285605166197749E-002  4.50947140131025860E-003
   11.493800000000000      -1.17185557805553932E-002  4.45857014760000364E-003
   11.570000000000000      -1.19091561352790334E-002  4.40563441893913887E-003
   11.646200000000000      -1.21006050216008743E-002  4.35058578313564284E-003
   11.722500000000000      -1.22931504330159487E-002  4.29333433189710376E-003
   11.798800000000000      -1.24865368364397138E-002  4.23393700534493642E-003
   11.875000000000000      -1.26805043698664851E-002  4.17246160239050784E-003
   11.951200000000000      -1.28753012613821039E-002  4.10881705000259740E-003
   12.027500000000000      -1.30711801558811291E-002  4.04290049039878526E-003
   12.103800000000000      -1.32678813787366328E-002  3.97477853322017547E-003
   12.180000000000000      -1.34651409938248943E-002  3.90452894287340868E-003
   12.256200000000000      -1.36632117914851567E-002  3.83204764895235224E-003
   12.332500000000000      -1.38623508554779461E-002  3.75721844601640447E-003
   12.408799999999999      -1.40622943527237559E-002  3.68011784409505872E-003
   12.484999999999999      -1.42627742507860176E-002  3.60083382671714256E-003
   12.561199999999999      -1.44640476844680715E-002  3.51924889592907355E-003
   12.637499999999999      -1.46663759520999810E-002  3.43523302784482561E-003
   12.713699999999999      -1.48692242934266739E-002  3.34898759766394903E-003
   12.789999999999999      -1.50731206760551240E-002  3.26026690272347448E-003
   12.866299999999999      -1.52777949282845663E-002  3.16916276935025158E-003
   12.942500000000003      -1.54829727598260070E-002  3.07577905355623221E-003
   13.018800000000001      -1.56891881272517505E-002  2.97984993054807622E-003
   13.095000000000001      -1.58958958759037490E-002  2.88160569502914988E-003
   13.171199999999999      -1.61033610985279012E-002  2.78090060061185864E-003
   13.247500000000000      -1.63118527954974925E-002  2.67757549322956111E-003
   13.323800000000002      -1.65210943588101761E-002  2.57173823251255615E-003
   13.400000000000000      -1.67308051642252945E-002  2.46350934034746637E-003
   13.476200000000000      -1.69412539531556203E-002  2.35272815022653965E-003
   13.552499999999998      -1.71527132340869790E-002  2.23922007072102375E-003
   13.628800000000000      -1.73649020594039936E-002  2.12310405027846261E-003
   13.705000000000000      -1.75775355248929642E-002  2.00451216674558258E-003
   13.781200000000000      -1.77908857433089346E-002  1.88326821312168936E-003
   13.857500000000000      -1.80052284340638177E-002  1.75918150541871455E-003
   13.933799999999998      -1.82202782234964951E-002  1.63238246264008633E-003
   14.010000000000002      -1.84357458543799660E-002  1.50301515676434837E-003
   14.086200000000000      -1.86519065152599452E-002  1.37088721544871930E-003
   14.162500000000000      -1.88690388376550090E-002  1.23579119324790962E-003
   14.238799999999999      -1.90868529759872126E-002  1.09786942325657954E-003
   14.315000000000000      -1.93050552962770947E-002  9.57278451364977179E-004
   14.391200000000000      -1.95239237852482435E-002  8.13809040010323587E-004
   14.467499999999999      -1.97437396882383862E-002  6.67236216569602183E-004
   14.543799999999999      -1.99642086515029633E-002  5.17714659152925774E-004
   14.619999999999997      -2.01850326295750782E-002  3.65413856992947831E-004
   14.696200000000001      -2.04064920777479730E-002  2.10106908737786461E-004
   14.772500000000001      -2.06288704374259120E-002  5.15504647702924758E-005
   14.848799999999999      -2.08518687716353762E-002 -1.10087978830773967E-004
   14.924999999999999      -2.10751845439892636E-002 -2.74625451868290636E-004
   15.001200000000003      -2.12991002277465348E-002 -4.42307338946420971E-004
   15.077500000000001      -2.15239010821088941E-002 -6.13396230757122605E-004
   15.153800000000000      -2.17492834778500038E-002 -7.87711250001819669E-004
   15.230000000000000      -2.19749403455042625E-002 -9.65055326446620423E-004
   15.306200000000000      -2.22011557684239740E-002 -1.14569319791282842E-003
   15.382500000000002      -2.24282163368547394E-002 -1.32990763832413397E-003
   15.458800000000000      -2.26558137078547855E-002 -1.51750380751101174E-003
   15.535000000000000      -2.28836362587579098E-002 -1.70826990929114227E-003
   15.611199999999998      -2.31119691956579790E-002 -1.90249102102383032E-003
   15.687500000000000      -2.33410998983026967E-002 -2.10047115606138042E-003
   15.763800000000002      -2.35707152239601238E-002 -2.30200090695904195E-003
   15.840000000000000      -2.38004989372519946E-002 -2.50685307886951972E-003
   15.916200000000000      -2.40307367641538205E-002 -2.71533413342315904E-003
   15.992499999999998      -2.42617162097589802E-002 -2.92777042362834129E-003
   16.068800000000000      -2.44931192386532645E-002 -3.14393727411133549E-003
   16.145000000000000      -2.47246249487866991E-002 -3.36359131608462330E-003
   16.221200000000000      -2.49565189085246761E-002 -3.58706147887018429E-003
   16.297499999999999      -2.51890880428554814E-002 -3.81469761599162764E-003
   16.373799999999999      -2.54220093581440341E-002 -4.04625902021058491E-003
   16.449999999999999      -2.56549572672799819E-002 -4.28148532422958222E-003
   16.526199999999999      -2.58882164460203998E-002 -4.52072911773115493E-003
   16.602499999999999      -2.61220723941634619E-002 -4.76436502704294992E-003
   16.678799999999999      -2.63561970960982869E-002 -5.01213551766347114E-003
   16.754999999999999      -2.65902602463854790E-002 -5.26376235186334137E-003
   16.831199999999999      -2.68245447664443824E-002 -5.51962306629964067E-003
   16.907499999999999      -2.70593336666006094E-002 -5.78011839505673548E-003
   16.983799999999999      -2.72942938453362878E-002 -6.04497309312638804E-003
   17.059999999999999      -2.75290902448752511E-002 -6.31389007410658541E-003
   17.136199999999999      -2.77640029104568933E-002 -6.58727313213903348E-003
   17.212499999999999      -2.79993114061848625E-002 -6.86555055190675098E-003
   17.288799999999998      -2.82346773822761028E-002 -7.14842837301947216E-003
   17.364999999999998      -2.84697610199546626E-002 -7.43558959030349211E-003
   17.441199999999998      -2.87048383601141294E-002 -7.72746568091478396E-003
   17.517499999999998      -2.89401841457183583E-002 -8.02451396971598507E-003
   17.593800000000002      -2.91754547542384252E-002 -8.32642073160910073E-003
   17.670000000000002      -2.94103056067507723E-002 -8.63284789438539292E-003
   17.746200000000002      -2.96450073459672420E-002 -8.94425611542203763E-003
   17.822500000000002      -2.98798284036123109E-002 -9.26113335189394926E-003
   17.898800000000001      -3.01144197863404198E-002 -9.58314494013337570E-003
   17.975000000000001      -3.03484321343658638E-002 -9.90993045962855826E-003
   18.051200000000001      -3.05821291521080167E-002 -1.02419813184208650E-002
   18.127500000000001      -3.08157712016272102E-002 -1.05798177424213397E-002
   18.203800000000001      -3.10490038414621798E-002 -1.09230828278314238E-002
   18.280000000000001      -3.12814729719278067E-002 -1.12713924062593680E-002
   18.356200000000001      -3.15134335221908188E-002 -1.16252702559556369E-002
   18.432500000000001      -3.17451358013659327E-002 -1.19852705905828354E-002
   18.508800000000001      -3.19762198039586429E-002 -1.23510128250611615E-002
   18.585000000000001      -3.22063268363093624E-002 -1.27220875481172998E-002
   18.661200000000001      -3.24357008920948681E-002 -1.30990525689600231E-002
   18.737500000000001      -3.26645799276618701E-002 -1.34824978554201093E-002
   18.813800000000001      -3.28925983954842932E-002 -1.38720175898060950E-002
   18.890000000000001      -3.31193928542585225E-002 -1.42671753230017243E-002
   18.966200000000001      -3.33451940544862435E-002 -1.46685646370558909E-002
   19.042500000000000      -3.35702249531298486E-002 -1.50768130329708948E-002
   19.118800000000000      -3.37941143607048411E-002 -1.54914876654241099E-002
   19.195000000000000      -3.40164943083996543E-002 -1.59121231921634590E-002
   19.271200000000000      -3.42375794875220962E-002 -1.63393506690770011E-002
   19.347500000000000      -3.44575748157453371E-002 -1.67738369221757007E-002
   19.423700000000000      -3.46758180239597688E-002 -1.72145372693188678E-002
   19.500000000000000      -3.48927929931885719E-002 -1.76627039062415593E-002
   19.576300000000000      -3.51081200147382241E-002 -1.81178596792262378E-002
   19.652500000000000      -3.53214246233888446E-002 -1.85794918921217272E-002
   19.728800000000000      -3.55331675407411229E-002 -1.90489109395826292E-002
   19.805000000000000      -3.57426911518975154E-002 -1.95249859835626462E-002
   19.881200000000000      -3.59501679764638732E-002 -2.00084280324744034E-002
   19.957500000000000      -3.61557559038501244E-002 -2.04999877411295751E-002


==> anc/M1_3_7_v2.dat <==
  2.12500000000000015E-002 -5.95624556985817051E-008 -4.32157299979056342E-007
  4.49999999999999983E-002 -5.94007534197151408E-006  2.57359045446749666E-006
  6.87500000000000056E-002 -9.06708727614416838E-006  3.94820034607819632E-006
  9.24999999999999989E-002 -1.21883471300373215E-005  5.33424855083022595E-006
  0.11625000000000002      -1.53036933334232420E-005  6.73185933551243149E-006
  0.14000000000000001      -1.84129616262273395E-005  8.14115878544350557E-006
  0.16375000000000001      -2.15159850063136897E-005  9.56227483927321790E-006
  0.18750000000000000      -2.46125936760074301E-005  1.09953373246271702E-005
  0.21124999999999999      -2.77026149873161381E-005  1.24404779946198064E-005
  0.23499999999999999      -3.07858733858110855E-005  1.38978305652622295E-005
  0.25874999999999998      -3.38621903531278952E-005  1.53675307537913506E-005
  0.28249999999999997      -3.69313843480446451E-005  1.68497163179486765E-005
  0.30625000000000002      -3.99932707460937386E-005  1.83445270962374787E-005
  0.33000000000000002      -4.30476617776624646E-005  1.98521050491887580E-005
  0.35375000000000001      -4.60943664645354847E-005  2.13725943016666062E-005
  0.37750000000000000      -4.91331905548164315E-005  2.29061411862391666E-005
  0.40125000000000000      -5.21639364562611298E-005  2.44528942876872913E-005
  0.42499999999999999      -5.51864031691832901E-005  2.60130044892583369E-005
  0.44874999999999998      -5.82003862108088562E-005  2.75866250169005125E-005
  0.47249999999999992      -6.12056775512690723E-005  2.91739114910398044E-005
  0.49625000000000008      -6.42020655345097914E-005  3.07750219734076813E-005
  0.52000000000000002      -6.71893348037218659E-005  3.23901170181930615E-005
  0.54374999999999996      -7.01672662235054066E-005  3.40193597239375685E-005
  0.56750000000000000      -7.31356367999650916E-005  3.56629157868098006E-005
  0.59125000000000005      -7.60942195984553801E-005  3.73209535551986029E-005
  0.61499999999999999      -7.90427836601687055E-005  3.89936440862926394E-005
  0.63875000000000004      -8.19810939143738226E-005  4.06811612031693763E-005
  0.66249999999999998      -8.49089110903301951E-005  4.23836815544487532E-005
  0.68625000000000003      -8.78259916257622503E-005  4.41013846750832402E-005
  0.70999999999999996      -9.07320875730087655E-005  4.58344530489235671E-005
  0.73375000000000001      -9.36269465025634743E-005  4.75830721730218398E-005
  0.75749999999999995      -9.65103114039161990E-005  4.93474306237310777E-005
  0.78125000000000000      -9.93819205836006449E-005  5.11277201246653434E-005
  0.80500000000000016      -1.02241507560350681E-004  5.29241356165828747E-005
  0.82875000000000010      -1.05088800957262463E-004  5.47368753292620821E-005
  0.85250000000000004      -1.07923524390855788E-004  5.65661408554408502E-005
  0.87624999999999997      -1.10745396356924289E-004  5.84121372268904437E-005
  0.90000000000000002      -1.13554130113056509E-004  6.02750729927040659E-005
  0.92374999999999996      -1.16349433557708269E-004  6.21551602998778133E-005
  0.94750000000000001      -1.19131009105698680E-004  6.40526149762689540E-005
  0.97124999999999995      -1.21898553559998259E-004  6.59676566160179872E-005
  0.99500000000000000      -1.24651757979670467E-004  6.79005086675259846E-005
   1.0187500000000000      -1.27390306383267022E-004  6.98513978877207832E-005
   1.0425000000000000      -1.30113880197687122E-004  7.18205569472920913E-005
   1.0662499999999999      -1.32822151308793643E-004  7.38082208084746630E-005
   1.0900000000000001      -1.35514786330175686E-004  7.58146292334394310E-005
   1.1137500000000000      -1.38191445606823866E-004  7.78400264311605779E-005
   1.1375000000000000      -1.40851782662356552E-004  7.98846609430328036E-005
   1.1612499999999999      -1.43495444295713333E-004  8.19487858964347847E-005
   1.1850000000000001      -1.46122070348187800E-004  8.40326590812184865E-005
   1.2087500000000000      -1.48731293529386489E-004  8.61365430655429778E-005
   1.2324999999999999      -1.51322739237551990E-004  8.82607053154380923E-005
   1.2562500000000001      -1.53896025374024488E-004  9.04054183182531374E-005
   1.2800000000000000      -1.56450762151600655E-004  9.25709597101462495E-005
   1.3037500000000000      -1.58986551896536757E-004  9.47576124077803312E-005
   1.3274999999999999      -1.61502988843932247E-004  9.69656647444004660E-005
   1.3512500000000001      -1.63999658926214685E-004  9.91954106104741038E-005
   1.3750000000000000      -1.66476139554433422E-004  1.01447149599087925E-004
   1.3987499999999999      -1.68931999392055344E-004  1.03721187156300893E-004
   1.4225000000000001      -1.71366798120937259E-004  1.06017834736668199E-004
   1.4462500000000000      -1.73780086199136079E-004  1.08337409964156416E-004
   1.4700000000000000      -1.76171404610196860E-004  1.10680236798688301E-004
   1.4937499999999999      -1.78540284603541453E-004  1.13046645708561355E-004
   1.5175000000000001      -1.80886247425559400E-004  1.15436973849004053E-004
   1.5412500000000000      -1.83208804040981444E-004  1.17851565247140144E-004
   1.5649999999999999      -1.85507454844091141E-004  1.20290770993655829E-004
   1.5887500000000001      -1.87781689359310070E-004  1.22754949441472366E-004
   1.6125000000000000      -1.90030985930659890E-004  1.25244466411746297E-004
   1.6362500000000000      -1.92254811399580710E-004  1.27759695407540818E-004
   1.6599999999999999      -1.94452620770554495E-004  1.30301017835525115E-004
   1.6837500000000001      -1.96623856863950824E-004  1.32868823236085464E-004
   1.7075000000000000      -1.98767949955476480E-004  1.35463509522247474E-004
   1.7312500000000000      -2.00884317401575017E-004  1.38085483227839555E-004
   1.7549999999999999      -2.02972363250087149E-004  1.40735159765343601E-004
   1.7787500000000001      -2.05031477835431781E-004  1.43412963693918490E-004
   1.8025000000000000      -2.07061037357538478E-004  1.46119328998094367E-004
   1.8262499999999999      -2.09060403443693635E-004  1.48854699377685452E-004
   1.8499999999999999      -2.11028922692432916E-004  1.51619528549481254E-004
   1.8737499999999998      -2.12965926198542278E-004  1.54414280561335465E-004
   1.8974999999999997      -2.14870729058176603E-004  1.57239430119284038E-004
   1.9212499999999997      -2.16742629853042599E-004  1.60095462928389433E-004
   1.9450000000000001      -2.18580910112521002E-004  1.62982876048031500E-004
   1.9687500000000000      -2.20384833752531868E-004  1.65902178262428227E-004
   1.9924999999999999      -2.22153646489867091E-004  1.68853890467212747E-004
   2.0162499999999999      -2.23886575230628691E-004  1.71838546072948772E-004
   2.0400000000000000      -2.25582827431318987E-004  1.74856691426526691E-004
   2.0637500000000002      -2.27241590431025782E-004  1.77908886251452086E-004
   2.0874999999999999      -2.28862030753049038E-004  1.80995704108094865E-004
   2.1112500000000001      -2.30443293374182033E-004  1.84117732875060090E-004
   2.1349999999999998      -2.31984500959748856E-004  1.87275575252903213E-004
   2.1587499999999999      -2.33484753062353174E-004  1.90469849291519837E-004
   2.1825000000000001      -2.34943125282149418E-004  1.93701188942620780E-004
   2.2062499999999998      -2.36358668386284839E-004  1.96970244638812930E-004
   2.2300000000000000      -2.37730407384980556E-004  2.00277683900927162E-004
   2.2537500000000001      -2.39057340561540135E-004  2.03624191975336168E-004
   2.2774999999999999      -2.40338438453345884E-004  2.07010472503168304E-004
   2.3012500000000000      -2.41572642780698091E-004  2.10437248223440532E-004
   2.3250000000000002      -2.42758865320085696E-004  2.13905261712317880E-004
   2.3487499999999999      -2.43895986718210551E-004  2.17415276160864675E-004
   2.3725000000000001      -2.44982855242793719E-004  2.20968076193848230E-004
   2.3962500000000002      -2.46018285465863596E-004  2.24564468732376630E-004
   2.4199999999999999      -2.47001056874848095E-004  2.28205283903359441E-004
   2.4437500000000001      -2.47929912406441501E-004  2.31891375999056454E-004
   2.4674999999999998      -2.48803556897732596E-004  2.35623624490243280E-004
   2.4912500000000000      -2.49620655448635565E-004  2.39402935096833322E-004
   2.5150000000000001      -2.50379831689124860E-004  2.43230240920133954E-004
   2.5387499999999998      -2.51079665944190119E-004  2.47106503641291624E-004
   2.5625000000000000      -2.51718693288780122E-004  2.51032714790887549E-004
   2.5862500000000002      -2.52295401484292680E-004  2.55009897095109783E-004
   2.6099999999999999      -2.52808228787365446E-004  2.59039105904440624E-004
   2.6337500000000000      -2.53255561620826532E-004  2.63121430711354119E-004
   2.6575000000000002      -2.53635732095701275E-004  2.67257996764159295E-004
   2.6812499999999999      -2.53947015372035865E-004  2.71449966784830356E-004
   2.7050000000000001      -2.54187626845085290E-004  2.75698542799444879E-004
   2.7287499999999998      -2.54355719142022082E-004  2.80004968090746007E-004
   2.7524999999999999      -2.54449378912764571E-004  2.84370529283322889E-004
   2.7762500000000001      -2.54466623396774590E-004  2.88796558573040866E-004
   2.7999999999999998      -2.54405396745722512E-004  2.93284436113581438E-004
   2.8237500000000000      -2.54263566079631265E-004  2.97835592574406248E-004
   2.8475000000000001      -2.54038917251674893E-004  3.02451511886036130E-004
   2.8712499999999999      -2.53729150293839178E-004  3.07133734190398325E-004
   2.8950000000000000      -2.53331874512472885E-004  3.11883859016042647E-004
   2.9187500000000002      -2.52844603553062407E-004  3.16703549143939082E-004
   2.9424999999999999      -2.52264748273038186E-004  3.21594532538492387E-004
   2.9662500000000001      -2.51589612319529858E-004  3.26558608504906958E-004
   2.9900000000000002      -2.50816385455143720E-004  3.31597652124347839E-004
   3.0137499999999999      -2.49942134491806865E-004  3.36713616619639395E-004
   3.0375000000000001      -2.48963796863658441E-004  3.41908540357421440E-004
   3.0612499999999998      -2.47878171443611302E-004  3.47184551662045907E-004
   3.0850000000000000      -2.46681909448488907E-004  3.52543875303816979E-004
   3.1087500000000001      -2.45371503935176716E-004  3.57988838843887366E-004
   3.1324999999999998      -2.43943278563737119E-004  3.63521879968048520E-004
   3.1562500000000000      -2.42393375189105243E-004  3.69145554465309905E-004
   3.1800000000000002      -2.40717740189118242E-004  3.74862545013535716E-004
   3.2037499999999999      -2.38912109361166369E-004  3.80675670878827504E-004
   3.2275000000000000      -2.36971991191969774E-004  3.86587898652997262E-004
   3.2512500000000006      -2.34892648271614260E-004  3.92602354174654211E-004
   3.2749999999999999      -2.32669076582657118E-004  3.98722335804987450E-004
   3.2987500000000005      -2.30295982346256304E-004  4.04951329260347956E-004
   3.3224999999999998      -2.27767756047512305E-004  4.11293024241616819E-004
   3.3462500000000004      -2.25078443188844539E-004  4.17751333146847950E-004
   3.3700000000000001      -2.22221711229484607E-004  4.24330412211232106E-004
   3.3937500000000003      -2.19190811998781114E-004  4.31034685377341422E-004
   3.4175000000000000      -2.15978539130455365E-004  4.37868872074343243E-004
   3.4412500000000001      -2.12577178680671666E-004  4.44838017850200239E-004
   3.4649999999999999      -2.08978452923071055E-004  4.51947530955031313E-004
   3.4887500000000000      -2.05173454602735917E-004  4.59203223398115261E-004
   3.5124999999999997      -2.01152571173813664E-004  4.66611360640052620E-004
   3.5362499999999999      -1.96905394800374155E-004  4.74178717497992022E-004
   3.5599999999999996      -1.92420616794608068E-004  4.81912645963986758E-004
   3.5837500000000002      -1.87685901535840436E-004  4.89821155358531254E-004
   3.6074999999999995      -1.82687734882007794E-004  4.97913008619617066E-004
   3.6312500000000001      -1.77411240145497251E-004  5.06197839229116436E-004
   3.6549999999999994      -1.71839952214912029E-004  5.14686294790028961E-004
   3.6787500000000000      -1.65955536573502528E-004  5.23390214686410889E-004
   3.7025000000000001      -1.59737435637733778E-004  5.32322855346983458E-004
   3.7262499999999998      -1.53162415279345886E-004  5.41499177028698314E-004
   3.7500000000000000      -1.46203973547218477E-004  5.50936218557260423E-004
   3.7525000000000004      -1.45447996762115546E-004  5.51945531669501043E-004
   3.7549999999999999      -1.44687399000745887E-004  5.52957972805688948E-004
   3.7574999999999998      -1.43922141040986909E-004  5.53973567119850894E-004
   3.7599999999999998      -1.43152183005952583E-004  5.54992340181691547E-004
   3.7624999999999997      -1.42377484346526816E-004  5.56014317987644320E-004
   3.7650000000000001      -1.41598003823251417E-004  5.57039526972326403E-004
   3.7675000000000005      -1.40813699450047925E-004  5.58067993871919099E-004
   3.7700000000000000      -1.40024528624792743E-004  5.59099746330166689E-004
   3.7725000000000000      -1.39230447883661481E-004  5.60134812021271730E-004
   3.7749999999999999      -1.38431413030521138E-004  5.61173219256103171E-004
   3.7774999999999999      -1.37627379115299621E-004  5.62214997002713577E-004
   3.7799999999999994      -1.36818300259468063E-004  5.63260174281895445E-004
   3.7825000000000006      -1.36004129860323213E-004  5.64308781109717074E-004
   3.7850000000000001      -1.35184820414232073E-004  5.65360847895134632E-004
   3.7875000000000001      -1.34360323529081408E-004  5.66416405610570663E-004
   3.7900000000000000      -1.33530589897589655E-004  5.67475485808788716E-004
   3.7925000000000000      -1.32695569269494014E-004  5.68538120640471622E-004
   3.7949999999999995      -1.31855210422552298E-004  5.69604342872548092E-004
   3.7974999999999999      -1.31009461132300224E-004  5.70674185907309910E-004
   3.8000000000000003      -1.30158268140494085E-004  5.71747683802356806E-004
   3.8025000000000002      -1.29301577122149536E-004  5.72824871291419319E-004
   3.8050000000000002      -1.28439332651121351E-004  5.73905783806113751E-004
   3.8075000000000001      -1.27571478164124224E-004  5.74990457498679073E-004
   3.8099999999999996      -1.26697955923099490E-004  5.76078929265748927E-004
   3.8125000000000000      -1.25818706975838203E-004  5.77171236773232009E-004
   3.8150000000000004      -1.24933671114762753E-004  5.78267418482351458E-004
   3.8174999999999999      -1.24042786833729454E-004  5.79367513676932924E-004
   3.8199999999999998      -1.23145991249332305E-004  5.80471562334438393E-004
   3.8224999999999998      -1.22243220187330298E-004  5.81579605785778673E-004
   3.8249999999999997      -1.21334407931600582E-004  5.82691685802729474E-004
   3.8275000000000001      -1.20419487306128230E-004  5.83807845259939613E-004
   3.8300000000000005      -1.19498389586337678E-004  5.84928128012550614E-004
   3.8325000000000000      -1.18571044441222973E-004  5.86052578932751340E-004
   3.8350000000000000      -1.17637379872418635E-004  5.87181243948242779E-004
   3.8374999999999999      -1.16697322150040880E-004  5.88314170082750013E-004
   3.8399999999999999      -1.15750795745037891E-004  5.89451405498734584E-004
   3.8424999999999994      -1.14797723257836589E-004  5.90592999542441247E-004
   3.8450000000000006      -1.13838025342989063E-004  5.91739002791469510E-004
   3.8475000000000001      -1.12871620629555639E-004  5.92889467105025213E-004
   3.8500000000000001      -1.11898425636890837E-004  5.94044445677085250E-004
   3.8525000000000000      -1.10918354685501168E-004  5.95203993092657466E-004
   3.8550000000000000      -1.09931319802576160E-004  5.96368165387399854E-004
   3.8574999999999995      -1.08937230621816624E-004  5.97537020110843202E-004
   3.8599999999999999      -1.07935994277068843E-004  5.98710616393513290E-004
   3.8625000000000003      -1.06927515289285811E-004  5.99889015018250467E-004
   3.8650000000000002      -1.05911695446284134E-004  6.01072278496091444E-004
   3.8675000000000002      -1.04888433674663295E-004  6.02260471147072715E-004
   3.8700000000000001      -1.03857625903245050E-004  6.03453659186387222E-004
   3.8724999999999996      -1.02819164917293220E-004  6.04651910816346710E-004
   3.8750000000000000      -1.01772940202701529E-004  6.05855296324676797E-004
   3.8775000000000004      -1.00718837779241211E-004  6.07063888189691742E-004
   3.8799999999999999      -9.96567400218756561E-005  6.08277761193002134E-004
   3.8824999999999998      -9.85865254690052706E-005  6.09496992540449955E-004
   3.8849999999999998      -9.75080686164154353E-005  6.10721661992059527E-004
   3.8874999999999997      -9.64212396955103652E-005  6.11951852001878130E-004
   3.8900000000000001      -9.53259044342798830E-005  6.13187647868709156E-004
   3.8925000000000005      -9.42219237992156363E-005  6.14429137898839153E-004
   3.8950000000000000      -9.31091538954832362E-005  6.15676414767444462E-004
   3.8975000000000000      -9.19874447683982302E-005  6.16929569783630435E-004
   3.8999999999999999      -9.08566418670129491E-005  6.18188704945382543E-004
   3.9024999999999999      -8.97165838958456207E-005  6.19453921319670030E-004
   3.9049999999999994      -8.85671033458341632E-005  6.20725325380249685E-004
   3.9075000000000006      -8.74080257921777611E-005  6.22003027405075484E-004
   3.9100000000000001      -8.62391695773097398E-005  6.23287142798322901E-004
   3.9125000000000001      -8.50603452018347300E-005  6.24577791726358810E-004
   3.9150000000000000      -8.38713547649701376E-005  6.25875099468914246E-004
   3.9175000000000000      -8.26719914391729012E-005  6.27179197503156794E-004
   3.9199999999999995      -8.14620386452615653E-005  6.28490222894319750E-004
   3.9224999999999999      -8.02412693874457336E-005  6.29808319467093985E-004
   3.9250000000000003      -7.90094453852524981E-005  6.31133638164468836E-004
   3.9275000000000002      -7.77663161307615158E-005  6.32466337641617179E-004
   3.9300000000000002      -7.65116178323988887E-005  6.33806584931200369E-004
   3.9325000000000001      -7.52450722271495021E-005  6.35154556191509052E-004
   3.9349999999999996      -7.39663852393680646E-005  6.36510437551161823E-004
   3.9375000000000000      -7.26752454597874830E-005  6.37874426066982123E-004
   3.9400000000000004      -7.13713224125487309E-005  6.39246730815301286E-004
   3.9424999999999999      -7.00542645707661780E-005  6.40627574141520518E-004
   3.9449999999999998      -6.87236970717377876E-005  6.42017193098712627E-004
   3.9474999999999998      -6.73792190708212639E-005  6.43415841113608822E-004
   3.9499999999999997      -6.60204033039131147E-005  6.44823815779986954E-004
   3.9525000000000001      -6.46467820464243138E-005  6.46241360004121547E-004
   3.9550000000000005      -6.32578552320992314E-005  6.47668782594462331E-004
   3.9575000000000000      -6.18530870107393717E-005  6.49106484203521017E-004
   3.9600000000000000      -6.04318847145773598E-005  6.50554809398270974E-004
   3.9624999999999999      -5.89936027265596706E-005  6.52014165407389414E-004
   3.9649999999999999      -5.75375305581465581E-005  6.53485000889810017E-004
   3.9674999999999994      -5.60628812905062491E-005  6.54967812434595516E-004
   3.9700000000000006      -5.45687770453418724E-005  6.56463153895817998E-004
   3.9725000000000001      -5.30542302496379633E-005  6.57971648179710893E-004
   3.9750000000000001      -5.15181190065628003E-005  6.59494002543465274E-004
   3.9775000000000000      -4.99591540521875584E-005  6.61031030161989843E-004
   3.9800000000000000      -4.83758329117657727E-005  6.62583677988940172E-004
   3.9824999999999995      -4.67663744562405164E-005  6.64153067913722940E-004
   3.9849999999999999      -4.51286214036686597E-005  6.65740559059855978E-004
   3.9875000000000003      -4.34598868965217167E-005  6.67347843482245305E-004
   3.9900000000000002      -4.17566959599974954E-005  6.68977108935933152E-004
   3.9925000000000002      -4.00143050573374502E-005  6.70631340959055894E-004
   3.9950000000000001      -3.82256684328903244E-005  6.72314972737532478E-004
   3.9974999999999996      -3.63785669675605904E-005  6.74035690048491892E-004
   4.0000000000000000      -3.44386671932500748E-005  6.75815133725270515E-004
   4.0025000000000004      -3.24604930586846105E-005  6.77784960497239972E-004
   4.0049999999999999      -3.05502495994539294E-005  6.79849781354164803E-004
   4.0075000000000003      -2.86862378906006403E-005  6.81975067293551836E-004
   4.0099999999999998      -2.68606903548808733E-005  6.84148462583644658E-004
   4.0125000000000002      -2.50691042048519210E-005  6.86362808926145184E-004
   4.0149999999999997      -2.33084322742814143E-005  6.88613266039910183E-004
   4.0175000000000001      -2.15764308238942647E-005  6.90896272451075894E-004
   4.0199999999999996      -1.98713560045726232E-005  6.93209062717415323E-004
   4.0225000000000000      -1.81918004398311355E-005  6.95549407239626194E-004
   4.0250000000000004      -1.65365961550638611E-005  6.97915457722160103E-004
   4.0274999999999999      -1.49047527722894424E-005  7.00305648780372440E-004
   4.0300000000000002      -1.32954160279176658E-005  7.02718632469293805E-004
   4.0324999999999998      -1.17078386654230497E-005  7.05153228980442168E-004
   4.0350000000000001      -1.01413595215156093E-005  7.07608399241067810E-004
   4.0374999999999996      -8.59538775963563392E-006  7.10083213896529094E-004
   4.0400000000000000      -7.06939100911220087E-006  7.12576837978982241E-004
   4.0425000000000004      -5.56288606026761706E-006  7.15088513061624769E-004
   4.0449999999999999      -4.07543157835204634E-006  7.17617549292813746E-004
   4.0475000000000003      -2.60662219517388220E-006  7.20163313559060887E-004
   4.0499999999999998      -1.15608373541715124E-006  7.22725222483018028E-004
   4.0525000000000002       2.76530716740980086E-007  7.25302736155346577E-004
   4.0549999999999997       1.69154408740096038E-006  7.27895352923590630E-004
   4.0579999999999998       3.36675011456222001E-006  7.31025772675915602E-004
   4.0599999999999996       4.46995538023421552E-006  7.33124054856202517E-004
   4.0625000000000000       5.83390186964515711E-006  7.35759291875716956E-004
   4.0650000000000004       7.18134809212879192E-006  7.38407929834539287E-004
   4.0674999999999999       8.51253084018986697E-006  7.41069604462627862E-004
   4.0700000000000003       9.82767440903632476E-006  7.43743971425994493E-004
   4.0724999999999998       1.11269917132045884E-005  7.46430704545960168E-004
   4.0750000000000002       1.24106852675283652E-005  7.49129494234623133E-004
   4.0774999999999997       1.36789480529608350E-005  7.51840046113832192E-004
   4.0800000000000001       1.49319642840920233E-005  7.54562079790851081E-004
   4.0824999999999996       1.61699100922814883E-005  7.57295327768524513E-004
   4.0850000000000000       1.73929541360032270E-005  7.60039534471490183E-004
   4.0875000000000004       1.86012581480759580E-005  7.62794455372981200E-004
   4.0899999999999999       1.97949774279787548E-005  7.65559856209214172E-004
   4.0925000000000002       2.09742612861063810E-005  7.68335512270369985E-004
   4.0949999999999998       2.21392534458957902E-005  7.71121207758769110E-004
   4.0975000000000001       2.32900924087960920E-005  7.73916735206296703E-004
   4.0999999999999996       2.44269117864043871E-005  7.76721894944170602E-004
   4.1025000000000000       2.55498406034971276E-005  7.79536494619169243E-004
   4.1050000000000004       2.66590035751218169E-005  7.82360348751170477E-004
   4.1074999999999999       2.77545213605920671E-005  7.85193278327590361E-004
   4.1100000000000003       2.88365107967614790E-005  7.88035110430800869E-004
   4.1124999999999998       2.99050851127467345E-005  7.90885677895322410E-004
   4.1150000000000002       3.09603541279272472E-005  7.93744818991371881E-004
   4.1174999999999997       3.20024244348884155E-005  7.96612377132746834E-004
   4.1200000000000001       3.30313995687317758E-005  7.99488200606314654E-004
   4.1224999999999996       3.40473801640584105E-005  8.02372142321195391E-004
   4.1250000000000000       3.50504641007321743E-005  8.05264059575851610E-004
   4.1275000000000004       3.60407466394548802E-005  8.08163813841429558E-004
   4.1299999999999999       3.70183205480563435E-005  8.11071270559942845E-004
   4.1325000000000003       3.79832762192858326E-005  8.13986298955994667E-004
   4.1349999999999998       3.89357017808432550E-005  8.16908771860907633E-004
   4.1375000000000002       3.98756831982922445E-005  8.19838565548194789E-004
   4.1399999999999997       4.08033043714442834E-005  8.22775559579489715E-004
   4.1425000000000001       4.17186472247268187E-005  8.25719636660042326E-004
   4.1449999999999996       4.26217917920219532E-005  8.28670682503064365E-004
   4.1475000000000000       4.35128162964033962E-005  8.31628585702229935E-004
   4.1500000000000004       4.43917972251514227E-005  8.34593237611690100E-004
   4.1524999999999999       4.52588094004205405E-005  8.37564532233056190E-004
   4.1550000000000002       4.61139260458492736E-005  8.40542366108850921E-004
   4.1574999999999998       4.69572188494518642E-005  8.43526638221906897E-004
   4.1600000000000001       4.77887580229997811E-005  8.46517249900359168E-004
   4.1624999999999996       4.86086123581999812E-005  8.49514104727771917E-004
   4.1650000000000000       4.94168492798343679E-005  8.52517108458099066E-004
   4.1675000000000004       5.02135348961333628E-005  8.55526168935099533E-004
   4.1699999999999999       5.09987340464825150E-005  8.58541196015961158E-004
   4.1725000000000003       5.17725103467400115E-005  8.61562101498806717E-004
   4.1749999999999998       5.25349262322224395E-005  8.64588799053855970E-004
   4.1775000000000002       5.32860429985911694E-005  8.67621204158013364E-004
   4.1799999999999997       5.40259208407092587E-005  8.70659234032639703E-004
   4.1825000000000001       5.47546188896433345E-005  8.73702807584340727E-004
   4.1849999999999996       5.54721952478808990E-005  8.76751845348550107E-004
   4.1875000000000000       5.61787070229194754E-005  8.79806269435788688E-004
   4.1900000000000004       5.68742103592744921E-005  8.82866003480373921E-004
   4.1924999999999999       5.75587604690447579E-005  8.85930972591497190E-004
   4.1950000000000003       5.82324116610843923E-005  8.89001103306495894E-004
   4.1974999999999998       5.88952173449812098E-005  8.92076323183994542E-004
   4.2000000000000002       5.95472301530676493E-005  8.95156562208544943E-004
   4.2024999999999997       6.01885018233012025E-005  8.98241750581003960E-004
   4.2050000000000001       6.08190833184651727E-005  9.01331820123813052E-004
   4.2074999999999996       6.14390248259214216E-005  9.04426703882823071E-004
   4.2100000000000000       6.20483757800053789E-005  9.07526336091423109E-004
   4.2125000000000004       6.26471848834969246E-005  9.10630652136121418E-004
   4.2149999999999999       6.32355001282290327E-005  9.13739588523545978E-004
   4.2175000000000002       6.38133688148470916E-005  9.16853082848780271E-004
   4.2199999999999998       6.43808375717965501E-005  9.19971073764930258E-004
   4.2225000000000001       6.49379523735551189E-005  9.23093500953914682E-004
   4.2249999999999996       6.54847585581577870E-005  9.26220305098373166E-004
   4.2275000000000000       6.60213008440545940E-005  9.29351427854665786E-004
   4.2300000000000004       6.65476233463148170E-005  9.32486811826885504E-004
   4.2324999999999999       6.70637695922311744E-005  9.35626400541855383E-004
   4.2350000000000003       6.75697825363438733E-005  9.38770138425057236E-004
   4.2374999999999998       6.80657045749087040E-005  9.41917970777426451E-004
   4.2400000000000002       6.85515775598386472E-005  9.45069843753020022E-004
   4.2424999999999997       6.90274428121400661E-005  9.48225704337456112E-004
   4.2450000000000001       6.94933411348892647E-005  9.51385500327143986E-004
   4.2474999999999996       6.99493128257257495E-005  9.54549180309233430E-004
   4.2500000000000000       7.03953976889239126E-005  9.57716693642269765E-004
   4.3262499999999999       7.94402471306726409E-005  1.05593255781749953E-003
   4.4024999999999999       8.02499472705531052E-005  1.15654727636165834E-003
   4.4787499999999998       7.35479378791288439E-005  1.25874860291945640E-003
   4.5549999999999997       5.99144237687949192E-005  1.36193728807451641E-003
   4.6312499999999996       3.98332004290455897E-005  1.46565245613088611E-003
   4.7074999999999996       1.37183922744813048E-005  1.56952932591121670E-003
   4.7837500000000004      -1.80688270677615916E-005  1.67327307241862998E-003
   4.8600000000000003      -5.52090566486574441E-005  1.77664161073325480E-003
   4.9362500000000002      -9.74168019555143286E-005  1.87943369845122265E-003
   5.0125000000000002      -1.44434710109057147E-004  1.98148039842365072E-003
   5.0887500000000001      -1.96029204280075945E-004  2.08263876498666770E-003
   5.1650000000000000      -2.51987087420017255E-004  2.18278705784096146E-003
   5.2412500000000000      -3.12112840142083367E-004  2.28182103872518437E-003
   5.3174999999999999      -3.76226429906279317E-004  2.37965105594764624E-003
   5.3937499999999998      -4.44161506149212541E-004  2.47619971567941168E-003
   5.4699999999999998      -5.15763892247405762E-004  2.57139999499818566E-003
   5.5462499999999997      -5.90890311784550166E-004  2.66519370339284890E-003
   5.6224999999999996      -6.69407299992919188E-004  2.75753020699518467E-003
   5.6987500000000004      -7.51190268406738779E-004  2.84836537667188796E-003
   5.7750000000000004      -8.36122681813706854E-004  2.93766066394374496E-003
   5.8512500000000003      -9.24095358644363442E-004  3.02538239847737096E-003
   5.9275000000000002      -1.01500583552090228E-003  3.11150111398418843E-003
   6.0037500000000001      -1.10875781593368600E-003  3.19599101404983424E-003
   6.0800000000000001      -1.20526067509207869E-003  3.27882949668216244E-003
   6.1562500000000000      -1.30442902025931654E-003  3.35999675257093056E-003
   6.2324999999999999      -1.40618229512947789E-003  3.43947541316826566E-003
   6.3087499999999999      -1.51044442384129160E-003  3.51725024536533610E-003
   6.3849999999999998      -1.61714348936275228E-003  3.59330788505665254E-003
   6.4612499999999997      -1.72621144201990880E-003  3.66763660389696211E-003
   6.5375000000000005      -1.83758383458360324E-003  3.74022610451225099E-003
   6.6137499999999996      -1.95119958085286215E-003  3.81106734019985832E-003
   6.6900000000000013      -2.06700073510673616E-003  3.88015235578321538E-003
   6.7662500000000003      -2.18493229015651958E-003  3.94747414680296418E-003
   6.8425000000000002      -2.30494199203156629E-003  4.01302653465241636E-003
   6.9187500000000002      -2.42698016958529592E-003  4.07680405561817484E-003
   6.9949999999999992      -2.55099957732676233E-003  4.13880186176320691E-003
   7.0712500000000000      -2.67695525132571671E-003  4.19901563405344468E-003
   7.1475000000000000      -2.80480437415224233E-003  4.25744150170989568E-003
   7.2237500000000008      -2.93450615185907255E-003  4.31407597328728205E-003
   7.2999999999999998      -3.06602169790386268E-003  4.36891587179626638E-003
   7.3762499999999998      -3.19931392766040820E-003  4.42195827986267744E-003
   7.4524999999999997      -3.33434745831922034E-003  4.47320048744989998E-003
   7.5287499999999987      -3.47108851657337847E-003  4.52263994608913169E-003
   7.6050000000000004      -3.60950485242042237E-003  4.57027422739554341E-003
   7.6812499999999995      -3.74956565868061120E-003  4.61610098556752921E-003
   7.7575000000000003      -3.89124149577355256E-003  4.66011792345449958E-003
   7.8337500000000002      -4.03450422133134600E-003  4.70232276181608341E-003
   7.9100000000000010      -4.17932692426163221E-003  4.74271321143254244E-003
   7.9862500000000001      -4.32568386291576172E-003  4.78128694777039086E-003
   8.0625000000000000      -4.47355040705013987E-003  4.81804158793806229E-003
   8.1387499999999999      -4.62290298329876698E-003  4.85297466969367760E-003
   8.2149999999999999      -4.77371902390008596E-003  4.88608363228942681E-003
   8.2912499999999998      -4.92597691844128081E-003  4.91736579895654842E-003
   8.3674999999999997      -5.07965596839881749E-003  4.94681836085378388E-003
   8.4437499999999996      -5.23473634426692338E-003  4.97443836232131127E-003
   8.5199999999999996      -5.39119904507770389E-003  5.00022268730324938E-003
   8.5962499999999995      -5.54902587432742379E-003  5.02416805967719014E-003
   8.6724999999999994      -5.70819934751895953E-003  5.04627098046077187E-003
   8.7487499999999994      -5.86870274135542665E-003  5.06652779367933615E-003
   8.8249999999999993      -6.03052000604979016E-003  5.08493462565141538E-003
   8.9012499999999992      -6.19363574810353600E-003  5.10148738852589205E-003
   8.9774999999999991      -6.35803520353895365E-003  5.11618177385538778E-003
   9.0537500000000009      -6.52370420079076332E-003  5.12901323716376516E-003
   9.1300000000000008      -6.69062914366759520E-003  5.13997699835733093E-003
   9.2062500000000007      -6.85879699259305236E-003  5.14906803921643969E-003
   9.2825000000000006      -7.02819522248904986E-003  5.15628108254219918E-003
   9.3587500000000006      -7.19881181299094047E-003  5.16161059582591775E-003
   9.4350000000000005      -7.37063522383789131E-003  5.16505078273610859E-003
   9.5112500000000004      -7.54365437417246591E-003  5.16659557719765117E-003
   9.5875000000000004      -7.71785862262685043E-003  5.16623863770808520E-003
   9.6637500000000003      -7.89323774813891627E-003  5.16397334193399813E-003
   9.7400000000000002      -8.06978193148470344E-003  5.15979278162793844E-003
   9.8162500000000001      -8.24748173755175153E-003  5.15368975788263461E-003
   9.8925000000000001      -8.42632809839848410E-003  5.14565677669812094E-003
   9.9687500000000000      -8.60631229714133375E-003  5.13568604479000459E-003
   10.045000000000000      -8.78742595268100501E-003  5.12376946552619075E-003
   10.121200000000000      -8.96954114111293659E-003  5.10990837268979724E-003
   10.197500000000000      -9.15300970253631573E-003  5.09406483712989983E-003
   10.273800000000000      -9.33758590203789124E-003  5.07624671572036185E-003
   10.350000000000000      -9.52301848225791184E-003  5.05647189367534194E-003
   10.426200000000000      -9.70954173249613875E-003  5.03470865259026713E-003
   10.502500000000000      -9.89739600526462829E-003  5.01091454265196936E-003
   10.578799999999999      -1.00863306638271470E-002  4.98510637524040255E-003
   10.654999999999999      -1.02760898655792805E-002  4.95731129305947236E-003
   10.731199999999999      -1.04669145812481997E-002  4.92748578695018265E-003
   10.807499999999999      -1.06590515846010543E-002  4.89557533818570003E-003
   10.883699999999999      -1.08519916933084437E-002  4.86165187675140654E-003
   10.960000000000001      -1.10462359420318724E-002  4.82561427471498317E-003
   11.036300000000001      -1.12415266213647322E-002  4.78749323734600860E-003
   11.112500000000001      -1.14376007053944191E-002  4.74733002690466786E-003
   11.188800000000001      -1.16349679583347670E-002  4.70500605067195304E-003
   11.265000000000001      -1.18331063277458803E-002  4.66061872406757158E-003
   11.341200000000001      -1.20322692452467291E-002  4.61410007174542502E-003
   11.417500000000000      -1.22327156652928815E-002  4.56537054739475714E-003
   11.493800000000000      -1.24341805663600816E-002  4.51447507950872729E-003
   11.570000000000000      -1.26363937060189179E-002  4.46146955447949013E-003
   11.646200000000000      -1.28396143734587596E-002  4.40627323806675689E-003
   11.722500000000000      -1.30441072417897905E-002  4.34879348706263859E-003
   11.798800000000000      -1.32496023510319458E-002  4.28908496810497322E-003
   11.875000000000000      -1.34558245632041343E-002  4.22721361555322434E-003
   11.951200000000000      -1.36630387771133881E-002  4.16308554596512073E-003
   12.027500000000000      -1.38715151594574673E-002  4.09659460466952393E-003
   12.103800000000000      -1.40809787512703143E-002  4.02780545661774250E-003
   12.180000000000000      -1.42911494651873985E-002  3.95679437975218675E-003
   12.256200000000000      -1.45022976052250497E-002  3.88345392220842359E-003
   12.332500000000000      -1.47146986392437205E-002  3.80766395438682844E-003
   12.408799999999999      -1.49280725747945008E-002  3.72949940995366287E-003
   12.484999999999999      -1.51421343348007893E-002  3.64904720534018137E-003
   12.561199999999999      -1.53571594302008407E-002  3.56618582366775025E-003
   12.637499999999999      -1.55734284310753580E-002  3.48078062177237420E-003
   12.713699999999999      -1.57903709012545759E-002  3.39303385041104253E-003
   12.789999999999999      -1.60085526855599410E-002  3.30269306481735568E-003
   12.866299999999999      -1.62276861047544636E-002  3.20984914390819252E-003
   12.942500000000003      -1.64474784470279023E-002  3.11460558663849765E-003
   13.018800000000001      -1.66685028952887546E-002  3.01668877257196214E-003
   13.095000000000001      -1.68901763397920068E-002  2.91633125871909073E-003
   13.171199999999999      -1.71127840255863584E-002  2.81338179193057038E-003
   13.247500000000000      -1.73366160296091094E-002  2.70767498208097403E-003
   13.323800000000002      -1.75613768419870669E-002  2.59931846821190131E-003
   13.400000000000000      -1.77867659945285944E-002  2.48843322942900180E-003
   13.476200000000000      -1.80130732927694069E-002  2.37485223391771050E-003
   13.552499999999998      -1.82405932507298148E-002  2.25839372626471810E-003
   13.628800000000000      -1.84690250581023979E-002  2.13917697500023204E-003
   13.705000000000000      -1.86980629996336273E-002  2.01733511958632032E-003
   13.781200000000000      -1.89280011729996145E-002  1.89268464542507206E-003
   13.857500000000000      -1.91591382435439966E-002  1.76502668934526690E-003
   13.933799999999998      -1.93911679993709965E-002  1.63449258041018734E-003
   14.010000000000002      -1.96237793651469691E-002  1.50122810684917671E-003
   14.086200000000000      -1.98572704538964341E-002  1.36503256001326424E-003
   14.162500000000000      -2.00919437938272376E-002  1.22568920829356802E-003
   14.238799999999999      -2.03274876793988341E-002  1.08334193489409924E-003
   14.315000000000000      -2.05635856713172159E-002  9.38149714996205355E-004
   14.391200000000000      -2.08005396086885577E-002  7.89893851076591425E-004
   14.467499999999999      -2.10386555929454357E-002  6.38338878603168748E-004
   14.543799999999999      -2.12776163994134217E-002  4.83641720914829393E-004
   14.619999999999997      -2.15171000950931321E-002  3.25975062862492062E-004
   14.696200000000001      -2.17574119406410832E-002  1.65101320616466309E-004
   14.772500000000001      -2.19988612296217224E-002  7.65341055959323111E-007
   14.848799999999999      -2.22411250821581072E-002 -1.66862384553536627E-004
   14.924999999999999      -2.24838760000500605E-002 -3.37594860788105325E-004
   15.001200000000003      -2.27274222321570719E-002 -5.11689484747735834E-004
   15.077500000000001      -2.29720758225883115E-002 -6.89422075606637894E-004
   15.153800000000000      -2.32175081302562793E-002 -8.70607949510863403E-004
   15.230000000000000      -2.34633860218687006E-002 -1.05504511511687882E-003
   15.306200000000000      -2.37100203101953330E-002 -1.24301176661747352E-003
   15.382500000000002      -2.39577253345143910E-002 -1.43480545157960134E-003
   15.458800000000000      -2.42061666232586334E-002 -1.63022664801026331E-003
   15.535000000000000      -2.44550053609656967E-002 -1.82905767331611384E-003
   15.611199999999998      -2.47045544323063089E-002 -2.03159862832669397E-003
   15.687500000000000      -2.49551299202322684E-002 -2.23816997572849619E-003
   15.763800000000002      -2.52063913392613879E-002 -2.44855667712819830E-003
   15.840000000000000      -2.54579942391292453E-002 -2.66252462513104750E-003
   15.916200000000000      -2.57102528910343395E-002 -2.88039699746294765E-003
   15.992499999999998      -2.59634844471655774E-002 -3.10251841204966551E-003
   16.068800000000000      -2.62173424186868294E-002 -3.32865755379656552E-003
   16.145000000000000      -2.64714761605436867E-002 -3.55856298258989913E-003
   16.221200000000000      -2.67262011649660979E-002 -3.79258224027271109E-003
   16.297499999999999      -2.69818347241354874E-002 -4.03108538409923355E-003
   16.373799999999999      -2.72380241795428663E-002 -4.27382397341883984E-003
   16.449999999999999      -2.74944131681736197E-002 -4.52052839005318355E-003
   16.526199999999999      -2.77513167997211416E-002 -4.77157177670835004E-003
   16.602499999999999      -2.80090520292345241E-002 -5.02735111396690644E-003
   16.678799999999999      -2.82672599184259632E-002 -5.28759995566767307E-003
   16.754999999999999      -2.85255781218288935E-002 -5.55202951560440292E-003
   16.831199999999999      -2.87843208288917213E-002 -5.82104003177079561E-003
   16.907499999999999      -2.90438034199226487E-002 -6.09505690396426689E-003
   16.983799999999999      -2.93036605455348070E-002 -6.37379470140068613E-003
   17.059999999999999      -2.95635238036010932E-002 -6.65694439122513706E-003
   17.136199999999999      -2.98237053560198619E-002 -6.94493480379534001E-003
   17.212499999999999      -3.00845178722258487E-002 -7.23822135978528704E-003
   17.288799999999998      -3.03455894528963030E-002 -7.53649855382155891E-003
   17.364999999999998      -3.06065455898815036E-002 -7.83943592735280616E-003
   17.441199999999998      -3.08676952024776186E-002 -8.14749250937133775E-003
   17.517499999999998      -3.11293468770466840E-002 -8.46115544387171514E-003
   17.593800000000002      -3.13911220585934569E-002 -8.78009798844158612E-003
   17.670000000000002      -3.16526400717995343E-002 -9.10396698750791031E-003
   17.746200000000002      -3.19142051563598220E-002 -9.43325337510195379E-003
   17.822500000000002      -3.21761202265850657E-002 -9.76847781926259463E-003
   17.898800000000001      -3.24379999158494747E-002 -1.01092910483992111E-002
   17.975000000000001      -3.26994573603391764E-002 -1.04553158130713322E-002
   18.051200000000001      -3.29607904312887584E-002 -1.08070767201905744E-002
   18.127500000000001      -3.32222945371486306E-002 -1.11651298331324235E-002
   18.203800000000001      -3.34835773753371091E-002 -1.15291019241370012E-002
   18.280000000000001      -3.37442458598882569E-002 -1.18985901017544544E-002
   18.356200000000001      -3.40045895747657090E-002 -1.22741545020049851E-002
   18.432500000000001      -3.42648943078469256E-002 -1.26563885438212911E-002
   18.508800000000001      -3.45247606894845752E-002 -1.30448934791787350E-002
   18.585000000000001      -3.47837894014815102E-002 -1.34392390849235183E-002
   18.661200000000001      -3.50422594997482559E-002 -1.38400229509047113E-002
   18.737500000000001      -3.53004446917755954E-002 -1.42478778730586106E-002
   18.813800000000001      -3.55579384011490349E-002 -1.46623778385360209E-002
   18.890000000000001      -3.58143350853165274E-002 -1.50830634093237943E-002
   18.966200000000001      -3.60699006879262873E-002 -1.55105715855529246E-002
   19.042500000000000      -3.63248940078884086E-002 -1.59455765922119456E-002
   19.118800000000000      -3.65789011448486509E-002 -1.63876232038775507E-002
   19.195000000000000      -3.68315103867750473E-002 -1.68362206817667046E-002
   19.271200000000000      -3.70829715987161176E-002 -1.72920474251855062E-002
   19.347500000000000      -3.73335254174551254E-002 -1.77558211699726763E-002
   19.423700000000000      -3.75824247846507226E-002 -1.82264327814723182E-002
   19.500000000000000      -3.78302290887703382E-002 -1.87052255198650215E-002
   19.576300000000000      -3.80765132463228156E-002 -1.91916962060251252E-002
   19.652500000000000      -3.83208564641746505E-002 -1.96853027298028380E-002
   19.728800000000000      -3.85637951230307155E-002 -2.01874526296567242E-002
   19.805000000000000      -3.88045837322458301E-002 -2.06969426955209805E-002
   19.881200000000000      -3.90434292042928996E-002 -2.12145399966274135E-002
   19.957500000000000      -3.92805240316174212E-002 -2.17410553630013915E-002


==> anc/M1_4_0_v2.dat <==
  2.12500000000000015E-002  3.79116325688020636E-008  3.33665000098081721E-007
  4.49999999999999983E-002  7.46983015876016671E-006  4.71665928078176787E-007
  6.87500000000000056E-002  1.14303218495996269E-005  7.23623341142474661E-007
  9.24999999999999989E-002  1.54033969724011499E-005  9.77698846662557452E-007
  0.11625000000000002       1.93891264432646790E-005  1.23391576620485616E-006
  0.14000000000000001       2.33875819421856987E-005  1.49229776818079669E-006
  0.16375000000000001       2.73988359263483993E-005  1.75286887460306050E-006
  0.18750000000000000       3.14229616437373832E-005  2.01565346800853619E-006
  0.21124999999999999       3.54600331470777502E-005  2.28067629855298612E-006
  0.23499999999999999       3.95101253081132979E-005  2.54796249128272265E-006
  0.25874999999999998       4.35733138322333985E-005  2.81753755358864076E-006
  0.28249999999999997       4.76496752734593528E-005  3.08942738284832513E-006
  0.30625000000000002       5.17392870498011316E-005  3.36365827426200182E-006
  0.33000000000000002       5.58422274589963656E-005  3.64025692888843988E-006
  0.35375000000000001       5.99585756946434636E-005  3.91925046188705491E-006
  0.37750000000000000       6.40884118627412457E-005  4.20066641097275147E-006
  0.40125000000000000       6.82318169986482229E-005  4.48453274509021885E-006
  0.42499999999999999       7.23888730844746435E-005  4.77087787331483455E-006
  0.44874999999999998       7.65596630669220033E-005  5.05973065398732886E-006
  0.47249999999999992       8.07442708755834362E-005  5.35112040408981451E-006
  0.49625000000000008       8.49427814417210250E-005  5.64507690887119630E-006
  0.52000000000000002       8.91552807175349880E-005  5.94163043172989672E-006
  0.54374999999999996       9.33818556959419119E-005  6.24081172436263788E-006
  0.56750000000000000       9.76225944308780231E-005  6.54265203718794012E-006
  0.59125000000000005       1.01877586058145143E-004  6.84718313005371275E-006
  0.61499999999999999       1.06146920816819329E-004  7.15443728323826221E-006
  0.63875000000000004       1.10430690071238526E-004  7.46444730875486828E-006
  0.66249999999999998       1.14728986333591763E-004  7.77724656197031231E-006
  0.68625000000000003       1.19041903287128758E-004  8.09286895354784268E-006
  0.70999999999999996       1.23369535810012397E-004  8.41134896172623280E-006
  0.73375000000000001       1.27711979999836406E-004  8.73272164494623533E-006
  0.75749999999999995       1.32069333198831277E-004  9.05702265483689574E-006
  0.78125000000000000       1.36441694019783351E-004  9.38428824957423595E-006
  0.80500000000000016       1.40829162372692226E-004  9.71455530762575311E-006
  0.82875000000000010       1.45231839492192862E-004  1.00478613418942485E-005
  0.85250000000000004       1.49649827965770750E-004  1.03842445142757286E-005
  0.87624999999999997       1.54083231762798387E-004  1.07237436506461405E-005
  0.90000000000000002       1.58532156264423269E-004  1.10663982562927499E-005
  0.92374999999999996       1.62996708294339517E-004  1.14122485318064937E-005
  0.94750000000000001       1.67476996150475862E-004  1.17613353894525298E-005
  0.97124999999999995       1.71973129637633570E-004  1.21137004700366028E-005
  0.99500000000000000       1.76485220101111939E-004  1.24693861602861991E-005
   1.0187500000000000       1.81013380461357321E-004  1.28284356107659118E-005
   1.0425000000000000       1.85557725249676462E-004  1.31908927543471014E-005
   1.0662499999999999       1.90118370645054116E-004  1.35568023252539898E-005
   1.0900000000000001       1.94695434512119636E-004  1.39262098787077174E-005
   1.1137500000000000       1.99289036440305481E-004  1.42991618111921781E-005
   1.1375000000000000       2.03899297784247544E-004  1.46757053813661959E-005
   1.1612499999999999       2.08526341705474763E-004  1.50558887316475864E-005
   1.1850000000000001       2.13170293215441965E-004  1.54397609104959402E-005
   1.2087500000000000       2.17831279219957467E-004  1.58273718954225209E-005
   1.2324999999999999       2.22509428565067569E-004  1.62187726167568674E-005
   1.2562500000000001       2.27204872084452072E-004  1.66140149822008646E-005
   1.2800000000000000       2.31917742648398746E-004  1.70131519022032704E-005
   1.3037500000000000       2.36648175214420502E-004  1.74162373161886601E-005
   1.3274999999999999       2.41396306874370320E-004  1.78233262192916601E-005
   1.3512500000000001       2.46162276929218291E-004  1.82344746919287346E-005
   1.3750000000000000       2.50946226914336272E-004  1.86497399265513385E-005
   1.3987499999999999       2.55748300677690081E-004  1.90691802591637526E-005
   1.4225000000000001       2.60568644434772340E-004  1.94928552000326966E-005
   1.4462500000000000       2.65407406830675595E-004  1.99208254658660364E-005
   1.4700000000000000       2.70264739004376993E-004  2.03531530131406065E-005
   1.4937499999999999       2.75140794655337516E-004  2.07899010726296109E-005
   1.5175000000000001       2.80035730112519635E-004  2.12311341851844623E-005
   1.5412500000000000       2.84949704405934731E-004  2.16769182388280359E-005
   1.5649999999999999       2.89882879340835811E-004  2.21273205072191603E-005
   1.5887500000000001       2.94835419574682850E-004  2.25824096895527312E-005
   1.6125000000000000       2.99807492697005886E-004  2.30422559519617572E-005
   1.6362500000000000       3.04799269312310374E-004  2.35069309704934497E-005
   1.6599999999999999       3.09810923126165559E-004  2.39765079757330195E-005
   1.6837500000000001       3.14842631034634342E-004  2.44510617991563585E-005
   1.7075000000000000       3.19894573217204589E-004  2.49306689212938546E-005
   1.7312500000000000       3.24966933233400543E-004  2.54154075217962799E-005
   1.7549999999999999       3.30059898123252695E-004  2.59053575314952885E-005
   1.7787500000000001       3.35173658511825226E-004  2.64006006865605184E-005
   1.8025000000000000       3.40308408718006537E-004  2.69012205848574703E-005
   1.8262499999999999       3.45464346867781647E-004  2.74073027446209039E-005
   1.8499999999999999       3.50641675012224507E-004  2.79189346655618585E-005
   1.8737499999999998       3.55840599250451081E-004  2.84362058925365237E-005
   1.8974999999999997       3.61061329857805707E-004  2.89592080819123659E-005
   1.9212499999999997       3.66304081419556666E-004  2.94880350707744295E-005
   1.9450000000000001       3.71569072970403137E-004  3.00227829491276112E-005
   1.9687500000000000       3.76856528140112330E-004  3.05635501352555795E-005
   1.9924999999999999       3.82166675305627959E-004  3.11104374544133970E-005
   2.0162499999999999       3.87499747750015902E-004  3.16635482210382254E-005
   2.0400000000000000       3.92855983828632391E-004  3.22229883246778661E-005
   2.0637500000000002       3.98235627142933056E-004  3.27888663198496773E-005
   2.0874999999999999       4.03638926722370338E-004  3.33612935200566026E-005
   2.1112500000000001       4.09066137214849485E-004  3.39403840962046680E-005
   2.1349999999999998       4.14517519086259642E-004  3.45262551796816263E-005
   2.1587499999999999       4.19993338829626373E-004  3.51190269703779170E-005
   2.1825000000000001       4.25493869184471508E-004  3.57188228499483071E-005
   2.2062499999999998       4.31019389367016535E-004  3.63257695006380567E-005
   2.2300000000000000       4.36570185311905363E-004  3.69399970300194784E-005
   2.2537500000000001       4.42146549926179713E-004  3.75616391020119485E-005
   2.2774999999999999       4.47748783356295991E-004  3.81908330745872181E-005
   2.3012500000000000       4.53377193269032105E-004  3.88277201445936087E-005
   2.3250000000000002       4.59032095147201809E-004  3.94724455001646966E-005
   2.3487499999999999       4.64713812601177218E-004  4.01251584812210049E-005
   2.3725000000000001       4.70422677697266811E-004  4.07860127486056774E-005
   2.3962500000000002       4.76159031483105219E-004  4.14551664780312594E-005
   2.4199999999999999       4.81923223641599042E-004  4.21327824864124866E-005
   2.4437500000000001       4.87715613938908394E-004  4.28190285228923249E-005
   2.4674999999999998       4.93536571908426906E-004  4.35140774160492694E-005
   2.4912500000000000       4.99386475312675821E-004  4.42181071213248135E-005
   2.5150000000000001       5.05265719340753598E-004  4.49313017293683723E-005
   2.5387499999999998       5.11174703953904807E-004  4.56538505543901282E-005
   2.5625000000000000       5.17113843146007907E-004  4.63859491704304218E-005
   2.5862500000000002       5.23083563310613466E-004  4.71277994998059633E-005
   2.6099999999999999       5.29084303821876489E-004  4.78796101112352894E-005
   2.6337500000000000       5.35116517652576163E-004  4.86415965368729424E-005
   2.6575000000000002       5.41180672032238715E-004  4.94139816097865535E-005
   2.6812499999999999       5.47277249148695583E-004  5.01969958235619763E-005
   2.7050000000000001       5.53406746896727619E-004  5.09908777158956015E-005
   2.7287499999999998       5.59569679677847636E-004  5.17958742782216787E-005
   2.7524999999999999       5.65766579255675209E-004  5.26122413936406624E-005
   2.7762500000000001       5.71997995671859392E-004  5.34402443056544588E-005
   2.7999999999999998       5.78264498228026535E-004  5.42801581204901260E-005
   2.8237500000000000       5.84566676539855184E-004  5.51322683461021954E-005
   2.8475000000000001       5.90905141670070174E-004  5.59968714712931297E-005
   2.8712499999999999       5.97280527347924606E-004  5.68742755887907182E-005
   2.8950000000000000       6.03693491283655015E-004  5.77648010665748811E-005
   2.9187500000000002       6.10144716587392253E-004  5.86687812722618387E-005
   2.9424999999999999       6.16634913303212373E-004  5.95865633559463669E-005
   2.9662500000000001       6.23164820070328538E-004  6.05185090975859455E-005
   2.9900000000000002       6.29735205924989599E-004  6.14649958257860557E-005
   3.0137499999999999       6.36346872258434083E-004  6.24264174157567191E-005
   3.0375000000000001       6.43000654948325408E-004  6.34031853752526535E-005
   3.0612499999999998       6.49697426683488424E-004  6.43957300285251621E-005
   3.0850000000000000       6.56438099504588887E-004  6.54045018097362195E-005
   3.1087500000000001       6.63223627586675556E-004  6.64299726789388279E-005
   3.1324999999999998       6.70055010293374789E-004  6.74726376756838974E-005
   3.1562500000000000       6.76933295537073009E-004  6.85330166276112372E-005
   3.1800000000000002       6.83859583484825654E-004  6.96116560341051270E-005
   3.2037499999999999       6.90835030656161198E-004  7.07091311483431926E-005
   3.2275000000000000       6.97860854466612066E-004  7.18260482849337496E-005
   3.2512500000000006       7.04938338280045799E-004  7.29630473850018053E-005
   3.2749999999999999       7.12068837043996128E-004  7.41208048761972821E-005
   3.2987500000000005       7.19253783595750671E-004  7.53000368719309107E-005
   3.3224999999999998       7.26494695743441538E-004  7.65015027624768107E-005
   3.3462500000000004       7.33793184246752240E-004  7.77260092608318280E-005
   3.3700000000000001       7.41150961846954071E-004  7.89744149788931333E-005
   3.3937500000000003       7.48569853527351046E-004  8.02476356253235129E-005
   3.4175000000000000       7.56051812971834480E-004  8.15466504483325464E-005
   3.4412500000000001       7.63598912240718393E-004  8.28725064732547628E-005
   3.4649999999999999       7.71213404809863450E-004  8.42263314689514108E-005
   3.4887500000000000       7.78897695938672000E-004  8.56093378995074057E-005
   3.5124999999999997       7.86654387323408501E-004  8.70228360758550003E-005
   3.5362499999999999       7.94486294536435452E-004  8.84682458143265022E-005
   3.5599999999999996       8.02396486789229402E-004  8.99471123353336871E-005
   3.5837500000000002       8.10388305282912875E-004  9.14611219904775178E-005
   3.6074999999999995       8.18465415957225469E-004  9.30121245830863974E-005
   3.6312500000000001       8.26631857601784923E-004  9.46021587147706690E-005
   3.6549999999999994       8.34892104239711645E-004  9.62334832812931701E-005
   3.6787500000000000       8.43251142806769279E-004  9.79086166502412712E-005
   3.7025000000000001       8.51714574129209395E-004  9.96303864190915963E-005
   3.7262499999999998       8.60288722948515032E-004  1.01401990906199352E-004
   3.7500000000000000       8.68980836524693907E-004  1.03227085844154911E-004
   3.7525000000000004       8.69902986949710089E-004  1.03422479003706383E-004
   3.7549999999999999       8.70826545819969300E-004  1.03618516233968546E-004
   3.7574999999999998       8.71751524368737920E-004  1.03815203014727677E-004
   3.7599999999999998       8.72677933416863964E-004  1.04012544846549638E-004
   3.7624999999999997       8.73605784063285280E-004  1.04210547334720251E-004
   3.7650000000000001       8.74535087443136135E-004  1.04409216162345438E-004
   3.7675000000000005       8.75465855286396361E-004  1.04608557159032437E-004
   3.7700000000000000       8.76398099255780915E-004  1.04808576223990957E-004
   3.7725000000000000       8.77331831180919739E-004  1.05009279356088619E-004
   3.7749999999999999       8.78267063169270120E-004  1.05210672669362530E-004
   3.7774999999999999       8.79203807547356518E-004  1.05412762388338969E-004
   3.7799999999999994       8.80142076867093844E-004  1.05615554851217486E-004
   3.7825000000000006       8.81081883912369869E-004  1.05819056513183670E-004
   3.7850000000000001       8.82023241705888602E-004  1.06023273949852885E-004
   3.7875000000000001       8.82966163583849811E-004  1.06228213868987556E-004
   3.7900000000000000       8.83910662933314051E-004  1.06433883081749343E-004
   3.7925000000000000       8.84856753604855223E-004  1.06640288555287678E-004
   3.7949999999999995       8.85804449650803914E-004  1.06847437384358660E-004
   3.7974999999999999       8.86753765401093632E-004  1.07055336803665968E-004
   3.8000000000000003       8.87704715472045877E-004  1.07263994192280767E-004
   3.8025000000000002       8.88657314775543033E-004  1.07473417078256581E-004
   3.8050000000000002       8.89611578528611956E-004  1.07683613143452167E-004
   3.8075000000000001       8.90567522263443633E-004  1.07894590228570236E-004
   3.8099999999999996       8.91525161837869386E-004  1.08106356338428286E-004
   3.8125000000000000       8.92484513446328669E-004  1.08318919647475633E-004
   3.8150000000000004       8.93445593631346426E-004  1.08532288505567198E-004
   3.8174999999999999       8.94408419295566657E-004  1.08746471444015274E-004
   3.8199999999999998       8.95373007712588686E-004  1.08961477181716425E-004
   3.8224999999999998       8.96339376547294767E-004  1.09177314632668147E-004
   3.8249999999999997       8.97307540345094914E-004  1.09393992483255642E-004
   3.8275000000000001       8.98277524567033859E-004  1.09611520908482952E-004
   3.8300000000000005       8.99249344683154166E-004  1.09829909030188886E-004
   3.8325000000000000       9.00223020044935564E-004  1.10049166613268608E-004
   3.8350000000000000       9.01198573932303348E-004  1.10269304079792214E-004
   3.8374999999999999       9.02176016060121308E-004  1.10490330375308376E-004
   3.8399999999999999       9.03155377840624994E-004  1.10712257290705566E-004
   3.8424999999999994       9.04136677048201945E-004  1.10935095146205131E-004
   3.8450000000000006       9.05119935537441913E-004  1.11158854967307463E-004
   3.8475000000000001       9.06105175725657372E-004  1.11383548062841394E-004
   3.8500000000000001       9.07092420579619927E-004  1.11609186032246609E-004
   3.8525000000000000       9.08081693787366460E-004  1.11835780796147886E-004
   3.8550000000000000       9.09073019564224090E-004  1.12063344582499308E-004
   3.8574999999999995       9.10066422827571306E-004  1.12291889958682431E-004
   3.8599999999999999       9.11061929189825354E-004  1.12521429841906794E-004
   3.8625000000000003       9.12059564989971586E-004  1.12751977515058500E-004
   3.8650000000000002       9.13059357327124840E-004  1.12983546643560088E-004
   3.8675000000000002       9.14061334096262241E-004  1.13216151293329137E-004
   3.8700000000000001       9.15065524026339202E-004  1.13449805949926565E-004
   3.8724999999999996       9.16071956720971615E-004  1.13684525538998283E-004
   3.8750000000000000       9.17080662701932740E-004  1.13920325448125474E-004
   3.8775000000000004       9.18091673457334823E-004  1.14157221550412617E-004
   3.8799999999999999       9.19105021484964012E-004  1.14395230228731578E-004
   3.8824999999999998       9.20120740355650450E-004  1.14634368403836097E-004
   3.8849999999999998       9.21138864764246704E-004  1.14874653562446741E-004
   3.8874999999999997       9.22159430593198770E-004  1.15116103788557501E-004
   3.8900000000000001       9.23182474980127100E-004  1.15358737797066946E-004
   3.8925000000000005       9.24208036386652628E-004  1.15602574969569848E-004
   3.8950000000000000       9.25236154681173756E-004  1.15847635394108629E-004
   3.8975000000000000       9.26266871220177298E-004  1.16093939907195803E-004
   3.8999999999999999       9.27300227952065253E-004  1.16341510015912982E-004
   3.9024999999999999       9.28336271469705205E-004  1.16590368443788412E-004
   3.9049999999999994       9.29375047192563413E-004  1.16840538442182726E-004
   3.9075000000000006       9.30416604429993568E-004  1.17092044470250761E-004
   3.9100000000000001       9.31460991544829481E-004  1.17344911635798460E-004
   3.9125000000000001       9.32508262062550016E-004  1.17599166517354223E-004
   3.9150000000000000       9.33558470852165439E-004  1.17854836742909064E-004
   3.9175000000000000       9.34611675292754780E-004  1.18111951201644558E-004
   3.9199999999999995       9.35667935464778717E-004  1.18370540139945297E-004
   3.9224999999999999       9.36727314362307065E-004  1.18630635267898894E-004
   3.9250000000000003       9.37789878129163638E-004  1.18892269877791772E-004
   3.9275000000000002       9.38855696322577881E-004  1.19155478976398820E-004
   3.9300000000000002       9.39924842208589187E-004  1.19420299433195068E-004
   3.9325000000000001       9.40997393094280383E-004  1.19686770147034056E-004
   3.9349999999999996       9.42073430702952989E-004  1.19954932234358892E-004
   3.9375000000000000       9.43153041599638950E-004  1.20224829242648201E-004
   3.9400000000000004       9.44236317715188350E-004  1.20496507398621308E-004
   3.9424999999999999       9.45323356744669587E-004  1.20770015866721210E-004
   3.9449999999999998       9.46414262982534752E-004  1.21045407094725840E-004
   3.9474999999999998       9.47509151948827352E-004  1.21322737682709976E-004
   3.9499999999999997       9.48608131671192052E-004  1.21602066308699368E-004
   3.9525000000000001       9.49711342543610340E-004  1.21883459210640622E-004
   3.9550000000000005       9.50818919838635358E-004  1.22166985833865925E-004
   3.9575000000000000       9.51931014559626336E-004  1.22452722034995838E-004
   3.9600000000000000       9.53047791080356655E-004  1.22740750422402556E-004
   3.9624999999999999       9.54169429398909271E-004  1.23031161426921399E-004
   3.9649999999999999       9.55296127677712271E-004  1.23324054589751055E-004
   3.9674999999999994       9.56428105461298709E-004  1.23619540175159590E-004
   3.9700000000000006       9.57565607750521849E-004  1.23917741212280084E-004
   3.9725000000000001       9.58708910290602834E-004  1.24218796130072669E-004
   3.9750000000000001       9.59858330156767659E-004  1.24522862691140270E-004
   3.9775000000000000       9.61014215973638223E-004  1.24830120166135081E-004
   3.9800000000000000       9.62176999248565428E-004  1.25140780754173401E-004
   3.9824999999999995       9.63347172948233132E-004  1.25455093610692505E-004
   3.9849999999999999       9.64525342460985499E-004  1.25773361609121746E-004
   3.9875000000000003       9.65712259437335845E-004  1.26095961681235708E-004
   3.9900000000000002       9.66908894237911739E-004  1.26423381106110150E-004
   3.9925000000000002       9.68116574824458742E-004  1.26756285500607318E-004
   3.9950000000000001       9.69337276545096630E-004  1.27095663917839679E-004
   3.9974999999999996       9.70574421782930503E-004  1.27443231173955798E-004
   4.0000000000000000       9.71837660287827696E-004  1.27803810074643713E-004
   4.0025000000000004       9.73115912442961556E-004  1.28213611479588440E-004
   4.0049999999999999       9.74378688359999238E-004  1.28650135091220392E-004
   4.0075000000000003       9.75630834803148709E-004  1.29103694811047524E-004
   4.0099999999999998       9.76874088733106121E-004  1.29570822114476506E-004
   4.0125000000000002       9.78109457792145347E-004  1.30049506559162890E-004
   4.0149999999999997       9.79337624388506439E-004  1.30538387821934698E-004
   4.0175000000000001       9.80559091392984748E-004  1.31036464534397125E-004
   4.0199999999999996       9.81774249959430035E-004  1.31542958745783266E-004
   4.0225000000000000       9.82983416038576627E-004  1.32057242919960256E-004
   4.0250000000000004       9.84186852062733479E-004  1.32578796570376667E-004
   4.0274999999999999       9.85384780765098363E-004  1.33107178649047878E-004
   4.0300000000000002       9.86577394452727843E-004  1.33642009001181587E-004
   4.0324999999999998       9.87764861491522350E-004  1.34182955380370136E-004
   4.0350000000000001       9.88947331012564150E-004  1.34729724048959776E-004
   4.0374999999999996       9.90124936409051424E-004  1.35282052779673424E-004
   4.0400000000000000       9.91297798001912304E-004  1.35839705522922377E-004
   4.0425000000000004       9.92466025111741253E-004  1.36402468261786754E-004
   4.0449999999999999       9.93629717696254853E-004  1.36970145734309398E-004
   4.0475000000000003       9.94788967665762762E-004  1.37542558802806510E-004
   4.0499999999999998       9.95943859951624235E-004  1.38119542314199810E-004
   4.0525000000000002       9.97094473385917723E-004  1.38700943339536568E-004
   4.0549999999999997       9.98240881432476551E-004  1.39286619710230012E-004
   4.0579999999999998       9.99611116416390059E-004  1.39994888666911978E-004
   4.0599999999999996       1.00052135196552583E-003  1.40470276433506553E-004
   4.0625000000000000       1.00165553960766861E-003  1.41068016102700985E-004
   4.0650000000000004       1.00278577299687892E-003  1.41669548102117243E-004
   4.0674999999999999       1.00391210631905255E-003  1.42274768922026488E-004
   4.0700000000000003       1.00503459096229508E-003  1.42883580665670258E-004
   4.0724999999999998       1.00615327576669927E-003  1.43495890548778730E-004
   4.0750000000000002       1.00726820724380585E-003  1.44111610459818644E-004
   4.0774999999999997       1.00837942977029162E-003  1.44730656571788452E-004
   4.0800000000000001       1.00948698575983528E-003  1.45352948998051624E-004
   4.0824999999999996       1.01059091581538361E-003  1.45978411485851771E-004
   4.0850000000000000       1.01169125886656848E-003  1.46606971142637822E-004
   4.0875000000000004       1.01278805229158548E-003  1.47238558190443847E-004
   4.0899999999999999       1.01388133202749415E-003  1.47873105744984734E-004
   4.0925000000000002       1.01497113266963692E-003  1.48510549616249376E-004
   4.0949999999999998       1.01605748756147416E-003  1.49150828127961787E-004
   4.0975000000000001       1.01714042887684217E-003  1.49793881953791662E-004
   4.0999999999999996       1.01821998769342022E-003  1.50439653968070683E-004
   4.1025000000000000       1.01929619406112225E-003  1.51088089109772608E-004
   4.1050000000000004       1.02036907706397274E-003  1.51739134258004906E-004
   4.1074999999999999       1.02143866487695140E-003  1.52392738117890296E-004
   4.1100000000000003       1.02250498481820987E-003  1.53048851115728462E-004
   4.1124999999999998       1.02356806339712965E-003  1.53707425302485745E-004
   4.1150000000000002       1.02462792635864644E-003  1.54368414264780733E-004
   4.1174999999999997       1.02568459872430279E-003  1.55031773042643679E-004
   4.1200000000000001       1.02673810482972251E-003  1.55697458053306978E-004
   4.1224999999999996       1.02778846836043265E-003  1.56365427020702054E-004
   4.1250000000000000       1.02883571236901390E-003  1.57035638907517797E-004
   4.1275000000000004       1.02987985936535517E-003  1.57708053863331928E-004
   4.1299999999999999       1.03092093125546169E-003  1.58382633154147319E-004
   4.1325000000000003       1.03195894942737800E-003  1.59059339118437131E-004
   4.1349999999999998       1.03299393476095100E-003  1.59738135115345867E-004
   4.1375000000000002       1.03402590765086901E-003  1.60418985478350651E-004
   4.1399999999999997       1.03505488802823980E-003  1.61101855471855384E-004
   4.1425000000000001       1.03608089539586183E-003  1.61786711252832671E-004
   4.1449999999999996       1.03710394878710221E-003  1.62473519823223069E-004
   4.1475000000000000       1.03812406687388151E-003  1.63162249008059947E-004
   4.1500000000000004       1.03914126792340996E-003  1.63852867412302904E-004
   4.1524999999999999       1.04015556982901586E-003  1.64545344391324667E-004
   4.1550000000000002       1.04116699012506381E-003  1.65239650020876963E-004
   4.1574999999999998       1.04217554598583922E-003  1.65935755066319422E-004
   4.1600000000000001       1.04318125429959507E-003  1.66633630965496880E-004
   4.1624999999999996       1.04418413159004363E-003  1.67333249788927585E-004
   4.1650000000000000       1.04518419408896105E-003  1.68034584225463699E-004
   4.1675000000000004       1.04618145773228543E-003  1.68737607557163590E-004
   4.1699999999999999       1.04717593817081232E-003  1.69442293637751845E-004
   4.1725000000000003       1.04816765078033156E-003  1.70148616872175070E-004
   4.1749999999999998       1.04915661067126104E-003  1.70856552197186053E-004
   4.1775000000000002       1.05014283269779592E-003  1.71566075062891805E-004
   4.1799999999999997       1.05112633146661207E-003  1.72277161415198106E-004
   4.1825000000000001       1.05210712134515055E-003  1.72989787679104958E-004
   4.1849999999999996       1.05308521646950556E-003  1.73703930742788465E-004
   4.1875000000000000       1.05406063075194297E-003  1.74419567942432841E-004
   4.1900000000000004       1.05503337788807015E-003  1.75136677047759136E-004
   4.1924999999999999       1.05600347136367684E-003  1.75855236248215614E-004
   4.1950000000000003       1.05697092446127182E-003  1.76575224139787726E-004
   4.1974999999999998       1.05793575026632441E-003  1.77296619712391718E-004
   4.2000000000000002       1.05889796167323046E-003  1.78019402337823096E-004
   4.2024999999999997       1.05985757139102823E-003  1.78743551758223264E-004
   4.2050000000000001       1.06081459194885645E-003  1.79469048075040042E-004
   4.2074999999999996       1.06176903570119325E-003  1.80195871738451625E-004
   4.2100000000000000       1.06272091483287034E-003  1.80924003537233363E-004
   4.2125000000000004       1.06367024136388012E-003  1.81653424589038614E-004
   4.2149999999999999       1.06461702715398925E-003  1.82384116331075341E-004
   4.2175000000000002       1.06556128390716538E-003  1.83116060511158136E-004
   4.2199999999999998       1.06650302317582487E-003  1.83849239179112477E-004
   4.2225000000000001       1.06744225636491892E-003  1.84583634678518770E-004
   4.2249999999999996       1.06837899473585709E-003  1.85319229638774094E-004
   4.2275000000000000       1.06931324941027814E-003  1.86056006967459306E-004
   4.2300000000000004       1.07024503137368170E-003  1.86793949842995420E-004
   4.2324999999999999       1.07117435147892066E-003  1.87533041707573357E-004
   4.2350000000000003       1.07210122044956789E-003  1.88273266260348599E-004
   4.2374999999999998       1.07302564888314710E-003  1.89014607450880602E-004
   4.2400000000000002       1.07394764724451993E-003  1.89757049471093867E-004
   4.2424999999999997       1.07486722591761228E-003  1.90500576757791289E-004
   4.2450000000000001       1.07578439511087369E-003  1.91245173969560887E-004
   4.2474999999999996       1.07669916495751940E-003  1.91990825998319205E-004
   4.2500000000000000       1.07761154546951224E-003  1.92737517955232125E-004
   4.3262499999999999       1.10433928999112744E-003  2.15941962705963164E-004
   4.4024999999999999       1.12909141471360876E-003  2.39768612217726424E-004
   4.4787499999999998       1.15205968396527112E-003  2.63975193895478130E-004
   4.5549999999999997       1.17340286177681510E-003  2.88381672444793793E-004
   4.6312499999999996       1.19325719428839579E-003  3.12848922762630477E-004
   4.7074999999999996       1.21174239678117262E-003  3.37266574591608200E-004
   4.7837500000000004       1.22896541175089211E-003  3.61545449017024797E-004
   4.8600000000000003       1.24502292910260576E-003  3.85612539866775816E-004
   4.9362500000000002       1.26000317012744923E-003  4.09407518400503655E-004
   5.0125000000000002       1.27398720434902411E-003  4.32880204416908004E-004
   5.0887500000000001       1.28704995540263761E-003  4.55988679878868589E-004
   5.1650000000000000       1.29926099135657279E-003  4.78697846301952984E-004
   5.2412500000000000       1.31068516042217274E-003  5.00978298480285098E-004
   5.3174999999999999       1.32138311248046242E-003  5.22805429797656767E-004
   5.3937499999999998       1.33141173412564809E-003  5.44158710966632995E-004
   5.4699999999999998       1.34082451674891212E-003  5.65021101201223261E-004
   5.5462499999999997       1.34967187176932794E-003  5.85378562244278484E-004
   5.6224999999999996       1.35800140343267351E-003  6.05219653466653558E-004
   5.6987500000000004       1.36585814702966466E-003  6.24535191704488285E-004
   5.7750000000000004       1.37328477855544104E-003  6.43317963389451785E-004
   5.8512500000000003       1.38032180050353314E-003  6.61562479353219640E-004
   5.9275000000000002       1.38700770750567991E-003  6.79264764776222555E-004
   6.0037500000000001       1.39337913478830826E-003  6.96422178316030054E-004
   6.0800000000000001       1.39947099187627978E-003  7.13033255653079071E-004
   6.1562500000000000       1.40531658350895447E-003  7.29097573593821368E-004
   6.2324999999999999       1.41094771937470376E-003  7.44615631574287781E-004
   6.3087499999999999       1.41639481383254418E-003  7.59588747876130117E-004
   6.3849999999999998       1.42168697776953149E-003  7.74018968951104155E-004
   6.4612499999999997       1.42685210187804652E-003  7.87908989185749078E-004
   6.5375000000000005       1.43191693363315590E-003  8.01262080373874941E-004
   6.6137499999999996       1.43690714806904690E-003  8.14082029320141085E-004
   6.6900000000000013       1.44184741308782871E-003  8.26373082570742708E-004
   6.7662500000000003       1.44676144984428614E-003  8.38139897369056999E-004
   6.8425000000000002       1.45167208868212999E-003  8.49387498065426959E-004
   6.9187500000000002       1.45660132103478781E-003  8.60121237316802969E-004
   6.9949999999999992       1.46157034768936204E-003  8.70346761524178709E-004
   7.0712500000000000       1.46659962366668347E-003  8.80069979971951385E-004
   7.1475000000000000       1.47170890010657387E-003  8.89297037300161271E-004
   7.2237500000000008       1.47691726334409795E-003  8.98034288894979473E-004
   7.2999999999999998       1.48224317143824040E-003  9.06288278890540863E-004
   7.3762499999999998       1.48770448835652130E-003  9.14065720495612971E-004
   7.4524999999999997       1.49331851600309679E-003  9.21373478396101666E-004
   7.5287499999999987       1.49910202425976172E-003  9.28218553014429682E-004
   7.6050000000000004       1.50507127919326028E-003  9.34608066432671939E-004
   7.6812499999999995       1.51124206956814930E-003  9.40549249809045462E-004
   7.7575000000000003       1.51762973179183757E-003  9.46049432137066495E-004
   7.8337500000000002       1.52424917340701909E-003  9.51116030214092301E-004
   7.9100000000000010       1.53111489523632808E-003  9.55756539701013577E-004
   7.9862500000000001       1.53824101227457706E-003  9.59978527167996217E-004
   8.0625000000000000       1.54564127341544474E-003  9.63789623032399378E-004
   8.1387499999999999       1.55332908009186391E-003  9.67197515304513188E-004
   8.2149999999999999       1.56131750390295712E-003  9.70209944065091273E-004
   8.2912499999999998       1.56961930329491042E-003  9.72834696605860130E-004
   8.3674999999999997       1.57824693935870708E-003  9.75079603171004469E-004
   8.4437499999999996       1.58721259080380384E-003  9.76952533244138631E-004
   8.5199999999999996       1.59652816816313928E-003  9.78461392331775922E-004
   8.5962499999999995       1.60620532728098756E-003  9.79614119200653650E-004
   8.6724999999999994       1.61625548211879696E-003  9.80418683524884090E-004
   8.7487499999999994       1.62668981699256817E-003  9.80883083954401476E-004
   8.8249999999999993       1.63751929810050331E-003  9.81015346467993630E-004
   8.9012499999999992       1.64875468460983009E-003  9.80823523128428404E-004
   8.9774999999999991       1.66040653915388702E-003  9.80315691105560416E-004
   9.0537500000000009       1.67248523783627371E-003  9.79499951983747686E-004
   9.1300000000000008       1.68500097975631609E-003  9.78384431319273811E-004
   9.2062500000000007       1.69796379608326206E-003  9.76977278421233301E-004
   9.2825000000000006       1.71138355870880722E-003  9.75286666331799104E-004
   9.3587500000000006       1.72526998850933058E-003  9.73320791986356337E-004
   9.4350000000000005       1.73963266324925984E-003  9.71087876540059213E-004
   9.5112500000000004       1.75448102515451975E-003  9.68596165854045512E-004
   9.5875000000000004       1.76982438817973480E-003  9.65853931139985019E-004
   9.6637500000000003       1.78567194498572331E-003  9.62869469764772641E-004
   9.7400000000000002       1.80203277363596807E-003  9.59651106216558828E-004
   9.8162500000000001       1.81891584401448932E-003  9.56207193229327329E-004
   9.8925000000000001       1.83633002396424742E-003  9.52546113056571562E-004
   9.9687500000000000       1.85428408517087175E-003  9.48676278889842069E-004
   10.045000000000000       1.87278670865047162E-003  9.44606136324438895E-004
   10.121200000000000       1.89183380758488622E-003  9.40347020767049444E-004
   10.197500000000000       1.91147194547144775E-003  9.35898880383607924E-004
   10.273800000000000       1.93168495056813671E-003  9.31275750187642655E-004
   10.350000000000000       1.95245356776812228E-003  9.26492621406421117E-004
   10.426200000000000       1.97381219783028137E-003  9.21552163567254754E-004
   10.502500000000000       1.99579827807977710E-003  9.16456262975789103E-004
   10.578799999999999       2.01839236920682823E-003  9.11220039644336228E-004
   10.654999999999999       2.04157179235734364E-003  9.05859395964615224E-004
   10.731199999999999       2.06537382673998736E-003  9.00376358951489341E-004
   10.807499999999999       2.08983897572153883E-003  8.94772364592496768E-004
   10.883699999999999       2.11491109943772685E-003  8.89071017319408344E-004
   10.960000000000001       2.14066396889229247E-003  8.83266340404552483E-004
   11.036300000000001       2.16707304119421454E-003  8.77374805874329392E-004
   11.112500000000001       2.19411030286983597E-003  8.71413402924285868E-004
   11.188800000000001       2.22185458770925203E-003  8.65375658456908831E-004
   11.265000000000001       2.25024100187524003E-003  8.59286623613319416E-004
   11.341200000000001       2.27931326490180041E-003  8.53147712588700458E-004
   11.417500000000000       2.30911867760731030E-003  8.46960150282818534E-004
   11.493800000000000       2.33962733183421803E-003  8.40741431523386786E-004
   11.570000000000000       2.37080561929590072E-003  8.34509292581624281E-004
   11.646200000000000       2.40270079816425541E-003  8.28265192627328055E-004
   11.722500000000000       2.43536388176744407E-003  8.22010612473148233E-004
   11.798800000000000       2.46876123472549152E-003  8.15763542110049507E-004
   11.875000000000000       2.50285536910307450E-003  8.09542023373863943E-004
   11.951200000000000       2.53769728544283929E-003  8.03347810218729393E-004
   12.027500000000000       2.57334191033444524E-003  7.97182898299122057E-004
   12.103800000000000       2.60975175510704763E-003  7.91065624803259887E-004
   12.180000000000000       2.64688532358866137E-003  7.85014182544208810E-004
   12.256200000000000       2.68479755209402636E-003  7.79030882669670536E-004
   12.332500000000000       2.72354747177016698E-003  7.73118506475163939E-004
   12.408799999999999       2.76309360610808158E-003  7.67295584404340978E-004
   12.484999999999999       2.80339031519304463E-003  7.61580297454451352E-004
   12.561199999999999       2.84449665980023502E-003  7.55975784904316006E-004
   12.637499999999999       2.88647596499914776E-003  7.50485894956496886E-004
   12.713699999999999       2.92922598277524761E-003  7.45136119741446443E-004
   12.789999999999999       2.97286673693364974E-003  7.39923674988528799E-004
   12.866299999999999       3.01735051377513769E-003  7.34867081087638607E-004
   12.942500000000003       3.06262519980384255E-003  7.29984186467601162E-004
   13.018800000000001       3.10881749995744290E-003  7.25273867413404904E-004
   13.095000000000001       3.15581421338547016E-003  7.20760296681391562E-004
   13.171199999999999       3.20368320850208119E-003  7.16449152576685740E-004
   13.247500000000000       3.25249695531545577E-003  7.12347339861875623E-004
   13.323800000000002       3.30220117435961339E-003  7.08473002549549484E-004
   13.400000000000000       3.35273694185666453E-003  7.04843265140567298E-004
   13.476200000000000       3.40417679655885888E-003  7.01465550114199169E-004
   13.552499999999998       3.45659804848966624E-003  6.98348785882177154E-004
   13.628800000000000       3.50994184726258337E-003  6.95510646008913884E-004
   13.705000000000000       3.56414453276081159E-003  6.92967536886206345E-004
   13.781200000000000       3.61928349207942110E-003  6.90728966047246692E-004
   13.857500000000000       3.67544105479950195E-003  6.88806244983870895E-004
   13.933799999999998       3.73255364049366505E-003  6.87216395997847077E-004
   14.010000000000002       3.79055268968539298E-003  6.85974913680474706E-004
   14.086200000000000       3.84952061125990027E-003  6.85093759646804995E-004
   14.162500000000000       3.90954492695228754E-003  6.84587016951874322E-004
   14.238799999999999       3.97055715468302376E-003  6.84470869720402641E-004
   14.315000000000000       4.03248365908995526E-003  6.84759696621662002E-004
   14.391200000000000       4.09541203585380483E-003  6.85468305188284533E-004
   14.467499999999999       4.15943516457098483E-003  6.86613961821090743E-004
   14.543799999999999       4.22447948074156608E-003  6.88211810821787412E-004
   14.619999999999997       4.29046608991160219E-003  6.90274894611590589E-004
   14.696200000000001       4.35748794218580003E-003  6.92821283973176719E-004
   14.772500000000001       4.42564343376713586E-003  6.95871868785072345E-004
   14.848799999999999       4.49485373600468172E-003  6.99440542812749134E-004
   14.924999999999999       4.56503450670792121E-003  7.03538782382321227E-004
   15.001200000000003       4.63628420386875961E-003  7.08188373170643261E-004
   15.077500000000001       4.70870691292097753E-003  7.13414310889594447E-004
   15.153800000000000       4.78221833668308113E-003  7.19229018706721876E-004
   15.230000000000000       4.85672848251604301E-003  7.25642165465540225E-004
   15.306200000000000       4.93234146821931209E-003  7.32679740503153556E-004
   15.382500000000002       5.00916720786434306E-003  7.40371360729765913E-004
   15.458800000000000       5.08711572780644068E-003  7.48727743838812515E-004
   15.535000000000000       5.16609116965597269E-003  7.57756489815023665E-004
   15.611199999999998       5.24620345078993452E-003  7.67488314442501640E-004
   15.687500000000000       5.32756845296643994E-003  7.77958011008012028E-004
   15.763800000000002       5.41009030401799155E-003  7.89174339332868353E-004
   15.840000000000000       5.49366705718470644E-003  8.01142551738780444E-004
   15.916200000000000       5.57841456083513383E-003  8.13898657747482422E-004
   15.992499999999998       5.66445479013743050E-003  8.27483230973067229E-004
   16.068800000000000       5.75168574140084987E-003  8.41902808014007107E-004
   16.145000000000000       5.83999914178028132E-003  8.57159998059227953E-004
   16.221200000000000       5.92951688179165978E-003  8.73296720492827369E-004
   16.297499999999999       6.02036714010242575E-003  8.90359985492427753E-004
   16.373799999999999       6.11244152788090189E-003  9.08353821316976976E-004
   16.449999999999999       6.20562519080305498E-003  9.27277874475019095E-004
   16.526199999999999       6.30004615735452363E-003  9.47180640224478407E-004
   16.602499999999999       6.39583889025431996E-003  9.68116273450478826E-004
   16.678799999999999       6.49288834960733748E-003  9.90085985999988828E-004
   16.754999999999999       6.59107283133736691E-003  1.01308611614555244E-003
   16.831199999999999       6.69052658175382352E-003  1.03717245843601555E-003
   16.907499999999999       6.79139038832697519E-003  1.06240708015295114E-003
   16.983799999999999       6.89354228330270324E-003  1.08878804732077689E-003
   17.059999999999999       6.99685342868066294E-003  1.11630801857800230E-003
   17.136199999999999       7.10146430643258247E-003  1.14503086995765497E-003
   17.212499999999999       7.20752209510679576E-003  1.17502742605315080E-003
   17.288799999999998       7.31489756976974517E-003  1.20629224633500456E-003
   17.364999999999998       7.42345445123139113E-003  1.23881390614900919E-003
   17.441199999999998       7.53333946872760968E-003  1.27266521660624452E-003
   17.517499999999998       7.64470615148657440E-003  1.30792666572558062E-003
   17.593800000000002       7.75741769831724253E-003  1.34458891859348911E-003
   17.670000000000002       7.87133006258242118E-003  1.38263602704202988E-003
   17.746200000000002       7.98659616974662853E-003  1.42215066050489672E-003
   17.822500000000002       8.10337583461349410E-003  1.46322395904662536E-003
   17.898800000000001       8.22152432059702030E-003  1.50584226828555075E-003
   17.975000000000001       8.34088945728705435E-003  1.54998463502299504E-003
   18.051200000000001       8.46163027585937998E-003  1.59574459272419271E-003
   18.127500000000001       8.58391273581807397E-003  1.64322500499356644E-003
   18.203800000000001       8.70758377713688921E-003  1.69240743251280416E-003
   18.280000000000001       8.83248273012471677E-003  1.74326539000934830E-003
   18.356200000000001       8.95877455264095304E-003  1.79590436116852507E-003
   18.432500000000001       9.08663113853873383E-003  1.85044009548927476E-003
   18.508800000000001       9.21589067046896422E-003  1.90684885266825485E-003
   18.585000000000001       9.34638360121038680E-003  1.96509803945027440E-003
   18.661200000000001       9.47828054152257890E-003  2.02530626267044588E-003
   18.737500000000001       9.61175901540337052E-003  2.08760341555703144E-003
   18.813800000000001       9.74664801779151664E-003  2.15195989428583088E-003
   18.890000000000001       9.88276862040795255E-003  2.21833634048082366E-003
   18.966200000000001       1.00202967574401520E-002  2.28686576057303154E-003
   19.042500000000000       1.01594151610065898E-002  2.35769354854676195E-003
   19.118800000000000       1.02999431221925553E-002  2.43078360060357788E-003
   19.195000000000000       1.04416918843084246E-002  2.50608908199572052E-003
   19.271200000000000       1.05848422051964212E-002  2.58375876229281331E-003
   19.347500000000000       1.07295814634320429E-002  2.66395499508727610E-003
   19.423700000000000       1.08755262559516157E-002  2.74652445495741091E-003
   19.500000000000000       1.10230548088084274E-002  2.83174206219337582E-003
   19.576300000000000       1.11719708127044001E-002  2.91956060325784762E-003
   19.652500000000000       1.13220697846414028E-002  3.00992049227333507E-003
   19.728800000000000       1.14737381407269967E-002  3.10312087800900535E-003
   19.805000000000000       1.16265697936330775E-002  3.19898063783867828E-003
   19.881200000000000       1.17807530570513373E-002  3.29768455557277783E-003
   19.957500000000000       1.19364822377602976E-002  3.39943369628567093E-003


==> anc/M1_4_1_v2.dat <==
  2.12500000000000015E-002  3.48176686749519914E-008  3.11217179425276808E-007
  4.49999999999999983E-002  7.10647168278358683E-006  5.21270499435488562E-007
  6.87500000000000056E-002  1.08748379427766651E-005  7.99731655410469410E-007
  9.24999999999999989E-002  1.46555458708087575E-005  1.08053770083431499E-006
  0.11625000000000002       1.84486680193011069E-005  1.36371450838904993E-006
  0.14000000000000001       2.22542777466512981E-005  1.64928833646393844E-006
  0.16375000000000001       2.60724492314523139E-005  1.93728583668753912E-006
  0.18750000000000000       2.99032574870538155E-005  2.22773406164605836E-006
  0.21124999999999999       3.37467783764766751E-005  2.52066047279358987E-006
  0.23499999999999999       3.76030886276911632E-005  2.81609294856017535E-006
  0.25874999999999998       4.14722658492700124E-005  3.11405979266375134E-006
  0.28249999999999997       4.53543885464281722E-005  3.41458974263222512E-006
  0.30625000000000002       4.92495361374610215E-005  3.71771197854235015E-006
  0.33000000000000002       5.31577889705935684E-005  4.02345613198202872E-006
  0.35375000000000001       5.70792283412538100E-005  4.33185229524321475E-006
  0.37750000000000000       6.10139365097833714E-005  4.64293103075265416E-006
  0.40125000000000000       6.49619967195996675E-005  4.95672338074802328E-006
  0.42499999999999999       6.89234932158237367E-005  5.27326087720742253E-006
  0.44874999999999998       7.28985112643892289E-005  5.59257555204032033E-006
  0.47249999999999992       7.68871371716478580E-005  5.91469994754846422E-006
  0.49625000000000008       8.08894583044878434E-005  6.23966712716559963E-006
  0.52000000000000002       8.49055631109817003E-005  6.56751068648514090E-006
  0.54374999999999996       8.89355411415817144E-005  6.89826476458536093E-006
  0.56750000000000000       9.29794830708810315E-005  7.23196405566194197E-006
  0.59125000000000005       9.70374807199589833E-005  7.56864382097829931E-006
  0.61499999999999999       1.01109627079330814E-004  7.90833990114425813E-006
  0.63875000000000004       1.05196016332522886E-004  8.25108872873441849E-006
  0.66249999999999998       1.09296743880293537E-004  8.59692734125767821E-006
  0.68625000000000003       1.13411906365523327E-004  8.94589339449001761E-006
  0.70999999999999996       1.17541601674974293E-004  9.29802517429881777E-006
  0.73375000000000001       1.21685929059200392E-004  9.65336161813984522E-006
  0.75749999999999995       1.25844989021623588E-004  1.00119423186607283E-005
  0.78125000000000000       1.30018883436720535E-004  1.03738075457519182E-005
  0.80500000000000016       1.34207715556419359E-004  1.07389982601441532E-005
  0.82875000000000010       1.38411590039526312E-004  1.11075561292048809E-005
  0.85250000000000004       1.42630612982005603E-004  1.14795235431979265E-005
  0.87624999999999997       1.46864891948145113E-004  1.18549436320236641E-005
  0.90000000000000002       1.51114536002638721E-004  1.22338602824567875E-005
  0.92374999999999996       1.55379655743621137E-004  1.26163181559006414E-005
  0.94750000000000001       1.59660363336688860E-004  1.30023627066767796E-005
  0.97124999999999995       1.63956772549946663E-004  1.33920402008701934E-005
  0.99500000000000000       1.68268998790115808E-004  1.37853977357509092E-005
   1.0187500000000000       1.72597159139747279E-004  1.41824832597939719E-005
   1.0425000000000000       1.76941372395580422E-004  1.45833455933209496E-005
   1.0662499999999999       1.81301759108093175E-004  1.49880344497863390E-005
   1.0900000000000001       1.85678441622288645E-004  1.53966004577349217E-005
   1.1137500000000000       1.90071544119768356E-004  1.58090951834552582E-005
   1.1375000000000000       1.94481192662142896E-004  1.62255711543576396E-005
   1.1612499999999999       1.98907515235832824E-004  1.66460818831051576E-005
   1.1850000000000001       2.03350641798316352E-004  1.70706818925278123E-005
   1.2087500000000000       2.07810704325883536E-004  1.74994267413516432E-005
   1.2324999999999999       2.12287836862957372E-004  1.79323730507761091E-005
   1.2562500000000001       2.16782175573047094E-004  1.83695785319345810E-005
   1.2800000000000000       2.21293858791402450E-004  1.88111020142741000E-005
   1.3037500000000000       2.25823027079440330E-004  1.92570034748937656E-005
   1.3274999999999999       2.30369823281016971E-004  1.97073440688812247E-005
   1.3512500000000001       2.34934392580628092E-004  2.01621861606904475E-005
   1.3750000000000000       2.39516882563617269E-004  2.06215933566045572E-005
   1.3987499999999999       2.44117443278481705E-004  2.10856305383317648E-005
   1.4225000000000001       2.48736227301366041E-004  2.15543638977829401E-005
   1.4462500000000000       2.53373389802842282E-004  2.20278609730829188E-005
   1.4700000000000000       2.58029088617078362E-004  2.25061906858710046E-005
   1.4937499999999999       2.62703484313501232E-004  2.29894233799475959E-005
   1.5175000000000001       2.67396740271068768E-004  2.34776308613281892E-005
   1.5412500000000000       2.72109022755272526E-004  2.39708864397689788E-005
   1.5649999999999999       2.76840500997994595E-004  2.44692649718316963E-005
   1.5887500000000001       2.81591347280352731E-004  2.49728429055594688E-005
   1.6125000000000000       2.86361737018677484E-004  2.54816983268386824E-005
   1.6362500000000000       2.91151848853768002E-004  2.59959110075273850E-005
   1.6599999999999999       2.95961864743584703E-004  2.65155624554344167E-005
   1.6837500000000001       3.00791970059546593E-004  2.70407359662386070E-005
   1.7075000000000000       3.05642353686610393E-004  2.75715166774424117E-005
   1.7312500000000000       3.10513208127317735E-004  2.81079916244607404E-005
   1.7549999999999999       3.15404729610009918E-004  2.86502497989508133E-005
   1.7787500000000001       3.20317118201421717E-004  2.91983822094953669E-005
   1.8025000000000000       3.25250577923876145E-004  2.97524819447595547E-005
   1.8262499999999999       3.30205316877318629E-004  3.03126442392473313E-005
   1.8499999999999999       3.35181547366445451E-004  3.08789665417929498E-005
   1.8737499999999998       3.40179486033189305E-004  3.14515485869303727E-005
   1.8974999999999997       3.45199353994854073E-004  3.20304924692928946E-005
   1.9212499999999997       3.50241376988198576E-004  3.26159027212058160E-005
   1.9450000000000001       3.55305785519794217E-004  3.32078863936439858E-005
   1.9687500000000000       3.60392815023004287E-004  3.38065531407391666E-005
   1.9924999999999999       3.65502706021949371E-004  3.44120153080330345E-005
   2.0162499999999999       3.70635704302857373E-004  3.50243880246859182E-005
   2.0400000000000000       3.75792061093213560E-004  3.56437892998647226E-005
   2.0637500000000002       3.80972033249164202E-004  3.62703401235497775E-005
   2.0874999999999999       3.86175883451653624E-004  3.69041645720166091E-005
   2.1112500000000001       3.91403880411807280E-004  3.75453899182665119E-005
   2.1349999999999998       3.96656299086119862E-004  3.81941467476997604E-005
   2.1587499999999999       4.01933420902030178E-004  3.88505690793471451E-005
   2.1825000000000001       4.07235533994532227E-004  3.95147944929964248E-005
   2.2062499999999998       4.12562933454491219E-004  4.01869642625789006E-005
   2.2300000000000000       4.17915921589411758E-004  4.08672234962044741E-005
   2.2537500000000001       4.23294808197441374E-004  4.15557212832673569E-005
   2.2774999999999999       4.28699910855464888E-004  4.22526108490734056E-005
   2.3012500000000000       4.34131555222209389E-004  4.29580497174789175E-005
   2.3250000000000002       4.39590075357347543E-004  4.36721998820661036E-005
   2.3487499999999999       4.45075814057679573E-004  4.43952279864248957E-005
   2.3725000000000001       4.50589123211545396E-004  4.51273055141574399E-005
   2.3962500000000002       4.56130364172727251E-004  4.58686089892699843E-005
   2.4199999999999999       4.61699908155206295E-004  4.66193201876761320E-005
   2.4437500000000001       4.67298136650246020E-004  4.73796263605937644E-005
   2.4674999999999998       4.72925441867413552E-004  4.81497204706883675E-005
   2.4912500000000000       4.78582227201281734E-004  4.89298014418873203E-005
   2.5150000000000001       4.84268907727940549E-004  4.97200744241030481E-005
   2.5387499999999998       4.89985910720107149E-004  5.05207510726006967E-005
   2.5625000000000000       4.95733676216190511E-004  5.13320498466045822E-005
   2.5862500000000002       5.01512657601831243E-004  5.21541963239505885E-005
   2.6099999999999999       5.07323322239477351E-004  5.29874235365866407E-005
   2.6337500000000000       5.13166150806257143E-004  5.38319721876751850E-005
   2.6575000000000002       5.19041643294941330E-004  5.46880915855254071E-005
   2.6812499999999999       5.24950311905814917E-004  5.55560392248715212E-005
   2.7050000000000001       5.30892686982165963E-004  5.64360817543667717E-005
   2.7287499999999998       5.36869316732867296E-004  5.73284953184849215E-005
   2.7524999999999999       5.42880768065373922E-004  5.82335660407707226E-005
   2.7762500000000001       5.48927627541885154E-004  5.91515905477776814E-005
   2.7999999999999998       5.55010502529780362E-004  6.00828765440736647E-005
   2.8237500000000000       5.61130022281386550E-004  6.10277434127011126E-005
   2.8475000000000001       5.67286839173140444E-004  6.19865228687890092E-005
   2.8712499999999999       5.73481630023556796E-004  6.29595596611637445E-005
   2.8950000000000000       5.79715097513920185E-004  6.39472123283781627E-005
   2.9187500000000002       5.85987971721977350E-004  6.49498540145872563E-005
   2.9424999999999999       5.92301011780180177E-004  6.59678733513687231E-005
   2.9662500000000001       5.98655007671472527E-004  6.70016754123560395E-005
   2.9900000000000002       6.05050782177303818E-004  6.80516827484307381E-005
   3.0137499999999999       6.11489192994479772E-004  6.91183365122491079E-005
   3.0375000000000001       6.17971135039710462E-004  7.02020976820515917E-005
   3.0612499999999998       6.24497542963306485E-004  7.13034483960857152E-005
   3.0850000000000000       6.31069393896538594E-004  7.24228934105710200E-005
   3.1087500000000001       6.37687710460709857E-004  7.35609616960112986E-005
   3.1324999999999998       6.44353564070185379E-004  7.47182081888636080E-005
   3.1562500000000000       6.51068078566559381E-004  7.58952157181728754E-005
   3.1800000000000002       6.57832434226964620E-004  7.70925971298610873E-005
   3.2037499999999999       6.64647872196515513E-004  7.83109976350235834E-005
   3.2275000000000000       6.71515699403159110E-004  7.95510974129655499E-005
   3.2512500000000006       6.78437294023218258E-004  8.08136145049729215E-005
   3.2749999999999999       6.85414111577968728E-004  8.20993080411713209E-005
   3.2987500000000005       6.92447691756256992E-004  8.34089818505353491E-005
   3.3224999999999998       6.99539666076038724E-004  8.47434885135442444E-005
   3.3462500000000004       7.06691766519757891E-004  8.61037339285594997E-005
   3.3700000000000001       7.13905835305689990E-004  8.74906824773373569E-005
   3.3937500000000003       7.21183835991318621E-004  8.89053628929461787E-005
   3.4175000000000000       7.28527866055250382E-004  9.03488749443616954E-005
   3.4412500000000001       7.35940171801148101E-004  9.18223971600679110E-005
   3.4649999999999999       7.43423164650285160E-004  9.33271956208825664E-005
   3.4887500000000000       7.50979440557965035E-004  9.48646342169201702E-005
   3.5124999999999997       7.58611803421106192E-004  9.64361867072796786E-005
   3.5362499999999999       7.66323290794350149E-004  9.80434506576318679E-005
   3.5599999999999996       7.74117205901928593E-004  9.96881641260109031E-005
   3.5837500000000002       7.81997155410959479E-004  1.01372225509820213E-004
   3.6074999999999995       7.89967093906768897E-004  1.03097717296826664E-004
   3.6312500000000001       7.98031379873554315E-004  1.04866935172300189E-004
   3.6549999999999994       8.06194842655090114E-004  1.06682423540694168E-004
   3.6787500000000000       8.14462866691258104E-004  1.08547019826194373E-004
   3.7025000000000001       8.22841497425786262E-004  1.10463910299868229E-004
   3.7262499999999998       8.31337578008516077E-004  1.12436701751554617E-004
   3.7500000000000000       8.39958925833148777E-004  1.14469514784980883E-004
   3.7525000000000004       8.40874079031724226E-004  1.14687174248233323E-004
   3.7549999999999999       8.41790730304349251E-004  1.14905556787041886E-004
   3.7574999999999998       8.42708891253029992E-004  1.15124668516274122E-004
   3.7599999999999998       8.43628573675712424E-004  1.15344515653992988E-004
   3.7624999999999997       8.44549789571544425E-004  1.15565104524222809E-004
   3.7650000000000001       8.45472551146328661E-004  1.15786441559815600E-004
   3.7675000000000005       8.46396870785402571E-004  1.16008533300933516E-004
   3.7700000000000000       8.47322761230419916E-004  1.16231386421563292E-004
   3.7725000000000000       8.48250235229718887E-004  1.16455007683963135E-004
   3.7749999999999999       8.49179305914251541E-004  1.16679403992654514E-004
   3.7774999999999999       8.50109986612489449E-004  1.16904582371611483E-004
   3.7799999999999994       8.51042290896980211E-004  1.17130549973304038E-004
   3.7825000000000006       8.51976232591480096E-004  1.17357314082444604E-004
   3.7850000000000001       8.52911825778370630E-004  1.17584882119885090E-004
   3.7875000000000001       8.53849084806381051E-004  1.17813261646676024E-004
   3.7900000000000000       8.54788024298636117E-004  1.18042460368294056E-004
   3.7925000000000000       8.55728659161039814E-004  1.18272486139046426E-004
   3.7949999999999995       8.56671004591015215E-004  1.18503346966663707E-004
   3.7974999999999999       8.57615076086626848E-004  1.18735051017091221E-004
   3.8000000000000003       8.58560889456093596E-004  1.18967606619488299E-004
   3.8025000000000002       8.59508460827731373E-004  1.19201022271448723E-004
   3.8050000000000002       8.60457806660331432E-004  1.19435306644454929E-004
   3.8075000000000001       8.61408943754017891E-004  1.19670468589578785E-004
   3.8099999999999996       8.62361889261594990E-004  1.19906517143443601E-004
   3.8125000000000000       8.63316660700429194E-004  1.20143461534463796E-004
   3.8150000000000004       8.64273275964887698E-004  1.20381311189377989E-004
   3.8174999999999999       8.65231753339369886E-004  1.20620075740092767E-004
   3.8199999999999998       8.66192111511973162E-004  1.20859765030858571E-004
   3.8224999999999998       8.67154369588823927E-004  1.21100389125796461E-004
   3.8249999999999997       8.68118547109123927E-004  1.21341958316798857E-004
   3.8275000000000001       8.69084664060957700E-004  1.21584483131828428E-004
   3.8300000000000005       8.70052740897902231E-004  1.21827974343640652E-004
   3.8325000000000000       8.71022798522143532E-004  1.22072442974143402E-004
   3.8350000000000000       8.71994858473199496E-004  1.22317900327926214E-004
   3.8374999999999999       8.72968942609553353E-004  1.22564357955098939E-004
   3.8399999999999999       8.73945073463961255E-004  1.22811827708948785E-004
   3.8424999999999994       8.74923274098979406E-004  1.23060321733986814E-004
   3.8450000000000006       8.75903568162654652E-004  1.23309852482511172E-004
   3.8475000000000001       8.76885979912576745E-004  1.23560432727231044E-004
   3.8500000000000001       8.77870534432284230E-004  1.23812075601555804E-004
   3.8525000000000000       8.78857256894712024E-004  1.24064794506075279E-004
   3.8550000000000000       8.79846173735449088E-004  1.24318603284915267E-004
   3.8574999999999995       8.80837311920224333E-004  1.24573516134117787E-004
   3.8599999999999999       8.81830699167670921E-004  1.24829547645370669E-004
   3.8625000000000003       8.82826363983488282E-004  1.25086712823936923E-004
   3.8650000000000002       8.83824335696804515E-004  1.25345027107729893E-004
   3.8675000000000002       8.84824644498895534E-004  1.25604506387631506E-004
   3.8700000000000001       8.85827321484485572E-004  1.25865167029156418E-004
   3.8724999999999996       8.86832398695825102E-004  1.26127025895579159E-004
   3.8750000000000000       8.87839909169824246E-004  1.26390100372657059E-004
   3.8775000000000004       8.88849886988482812E-004  1.26654408395085786E-004
   3.8799999999999999       8.89862367332949701E-004  1.26919968474853748E-004
   3.8824999999999998       8.90877386345952722E-004  1.27186799703745551E-004
   3.8849999999999998       8.91894981976099131E-004  1.27454921897650141E-004
   3.8874999999999997       8.92915192872588978E-004  1.27724355464456493E-004
   3.8900000000000001       8.93938059238784930E-004  1.27995121553440650E-004
   3.8925000000000005       8.94963622914568915E-004  1.28267242096969015E-004
   3.8950000000000000       8.95991926663375219E-004  1.28540739740531457E-004
   3.8975000000000000       8.97023015459280063E-004  1.28815638062000783E-004
   3.8999999999999999       8.98056935789736657E-004  1.29091961509637901E-004
   3.9024999999999999       8.99093735962707774E-004  1.29369735487250666E-004
   3.9049999999999994       9.00133466224441658E-004  1.29648986415938165E-004
   3.9075000000000006       9.01176178688556742E-004  1.29929741772752823E-004
   3.9100000000000001       9.02221928274706702E-004  1.30212030279514620E-004
   3.9125000000000001       9.03270771666919887E-004  1.30495881811422523E-004
   3.9150000000000000       9.04322768280617015E-004  1.30781327600963210E-004
   3.9175000000000000       9.05377980250904497E-004  1.31068400307466184E-004
   3.9199999999999995       9.06436472842581109E-004  1.31357134155119843E-004
   3.9224999999999999       9.07498313869782559E-004  1.31647564936083057E-004
   3.9250000000000003       9.08563575166832925E-004  1.31939730320546333E-004
   3.9275000000000002       9.09632332064377359E-004  1.32233669889198115E-004
   3.9300000000000002       9.10704663911817151E-004  1.32529425330226135E-004
   3.9325000000000001       9.11780654437351914E-004  1.32827040627933357E-004
   3.9349999999999996       9.12860392154570465E-004  1.33126562275717860E-004
   3.9375000000000000       9.13943970823584461E-004  1.33428039517613164E-004
   3.9400000000000004       9.15031489976486537E-004  1.33731524623498341E-004
   3.9424999999999999       9.16123055519108757E-004  1.34037073204252763E-004
   3.9449999999999998       9.17218780181646202E-004  1.34344744539130815E-004
   3.9474999999999998       9.18318785327300693E-004  1.34654602143350239E-004
   3.9499999999999997       9.19423200492582656E-004  1.34966714053765018E-004
   3.9525000000000001       9.20532164851620149E-004  1.35281153457161103E-004
   3.9550000000000005       9.21645829362320156E-004  1.35597999494811646E-004
   3.9575000000000000       9.22764357528568237E-004  1.35917337958297625E-004
   3.9600000000000000       9.23887927472781816E-004  1.36239262296709791E-004
   3.9624999999999999       9.25016734206954966E-004  1.36563874805342234E-004
   3.9649999999999999       9.26150992428501508E-004  1.36891288088963317E-004
   3.9674999999999994       9.27290940007740802E-004  1.37221626886927872E-004
   3.9700000000000006       9.28436842403663250E-004  1.37555030383907880E-004
   3.9725000000000001       9.29588998351760167E-004  1.37891655186045403E-004
   3.9750000000000001       9.30747747127810571E-004  1.38231679199974364E-004
   3.9775000000000000       9.31913479437450386E-004  1.38575307015765289E-004
   3.9800000000000000       9.33086650269205850E-004  1.38922777022611790E-004
   3.9824999999999995       9.34267798764342882E-004  1.39274371804528539E-004
   3.9849999999999999       9.35457579523937301E-004  1.39630433889411396E-004
   3.9875000000000003       9.36656805287531765E-004  1.39991389530583335E-004
   3.9900000000000002       9.37866531809073323E-004  1.40357790726955672E-004
   3.9925000000000002       9.39088198331702005E-004  1.40730390729860375E-004
   3.9950000000000001       9.40323942267267321E-004  1.41110308345869165E-004
   3.9974999999999996       9.41577474770288270E-004  1.41499484531334036E-004
   4.0000000000000000       9.42859241052272971E-004  1.41903375818179013E-004
   4.0025000000000004       9.44156468700228942E-004  1.42361373204132963E-004
   4.0049999999999999       9.45436214331578113E-004  1.42848282087896904E-004
   4.0075000000000003       9.46703972658470821E-004  1.43353604071624733E-004
   4.0099999999999998       9.47961709687306737E-004  1.43873579117749696E-004
   4.0125000000000002       9.49210565910463809E-004  1.44406027734086430E-004
   4.0149999999999997       9.50451313845746752E-004  1.44949475183463118E-004
   4.0175000000000001       9.51684522405012536E-004  1.45502835784023008E-004
   4.0199999999999996       9.52910634445985503E-004  1.46065266107855713E-004
   4.0225000000000000       9.54130007441465603E-004  1.46636085744672928E-004
   4.0250000000000004       9.55342938689527558E-004  1.47214730395389437E-004
   4.0274999999999999       9.56549682449420549E-004  1.47800722173110308E-004
   4.0300000000000002       9.57750451788559414E-004  1.48393648163317154E-004
   4.0324999999999998       9.58945439557393306E-004  1.48993148451583425E-004
   4.0350000000000001       9.60134814541942216E-004  1.49598904519384116E-004
   4.0374999999999996       9.61318727714539521E-004  1.50210632010673058E-004
   4.0400000000000000       9.62497315250588530E-004  1.50828074950808187E-004
   4.0425000000000004       9.63670700873964681E-004  1.51451001253059326E-004
   4.0449999999999999       9.64838997710884918E-004  1.52079199165335000E-004
   4.0475000000000003       9.66002309777916628E-004  1.52712474418129209E-004
   4.0499999999999998       9.67160733192140793E-004  1.53350647904994670E-004
   4.0525000000000002       9.68314354826893954E-004  1.53993553401849249E-004
   4.0549999999999997       9.69463262493402500E-004  1.54641037466562932E-004
   4.0579999999999998       9.70835835307693427E-004  1.55423859685721827E-004
   4.0599999999999996       9.71747235140149775E-004  1.55949174002636959E-004
   4.0625000000000000       9.72882442737543675E-004  1.56609565600166655E-004
   4.0650000000000004       9.74013219592280368E-004  1.57274011764717698E-004
   4.0674999999999999       9.75139623287726636E-004  1.57942399630081495E-004
   4.0700000000000003       9.76261711957965967E-004  1.58614623013558667E-004
   4.0724999999999998       9.77379545601807665E-004  1.59290582050687082E-004
   4.0750000000000002       9.78493174480297382E-004  1.59970180793087506E-004
   4.0774999999999997       9.79602648803606316E-004  1.60653328322204190E-004
   4.0800000000000001       9.80708016559580370E-004  1.61339937992936667E-004
   4.0824999999999996       9.81809323686747264E-004  1.62029927101422274E-004
   4.0850000000000000       9.82906614228897316E-004  1.62723216588169986E-004
   4.0875000000000004       9.83999930473682853E-004  1.63419730771830678E-004
   4.0899999999999999       9.85089313077313180E-004  1.64119397109652052E-004
   4.0925000000000002       9.86174801177090851E-004  1.64822145981263199E-004
   4.0949999999999998       9.87256432493262498E-004  1.65527910492939753E-004
   4.0975000000000001       9.88334243421483492E-004  1.66236626299911454E-004
   4.0999999999999996       9.89408269116947041E-004  1.66948231444627530E-004
   4.1025000000000000       9.90478543571160020E-004  1.67662666209173448E-004
   4.1050000000000004       9.91545099682136603E-004  1.68379872980282621E-004
   4.1074999999999999       9.92607971753505739E-004  1.69099796540372264E-004
   4.1100000000000003       9.93667185818862412E-004  1.69822382296788791E-004
   4.1124999999999998       9.94722774291899011E-004  1.70547578659681727E-004
   4.1150000000000002       9.95774766290355873E-004  1.71275335292502885E-004
   4.1174999999999997       9.96823190112864667E-004  1.72005603435538168E-004
   4.1200000000000001       9.97868073281847666E-004  1.72738335823336071E-004
   4.1224999999999996       9.98909442587257073E-004  1.73473486608823925E-004
   4.1250000000000000       9.99947324107681394E-004  1.74211011289446255E-004
   4.1275000000000004       1.00098174326843786E-003  1.74950866645120790E-004
   4.1299999999999999       1.00201272485775676E-003  1.75693010673867104E-004
   4.1325000000000003       1.00304029305659155E-003  1.76437402534284678E-004
   4.1349999999999998       1.00406447148247853E-003  1.77184002494638600E-004
   4.1375000000000002       1.00508528319166561E-003  1.77932771878398332E-004
   4.1399999999999997       1.00610275071949811E-003  1.78683673019961115E-004
   4.1425000000000001       1.00711689609933662E-003  1.79436669219807087E-004
   4.1449999999999996       1.00812774088405847E-003  1.80191724703044140E-004
   4.1475000000000000       1.00913530616626376E-003  1.80948804580443234E-004
   4.1500000000000004       1.01013961259729230E-003  1.81707874811767216E-004
   4.1524999999999999       1.01114067789441681E-003  1.82468901718147716E-004
   4.1550000000000002       1.01213852689640920E-003  1.83231853759624231E-004
   4.1574999999999998       1.01313317652772434E-003  1.83996698792514865E-004
   4.1600000000000001       1.01412464584387744E-003  1.84763405846088865E-004
   4.1624999999999996       1.01511295353914400E-003  1.85531944644201359E-004
   4.1650000000000000       1.01609811796003302E-003  1.86302285579284131E-004
   4.1675000000000004       1.01708015711804889E-003  1.87074399687700815E-004
   4.1699999999999999       1.01805908870179263E-003  1.87848258626379896E-004
   4.1725000000000003       1.01903493008843990E-003  1.88623834650640282E-004
   4.1749999999999998       1.02000769835464459E-003  1.89401100593128213E-004
   4.1775000000000002       1.02097741028689512E-003  1.90180029843802206E-004
   4.1799999999999997       1.02194408239136944E-003  1.90960596330889618E-004
   4.1825000000000001       1.02290773090331225E-003  1.91742774502762280E-004
   4.1849999999999996       1.02386837179596168E-003  1.92526539310671797E-004
   4.1875000000000000       1.02482602335785878E-003  1.93311866676842400E-004
   4.1900000000000004       1.02578069592989445E-003  1.94098731542872906E-004
   4.1924999999999999       1.02673240731347725E-003  1.94887110755161640E-004
   4.1950000000000003       1.02768117251510692E-003  1.95676981119282349E-004
   4.1974999999999998       1.02862700631811297E-003  1.96468319868564460E-004
   4.2000000000000002       1.02956992328941122E-003  1.97261104651018680E-004
   4.2024999999999997       1.03050993779014869E-003  1.98055313517624988E-004
   4.2050000000000001       1.03144706396518060E-003  1.98850924907149331E-004
   4.2074999999999996       1.03238131577404577E-003  1.99647917639473612E-004
   4.2100000000000000       1.03331270697995243E-003  2.00446270901402071E-004
   4.2125000000000004       1.03424125115939231E-003  2.01245964236912797E-004
   4.2149999999999999       1.03516696170735971E-003  2.02046977537043496E-004
   4.2175000000000002       1.03608985184236468E-003  2.02849291030181408E-004
   4.2199999999999998       1.03700993461124406E-003  2.03652885272736269E-004
   4.2225000000000001       1.03792722288955177E-003  2.04457741139347956E-004
   4.2249999999999996       1.03884172940291934E-003  2.05263839817603687E-004
   4.2275000000000000       1.03975346670596015E-003  2.06071162794765379E-004
   4.2300000000000004       1.04066244720328301E-003  2.06879691853121569E-004
   4.2324999999999999       1.04156868314921980E-003  2.07689409061488238E-004
   4.2350000000000003       1.04247218665163796E-003  2.08500296767819953E-004
   4.2374999999999998       1.04337296967560206E-003  2.09312337592094407E-004
   4.2400000000000002       1.04427104404691351E-003  2.10125514419452942E-004
   4.2424999999999997       1.04516642145551040E-003  2.10939810393587218E-004
   4.2450000000000001       1.04605911345875867E-003  2.11755208910362257E-004
   4.2474999999999996       1.04694913148461891E-003  2.12571693611658284E-004
   4.2500000000000000       1.04783648683470505E-003  2.13389248379433502E-004
   4.3262499999999999       1.07367581126307544E-003  2.38763805903362806E-004
   4.4024999999999999       1.09731685275917369E-003  2.64760489914365809E-004
   4.4787499999999998       1.11897563009747108E-003  2.91117823974818956E-004
   4.5549999999999997       1.13883071567147344E-003  3.17642025334708160E-004
   4.6312499999999996       1.15703510413713126E-003  3.44183818319950072E-004
   4.7074999999999996       1.17372300179661147E-003  3.70625209938597834E-004
   4.7837500000000004       1.18901408627628902E-003  3.96871253630687608E-004
   4.8600000000000003       1.20301636612039106E-003  4.22844580289238935E-004
   4.9362500000000002       1.21582820731983552E-003  4.48481586993028326E-004
   5.0125000000000002       1.22753983096920852E-003  4.73729678224504814E-004
   5.0887500000000001       1.23823445802966753E-003  4.98545207131552339E-004
   5.1650000000000000       1.24798920918185925E-003  5.22891900546909767E-004
   5.2412500000000000       1.25687582993136903E-003  5.46739629505482000E-004
   5.3174999999999999       1.26496128566248845E-003  5.70063432530883065E-004
   5.3937499999999998       1.27230825842320774E-003  5.92842728443806794E-004
   5.4699999999999998       1.27897556750704820E-003  6.15060673951370904E-004
   5.5462499999999997       1.28501852982646088E-003  6.36703633728686572E-004
   5.6224999999999996       1.29048927190092704E-003  6.57760739198072182E-004
   5.6987500000000004       1.29543700237448383E-003  6.78223518152380961E-004
   5.7750000000000004       1.29990825190546893E-003  6.98085581611006408E-004
   5.8512500000000003       1.30394708612547889E-003  7.17342357580150972E-004
   5.9275000000000002       1.30759529390908993E-003  7.35990862388619126E-004
   6.0037500000000001       1.31089255870755822E-003  7.54029505434630157E-004
   6.0800000000000001       1.31387661105088790E-003  7.71457919626340055E-004
   6.1562500000000000       1.31658336650899424E-003  7.88276814342011006E-004
   6.2324999999999999       1.31904705132273843E-003  8.04487847686982346E-004
   6.3087499999999999       1.32130031664050274E-003  8.20093514866307178E-004
   6.3849999999999998       1.32337434284427987E-003  8.35097050423797005E-004
   6.4612499999999997       1.32529893487164227E-003  8.49502342261585419E-004
   6.5375000000000005       1.32710261078755349E-003  8.63313856636027731E-004
   6.6137499999999996       1.32881268120783771E-003  8.76536570699203415E-004
   6.6900000000000013       1.33045532458208726E-003  8.89175914152620758E-004
   6.7662500000000003       1.33205565574992936E-003  9.01237716987434638E-004
   6.8425000000000002       1.33363778959854989E-003  9.12728163277200266E-004
   6.9187500000000002       1.33522490008918708E-003  9.23653750164334596E-004
   6.9949999999999992       1.33683927507712908E-003  9.34021251416699140E-004
   7.0712500000000000       1.33850236730150094E-003  9.43837685015622130E-004
   7.1475000000000000       1.34023484187959278E-003  9.53110284308455969E-004
   7.2237500000000008       1.34205662060442603E-003  9.61846472319754305E-004
   7.2999999999999998       1.34398692331293406E-003  9.70053838867069901E-004
   7.3762499999999998       1.34604430656482779E-003  9.77740120171799974E-004
   7.4524999999999997       1.34824669984825573E-003  9.84913180693581646E-004
   7.5287499999999987       1.35061143950747841E-003  9.91580996949644519E-004
   7.6050000000000004       1.35315530056929470E-003  9.97751643108940513E-004
   7.6812499999999995       1.35589452662865763E-003  1.00343327817572548E-003
   7.7575000000000003       1.35884485793933362E-003  1.00863413459893747E-003
   7.8337500000000002       1.36202155784230245E-003  1.01336250816268778E-003
   7.9100000000000010       1.36543943765264305E-003  1.01762674902975163E-003
   7.9862500000000001       1.36911288011475258E-003  1.02143525382422532E-003
   8.0625000000000000       1.37305586152594952E-003  1.02479645865183951E-003
   8.1387499999999999       1.37728197261978674E-003  1.02771883296680962E-003
   8.2149999999999999       1.38180443829297910E-003  1.03021087420319154E-003
   8.2912499999999998       1.38663613470570613E-003  1.03228110194436215E-003
   8.3674999999999997       1.39178961312852109E-003  1.03393805849031663E-003
   8.4437499999999996       1.39727710727853343E-003  1.03519029838755974E-003
   8.5199999999999996       1.40311055549415171E-003  1.03604639018067650E-003
   8.5962499999999995       1.40930161407227736E-003  1.03651491265094211E-003
   8.6724999999999994       1.41586167155556011E-003  1.03660445275786483E-003
   8.7487499999999994       1.42280186226836176E-003  1.03632360394550365E-003
   8.8249999999999993       1.43013307918132175E-003  1.03568096481115217E-003
   8.9012499999999992       1.43786598614150480E-003  1.03468513810808034E-003
   8.9774999999999991       1.44601102950088988E-003  1.03334473005443472E-003
   9.0537500000000009       1.45457844917353776E-003  1.03166834991981547E-003
   9.1300000000000008       1.46357828944429697E-003  1.02966461006664392E-003
   9.2062500000000007       1.47302040780801719E-003  1.02734212518339652E-003
   9.2825000000000006       1.48291448624303553E-003  1.02470951376753151E-003
   9.3587500000000006       1.49327003914227394E-003  1.02177539773108650E-003
   9.4350000000000005       1.50409642228550183E-003  1.01854840319118636E-003
   9.5112500000000004       1.51540284115026804E-003  1.01503716120956555E-003
   9.5875000000000004       1.52719835887673043E-003  1.01125030868475332E-003
   9.6637500000000003       1.53949190390519552E-003  1.00719648939919860E-003
   9.7400000000000002       1.55229227729678041E-003  1.00288435522294297E-003
   9.8162500000000001       1.56560815974070961E-003  9.98322567471082983E-004
   9.8925000000000001       1.57944811847098433E-003  9.93519798545085091E-004
   9.9687500000000000       1.59382061276173255E-003  9.88484733000310816E-004
   10.045000000000000       1.60873400132702780E-003  9.83226070113309928E-004
   10.121200000000000       1.62418622613256722E-003  9.77756182839381854E-004
   10.197500000000000       1.64021642362370394E-003  9.72072831255682166E-004
   10.273800000000000       1.65681278190840599E-003  9.66191824892563252E-004
   10.350000000000000       1.67396044250156485E-003  9.60130030923692329E-004
   10.426200000000000       1.69168870336869597E-003  9.53888650394830290E-004
   10.502500000000000       1.71002984141235370E-003  9.47467967163895209E-004
   10.578799999999999       1.72896878922929194E-003  9.40884925784727429E-004
   10.654999999999999       1.74848728586289256E-003  9.34157351908429284E-004
   10.731199999999999       1.76861742748499868E-003  9.27285619735717086E-004
   10.807499999999999       1.78939446992515926E-003  9.20269381617203801E-004
   10.883699999999999       1.81077152740011780E-003  9.13136008965283207E-004
   10.960000000000001       1.83281225214049887E-003  9.05875815422922974E-004
   11.036300000000001       1.85549651551065900E-003  8.98507170924671980E-004
   11.112500000000001       1.87880077871455174E-003  8.91049059652312156E-004
   11.188800000000001       1.90279363932609647E-003  8.83491080757902781E-004
   11.265000000000001       1.92741959376582805E-003  8.75862254950815055E-004
   11.341200000000001       1.95271700589060493E-003  8.68161986936264048E-004
   11.417500000000000       1.97872772858659037E-003  8.60389358008373413E-004
   11.493800000000000       2.00542636091137179E-003  8.52563844840138903E-004
   11.570000000000000       2.03278384335318961E-003  8.44705248627112670E-004
   11.646200000000000       2.06084198326678862E-003  8.36812842607344938E-004
   11.722500000000000       2.08964625339670045E-003  8.28885791163624865E-004
   11.798800000000000       2.11916756512707787E-003  8.20944106931990381E-004
   11.875000000000000       2.14937306322801527E-003  8.13007954679033991E-004
   11.951200000000000       2.18030819526359452E-003  8.05076724904594306E-004
   12.027500000000000       2.21202223565082753E-003  7.97149916582562596E-004
   12.103800000000000       2.24448231674126896E-003  7.89247942666481306E-004
   12.180000000000000       2.27765166021720979E-003  7.81391175518665127E-004
   12.256200000000000       2.31157953915689515E-003  7.73579382433983503E-004
   12.332500000000000       2.34631921474996123E-003  7.65812664136294508E-004
   12.408799999999999       2.38183391307048064E-003  7.58111681363906058E-004
   12.484999999999999       2.41808281380108403E-003  7.50496856725001616E-004
   12.561199999999999       2.45511919148678473E-003  7.42968598890446450E-004
   12.637499999999999       2.49300047169959604E-003  7.35527884089960779E-004
   12.713699999999999       2.53163462938044365E-003  7.28205001840866216E-004
   12.789999999999999       2.57113036290161851E-003  7.20991656022628401E-004
   12.866299999999999       2.61144481873057605E-003  7.13908590124423363E-004
   12.942500000000003       2.65253086828516225E-003  7.06975993169643843E-004
   13.018800000000001       2.69450369228048511E-003  7.00186978938528216E-004
   13.095000000000001       2.73726061815364680E-003  6.93570770150272347E-004
   13.171199999999999       2.78086346720223540E-003  6.87129922841796009E-004
   13.247500000000000       2.82537852159231656E-003  6.80868060313333701E-004
   13.323800000000002       2.87075654266624042E-003  6.74805652376519777E-004
   13.400000000000000       2.91694378957962084E-003  6.68962278779314246E-004
   13.476200000000000       2.96400660682571548E-003  6.63342028270383463E-004
   13.552499999999998       3.01201595859155406E-003  6.57950325952616380E-004
   13.628800000000000       3.06091817149036155E-003  6.52807246954695774E-004
   13.705000000000000       3.11065491643428439E-003  6.47931738252825761E-004
   13.781200000000000       3.16129722957875963E-003  6.43329749382300997E-004
   13.857500000000000       3.21292092688355230E-003  6.39008852296781590E-004
   13.933799999999998       3.26546775450958001E-003  6.34988553757627819E-004
   14.010000000000002       3.31887464546821260E-003  6.31286982864556127E-004
   14.086200000000000       3.37321749124470330E-003  6.27912304431211903E-004
   14.162500000000000       3.42857712226785809E-003  6.24874609519998256E-004
   14.238799999999999       3.48489054572878295E-003  6.22192657756645085E-004
   14.315000000000000       3.54208979375786586E-003  6.19883565817441729E-004
   14.391200000000000       3.60025576766317794E-003  6.17958088588384615E-004
   14.467499999999999       3.65947446827668849E-003  6.16429229183610718E-004
   14.543799999999999       3.71967799765983171E-003  6.15314807329253415E-004
   14.619999999999997       3.78079331490154425E-003  6.14630716670272513E-004
   14.696200000000001       3.84290648788243898E-003  6.14390699765764029E-004
   14.772500000000001       3.90610884354607602E-003  6.14611091500575821E-004
   14.848799999999999       3.97032740455011655E-003  6.15308569672231328E-004
   14.924999999999999       4.03548388982237233E-003  6.16497587728875363E-004
   15.001200000000003       4.10166968128432199E-003  6.18195306342738489E-004
   15.077500000000001       4.16898158224482222E-003  6.20421848754018038E-004
   15.153800000000000       4.23734135646984013E-003  6.23192543593043794E-004
   15.230000000000000       4.30666528745949923E-003  6.26520174478558105E-004
   15.306200000000000       4.37705021428356177E-003  6.30425784723941313E-004
   15.382500000000002       4.44859855445972879E-003  6.34933775898972527E-004
   15.458800000000000       4.52122661453684908E-003  6.40057903810070054E-004
   15.535000000000000       4.59484504511074258E-003  6.45809035137652671E-004
   15.611199999999998       4.66955627265719462E-003  6.52212591036529284E-004
   15.687500000000000       4.74546845969091823E-003  6.59297776776471365E-004
   15.763800000000002       4.82249225049376663E-003  6.67076536292376455E-004
   15.840000000000000       4.90053245512491950E-003  6.75557555629223969E-004
   15.916200000000000       4.97969721187411628E-003  6.84771170865261644E-004
   15.992499999999998       5.06010054837992100E-003  6.94751962412421204E-004
   16.068800000000000       5.14164722901964879E-003  7.05509811601524699E-004
   16.145000000000000       5.22423600208771818E-003  7.17050945359905051E-004
   16.221200000000000       5.30798082469160094E-003  7.29411197828414471E-004
   16.297499999999999       5.39300169268922252E-003  7.42631144542242648E-004
   16.373799999999999       5.47919725155638151E-003  7.56718334948184830E-004
   16.449999999999999       5.56645995198833555E-003  7.71676236111336540E-004
   16.526199999999999       5.65490965796828539E-003  7.87546808867967802E-004
   16.602499999999999       5.74467241102476905E-003  8.04377292280582007E-004
   16.678799999999999       5.83564049504248922E-003  8.22172614144512726E-004
   16.754999999999999       5.92769980884658154E-003  8.40933155753732699E-004
   16.831199999999999       6.02097619122111179E-003  8.60707686045653932E-004
   16.907499999999999       6.11560178916809461E-003  8.81550834811447334E-004
   16.983799999999999       6.21146225475958935E-003  9.03464596471727460E-004
   17.059999999999999       6.30843666962456473E-003  9.26445917483877850E-004
   17.136199999999999       6.40665689273788985E-003  9.50551116999655841E-004
   17.212499999999999       6.50626118892295904E-003  9.75843004273781092E-004
   17.288799999999998       6.60712829631819858E-003  1.00232030525330387E-003
   17.364999999999998       6.70913019194810910E-003  1.02997615238643414E-003
   17.441199999999998       6.81240474497432635E-003  1.05887521628060164E-003
   17.517499999999998       6.91709634844200373E-003  1.08908934640590885E-003
   17.593800000000002       7.02307650359716967E-003  1.12061363218416798E-003
   17.670000000000002       7.13020977567896484E-003  1.15343697842263185E-003
   17.746200000000002       7.23864001091319674E-003  1.18763327921820087E-003
   17.822500000000002       7.34851765590125491E-003  1.22328435312416971E-003
   17.898800000000001       7.45970664637943693E-003  1.26038125536882275E-003
   17.975000000000001       7.57206380606507794E-003  1.29890821228802731E-003
   18.051200000000001       7.68573886521974840E-003  1.33894928723342138E-003
   18.127500000000001       7.80088820188095874E-003  1.38059727838845759E-003
   18.203800000000001       7.91736782343298653E-003  1.42383877054904143E-003
   18.280000000000001       8.03502645393972502E-003  1.46865281640258570E-003
   18.356200000000001       8.15401954993389896E-003  1.51513467293490681E-003
   18.432500000000001       8.27450922597913752E-003  1.56338921241254013E-003
   18.508800000000001       8.39634316343643508E-003  1.61339806749636466E-003
   18.585000000000001       8.51936160729354665E-003  1.66513457232257168E-003
   18.661200000000001       8.64372550313033221E-003  1.71870628561403955E-003
   18.737500000000001       8.76960241431133311E-003  1.77423133709575260E-003
   18.813800000000001       8.89683126889267116E-003  1.83168587560029452E-003
   18.890000000000001       9.02524341549999949E-003  1.89103691278826513E-003
   18.966200000000001       9.15500495038406616E-003  1.95240550485213226E-003
   19.042500000000000       9.28628850575920553E-003  2.01592431954436069E-003
   19.118800000000000       9.41892377975856766E-003  2.08156342788674712E-003
   19.195000000000000       9.55273277421946065E-003  2.14928284700174194E-003
   19.271200000000000       9.68788628776834186E-003  2.21921841829758777E-003
   19.347500000000000       9.82456149737454508E-003  2.29151872142221644E-003
   19.423700000000000       9.96239659426174234E-003  2.36604772849492587E-003
   19.500000000000000       1.01017490351525269E-002  2.44305577923006586E-003
   19.576300000000000       1.02424336938303044E-002  2.52250255569314540E-003
   19.652500000000000       1.03842576233361579E-002  2.60433614390446089E-003
   19.728800000000000       1.05275862432259136E-002  2.68882961920778206E-003
   19.805000000000000       1.06720360701288413E-002  2.77582090567606975E-003
   19.881200000000000       1.08177853853360303E-002  2.86547965057693324E-003
   19.957500000000000       1.09650182502587529E-002  2.95799077270846467E-003


==> anc/M1_4_2_v2.dat <==
  2.12500000000000015E-002  4.03321711993744083E-008  3.51320427275123937E-007
  4.49999999999999983E-002  7.76097137068748583E-006  4.36445266616943065E-007
  6.87500000000000056E-002  1.18754420393146393E-005  6.69586300204056141E-007
  9.24999999999999989E-002  1.60027168614660216E-005  9.04685844950386844E-007
  0.11625000000000002       2.01428658425827589E-005  1.14176544706334000E-006
  0.14000000000000001       2.42959597249355470E-005  1.38084697286097776E-006
  0.16375000000000001       2.84620700003145993E-005  1.62195261500033463E-006
  0.18750000000000000       3.26412689230224696E-005  1.86510489885917339E-006
  0.21124999999999999       3.68336295231791344E-005  2.11032668907588322E-006
  0.23499999999999999       4.10392256203486280E-005  2.35764119625233919E-006
  0.25874999999999998       4.52581318374972242E-005  2.60707198382464598E-006
  0.28249999999999997       4.94904236152933380E-005  2.85864297510705498E-006
  0.30625000000000002       5.37361772267597046E-005  3.11237846051431867E-006
  0.33000000000000002       5.79954697922887869E-005  3.36830310496811783E-006
  0.35375000000000001       6.22683792950329301E-005  3.62644195549333482E-006
  0.37750000000000000       6.65549845966811773E-005  3.88682044901010230E-006
  0.40125000000000000       7.08553654536346513E-005  4.14946442032795161E-006
  0.42499999999999999       7.51696025335936820E-005  4.41440011034844755E-006
  0.44874999999999998       7.94977774325697110E-005  4.68165417448300825E-006
  0.47249999999999992       8.38399726923358645E-005  4.95125369129296770E-006
  0.49625000000000008       8.81962718183304653E-005  5.22322617135902634E-006
  0.52000000000000002       9.25667592980279434E-005  5.49759956638759212E-006
  0.54374999999999996       9.69515206197938041E-005  5.77440227856198279E-006
  0.56750000000000000       1.01350642292238178E-004  6.05366317014641321E-006
  0.59125000000000005       1.05764211864085560E-004  6.33541157335139743E-006
  0.61499999999999999       1.10192317944578480E-004  6.61967730046919838E-006
  0.63875000000000004       1.14635050224432336E-004  6.90649065428864431E-006
  0.66249999999999998       1.19092499497360687E-004  7.19588243879863183E-006
  0.68625000000000003       1.23564757682191021E-004  7.48788397019045621E-006
  0.70999999999999996       1.28051917845590314E-004  7.78252708816907162E-006
  0.73375000000000001       1.32554074225423583E-004  8.07984416758416637E-006
  0.75749999999999995       1.37071322254765112E-004  8.37986813039213838E-006
  0.78125000000000000       1.41603758586588530E-004  8.68263245796089534E-006
  0.80500000000000016       1.46151481119156549E-004  8.98817120372922551E-006
  0.82875000000000010       1.50714589022138743E-004  9.29651900623383739E-006
  0.85250000000000004       1.55293182783470385E-004  9.60771110375377174E-006
  0.87624999999999997       1.59887364158223916E-004  9.92178334324267055E-006
  0.90000000000000002       1.64497236313507331E-004  1.02387722017325018E-005
  0.92374999999999996       1.69122903781265306E-004  1.05587147962470025E-005
  0.94750000000000001       1.73764472507294900E-004  1.08816489000391042E-005
  0.97124999999999995       1.78422049882317508E-004  1.12076129581220437E-005
  0.99500000000000000       1.83095744773986333E-004  1.15366461032737651E-005
   1.0187500000000000       1.87785667559867240E-004  1.18687881725324318E-005
   1.0425000000000000       1.92491930161429146E-004  1.22040797242020787E-005
   1.0662499999999999       1.97214646079084410E-004  1.25425620553876964E-005
   1.0900000000000001       2.01953930428317883E-004  1.28842772200806490E-005
   1.1137500000000000       2.06709899976950103E-004  1.32292680478156126E-005
   1.1375000000000000       2.11482673183577545E-004  1.35775781629216511E-005
   1.1612499999999999       2.16272370237237941E-004  1.39292520043912078E-005
   1.1850000000000001       2.21079113098349752E-004  1.42843348463911634E-005
   1.2087500000000000       2.25903025540977572E-004  1.46428728194427769E-005
   1.2324999999999999       2.30744233196477304E-004  1.50049129322966750E-005
   1.2562500000000001       2.35602863598578891E-004  1.53705030945321460E-005
   1.2800000000000000       2.40479046229965859E-004  1.57396921399103773E-005
   1.3037500000000000       2.45372912570414792E-004  1.61125298505129597E-005
   1.3274999999999999       2.50284596146559612E-004  1.64890669816989256E-005
   1.3512500000000001       2.55214232583352561E-004  1.68693552879147506E-005
   1.3750000000000000       2.60161959657291856E-004  1.72534475493939773E-005
   1.3987499999999999       2.65127917351495044E-004  1.76413975997846418E-005
   1.4225000000000001       2.70112247912698540E-004  1.80332603547450076E-005
   1.4462500000000000       2.75115095910266367E-004  1.84290918415500537E-005
   1.4700000000000000       2.80136608297301692E-004  1.88289492297533901E-005
   1.4937499999999999       2.85176934473951990E-004  1.92328908629517722E-005
   1.5175000000000001       2.90236226353008471E-004  1.96409762917019296E-005
   1.5412500000000000       2.95314638427908438E-004  2.00532663076422718E-005
   1.5649999999999999       3.00412327843243882E-004  2.04698229788743559E-005
   1.5887500000000001       3.05529454467903436E-004  2.08907096866629671E-005
   1.6125000000000000       3.10666180970962035E-004  2.13159911635161962E-005
   1.6362500000000000       3.15822672910110662E-004  2.17457335333757163E-005
   1.6599999999999999       3.20999098775144294E-004  2.21800043500207177E-005
   1.6837500000000001       3.26195630129933194E-004  2.26188726436130261E-005
   1.7075000000000000       3.31412441663006248E-004  2.30624089623983195E-005
   1.7312500000000000       3.36649711288678356E-004  2.35106854193850677E-005
   1.7549999999999999       3.41907620242488572E-004  2.39637757402133927E-005
   1.7787500000000001       3.47186353180486300E-004  2.44217553129490456E-005
   1.8025000000000000       3.52486098282558306E-004  2.48847012398990652E-005
   1.8262499999999999       3.57807047356571760E-004  2.53526923913084932E-005
   1.8499999999999999       3.63149395964081729E-004  2.58258094625030257E-005
   1.8737499999999998       3.68513343516760990E-004  2.63041350309784210E-005
   1.8974999999999997       3.73899093411578405E-004  2.67877536183548302E-005
   1.9212499999999997       3.79306853154407354E-004  2.72767517537530361E-005
   1.9450000000000001       3.84736834492481895E-004  2.77712180401545509E-005
   1.9687500000000000       3.90189253552668648E-004  2.82712432236615660E-005
   1.9924999999999999       3.95664330985873690E-004  2.87769202658147041E-005
   2.0162499999999999       4.01162292117930423E-004  2.92883444191418932E-005
   2.0400000000000000       4.06683367107337661E-004  2.98056133061170196E-005
   2.0637500000000002       4.12227791110240938E-004  3.03288270017279580E-005
   2.0874999999999999       4.17795804453082429E-004  3.08580881198575226E-005
   2.1112500000000001       4.23387652813362995E-004  3.13935019037048043E-005
   2.1349999999999998       4.29003587409011202E-004  3.19351763204829114E-005
   2.1587499999999999       4.34643865214619262E-004  3.24832221619779423E-005
   2.1825000000000001       4.40308749099045909E-004  3.30377531433218732E-005
   2.2062499999999998       4.45998508149046625E-004  3.35988860199841122E-005
   2.2300000000000000       4.51713417828942144E-004  3.41667406971469322E-005
   2.2537500000000001       4.57453760238907877E-004  3.47414403513263579E-005
   2.2774999999999999       4.63219824368530969E-004  3.53231115568544528E-005
   2.3012500000000000       4.69011906362433483E-004  3.59118844188061984E-005
   2.3250000000000002       4.74830309802121706E-004  3.65078927130518927E-005
   2.3487499999999999       4.80675346000621290E-004  3.71112740335629627E-005
   2.3725000000000001       4.86547334314199847E-004  3.77221699477221708E-005
   2.3962500000000002       4.92446602470954101E-004  3.83407261600797011E-005
   2.4199999999999999       4.98373474730046486E-004  3.89670917322252854E-005
   2.4437500000000001       5.04328320724262103E-004  3.96014230513867915E-005
   2.4674999999999998       5.10311483541060220E-004  4.02438783820457092E-005
   2.4912500000000000       5.16323328067505734E-004  4.08946218058563554E-005
   2.5150000000000001       5.22364229507340638E-004  4.15538225097640334E-005
   2.5387499999999998       5.28434573841114318E-004  4.22216550148013582E-005
   2.5625000000000000       5.34534758314296802E-004  4.28982994187030830E-005
   2.5862500000000002       5.40665191955542134E-004  4.35839416534054846E-005
   2.6099999999999999       5.46826296127484661E-004  4.42787737585978420E-005
   2.6337500000000000       5.53018505112666710E-004  4.49829941726051584E-005
   2.6575000000000002       5.59242266737462138E-004  4.56968080420066690E-005
   2.6812499999999999       5.65498043037146545E-004  4.64204275515348589E-005
   2.7050000000000001       5.71786310965571995E-004  4.71540722759561512E-005
   2.7287499999999998       5.78107563153285302E-004  4.78979695558091995E-005
   2.7524999999999999       5.84462308718305479E-004  4.86523548990773106E-005
   2.7762500000000001       5.90851074134252541E-004  4.94174724110863287E-005
   2.7999999999999998       5.97274404161018523E-004  5.01935752551792378E-005
   2.8237500000000000       6.03732862843752989E-004  5.09809261469928741E-005
   2.8475000000000001       6.10227034586595276E-004  5.17797978854887719E-005
   2.8712499999999999       6.16757525308324079E-004  5.25904739242515711E-005
   2.8950000000000000       6.23324963687951240E-004  5.34132489869857923E-005
   2.9187500000000002       6.29930002509247701E-004  5.42484297316097054E-005
   2.9424999999999999       6.36573320114304942E-004  5.50963354678959369E-005
   2.9662500000000001       6.43255621977501858E-004  5.59572989342206996E-005
   2.9900000000000002       6.49977642412722344E-004  5.68316671397072119E-005
   3.0137499999999999       6.56740146428347587E-004  5.77198022788707999E-005
   3.0375000000000001       6.63543931746521354E-004  5.86220827268334221E-005
   3.0612499999999998       6.70389831005454954E-004  5.95389041242866125E-005
   3.0850000000000000       6.77278714166204597E-004  6.04706805626795506E-005
   3.1087500000000001       6.84211491148455997E-004  6.14178458816289270E-005
   3.1324999999999998       6.91189114723513498E-004  6.23808550923298926E-005
   3.1562500000000000       6.98212583697001244E-004  6.33601859428511668E-005
   3.1800000000000002       7.05282946418887380E-004  6.43563406436940708E-005
   3.2037499999999999       7.12401304664533603E-004  6.53698477749554654E-005
   3.2275000000000000       7.19568817937720558E-004  6.64012643999848333E-005
   3.2512500000000006       7.26786708255353878E-004  6.74511784146791506E-005
   3.2749999999999999       7.34056265484077288E-004  6.85202111667066127E-005
   3.2987500000000005       7.41378853311846857E-004  6.96090203851909214E-005
   3.3224999999999998       7.48755915953141387E-004  7.07183034690124886E-005
   3.3462500000000004       7.56188985705732943E-004  7.18488011912608035E-005
   3.3700000000000001       7.63679718174919888E-004  7.30013044387874403E-005
   3.3937500000000003       7.71229795723460659E-004  7.41766488287180369E-005
   3.4175000000000000       7.78841069769791567E-004  7.53757326004694540E-005
   3.4412500000000001       7.86515577806164243E-004  7.65995234106898879E-005
   3.4649999999999999       7.94255420474439451E-004  7.78490521955771988E-005
   3.4887500000000000       8.02062887198567195E-004  7.91254319491257449E-005
   3.5124999999999997       8.09940443931002839E-004  8.04298643176592988E-005
   3.5362499999999999       8.17890777102529506E-004  8.17636530321731600E-005
   3.5599999999999996       8.25916790170841625E-004  8.31282143035756390E-005
   3.5837500000000002       8.34021657095446742E-004  8.45250949117928564E-005
   3.6074999999999995       8.42208856764420583E-004  8.59559910105780968E-005
   3.6312500000000001       8.50482221066272120E-004  8.74227715871127829E-005
   3.6549999999999994       8.58845993957838461E-004  8.89275072771448480E-005
   3.6787500000000000       8.67304904946472415E-004  9.04725061985229146E-005
   3.7025000000000001       8.75864267794469612E-004  9.20603597711936811E-005
   3.7262499999999998       8.84530069334619009E-004  9.36939974664950605E-005
   3.7500000000000000       8.93309184665483000E-004  9.53767686922400856E-005
   3.7525000000000004       8.94240205434063780E-004  9.55569129882082464E-005
   3.7549999999999999       8.95172578195802611E-004  9.57376488035383417E-005
   3.7574999999999998       8.96106319365703617E-004  9.59189817706746032E-005
   3.7599999999999998       8.97041426770475627E-004  9.61009155981353729E-005
   3.7624999999999997       8.97977917267041834E-004  9.62834560972386440E-005
   3.7650000000000001       8.98915795159793826E-004  9.64666078032464885E-005
   3.7675000000000005       8.99855083918633405E-004  9.66503773781174754E-005
   3.7700000000000000       9.00795788348419230E-004  9.68347695544598036E-005
   3.7725000000000000       9.01737919718214242E-004  9.70197898325444069E-005
   3.7749999999999999       9.02681489498637058E-004  9.72054438109074464E-005
   3.7774999999999999       9.03626509367622230E-004  9.73917371891503981E-005
   3.7799999999999994       9.04572991216400055E-004  9.75786757708513796E-005
   3.7825000000000006       9.05520947155727916E-004  9.77662654665937473E-005
   3.7850000000000001       9.06470389522363949E-004  9.79545122971157577E-005
   3.7875000000000001       9.07421330885816195E-004  9.81434223965930704E-005
   3.7900000000000000       9.08373784055366718E-004  9.83330020160547987E-005
   3.7925000000000000       9.09327762087398643E-004  9.85232575269450053E-005
   3.7949999999999995       9.10283278293022862E-004  9.87141954248343863E-005
   3.7974999999999999       9.11240346246049529E-004  9.89058223332941268E-005
   3.8000000000000003       9.12198980036217025E-004  9.90981450345439235E-005
   3.8025000000000002       9.13159193298616998E-004  9.92911703673118602E-005
   3.8050000000000002       9.14121000690995707E-004  9.94849053906769797E-005
   3.8075000000000001       9.15084416924842343E-004  9.96793572824582902E-005
   3.8099999999999996       9.16049457019789035E-004  9.98745333705715452E-005
   3.8125000000000000       9.17016136947584773E-004  1.00070441207212837E-004
   3.8150000000000004       9.17984471109681266E-004  1.00267088297756579E-004
   3.8174999999999999       9.18954476146858416E-004  1.00464482520586521E-004
   3.8199999999999998       9.19926168420106259E-004  1.00662631856878634E-004
   3.8224999999999998       9.20899564655621177E-004  1.00861544465642014E-004
   3.8249999999999997       9.21874681957950875E-004  1.01061228690105929E-004
   3.8275000000000001       9.22851537761553310E-004  1.01261693057596181E-004
   3.8300000000000005       9.23830150094143653E-004  1.01462946313882790E-004
   3.8325000000000000       9.24810537218862796E-004  1.01664997389676770E-004
   3.8350000000000000       9.25792717898956253E-004  1.01867855435694386E-004
   3.8374999999999999       9.26776710770433536E-004  1.02071529759955256E-004
   3.8399999999999999       9.27762536433794139E-004  1.02276030064772281E-004
   3.8424999999999994       9.28750215896769209E-004  1.02481366282756171E-004
   3.8450000000000006       9.29739767802403101E-004  1.02687548278085708E-004
   3.8475000000000001       9.30731214275059139E-004  1.02894586499173766E-004
   3.8500000000000001       9.31724577095697820E-004  1.03102491565309484E-004
   3.8525000000000000       9.32719878623450727E-004  1.03311274377082104E-004
   3.8550000000000000       9.33717141820546224E-004  1.03520946128487633E-004
   3.8574999999999995       9.34716390278742958E-004  1.03731518319768033E-004
   3.8599999999999999       9.35717648247403428E-004  1.03943002771042474E-004
   3.8625000000000003       9.36720940663321477E-004  1.04155411636795228E-004
   3.8650000000000002       9.37726293118555198E-004  1.04368757414175365E-004
   3.8675000000000002       9.38733732213798571E-004  1.04583052994980350E-004
   3.8700000000000001       9.39743284955300829E-004  1.04798311612025376E-004
   3.8724999999999996       9.40754979432488047E-004  1.05014546928965341E-004
   3.8750000000000000       9.41768844539540460E-004  1.05231773024701944E-004
   3.8775000000000004       9.42784910083337363E-004  1.05450004421871562E-004
   3.8799999999999999       9.43803206830645821E-004  1.05669256109754695E-004
   3.8824999999999998       9.44823765633310783E-004  1.05889543465137979E-004
   3.8849999999999998       9.45846621182858485E-004  1.06110882693319193E-004
   3.8874999999999997       9.46871806784552530E-004  1.06333290264656440E-004
   3.8900000000000001       9.47899357733970904E-004  1.06556783316270626E-004
   3.8925000000000005       9.48929309364162591E-004  1.06781379458168845E-004
   3.8950000000000000       9.49961700079056826E-004  1.07007097141717075E-004
   3.8975000000000000       9.50996569023164809E-004  1.07233955427641999E-004
   3.8999999999999999       9.52033956836260639E-004  1.07461974103126442E-004
   3.9024999999999999       9.53073905747721102E-004  1.07691173727579586E-004
   3.9049999999999994       9.54116459679340894E-004  1.07921575682516698E-004
   3.9075000000000006       9.55161664357619968E-004  1.08153202226032841E-004
   3.9100000000000001       9.56209567436686145E-004  1.08386076552427905E-004
   3.9125000000000001       9.57260217687321111E-004  1.08620222750303188E-004
   3.9150000000000000       9.58313668926975577E-004  1.08855666303506903E-004
   3.9175000000000000       9.59369974513488741E-004  1.09092433527469015E-004
   3.9199999999999995       9.60429191304269900E-004  1.09330552085335034E-004
   3.9224999999999999       9.61491378912912413E-004  1.09570050978292154E-004
   3.9250000000000003       9.62556599932557345E-004  1.09810960653878054E-004
   3.9275000000000002       9.63624920185275906E-004  1.10053313126897307E-004
   3.9300000000000002       9.64696409001478865E-004  1.10297142114887476E-004
   3.9325000000000001       9.65771139534164096E-004  1.10542483190467279E-004
   3.9349999999999996       9.66849189383664118E-004  1.10789373984285949E-004
   3.9375000000000000       9.67930639921071628E-004  1.11037854256503020E-004
   3.9400000000000004       9.69015578364611566E-004  1.11287966304345778E-004
   3.9424999999999999       9.70104097226988241E-004  1.11539755093243741E-004
   3.9449999999999998       9.71196295885100075E-004  1.11793268660805739E-004
   3.9474999999999998       9.72292278498261271E-004  1.12048558136080127E-004
   3.9499999999999997       9.73392158997245390E-004  1.12305678615216175E-004
   3.9525000000000001       9.74496059259430088E-004  1.12564689305755732E-004
   3.9550000000000005       9.75604110942338574E-004  1.12825654156406118E-004
   3.9575000000000000       9.76716456832858303E-004  1.13088642511919183E-004
   3.9600000000000000       9.77833252476843686E-004  1.13353729902195092E-004
   3.9624999999999999       9.78954668160980732E-004  1.13620999002265175E-004
   3.9649999999999999       9.80080890646510680E-004  1.13890540731955423E-004
   3.9674999999999994       9.81212128759247808E-004  1.14162456025598911E-004
   3.9700000000000006       9.82348614115257203E-004  1.14436857335072090E-004
   3.9725000000000001       9.83490614539488149E-004  1.14713872018504264E-004
   3.9750000000000001       9.84638411795549619E-004  1.14993642140715386E-004
   3.9775000000000000       9.85792346940584209E-004  1.15276332981612632E-004
   3.9800000000000000       9.86952831805510246E-004  1.15562138842830166E-004
   3.9824999999999995       9.88120328945477945E-004  1.15851287070458943E-004
   3.9849999999999999       9.89295409706463912E-004  1.16144054334863545E-004
   3.9875000000000003       9.90478784036605536E-004  1.16440785037935201E-004
   3.9900000000000002       9.91671374727450200E-004  1.16741925151625135E-004
   3.9925000000000002       9.92874434722777668E-004  1.17048082668419888E-004
   3.9950000000000001       9.94089831496352758E-004  1.17360161415725649E-004
   3.9974999999999996       9.95320802551780733E-004  1.17679728690109361E-004
   4.0000000000000000       9.96576509053492604E-004  1.18011195947963305E-004
   4.0025000000000004       9.97846940837741848E-004  1.18388711111310711E-004
   4.0049999999999999       9.99103195480713097E-004  1.18791530961450691E-004
   4.0075000000000003       1.00034970729594532E-003  1.19210496104878754E-004
   4.0099999999999998       1.00158806356434181E-003  1.19642326493370551E-004
   4.0125000000000002       1.00281918510575804E-003  1.20085120972962618E-004
   4.0149999999999997       1.00404369551282966E-003  1.20537593193006218E-004
   4.0175000000000001       1.00526205433089009E-003  1.20998796258142710E-004
   4.0199999999999996       1.00647461900802457E-003  1.21467994549192710E-004
   4.0225000000000000       1.00768167827056630E-003  1.21944594686590767E-004
   4.0250000000000004       1.00888347194259972E-003  1.22428104521624727E-004
   4.0274999999999999       1.01008020355509813E-003  1.22918107023026798E-004
   4.0300000000000002       1.01127204887896676E-003  1.23414242746493799E-004
   4.0324999999999998       1.01245916175914260E-003  1.23916197544427658E-004
   4.0350000000000001       1.01364167848378285E-003  1.24423693685357336E-004
   4.0374999999999996       1.01481972096659104E-003  1.24936483234377885E-004
   4.0400000000000000       1.01599339916679638E-003  1.25454343008386257E-004
   4.0425000000000004       1.01716281299503333E-003  1.25977070657934382E-004
   4.0449999999999999       1.01832805380700593E-003  1.26504481567416417E-004
   4.0475000000000003       1.01948920560478054E-003  1.27036406367316175E-004
   4.0499999999999998       1.02064634601364422E-003  1.27572688910968613E-004
   4.0525000000000002       1.02179954708580926E-003  1.28113184609811607E-004
   4.0549999999999997       1.02294887596854236E-003  1.28657759049262448E-004
   4.0579999999999998       1.02432304748718427E-003  1.29316456323016408E-004
   4.0599999999999996       1.02523616450787489E-003  1.29758650570327129E-004
   4.0625000000000000       1.02637423856566791E-003  1.30314740096606829E-004
   4.0650000000000004       1.02750866998852310E-003  1.30874451694108204E-004
   4.0674999999999999       1.02863950831262358E-003  1.31437687499365253E-004
   4.0700000000000003       1.02976680050815878E-003  1.32004354954321949E-004
   4.0724999999999998       1.03089059122372299E-003  1.32574366335153125E-004
   4.0750000000000002       1.03201092299468901E-003  1.33147638337480874E-004
   4.0774999999999997       1.03312783637316062E-003  1.33724091703250214E-004
   4.0800000000000001       1.03424137014379862E-003  1.34303650902868312E-004
   4.0824999999999996       1.03535156142969711E-003  1.34886243841143236E-004
   4.0850000000000000       1.03645844582478624E-003  1.35471801599382322E-004
   4.0875000000000004       1.03756205781209269E-003  1.36060258243405496E-004
   4.0899999999999999       1.03866242963941160E-003  1.36651550454153751E-004
   4.0925000000000002       1.03975959324682332E-003  1.37245617579604269E-004
   4.0949999999999998       1.04085357912653970E-003  1.37842401304191347E-004
   4.0975000000000001       1.04194441669720446E-003  1.38441845533025700E-004
   4.0999999999999996       1.04303213438107284E-003  1.39043896252090464E-004
   4.1025000000000000       1.04411675965980239E-003  1.39648501398743815E-004
   4.1050000000000004       1.04519831913266496E-003  1.40255610744223497E-004
   4.1074999999999999       1.04627683856848598E-003  1.40865175785751244E-004
   4.1100000000000003       1.04735234295335222E-003  1.41477149647414592E-004
   4.1124999999999998       1.04842485653452566E-003  1.42091486988918760E-004
   4.1150000000000002       1.04949440285937172E-003  1.42708143921218493E-004
   4.1174999999999997       1.05056100481903556E-003  1.43327077929598869E-004
   4.1200000000000001       1.05162468467368507E-003  1.43948247800413244E-004
   4.1224999999999996       1.05268546405322383E-003  1.44571613550007670E-004
   4.1250000000000000       1.05374336413607112E-003  1.45197136383166085E-004
   4.1275000000000004       1.05479840545119846E-003  1.45824778604492286E-004
   4.1299999999999999       1.05585060805435350E-003  1.46454503585286580E-004
   4.1325000000000003       1.05689999151458141E-003  1.47086275708273914E-004
   4.1349999999999998       1.05794657493830826E-003  1.47720060320995922E-004
   4.1375000000000002       1.05899037698405410E-003  1.48355823691118512E-004
   4.1399999999999997       1.06003141589165739E-003  1.48993532966722907E-004
   4.1425000000000001       1.06106970949282819E-003  1.49633156136718391E-004
   4.1449999999999996       1.06210527523671302E-003  1.50274661995861711E-004
   4.1475000000000000       1.06313813019564391E-003  1.50918020109309529E-004
   4.1500000000000004       1.06416829108809665E-003  1.51563200781725487E-004
   4.1524999999999999       1.06519577429159732E-003  1.52210175026958158E-004
   4.1550000000000002       1.06622059585503317E-003  1.52858914539460674E-004
   4.1574999999999998       1.06724277151255776E-003  1.53509391667638287E-004
   4.1600000000000001       1.06826231669548467E-003  1.54161579388490815E-004
   4.1624999999999996       1.06927924654377391E-003  1.54815451283664017E-004
   4.1650000000000000       1.07029357591690764E-003  1.55470981516783567E-004
   4.1675000000000004       1.07130531940418847E-003  1.56128144811977358E-004
   4.1699999999999999       1.07231449133450541E-003  1.56786916433514646E-004
   4.1725000000000003       1.07332110578560046E-003  1.57447272166482235E-004
   4.1749999999999998       1.07432517659286349E-003  1.58109188298431101E-004
   4.1775000000000002       1.07532671735769835E-003  1.58772641601935376E-004
   4.1799999999999997       1.07632574145546662E-003  1.59437609317999442E-004
   4.1825000000000001       1.07732226204306208E-003  1.60104069140267293E-004
   4.1849999999999996       1.07831629206611365E-003  1.60771999199978003E-004
   4.1875000000000000       1.07930784426585476E-003  1.61441378051628836E-004
   4.1900000000000004       1.08029693118567209E-003  1.62112184659297357E-004
   4.1924999999999999       1.08128356517736058E-003  1.62784398383589320E-004
   4.1950000000000003       1.08226775840708695E-003  1.63457998969171209E-004
   4.1974999999999998       1.08324952286109784E-003  1.64132966532856537E-004
   4.2000000000000002       1.08422887035116854E-003  1.64809281552214621E-004
   4.2024999999999997       1.08520581251982107E-003  1.65486924854670828E-004
   4.2050000000000001       1.08618036084531669E-003  1.66165877607072455E-004
   4.2074999999999996       1.08715252664643575E-003  1.66846121305693200E-004
   4.2100000000000000       1.08812232108706206E-003  1.67527637766657679E-004
   4.2125000000000004       1.08908975518057271E-003  1.68210409116753784E-004
   4.2149999999999999       1.09005483979405398E-003  1.68894417784623600E-004
   4.2175000000000002       1.09101758565234293E-003  1.69579646492305542E-004
   4.2199999999999998       1.09197800334190917E-003  1.70266078247111697E-004
   4.2225000000000001       1.09293610331458874E-003  1.70953696333825427E-004
   4.2249999999999996       1.09389189589143530E-003  1.71642484307241616E-004
   4.2275000000000000       1.09484539126508489E-003  1.72332425984784938E-004
   4.2300000000000004       1.09579659950469741E-003  1.73023505439822388E-004
   4.2324999999999999       1.09674553055806481E-003  1.73715706994814729E-004
   4.2350000000000003       1.09769219425495082E-003  1.74409015214926070E-004
   4.2374999999999998       1.09863660031005389E-003  1.75103414901825997E-004
   4.2400000000000002       1.09957875832585668E-003  1.75798891087718736E-004
   4.2424999999999997       1.10051867779537536E-003  1.76495429029583544E-004
   4.2450000000000001       1.10145636810481183E-003  1.77193014203622486E-004
   4.2474999999999996       1.10239183853610783E-003  1.77891632299899920E-004
   4.2500000000000000       1.10332509826913615E-003  1.78591269217126699E-004
   4.3262499999999999       1.13077150816454628E-003  2.00354034628749629E-004
   4.4024999999999999       1.15638814551721715E-003  2.22737375359627907E-004
   4.4787499999999998       1.18035124652634388E-003  2.45511318071508654E-004
   4.5549999999999997       1.20280694980384826E-003  2.68504644297818361E-004
   4.6312499999999996       1.22388086212197461E-003  2.91584757150723851E-004
   4.7074999999999996       1.24368352356160595E-003  3.14646212461905134E-004
   4.7837500000000004       1.26231383499263617E-003  3.37603585014784621E-004
   4.8600000000000003       1.27986135213657270E-003  3.60386735920167228E-004
   4.9362500000000002       1.29640791036906146E-003  3.82937517652518638E-004
   5.0125000000000002       1.31202882660940768E-003  4.05207391466357253E-004
   5.0887500000000001       1.32679381491734535E-003  4.27155649870404153E-004
   5.1650000000000000       1.34076770138472361E-003  4.48748055867812445E-004
   5.2412500000000000       1.35401100622696102E-003  4.69955782675635114E-004
   5.3174999999999999       1.36658041367892819E-003  4.90754568881709139E-004
   5.3937499999999998       1.37852917260699757E-003  5.11124040070058878E-004
   5.4699999999999998       1.38990742764577742E-003  5.31047152197505236E-004
   5.5462499999999997       1.40076250657303445E-003  5.50509733222704907E-004
   5.6224999999999996       1.41113916828831476E-003  5.69500100754266386E-004
   5.6987500000000004       1.42107981939212837E-003  5.88008740629805638E-004
   5.7750000000000004       1.43062470484361156E-003  6.06028034715979974E-004
   5.8512500000000003       1.43981207591413951E-003  6.23552028426594828E-004
   5.9275000000000002       1.44867834508371866E-003  6.40576233584206570E-004
   6.0037500000000001       1.45725821403530219E-003  6.57097453884447429E-004
   6.0800000000000001       1.46558480326310623E-003  6.73113639872530210E-004
   6.1562500000000000       1.47368975545873380E-003  6.88623756857550777E-004
   6.2324999999999999       1.48160333947328364E-003  7.03627673991392066E-004
   6.3087499999999999       1.48935454061719405E-003  7.18126065219656311E-004
   6.3849999999999998       1.49697114372367526E-003  7.32120322468996984E-004
   6.4612499999999997       1.50447980973007680E-003  7.45612479368704009E-004
   6.5375000000000005       1.51190614586425463E-003  7.58605143792510971E-004
   6.6137499999999996       1.51927477034011476E-003  7.71101438159594926E-004
   6.6900000000000013       1.52660937209171893E-003  7.83104946480124597E-004
   6.7662500000000003       1.53393276621308105E-003  7.94619667386925444E-004
   6.8425000000000002       1.54126694450021340E-003  8.05649971892817064E-004
   6.9187500000000002       1.54863312400420447E-003  8.16200566557063524E-004
   6.9949999999999992       1.55605179065821764E-003  8.26276459838887374E-004
   7.0712500000000000       1.56354274060483962E-003  8.35882932372086578E-004
   7.1475000000000000       1.57112511864959930E-003  8.45025510329008877E-004
   7.2237500000000008       1.57881745416872232E-003  8.53709941570853100E-004
   7.2999999999999998       1.58663769469439956E-003  8.61942174285103041E-004
   7.3762499999999998       1.59460323736622302E-003  8.69728337842183975E-004
   7.4524999999999997       1.60273095841872689E-003  8.77074725636058008E-004
   7.5287499999999987       1.61103724085850226E-003  8.83987779701663292E-004
   7.6050000000000004       1.61953800046992619E-003  8.90474076926528338E-004
   7.6812499999999995       1.62824871027573092E-003  8.96540316695166217E-004
   7.7575000000000003       1.63718442356726684E-003  9.02193309823529706E-004
   7.8337500000000002       1.64635979560895569E-003  9.07439968657124791E-004
   7.9100000000000010       1.65578910411205552E-003  9.12287298220610656E-004
   7.9862500000000001       1.66548626856430674E-003  9.16742388319120036E-004
   8.0625000000000000       1.67546486849425198E-003  9.20812406502066185E-004
   8.1387499999999999       1.68573816074221164E-003  9.24504591809272307E-004
   8.2149999999999999       1.69631909580403068E-003  9.27826249227078296E-004
   8.2912499999999998       1.70722033330882256E-003  9.30784744788887937E-004
   8.3674999999999997       1.71845425668791605E-003  9.33387501261083463E-004
   8.4437499999999996       1.73003298708877405E-003  9.35641994361356894E-004
   8.5199999999999996       1.74196839658434868E-003  9.37555749462679489E-004
   8.5962499999999995       1.75427212072483884E-003  9.39136338742095058E-004
   8.6724999999999994       1.76695557046099285E-003  9.40391378731759227E-004
   8.7487499999999994       1.78002994355993833E-003  9.41328528285626789E-004
   8.8249999999999993       1.79350623534118691E-003  9.41955486824655095E-004
   8.9012499999999992       1.80739524903564849E-003  9.42279992981164059E-004
   8.9774999999999991       1.82170760558855271E-003  9.42309823507806875E-004
   9.0537500000000009       1.83645375301158520E-003  9.42052792469247314E-004
   9.1300000000000008       1.85164397529425664E-003  9.41516750683291125E-004
   9.2062500000000007       1.86728840089946894E-003  9.40709585386081374E-004
   9.2825000000000006       1.88339701087039874E-003  9.39639220098278613E-004
   9.3587500000000006       1.89997964657754909E-003  9.38313614673411209E-004
   9.4350000000000005       1.91704601713493035E-003  9.36740765515377033E-004
   9.5112500000000004       1.93460570651209475E-003  9.34928705958288156E-004
   9.5875000000000004       1.95266818032625248E-003  9.32885506789195729E-004
   9.6637500000000003       1.97124279255457904E-003  9.30619277022752436E-004
   9.7400000000000002       1.99033879161379179E-003  9.28138164659823113E-004
   9.8162500000000001       2.00996532744412331E-003  9.25450358195153413E-004
   9.8925000000000001       2.03013145363562311E-003  9.22564086103808720E-004
   9.9687500000000000       2.05084613856822097E-003  9.19487620752754945E-004
   10.045000000000000       2.07211826669242852E-003  9.16229277975059270E-004
   10.121200000000000       2.09394213706384042E-003  9.12799724561648906E-004
   10.197500000000000       2.11637000653889639E-003  9.09200452717796826E-004
   10.273800000000000       2.13938229084343831E-003  9.05444324974298163E-004
   10.350000000000000       2.16295627906577196E-003  9.01545076317955118E-004
   10.426200000000000       2.18713027225736836E-003  8.97506427728589156E-004
   10.502500000000000       2.21194566673922101E-003  8.93331422256850500E-004
   10.578799999999999       2.23737958611546460E-003  8.89033957172982920E-004
   10.654999999999999       2.26340586517477906E-003  8.84628629567344804E-004
   10.731199999999999       2.29006575949485154E-003  8.80118656304033518E-004
   10.807499999999999       2.31740381203429137E-003  8.75506767390940143E-004
   10.883699999999999       2.34535662467745239E-003  8.70813959723821585E-004
   10.960000000000001       2.37400580713282303E-003  8.66036907545775551E-004
   11.036300000000001       2.40332332677941881E-003  8.61190785748533038E-004
   11.112500000000001       2.43327762157620822E-003  8.56291203997967842E-004
   11.188800000000001       2.46395547370642076E-003  8.51334512555262154E-004
   11.265000000000001       2.49528459588592129E-003  8.46342976042160976E-004
   11.341200000000001       2.52731284418645716E-003  8.41319471731149246E-004
   11.417500000000000       2.56009172992037069E-003  8.36266792479789262E-004
   11.493800000000000       2.59358778415652537E-003  8.31201060987553060E-004
   11.570000000000000       2.62776376882830525E-003  8.26138557388235201E-004
   11.646200000000000       2.66267116455653086E-003  8.21082341409492254E-004
   11.722500000000000       2.69836528749237050E-003  8.16035601281876288E-004
   11.798800000000000       2.73480888299200810E-003  8.11014903466353364E-004
   11.875000000000000       2.77196076884866742E-003  8.06036780442927290E-004
   11.951200000000000       2.80987625864971644E-003  8.01104726328672303E-004
   12.027500000000000       2.84861467794628349E-003  7.96222586352961920E-004
   12.103800000000000       2.88813485456255840E-003  7.91407221701308943E-004
   12.180000000000000       2.92839152381836523E-003  7.86675259583478220E-004
   12.256200000000000       2.96944403113488494E-003  7.82030894247944430E-004
   12.332500000000000       3.01135591005837443E-003  7.77478903544062119E-004
   12.408799999999999       3.05408192523527093E-003  7.73036286389499195E-004
   12.484999999999999       3.09757258693959224E-003  7.68719599340002171E-004
   12.561199999999999       3.14189146703196687E-003  7.64534012591708907E-004
   12.637499999999999       3.18710650188368813E-003  7.60485523632478937E-004
   12.713699999999999       3.23310732288081219E-003  7.56596104915318191E-004
   12.789999999999999       3.28002285027270690E-003  7.52867075985710942E-004
   12.866299999999999       3.32780148399604682E-003  7.49315337605648045E-004
   12.942500000000003       3.37638712133356191E-003  7.45957018237362901E-004
   13.018800000000001       3.42591552874224603E-003  7.42795302663473364E-004
   13.095000000000001       3.47626513364703319E-003  7.39850623088045907E-004
   13.171199999999999       3.52750853791167565E-003  7.37131003662767708E-004
   13.247500000000000       3.57972306013278410E-003  7.34645826386512196E-004
   13.323800000000002       3.63285038726151579E-003  7.32411518898759767E-004
   13.400000000000000       3.68682744692031125E-003  7.30443379583387616E-004
   13.476200000000000       3.74173163257102495E-003  7.28751346738413402E-004
   13.552499999999998       3.79764523182971221E-003  7.27347004294154375E-004
   13.628800000000000       3.85450525103990353E-003  7.26246239406122692E-004
   13.705000000000000       3.91224376414012892E-003  7.25463554995327883E-004
   13.781200000000000       3.97094314061928379E-003  7.25011154747809633E-004
   13.857500000000000       4.03069082327616596E-003  7.24903195471990965E-004
   13.933799999999998       4.09141896979994986E-003  7.25154837804544913E-004
   14.010000000000002       4.15305462682898172E-003  7.25779588883689823E-004
   14.086200000000000       4.21568532049009480E-003  7.26792298527557360E-004
   14.162500000000000       4.27940382832558020E-003  7.28210097816746641E-004
   14.238799999999999       4.34413727794213337E-003  7.30047227745734975E-004
   14.315000000000000       4.40980750329936742E-003  7.32315988513894964E-004
   14.391200000000000       4.47650735835898508E-003  7.35034281204023036E-004
   14.467499999999999       4.54433512840015773E-003  7.38222637879859252E-004
   14.543799999999999       4.61321272037737342E-003  7.41894171691872520E-004
   14.619999999999997       4.68305656176470301E-003  7.46059747811718887E-004
   14.696200000000001       4.75396500627464809E-003  7.50740750934000812E-004
   14.772500000000001       4.82604201844468762E-003  7.55961572019282183E-004
   14.848799999999999       4.89920408907377168E-003  7.61733977741808855E-004
   14.924999999999999       4.97336204009396748E-003  7.68067159725793888E-004
   15.001200000000003       5.04861989105877002E-003  7.74986455884617569E-004
   15.077500000000001       5.12508745125566691E-003  7.82520614741095033E-004
   15.153800000000000       5.20267558687939266E-003  7.90679829043059216E-004
   15.230000000000000       5.28128930109574013E-003  7.99471365746403598E-004
   15.306200000000000       5.36103843381186343E-003  8.08925023086075855E-004
   15.382500000000002       5.44203879166326680E-003  8.19074444282992488E-004
   15.458800000000000       5.52419539334470227E-003  8.29928003513434511E-004
   15.535000000000000       5.60740719719301280E-003  8.41490771246432788E-004
   15.611199999999998       5.69179000884263795E-003  8.53797550100333122E-004
   15.687500000000000       5.77746577597072937E-003  8.66887456146868320E-004
   15.763800000000002       5.86433344266763714E-003  8.80766783601198851E-004
   15.840000000000000       5.95228567688694307E-003  8.95438114397256453E-004
   15.916200000000000       6.04144439081356812E-003  9.10941846958455590E-004
   15.992499999999998       6.13193780460724244E-003  9.27323199643734350E-004
   16.068800000000000       6.22365853087617719E-003  9.44586108375438261E-004
   16.145000000000000       6.31649271821832330E-003  9.62730361303581420E-004
   16.221200000000000       6.41056849248897859E-003  9.81802593314910158E-004
   16.297499999999999       6.50602045629338106E-003  1.00185480860220293E-003
   16.373799999999999       6.60273463122918510E-003  1.02288828838441922E-003
   16.449999999999999       6.70059036913717761E-003  1.04489969201598874E-003
   16.526199999999999       6.79972211021837285E-003  1.06794258569986025E-003
   16.602499999999999       6.90027092697393686E-003  1.09207649909633499E-003
   16.678799999999999       7.00211596857442092E-003  1.11729973692764302E-003
   16.754999999999999       7.10512950832158791E-003  1.14360546878353631E-003
   16.831199999999999       7.20945237283673445E-003  1.17105494550225303E-003
   16.907499999999999       7.31523216469614698E-003  1.19971602654504045E-003
   16.983799999999999       7.42234086100120732E-003  1.22958369447977818E-003
   17.059999999999999       7.53064335680519569E-003  1.26064724042608740E-003
   17.136199999999999       7.64028690439092894E-003  1.29297641966292197E-003
   17.212499999999999       7.75142565985179489E-003  1.32664829683063141E-003
   17.288799999999998       7.86392410497644724E-003  1.36165415843375994E-003
   17.364999999999998       7.97763943507530902E-003  1.39797899481274132E-003
   17.441199999999998       8.09272532656054797E-003  1.43570195521509620E-003
   17.517499999999998       8.20934246695056644E-003  1.47491025941602367E-003
   17.593800000000002       8.32734749513712631E-003  1.51559109003628891E-003
   17.670000000000002       8.44658956329155663E-003  1.55772467552135795E-003
   17.746200000000002       8.56722872197758500E-003  1.60140052440705056E-003
   17.822500000000002       8.68943211421734259E-003  1.64671704351208328E-003
   17.898800000000001       8.81304816156414442E-003  1.69365686668452187E-003
   17.975000000000001       8.93791760509730394E-003  1.74219495692153688E-003
   18.051200000000001       9.06420675917839549E-003  1.79243223027415917E-003
   18.127500000000001       9.19208907878927596E-003  1.84447940122738898E-003
   18.203800000000001       9.32140436481718355E-003  1.89831406773035682E-003
   18.280000000000001       9.45198454570149796E-003  1.95390537337188563E-003
   18.356200000000001       9.58400201754381134E-003  2.01136677805859899E-003
   18.432500000000001       9.71763630435066271E-003  2.07082251455592385E-003
   18.508800000000001       9.85271817371759402E-003  2.13224461285025377E-003
   18.585000000000001       9.98907030852934537E-003  2.19559578567016071E-003
   18.661200000000001       1.01268709072239397E-002  2.26100326443496842E-003
   18.737500000000001       1.02663052715740236E-002  2.32860612112196792E-003
   18.813800000000001       1.04071945916857696E-002  2.39837020796403871E-003
   18.890000000000001       1.05493518712047925E-002  2.47025113686889482E-003
   18.966200000000001       1.06929607309826646E-002  2.54439123785115502E-003
   19.042500000000000       1.08382117875534187E-002  2.62094583621026158E-003
   19.118800000000000       1.09849161630811033E-002  2.69987394902508572E-003
   19.195000000000000       1.11328766663180336E-002  2.78112333133861706E-003
   19.271200000000000       1.12822818265705289E-002  2.86485283885540547E-003
   19.347500000000000       1.14333270063130456E-002  2.95123558047749200E-003
   19.423700000000000       1.15856118520208974E-002  3.04010462219148417E-003
   19.500000000000000       1.17395308302668134E-002  3.13175410320787415E-003
   19.576300000000000       1.18948788698770864E-002  3.22613136116844078E-003
   19.652500000000000       1.20514424587424632E-002  3.32317075353555933E-003
   19.728800000000000       1.22096244107033659E-002  3.42319181058993753E-003
   19.805000000000000       1.23690009420617461E-002  3.52599843464513306E-003
   19.881200000000000       1.25297681984562776E-002  3.63178722096196621E-003
   19.957500000000000       1.26921284647791375E-002  3.74077183080587933E-003


==> anc/M1_4_3_v2.dat <==
  2.12500000000000015E-002  2.74548602703755290E-008  2.63468693567659921E-007
  4.49999999999999983E-002  6.37809766305331190E-006  4.83157266739897019E-007
  6.87500000000000056E-002  9.76071117005305821E-006  7.41255849191644842E-007
  9.24999999999999989E-002  1.31547397523797204E-005  1.00152599829352183E-006
  0.11625000000000002       1.65602516573707412E-005  1.26399163189486185E-006
  0.14000000000000001       1.99773158940121087E-005  1.52867702348712044E-006
  0.16375000000000001       2.34060022463747807E-005  1.79560680912840261E-006
  0.18750000000000000       2.68463812874891545E-005  2.06480599454750521E-006
  0.21124999999999999       3.02985243930112126E-005  2.33629996238228169E-006
  0.23499999999999999       3.37625037562570046E-005  2.61011447967798414E-006
  0.25874999999999998       3.72383924026209744E-005  2.88627570549798556E-006
  0.28249999999999997       4.07262642048190091E-005  3.16481019876236873E-006
  0.30625000000000002       4.42261938984205128E-005  3.44574492627841424E-006
  0.33000000000000002       4.77382570977686143E-005  3.72910727097587631E-006
  0.35375000000000001       5.12625303123008457E-005  4.01492504035344364E-006
  0.37750000000000000       5.47990909632826029E-005  4.30322647514319108E-006
  0.40125000000000000       5.83480174009669904E-005  4.59404025819970210E-006
  0.42499999999999999       6.19093889221944779E-005  4.88739552362131726E-006
  0.44874999999999998       6.54832857884465880E-005  5.18332186611083967E-006
  0.47249999999999992       6.90697892443684942E-005  5.48184935058346112E-006
  0.49625000000000008       7.26689815367758643E-005  5.78300852202996606E-006
  0.52000000000000002       7.62809459341614124E-005  6.08683041564367199E-006
  0.54374999999999996       7.99057667467187576E-005  6.39334656721970456E-006
  0.56750000000000000       8.35435293468998736E-005  6.70258902383565188E-006
  0.59125000000000005       8.71943201905242467E-005  7.01459035482318652E-006
  0.61499999999999999       9.08582268384590169E-005  7.32938366304016990E-006
  0.63875000000000004       9.45353379788889099E-005  7.64700259645371352E-006
  0.66249999999999998       9.82257434501959529E-005  7.96748136004449092E-006
  0.68625000000000003       1.01929534264471239E-004  8.29085472804368127E-006
  0.70999999999999996       1.05646802631679203E-004  8.61715805651379044E-006
  0.73375000000000001       1.09377641984498283E-004  8.94642729628524886E-006
  0.75749999999999995       1.13122147003861251E-004  9.27869900626168806E-006
  0.78125000000000000       1.16880413645220743E-004  9.61401036710636172E-006
  0.80500000000000016       1.20652539165564649E-004  9.95239919532361607E-006
  0.82875000000000010       1.24438622151209772E-004  1.02939039577493621E-005
  0.85250000000000004       1.28238762546401376E-004  1.06385637864655520E-005
  0.87624999999999997       1.32053061682747293E-004  1.09864184941535899E-005
  0.90000000000000002       1.35881622309519178E-004  1.13375085899031921E-005
  0.92374999999999996       1.39724548624850715E-004  1.16918752954931397E-005
  0.94750000000000001       1.43581946307868322E-004  1.20495605621616551E-005
  0.97124999999999995       1.47453922551788353E-004  1.24106070878844695E-005
  0.99500000000000000       1.51340586098017366E-004  1.27750583351800284E-005
   1.0187500000000000       1.55242047271294371E-004  1.31429585494612599E-005
   1.0425000000000000       1.59158418015914943E-004  1.35143527779555157E-005
   1.0662499999999999       1.63089811933078791E-004  1.38892868892138762E-005
   1.0900000000000001       1.67036344319404956E-004  1.42678075932333092E-005
   1.1137500000000000       1.70998132206661016E-004  1.46499624622149252E-005
   1.1375000000000000       1.74975294402753923E-004  1.50357999519842629E-005
   1.1612499999999999       1.78967951534033054E-004  1.54253694240989968E-005
   1.1850000000000001       1.82976226088959028E-004  1.58187211686723802E-005
   1.2087500000000000       1.87000242463192744E-004  1.62159064279407755E-005
   1.2324999999999999       1.91040127006164036E-004  1.66169774206056558E-005
   1.2562500000000001       1.95096008069180676E-004  1.70219873669821728E-005
   1.2800000000000000       1.99168016055140996E-004  1.74309905149871540E-005
   1.3037500000000000       2.03256283469919596E-004  1.78440421670016516E-005
   1.3274999999999999       2.07360944975495444E-004  1.82611987076455054E-005
   1.3512500000000001       2.11482137444896805E-004  1.86825176325013748E-005
   1.3750000000000000       2.15620000019042655E-004  1.91080575778296914E-005
   1.3987499999999999       2.19774674165561945E-004  1.95378783513174058E-005
   1.4225000000000001       2.23946303739678307E-004  1.99720409639049243E-005
   1.4462500000000000       2.28135035047250065E-004  2.04106076627386525E-005
   1.4700000000000000       2.32341016904521352E-004  2.08536419648023264E-005
   1.4937499999999999       2.36564400727748653E-004  2.13012086942444739E-005
   1.5175000000000001       2.40805340570630178E-004  2.17533740160905187E-005
   1.5412500000000000       2.45063993218586377E-004  2.22102054761589546E-005
   1.5649999999999999       2.49340518258785518E-004  2.26717720399683461E-005
   1.5887500000000001       2.53635078158340849E-004  2.31381441335924186E-005
   1.6125000000000000       2.57947838345460017E-004  2.36093936860523897E-005
   1.6362500000000000       2.62278967293688953E-004  2.40855941733194807E-005
   1.6599999999999999       2.66628636609397287E-004  2.45668206640046091E-005
   1.6837500000000001       2.70997021122664470E-004  2.50531498668162892E-005
   1.7075000000000000       2.75384298981731725E-004  2.55446601798726710E-005
   1.7312500000000000       2.79790651751197421E-004  2.60414317419592446E-005
   1.7549999999999999       2.84216264514144858E-004  2.65435464858285575E-005
   1.7787500000000001       2.88661325978396572E-004  2.70510881936439999E-005
   1.8025000000000000       2.93126028587112277E-004  2.75641425546766295E-005
   1.8262499999999999       2.97610568633948920E-004  2.80827972253706085E-005
   1.8499999999999999       3.02115146383025266E-004  2.86071418918990235E-005
   1.8737499999999998       3.06639966193940111E-004  2.91372683353409559E-005
   1.8974999999999997       3.11185236652116316E-004  2.96732704996175700E-005
   1.9212499999999997       3.15751170704757316E-004  3.02152445623356652E-005
   1.9450000000000001       3.20337985802719369E-004  3.07632890086944957E-005
   1.9687500000000000       3.24945904048627504E-004  3.13175047086238441E-005
   1.9924999999999999       3.29575152351581954E-004  3.18779949973316040E-005
   2.0162499999999999       3.34225962588824952E-004  3.24448657594511662E-005
   2.0400000000000000       3.38898571774766660E-004  3.30182255169924176E-005
   2.0637500000000002       3.43593222237790835E-004  3.35981855213128227E-005
   2.0874999999999999       3.48310161805296867E-004  3.41848598493422638E-005
   2.1112500000000001       3.53049643997462861E-004  3.47783655043097184E-005
   2.1349999999999998       3.57811928230247691E-004  3.53788225212390114E-005
   2.1587499999999999       3.62597280028194898E-004  3.59863540774987974E-005
   2.1825000000000001       3.67405971247635279E-004  3.66010866087154089E-005
   2.2062499999999998       3.72238280310929737E-004  3.72231499303756362E-005
   2.2300000000000000       3.77094492452453129E-004  3.78526773654770660E-005
   2.2537500000000001       3.81974899977052449E-004  3.84898058786040055E-005
   2.2774999999999999       3.86879802531795976E-004  3.91346762168426072E-005
   2.3012500000000000       3.91809507391868608E-004  3.97874330579765608E-005
   2.3250000000000002       3.96764329761553592E-004  4.04482251664412475E-005
   2.3487499999999999       4.01744593091318673E-004  4.11172055575540575E-005
   2.3725000000000001       4.06750629412076542E-004  4.17945316705769761E-005
   2.3962500000000002       4.11782779845364414E-004  4.24803655674693757E-005
   2.4199999999999999       4.16841394349130108E-004  4.31748740609166998E-005
   2.4437500000000001       4.21926833045488424E-004  4.38782290139274261E-005
   2.4674999999999998       4.27039465999253984E-004  4.45906074892238606E-005
   2.4912500000000000       4.32179671919075213E-004  4.53121917939456096E-005
   2.5150000000000001       4.37347846331085440E-004  4.60431705276705429E-005
   2.5387499999999998       4.42544390487374650E-004  4.67837376252629828E-005
   2.5625000000000000       4.47769719600579741E-004  4.75340934332435530E-005
   2.5862500000000002       4.53024261479118581E-004  4.82944447962295679E-005
   2.6099999999999999       4.58308457118789426E-004  4.90650053619088458E-005
   2.6337500000000000       4.63622761332160090E-004  4.98459959053489530E-005
   2.6575000000000002       4.68967643418832032E-004  5.06376446742104550E-005
   2.6812499999999999       4.74343587879965040E-004  5.14401877565862680E-005
   2.7050000000000001       4.79751095180792008E-004  5.22538694733680486E-005
   2.7287499999999998       4.85190682565248606E-004  5.30789427972335755E-005
   2.7524999999999999       4.90662884927266013E-004  5.39156698005699694E-005
   2.7762500000000001       4.96168255743768133E-004  5.47643221348966718E-005
   2.7999999999999998       5.01707368074969483E-004  5.56251815446293156E-005
   2.8237500000000000       5.07280815638185608E-004  5.64985404183439456E-005
   2.8475000000000001       5.12889213962081330E-004  5.73847023810586203E-005
   2.8712499999999999       5.18533201629079376E-004  5.82839829314555187E-005
   2.8950000000000000       5.24213441614572863E-004  5.91967101284292116E-005
   2.9187500000000002       5.29930622732617930E-004  6.01232253318796271E-005
   2.9424999999999999       5.35685461198988550E-004  6.10638840032663618E-005
   2.9662500000000001       5.41478702323840654E-004  6.20190565721445285E-005
   2.9900000000000002       5.47311122347810355E-004  6.29891293756918032E-005
   3.0137499999999999       5.53183530437201493E-004  6.39745056791708402E-005
   3.0375000000000001       5.59096770856021079E-004  6.49756067863301869E-005
   3.0612499999999998       5.65051725335079659E-004  6.59928732499968099E-005
   3.0850000000000000       5.71049315661245420E-004  6.70267661945606833E-005
   3.1087500000000001       5.77090506513272886E-004  6.80777687637453493E-005
   3.1324999999999998       5.83176308574586810E-004  6.91463877090563389E-005
   3.1562500000000000       5.89307781958034850E-004  7.02331551366461136E-005
   3.1800000000000002       5.95486039983129109E-004  7.13386304331187817E-005
   3.2037499999999999       6.01712253352853469E-004  7.24634023941157231E-005
   3.2275000000000000       6.07987654784935736E-004  7.36080915834738951E-005
   3.2512500000000006       6.14313544161898604E-004  7.47733529555175526E-005
   3.2749999999999999       6.20691294275563482E-004  7.59598787787777016E-005
   3.2987500000000005       6.27122357255485317E-004  7.71684019064175605E-005
   3.3224999999999998       6.33608271787648942E-004  7.83996994471550132E-005
   3.3462500000000004       6.40150671250487948E-004  7.96545969009494645E-005
   3.3700000000000001       6.46751296995397014E-004  8.09339733465470852E-005
   3.3937500000000003       6.53411992583264830E-004  8.22387647272032548E-005
   3.4175000000000000       6.60134739990767602E-004  8.35699729405562313E-005
   3.4412500000000001       6.66921657012168635E-004  8.49286707582423765E-005
   3.4649999999999999       6.73775013139827814E-004  8.63160098325387054E-005
   3.4887500000000000       6.80697264802578484E-004  8.77332321472939640E-005
   3.5124999999999997       6.87691050890652951E-004  8.91816775464189120E-005
   3.5362499999999999       6.94759235388185919E-004  9.06627986857518736E-005
   3.5599999999999996       7.01904932252995985E-004  9.21781754574899922E-005
   3.5837500000000002       7.09131541256832320E-004  9.37295329756641823E-005
   3.6074999999999995       7.16442790368920237E-004  9.53187631151459418E-005
   3.6312500000000001       7.23842787655669785E-004  9.69479507298891621E-005
   3.6549999999999994       7.31336084904471656E-004  9.86194058380839358E-005
   3.6787500000000000       7.38927756838646667E-004  1.00335703656256330E-004
   3.7025000000000001       7.46623506237069812E-004  1.02099735796194968E-004
   3.7262499999999998       7.54429765531853657E-004  1.03914771335595379E-004
   3.7500000000000000       7.62353917444165570E-004  1.05784548557821809E-004
   3.7525000000000004       7.63195231708143273E-004  1.05984721617090877E-004
   3.7549999999999999       7.64037955815666378E-004  1.06185553794655506E-004
   3.7574999999999998       7.64882100894322885E-004  1.06387050658816480E-004
   3.7599999999999998       7.65727677962055428E-004  1.06589217830312021E-004
   3.7624999999999997       7.66574698324294884E-004  1.06792061039289010E-004
   3.7650000000000001       7.67423173306739769E-004  1.06995586089974080E-004
   3.7675000000000005       7.68273114957851271E-004  1.07199798960542461E-004
   3.7700000000000000       7.69124535009022914E-004  1.07404705660220297E-004
   3.7725000000000000       7.69977445576980292E-004  1.07610312329252177E-004
   3.7749999999999999       7.70831858995652528E-004  1.07816625217657539E-004
   3.7774999999999999       7.71687787822377606E-004  1.08023650688359455E-004
   3.7799999999999994       7.72545244844349355E-004  1.08231395220437500E-004
   3.7825000000000006       7.73404243085338530E-004  1.08439865412511465E-004
   3.7850000000000001       7.74264795812667703E-004  1.08649067986262246E-004
   3.7875000000000001       7.75126916604761932E-004  1.08859009798562538E-004
   3.7900000000000000       7.75990619117745517E-004  1.09069697811459788E-004
   3.7925000000000000       7.76855917454636691E-004  1.09281139146875147E-004
   3.7949999999999995       7.77722825932820731E-004  1.09493341056960794E-004
   3.7974999999999999       7.78591359152795747E-004  1.09706310936869334E-004
   3.8000000000000003       7.79461532007139145E-004  1.09920056329270178E-004
   3.8025000000000002       7.80333359689857676E-004  1.10134584929064507E-004
   3.8050000000000002       7.81206857706167701E-004  1.10349904588311927E-004
   3.8075000000000001       7.82082041882713685E-004  1.10566023321378992E-004
   3.8099999999999996       7.82958928378252902E-004  1.10782949310324534E-004
   3.8125000000000000       7.83837533694844079E-004  1.11000690910536141E-004
   3.8150000000000004       7.84717874689554173E-004  1.11219256656628249E-004
   3.8174999999999999       7.85599968586733061E-004  1.11438655268626563E-004
   3.8199999999999998       7.86483832989091046E-004  1.11658895658193263E-004
   3.8224999999999998       7.87369485898332098E-004  1.11879986936438692E-004
   3.8249999999999997       7.88256945718615598E-004  1.12101938419538436E-004
   3.8275000000000001       7.89146231246980233E-004  1.12324759632743647E-004
   3.8300000000000005       7.90037361813501629E-004  1.12548460335979019E-004
   3.8325000000000000       7.90930357140092041E-004  1.12773050509708286E-004
   3.8350000000000000       7.91825237357654814E-004  1.12998540363594776E-004
   3.8374999999999999       7.92722023179469565E-004  1.13224940367808130E-004
   3.8399999999999999       7.93620735803093674E-004  1.13452261245993531E-004
   3.8424999999999994       7.94521396950488503E-004  1.13680513988311991E-004
   3.8450000000000006       7.95424028896586492E-004  1.13909709863248149E-004
   3.8475000000000001       7.96328654490264837E-004  1.14139860428774399E-004
   3.8500000000000001       7.97235297146189795E-004  1.14370977539803245E-004
   3.8525000000000000       7.98143980998579209E-004  1.14603073379370478E-004
   3.8550000000000000       7.99054730735558323E-004  1.14836160444558907E-004
   3.8574999999999995       7.99967571755954925E-004  1.15070251579236536E-004
   3.8599999999999999       8.00882530167506949E-004  1.15305359984697685E-004
   3.8625000000000003       8.01799632819032268E-004  1.15541499235852091E-004
   3.8650000000000002       8.02718907334653382E-004  1.15778683298450511E-004
   3.8675000000000002       8.03640382150258591E-004  1.16016926547431141E-004
   3.8700000000000001       8.04564086552369889E-004  1.16256243786481880E-004
   3.8724999999999996       8.05490050719652722E-004  1.16496650268923944E-004
   3.8750000000000000       8.06418305767278077E-004  1.16738161720034045E-004
   3.8775000000000004       8.07348883796078689E-004  1.16980794361176414E-004
   3.8799999999999999       8.08281817936741228E-004  1.17224564934433721E-004
   3.8824999999999998       8.09217142414463890E-004  1.17469490731535116E-004
   3.8849999999999998       8.10154892600947036E-004  1.17715589622408752E-004
   3.8874999999999997       8.11095105079243767E-004  1.17962880087202191E-004
   3.8900000000000001       8.12037817712400983E-004  1.18211381250609042E-004
   3.8925000000000005       8.12983069714857671E-004  1.18461112918543320E-004
   3.8950000000000000       8.13930901735102530E-004  1.18712095618588078E-004
   3.8975000000000000       8.14881355939806322E-004  1.18964350643031329E-004
   3.8999999999999999       8.15834475265872971E-004  1.19217899972934169E-004
   3.9024999999999999       8.16790306888538634E-004  1.19472766821093098E-004
   3.9049999999999994       8.17748897285053311E-004  1.19728974950593419E-004
   3.9075000000000006       8.18710296567072711E-004  1.19986549351094263E-004
   3.9100000000000001       8.19674554382116873E-004  1.20245515685972872E-004
   3.9125000000000001       8.20641725142726131E-004  1.20505901110121836E-004
   3.9150000000000000       8.21611864798866718E-004  1.20767733854261258E-004
   3.9175000000000000       8.22585031860906734E-004  1.21031043437572265E-004
   3.9199999999999995       8.23561287594779803E-004  1.21295860765780305E-004
   3.9224999999999999       8.24540696238475960E-004  1.21562218239950362E-004
   3.9250000000000003       8.25523325242936957E-004  1.21830149877538241E-004
   3.9275000000000002       8.26509245541013531E-004  1.22099691447531499E-004
   3.9300000000000002       8.27498531848807153E-004  1.22370880621855909E-004
   3.9325000000000001       8.28491263004591406E-004  1.22643757145646037E-004
   3.9349999999999996       8.29487522351533076E-004  1.22918363029512150E-004
   3.9375000000000000       8.30487398171766804E-004  1.23194742767584526E-004
   3.9400000000000004       8.31490984215356183E-004  1.23472943591053044E-004
   3.9424999999999999       8.32498380129399079E-004  1.23753015732272899E-004
   3.9449999999999998       8.33509692281674984E-004  1.24035012777750931E-004
   3.9474999999999998       8.34525034551193419E-004  1.24318992052796680E-004
   3.9499999999999997       8.35544528899573682E-004  1.24605015017684894E-004
   3.9525000000000001       8.36568306745589423E-004  1.24893147837422234E-004
   3.9550000000000005       8.37596509986414666E-004  1.25183461965682678E-004
   3.9575000000000000       8.38629292626413793E-004  1.25476034902563711E-004
   3.9600000000000000       8.39666822326484989E-004  1.25770951045471444E-004
   3.9624999999999999       8.40709282680480400E-004  1.26068302782816980E-004
   3.9649999999999999       8.41756875812130429E-004  1.26368191809643601E-004
   3.9674999999999994       8.42809825657634087E-004  1.26670730775032642E-004
   3.9700000000000006       8.43868382121969380E-004  1.26976045367820149E-004
   3.9725000000000001       8.44932826467720060E-004  1.27284277008228228E-004
   3.9750000000000001       8.46003478141072970E-004  1.27595586345823336E-004
   3.9775000000000000       8.47080704745760936E-004  1.27910158083193576E-004
   3.9800000000000000       8.48164934449964340E-004  1.28228207436782764E-004
   3.9824999999999995       8.49256674296351125E-004  1.28549989460562873E-004
   3.9849999999999999       8.50356541487719167E-004  1.28875813549379585E-004
   3.9875000000000003       8.51465302786402756E-004  1.29206064757027712E-004
   3.9900000000000002       8.52583948425948094E-004  1.29541240865253441E-004
   3.9925000000000002       8.53713833101106415E-004  1.29882021819166890E-004
   3.9950000000000001       8.54856971595923483E-004  1.30229417943188239E-004
   3.9974999999999996       8.56016855445746708E-004  1.30585180931456406E-004
   4.0000000000000000       8.57203333356206312E-004  1.30954238432083369E-004
   4.0025000000000004       8.58405063078118593E-004  1.31373532018528411E-004
   4.0049999999999999       8.59590964335140524E-004  1.31820089425990398E-004
   4.0075000000000003       8.60765979344392789E-004  1.32284027614270797E-004
   4.0099999999999998       8.61931882343741607E-004  1.32761807977387671E-004
   4.0125000000000002       8.63089702564174741E-004  1.33251379425790485E-004
   4.0149999999999997       8.64240137023926771E-004  1.33751354117431166E-004
   4.0175000000000001       8.65383699351818269E-004  1.34260710415082696E-004
   4.0199999999999996       8.66520789063402689E-004  1.34778654612434953E-004
   4.0225000000000000       8.67651728856816038E-004  1.35304546456714315E-004
   4.0250000000000004       8.68776786770269734E-004  1.35837854908860589E-004
   4.0274999999999999       8.69896190283358617E-004  1.36378129972736744E-004
   4.0300000000000002       8.71010135802464513E-004  1.36924983777241303E-004
   4.0324999999999998       8.72118795279036812E-004  1.37478077328103570E-004
   4.0350000000000001       8.73222321017441141E-004  1.38037110918562509E-004
   4.0374999999999996       8.74320849247077112E-004  1.38601816989574839E-004
   4.0400000000000000       8.75414502845260037E-004  1.39171954689377357E-004
   4.0425000000000004       8.76503393452947462E-004  1.39747305644598026E-004
   4.0449999999999999       8.77587623148592282E-004  1.40327670616488976E-004
   4.0475000000000003       8.78667285790469600E-004  1.40912866816867750E-004
   4.0499999999999998       8.79742468108718652E-004  1.41502725725284339E-004
   4.0525000000000002       8.80813250603719347E-004  1.42097091292929479E-004
   4.0549999999999997       8.81879708292928775E-004  1.42695818449292987E-004
   4.0579999999999998       8.83153847253384549E-004  1.43419858388179103E-004
   4.0599999999999996       8.83999925573003228E-004  1.43905824810432816E-004
   4.0625000000000000       8.85053812961248353E-004  1.44516858412305536E-004
   4.0650000000000004       8.86103631978923684E-004  1.45131760715286421E-004
   4.0674999999999999       8.87149437953316136E-004  1.45750426090994131E-004
   4.0700000000000003       8.88191283354151538E-004  1.46372754637808813E-004
   4.0724999999999998       8.89229218048725404E-004  1.46998651670265023E-004
   4.0750000000000002       8.90263289526050565E-004  1.47628027270397220E-004
   4.0774999999999997       8.91293543094700972E-004  1.48260795891678619E-004
   4.0800000000000001       8.92320022058326785E-004  1.48896876007887681E-004
   4.0824999999999996       8.93342767871264606E-004  1.49536189800418139E-004
   4.0850000000000000       8.94361820278767746E-004  1.50178662879062158E-004
   4.0875000000000004       8.95377217441577482E-004  1.50824224031417933E-004
   4.0899999999999999       8.96388996048560062E-004  1.51472804997510588E-004
   4.0925000000000002       8.97397191418247003E-004  1.52124340266347470E-004
   4.0949999999999998       8.98401837590750074E-004  1.52778766891742309E-004
   4.0975000000000001       8.99402967411177309E-004  1.53436024325124149E-004
   4.0999999999999996       9.00400612605431862E-004  1.54096054263333759E-004
   4.1025000000000000       9.01394803849983562E-004  1.54758800509850340E-004
   4.1050000000000004       9.02385570834454047E-004  1.55424208847650851E-004
   4.1074999999999999       9.03372942320182330E-004  1.56092226922865084E-004
   4.1100000000000003       9.04356946193431155E-004  1.56762804137791769E-004
   4.1124999999999998       9.05337609514471646E-004  1.57435891552430040E-004
   4.1150000000000002       9.06314958562852977E-004  1.58111441793662991E-004
   4.1174999999999997       9.07289018879315679E-004  1.58789408971346833E-004
   4.1200000000000001       9.08259815304136723E-004  1.59469748600559363E-004
   4.1224999999999996       9.09227372013605983E-004  1.60152417529663751E-004
   4.1250000000000000       9.10191712087554585E-004  1.60837373791089733E-004
   4.1275000000000004       9.11152859401017506E-004  1.61524576867620804E-004
   4.1299999999999999       9.12110835863635299E-004  1.62213987142281112E-004
   4.1325000000000003       9.13065663305373748E-004  1.62905566171908455E-004
   4.1349999999999998       9.14017363037193339E-004  1.63599276554797214E-004
   4.1375000000000002       9.14965955874585436E-004  1.64295081883420005E-004
   4.1399999999999997       9.15911462159609566E-004  1.64992946700140029E-004
   4.1425000000000001       9.16853901781559066E-004  1.65692836455680597E-004
   4.1449999999999996       9.17793294209744430E-004  1.66394717472551984E-004
   4.1475000000000000       9.18729658917289294E-004  1.67098556982199937E-004
   4.1500000000000004       9.19663013642985539E-004  1.67804322771452681E-004
   4.1524999999999999       9.20593377106128700E-004  1.68511983640110946E-004
   4.1550000000000002       9.21520767201128364E-004  1.69221509039955287E-004
   4.1574999999999998       9.22445200994492678E-004  1.69932869041274705E-004
   4.1600000000000001       9.23366696640385578E-004  1.70646034655636995E-004
   4.1624999999999996       9.24285270541709645E-004  1.71360977285528855E-004
   4.1650000000000000       9.25200939262639174E-004  1.72077669049137434E-004
   4.1675000000000004       9.26113719065236284E-004  1.72796082669963421E-004
   4.1699999999999999       9.27023625920373601E-004  1.73516191454841452E-004
   4.1725000000000003       9.27930675518085250E-004  1.74237969273081792E-004
   4.1749999999999998       9.28834883277404903E-004  1.74961390536659388E-004
   4.1775000000000002       9.29736264355713552E-004  1.75686430181386266E-004
   4.1799999999999997       9.30634833657626825E-004  1.76413063649001237E-004
   4.1825000000000001       9.31530605843454255E-004  1.77141266870121938E-004
   4.1849999999999996       9.32423595337255554E-004  1.77871016248007163E-004
   4.1875000000000000       9.33313816334521533E-004  1.78602288643077683E-004
   4.1900000000000004       9.34201282809492793E-004  1.79335061358152178E-004
   4.1924999999999999       9.35086008522150553E-004  1.80069312124355482E-004
   4.1950000000000003       9.35968007024889047E-004  1.80805019087660734E-004
   4.1974999999999998       9.36847291668888678E-004  1.81542160796027024E-004
   4.2000000000000002       9.37723875610216718E-004  1.82280716187102214E-004
   4.2024999999999997       9.38597771815652296E-004  1.83020664576453946E-004
   4.2050000000000001       9.39468993068272524E-004  1.83761985646307686E-004
   4.2074999999999996       9.40337551972795561E-004  1.84504659434752945E-004
   4.2100000000000000       9.41203460960704226E-004  1.85248666325406010E-004
   4.2125000000000004       9.42066732295153636E-004  1.85993987037491067E-004
   4.2149999999999999       9.42927378075684997E-004  1.86740602616328085E-004
   4.2175000000000002       9.43785410242745310E-004  1.87488494424202485E-004
   4.2199999999999998       9.44640840582024622E-004  1.88237644131593557E-004
   4.2225000000000001       9.45493680728630524E-004  1.88988033708751895E-004
   4.2249999999999996       9.46343942171093411E-004  1.89739645417597643E-004
   4.2275000000000000       9.47191636255219306E-004  1.90492461803933722E-004
   4.2300000000000004       9.48036774187796527E-004  1.91246465689951450E-004
   4.2324999999999999       9.48879367040164558E-004  1.92001640167016179E-004
   4.2350000000000003       9.49719425751649774E-004  1.92757968588724523E-004
   4.2374999999999998       9.50556961135100948E-004  1.93515434564662853E-004
   4.2400000000000002       9.51391983863802493E-004  1.94274021950646247E-004
   4.2424999999999997       9.52224504517335132E-004  1.95033714851216037E-004
   4.2450000000000001       9.53054533531526955E-004  1.95794497602845162E-004
   4.2474999999999996       9.53882081238067894E-004  1.96556354775645947E-004
   4.2500000000000000       9.54707157839374118E-004  1.97319271162062313E-004
   4.3262499999999999       9.78733811241935033E-004  2.21026347816902458E-004
   4.4024999999999999       1.00071368763529904E-003  2.45366164256608323E-004
   4.4787499999999998       1.02084230205027335E-003  2.70091169894725973E-004
   4.5549999999999997       1.03928147691154040E-003  2.95017336461426331E-004
   4.6312499999999996       1.05617004286913830E-003  3.20002392005244566E-004
   4.7074999999999996       1.07162995569795474E-003  3.44933415870981544E-004
   4.7837500000000004       1.08577013076615269E-003  3.69719118200338964E-004
   4.8600000000000003       1.09868901676682569E-003  3.94284717418019422E-004
   4.9362500000000002       1.11047641712482426E-003  4.18568372269737411E-004
   5.0125000000000002       1.12121483447027515E-003  4.42518600253549211E-004
   5.0887500000000001       1.13098049762596102E-003  4.66092351880964941E-004
   5.1650000000000000       1.13984416852094968E-003  4.89253537916512805E-004
   5.2412500000000000       1.14787179125505558E-003  5.11971879537859056E-004
   5.3174999999999999       1.15512502458850540E-003  5.34221994910473539E-004
   5.3937499999999998       1.16166168613666011E-003  5.55982662813703341E-004
   5.4699999999999998       1.16753612820136602E-003  5.77236221472232224E-004
   5.5462499999999997       1.17279955964050969E-003  5.97968072398486774E-004
   5.6224999999999996       1.17750032441423522E-003  6.18166267008884041E-004
   5.6987500000000004       1.18168414482332424E-003  6.37821159339168058E-004
   5.7750000000000004       1.18539433558735238E-003  6.56925112153328118E-004
   5.8512500000000003       1.18867199355391609E-003  6.75472246625865766E-004
   5.9275000000000002       1.19155616682787365E-003  6.93458227909458545E-004
   6.0037500000000001       1.19408400635272888E-003  7.10880080497254584E-004
   6.0800000000000001       1.19629090243053115E-003  7.27736028522057315E-004
   6.1562500000000000       1.19821060826315893E-003  7.44025357098185053E-004
   6.2324999999999999       1.19987535152575034E-003  7.59748291087700904E-004
   6.3087499999999999       1.20131593715411028E-003  7.74905889760007854E-004
   6.3849999999999998       1.20256184011673117E-003  7.89499953687332703E-004
   6.4612499999999997       1.20364129092790815E-003  8.03532943136345637E-004
   6.5375000000000005       1.20458135415307463E-003  8.17007906072712430E-004
   6.6137499999999996       1.20540800063629727E-003  8.29928414490835277E-004
   6.6900000000000013       1.20614617416414161E-003  8.42298508035232161E-004
   6.7662500000000003       1.20681985309548101E-003  8.54122643975842831E-004
   6.8425000000000002       1.20745210744647698E-003  8.65405652752421531E-004
   6.9187500000000002       1.20806515185352100E-003  8.76152698409671292E-004
   6.9949999999999992       1.20868039481513323E-003  8.86369243359007774E-004
   7.0712500000000000       1.20931848448620986E-003  8.96061016920500345E-004
   7.1475000000000000       1.20999935140193252E-003  9.05233987267009760E-004
   7.2237500000000008       1.21074224833601874E-003  9.13894336347893387E-004
   7.2999999999999998       1.21156578755435241E-003  9.22048437478510956E-004
   7.3762499999999998       1.21248797567279315E-003  9.29702835302957686E-004
   7.4524999999999997       1.21352624631071698E-003  9.36864227875774491E-004
   7.5287499999999987       1.21469749071328624E-003  9.43539450638934663E-004
   7.6050000000000004       1.21601808649911898E-003  9.49735462096954397E-004
   7.6812499999999995       1.21750392467556093E-003  9.55459331016024569E-004
   7.7575000000000003       1.21917043505087195E-003  9.60718224993315916E-004
   7.8337500000000002       1.22103261016099306E-003  9.65519400260316722E-004
   7.9100000000000010       1.22310502781792650E-003  9.69870192599445787E-004
   7.9862500000000001       1.22540187237713634E-003  9.73778009266621880E-004
   8.0625000000000000       1.22793695481263174E-003  9.77250321823883985E-004
   8.1387499999999999       1.23072373168068888E-003  9.80294659795916947E-004
   8.2149999999999999       1.23377532304657506E-003  9.82918605072842467E-004
   8.2912499999999998       1.23710452944308458E-003  9.85129786988940114E-004
   8.3674999999999997       1.24072384792515804E-003  9.86935878014006318E-004
   8.4437499999999996       1.24464548726787466E-003  9.88344589990305250E-004
   8.5199999999999996       1.24888138244238795E-003  9.89363670927048341E-004
   8.5962499999999995       1.25344320822783290E-003  9.90000902154246484E-004
   8.6724999999999994       1.25834239226611582E-003  9.90264096004151058E-004
   8.7487499999999994       1.26359012740883260E-003  9.90161093833663315E-004
   8.8249999999999993       1.26919738347124988E-003  9.89699764420188524E-004
   8.9012499999999992       1.27517491841312378E-003  9.88888002693516684E-004
   8.9774999999999991       1.28153328897515377E-003  9.87733728776910968E-004
   9.0537500000000009       1.28828286079771671E-003  9.86244887310073776E-004
   9.1300000000000008       1.29543381804838567E-003  9.84429447026192962E-004
   9.2062500000000007       1.30299617258621751E-003  9.82295400555901598E-004
   9.2825000000000006       1.31097977269305937E-003  9.79850764433548354E-004
   9.3587500000000006       1.31939431140392477E-003  9.77103579285815279E-004
   9.4350000000000005       1.32824933446855560E-003  9.74061910188989740E-004
   9.5112500000000004       1.33755424797370355E-003  9.70733847188010165E-004
   9.5875000000000004       1.34731832565026534E-003  9.67127505976049496E-004
   9.6637500000000003       1.35755071588203910E-003  9.63251028736459864E-004
   9.7400000000000002       1.36826044842485069E-003  9.59112585148390166E-004
   9.8162500000000001       1.37945644111792999E-003  9.54720373746640238E-004
   9.8925000000000001       1.39114750491449229E-003  9.50082622466218857E-004
   9.9687500000000000       1.40334235142465014E-003  9.45207591268639727E-004
   10.045000000000000       1.41604959728048002E-003  9.40103572862169778E-004
   10.121200000000000       1.42926892312838193E-003  9.34782456716113275E-004
   10.197500000000000       1.44303531228338671E-003  9.29241920349814727E-004
   10.273800000000000       1.45734014042319163E-003  9.23497222280348002E-004
   10.350000000000000       1.47217188663114349E-003  9.17564730853758317E-004
   10.426200000000000       1.48755714734294126E-003  9.11445515630588017E-004
   10.502500000000000       1.50352535963873862E-003  9.05139709416794523E-004
   10.578799999999999       1.52006480550520139E-003  8.98663811758872643E-004
   10.654999999999999       1.53716071574259072E-003  8.92035261504543178E-004
   10.731199999999999       1.55484235608557213E-003  8.85254334849819345E-004
   10.807499999999999       1.57314201821339588E-003  8.78320560529257592E-004
   10.883699999999999       1.59201961189782350E-003  8.71260884944797241E-004
   10.960000000000001       1.61153253306117955E-003  8.64065623367399598E-004
   11.036300000000001       1.63166422226261468E-003  8.56752868651684558E-004
   11.112500000000001       1.65239484070764083E-003  8.49341392574130198E-004
   11.188800000000001       1.67378653794290054E-003  8.41820776837877405E-004
   11.265000000000001       1.69579093538830216E-003  8.34219821826377218E-004
   11.341200000000001       1.71844330994172078E-003  8.26537882285714991E-004
   11.417500000000000       1.74178231543740676E-003  8.18773961674836297E-004
   11.493800000000000       1.76578629064803915E-003  8.10947425311545219E-004
   11.570000000000000       1.79043006902408893E-003  8.03078046261896804E-004
   11.646200000000000       1.81575224440573297E-003  7.95165066500029896E-004
   11.722500000000000       1.84179495755012286E-003  7.87207585015291473E-004
   11.798800000000000       1.86853299648080174E-003  7.79225633094483448E-004
   11.875000000000000       1.89593749428082665E-003  7.71239463061418589E-004
   11.951200000000000       1.92405055958084592E-003  7.63248451770324608E-004
   12.027500000000000       1.95291801430901349E-003  7.55252050639858611E-004
   12.103800000000000       1.98251097022915422E-003  7.47270812302198127E-004
   12.180000000000000       2.01279673250928052E-003  7.39325316935586486E-004
   12.256200000000000       2.04382111100597386E-003  7.31415336559565498E-004
   12.332500000000000       2.07563379243680228E-003  7.23540943781962359E-004
   12.408799999999999       2.10820207839209229E-003  7.15723061664036539E-004
   12.484999999999999       2.14148931173576166E-003  7.07982438275800647E-004
   12.561199999999999       2.17554518424300115E-003  7.00319509551820037E-004
   12.637499999999999       2.21042342802595278E-003  6.92735248488181841E-004
   12.713699999999999       2.24604014037186684E-003  6.85260530319818260E-004
   12.789999999999999       2.28249634456975745E-003  6.77886888460301363E-004
   12.866299999999999       2.31975337310380298E-003  6.70635506780555067E-004
   12.942500000000003       2.35776836999756741E-003  6.63527075129095346E-004
   13.018800000000001       2.39664867845594586E-003  6.56554529147164293E-004
   13.095000000000001       2.43629994671180905E-003  6.49747874146525237E-004
   13.171199999999999       2.47678016028050852E-003  6.43109750387312398E-004
   13.247500000000000       2.51815166756508496E-003  6.36643848480255886E-004
   13.323800000000002       2.56036950540063871E-003  6.30371252028288660E-004
   13.400000000000000       2.60338428580463412E-003  6.24312206040095164E-004
   13.476200000000000       2.64725839036865709E-003  6.18470924300462211E-004
   13.552499999999998       2.69205872431081466E-003  6.12852948434254737E-004
   13.628800000000000       2.73773593507611532E-003  6.07479077851685889E-004
   13.705000000000000       2.78423608635893285E-003  6.02369027442063547E-004
   13.781200000000000       2.83162612021106491E-003  5.97528923106513919E-004
   13.857500000000000       2.87997766328975009E-003  5.92966514727955572E-004
   13.933799999999998       2.92923681598582881E-003  5.88702138050267482E-004
   14.010000000000002       2.97934493292610235E-003  5.84754785255681814E-004
   14.086200000000000       3.03037367444807752E-003  5.81132860952506382E-004
   14.162500000000000       3.08239954419075451E-003  5.77846709342318848E-004
   14.238799999999999       3.13536392543078144E-003  5.74916016321683015E-004
   14.315000000000000       3.18920328984041842E-003  5.72358847711420399E-004
   14.391200000000000       3.24399416332023021E-003  5.70186275828910905E-004
   14.467499999999999       3.29981807289758244E-003  5.68411648139309695E-004
   14.543799999999999       3.35661150594508770E-003  5.67053799147645174E-004
   14.619999999999997       3.41430587115636132E-003  5.66129647886467091E-004
   14.696200000000001       3.47298270413452272E-003  5.65653348022479813E-004
   14.772500000000001       3.53272869897318072E-003  5.65641688338841086E-004
   14.848799999999999       3.59347526432151005E-003  5.66112440253083464E-004
   14.924999999999999       3.65514856081924824E-003  5.67081145492804965E-004
   15.001200000000003       3.71783527122425709E-003  5.68565488162040889E-004
   15.077500000000001       3.78162739069000256E-003  5.70586174705673744E-004
   15.153800000000000       3.84645105402064589E-003  5.73159693138752834E-004
   15.230000000000000       3.91222697515248002E-003  5.76299964885334344E-004
   15.306200000000000       3.97904710650032276E-003  5.80028688113684316E-004
   15.382500000000002       4.04700886561065731E-003  5.84370999021953993E-004
   15.458800000000000       4.11603289863964918E-003  5.89341863500801632E-004
   15.535000000000000       4.18603426569520189E-003  5.94953319271382939E-004
   15.611199999999998       4.25711029934839388E-003  6.01231595851127692E-004
   15.687500000000000       4.32936393993265355E-003  6.08206807576916930E-004
   15.763800000000002       4.40271013981970594E-003  6.15892144561020860E-004
   15.840000000000000       4.47705808164933997E-003  6.24297477725412617E-004
   15.916200000000000       4.55251057622232426E-003  6.33454128530033279E-004
   15.992499999999998       4.62917617916968477E-003  6.43397786581507264E-004
   16.068800000000000       4.70696391348421686E-003  6.54139595381274643E-004
   16.145000000000000       4.78577685604485072E-003  6.65686959306667709E-004
   16.221200000000000       4.86572336908222113E-003  6.78076899180003246E-004
   16.297499999999999       4.94691769261274266E-003  6.91351326580234740E-004
   16.373799999999999       5.02926267129379101E-003  7.05519047034260539E-004
   16.449999999999999       5.11265502846811395E-003  7.20584672566266160E-004
   16.526199999999999       5.19720873086916644E-003  7.36591578370784732E-004
   16.602499999999999       5.28304373699425237E-003  7.53588594242592330E-004
   16.678799999999999       5.37005645330223321E-003  7.71581871967985796E-004
   16.754999999999999       5.45813698952197709E-003  7.90572877954502412E-004
   16.831199999999999       5.54740494683747705E-003  8.10612051313583859E-004
   16.907499999999999       5.63798599373663712E-003  8.31755893468329047E-004
   16.983799999999999       5.72976982608820306E-003  8.54007562958841162E-004
   17.059999999999999       5.82263966785961408E-003  8.77364999790967949E-004
   17.136199999999999       5.91672071707984720E-003  9.01886471783217925E-004
   17.212499999999999       6.01214435249057717E-003  9.27636976152606033E-004
   17.288799999999998       6.10879324473376228E-003  9.54616306114622077E-004
   17.364999999999998       6.20654342843325168E-003  9.82818458021765800E-004
   17.441199999999998       6.30552565583420137E-003  1.01231036061565863E-003
   17.517499999999998       6.40587691048760850E-003  1.04316638876942366E-003
   17.593800000000002       6.50747251943536737E-003  1.07538256568536525E-003
   17.670000000000002       6.61018102161127583E-003  1.10894848981924268E-003
   17.746200000000002       6.71413860211539891E-003  1.14394064609648076E-003
   17.822500000000002       6.81948770685573968E-003  1.18044374431936589E-003
   17.898800000000001       6.92609597441541918E-003  1.21844959440625027E-003
   17.975000000000001       7.03382410909231433E-003  1.25794289759430830E-003
   18.051200000000001       7.14281355047234265E-003  1.29901066351319336E-003
   18.127500000000001       7.25321198612315435E-003  1.34174896977524581E-003
   18.203800000000001       7.36487899097633923E-003  1.38614492413272777E-003
   18.280000000000001       7.47766706180727318E-003  1.43217777791477077E-003
   18.356200000000001       7.59172265720749542E-003  1.47994611224407059E-003
   18.432500000000001       7.70719838568340899E-003  1.52955848181671899E-003
   18.508800000000001       7.82394535689586237E-003  1.58099675080715612E-003
   18.585000000000001       7.94180749806659009E-003  1.63423411571020621E-003
   18.661200000000001       8.06093587999820796E-003  1.68938183888300082E-003
   18.737500000000001       8.18148764747047771E-003  1.74656215180564629E-003
   18.813800000000001       8.30330500161055238E-003  1.80575107124007067E-003
   18.890000000000001       8.42622287449679326E-003  1.86691505944108836E-003
   18.966200000000001       8.55039650491959229E-003  1.93017926375805334E-003
   19.042500000000000       8.67598702128745750E-003  1.99568086796117223E-003
   19.118800000000000       8.80282724036639784E-003  2.06338936597529705E-003
   19.195000000000000       8.93074265185670770E-003  2.13326372773431838E-003
   19.271200000000000       9.05989205848454875E-003  2.20544426280001871E-003
   19.347500000000000       9.19043988081244892E-003  2.28008446657448861E-003
   19.423700000000000       9.32203554009805591E-003  2.35704394004601419E-003
   19.500000000000000       9.45501508881218394E-003  2.43658113409863991E-003
   19.576300000000000       9.58919628238786084E-003  2.51865429867335422E-003
   19.652500000000000       9.72438954091815917E-003  2.60320953446902459E-003
   19.728800000000000       9.86093723913010305E-003  2.69052865691887669E-003
   19.805000000000000       9.99846787272014141E-003  2.78044373392950404E-003
   19.881200000000000       1.01371448763738700E-002  2.87312952504269409E-003
   19.957500000000000       1.02771364522902722E-002  2.96877653846646262E-003


==> anc/M1_4_4_v2.dat <==
  2.12500000000000015E-002  4.74705906945542024E-008  3.97673442589597008E-007
  4.49999999999999983E-002  8.45441671081296163E-006  4.56134183936624392E-007
  6.87500000000000056E-002  1.29359515603460442E-005  6.99792178711980381E-007
  9.24999999999999989E-002  1.74310394115455938E-005  9.45496704523759962E-007
  0.11625000000000002       2.19397528050479990E-005  1.19327028826026938E-006
  0.14000000000000001       2.64621650381965744E-005  1.44313579192664591E-006
  0.16375000000000001       3.09983501780503721E-005  1.69511641917629660E-006
  0.18750000000000000       3.55483830747034950E-005  1.94923572200354790E-006
  0.21124999999999999       4.01123393749246046E-005  2.20551760760245167E-006
  0.23499999999999999       4.46902955361260965E-005  2.46398634539677263E-006
  0.25874999999999998       4.92823288406730621E-005  2.72466657424641969E-006
  0.28249999999999997       5.38885174105426773E-005  2.98758330983581602E-006
  0.30625000000000002       5.85089402223446995E-005  3.25276195224976212E-006
  0.33000000000000002       6.31436771227145762E-005  3.52022829374279688E-006
  0.35375000000000001       6.77928088440904643E-005  3.79000852670800640E-006
  0.37750000000000000       7.24564170208867885E-005  4.06212925185160941E-006
  0.40125000000000000       7.71345842060765918E-005  4.33661748657999249E-006
  0.42499999999999999       8.18273938881956613E-005  4.61350067360584219E-006
  0.44874999999999998       8.65349305087828683E-005  4.89280668978050359E-006
  0.47249999999999992       9.12572794802694366E-005  5.17456385515994125E-006
  0.49625000000000008       9.59945272043330488E-005  5.45880094231181439E-006
  0.52000000000000002       1.00746761090731509E-004  5.74554718587170770E-006
  0.54374999999999996       1.05514069576631924E-004  6.03483229235669918E-006
  0.56750000000000000       1.10296542146451826E-004  6.32668645024473291E-006
  0.59125000000000005       1.15094269352229397E-004  6.62114034032893362E-006
  0.61499999999999999       1.19907342834540788E-004  6.91822514635582377E-006
  0.63875000000000004       1.24735855343983010E-004  7.21797256595733747E-006
  0.66249999999999998       1.29579900763241855E-004  7.52041482188648468E-006
  0.68625000000000003       1.34439574129764514E-004  7.82558467356721802E-006
  0.70999999999999996       1.39314971659058905E-004  8.13351542896930447E-006
  0.73375000000000001       1.44206190768640246E-004  8.44424095681956652E-006
  0.75749999999999995       1.49113330102648917E-004  8.75779569916124288E-006
  0.78125000000000000       1.54036489557162333E-004  9.07421468427382012E-006
  0.80500000000000016       1.58975770306226359E-004  9.39353353996619327E-006
  0.82875000000000010       1.63931274828631559E-004  9.71578850725634111E-006
  0.85250000000000004       1.68903106935461956E-004  1.00410164544516937E-005
  0.87624999999999997       1.73891371798443642E-004  1.03692548916446530E-005
  0.90000000000000002       1.78896175979122743E-004  1.07005419856383905E-005
  0.92374999999999996       1.83917627458903948E-004  1.10349165753187814E-005
  0.94750000000000001       1.88955835669981926E-004  1.13724181874893307E-005
  0.97124999999999995       1.94010911527197060E-004  1.17130870531858247E-005
  0.99500000000000000       1.99082967460854053E-004  1.20569641244895721E-005
   1.0187500000000000       2.04172117450536082E-004  1.24040910918572290E-005
   1.0425000000000000       2.09278477059956640E-004  1.27545104019879186E-005
   1.0662499999999999       2.14402163472885766E-004  1.31082652762475261E-005
   1.0900000000000001       2.19543295530194956E-004  1.34653997296724654E-005
   1.1137500000000000       2.24701993768063854E-004  1.38259585905751432E-005
   1.1375000000000000       2.29878380457395308E-004  1.41899875207750031E-005
   1.1612499999999999       2.35072579644486016E-004  1.45575330364802109E-005
   1.1850000000000001       2.40284717193004019E-004  1.49286425298457185E-005
   1.2087500000000000       2.45514920827326832E-004  1.53033642912352380E-005
   1.2324999999999999       2.50763320177294492E-004  1.56817475322158064E-005
   1.2562500000000001       2.56030046824436716E-004  1.60638424093148466E-005
   1.2800000000000000       2.61315234349735826E-004  1.64497000485715181E-005
   1.3037500000000000       2.66619018382989090E-004  1.68393725709154024E-005
   1.3274999999999999       2.71941536647943793E-004  1.72329131180336528E-005
   1.3512500000000001       2.77282929038420798E-004  1.76303758809891104E-005
   1.3750000000000000       2.82643337638199257E-004  1.80318161261024496E-005
   1.3987499999999999       2.88022906800404922E-004  1.84372902254545019E-005
   1.4225000000000001       2.93421783200284773E-004  1.88468556866029091E-005
   1.4462500000000000       2.98840115895722142E-004  1.92605711837219754E-005
   1.4700000000000000       3.04278056389903221E-004  1.96784965898547917E-005
   1.4937499999999999       3.09735758696238648E-004  2.01006930103281672E-005
   1.5175000000000001       3.15213379405636037E-004  2.05272228173809317E-005
   1.5412500000000000       3.20711077756236128E-004  2.09581496860632049E-005
   1.5649999999999999       3.26229015705725711E-004  2.13935386314638262E-005
   1.5887500000000001       3.31767358006344523E-004  2.18334560473270205E-005
   1.6125000000000000       3.37326272282717195E-004  2.22779697461250730E-005
   1.6362500000000000       3.42905929112643387E-004  2.27271490006544299E-005
   1.6599999999999999       3.48506502110985548E-004  2.31810645872283646E-005
   1.6837500000000001       3.54128168016809607E-004  2.36397888305436119E-005
   1.7075000000000000       3.59771106783934012E-004  2.41033956503019423E-005
   1.7312500000000000       3.65435501675057616E-004  2.45719606096733820E-005
   1.7549999999999999       3.71121539359644593E-004  2.50455609656920887E-005
   1.7787500000000001       3.76829410015756827E-004  2.55242757216826188E-005
   1.8025000000000000       3.82559307436035052E-004  2.60081856818184781E-005
   1.8262499999999999       3.88311429138041579E-004  2.64973735079235178E-005
   1.8499999999999999       3.94085976479194723E-004  2.69919237786307722E-005
   1.8737499999999998       3.99883154776531997E-004  2.74919230510232994E-005
   1.8974999999999997       4.05703173431563153E-004  2.79974599248876642E-005
   1.9212499999999997       4.11546246060486866E-004  2.85086251097199132E-005
   1.9450000000000001       4.17412590630058188E-004  2.90255114946324301E-005
   1.9687500000000000       4.23302429599423818E-004  2.95482142213211450E-005
   1.9924999999999999       4.29215990068252252E-004  3.00768307602608001E-005
   2.0162499999999999       4.35153503931515195E-004  3.06114609903101429E-005
   2.0400000000000000       4.41115208041297630E-004  3.11522072819187437E-005
   2.0637500000000002       4.47101344376042264E-004  3.16991745841420676E-005
   2.0874999999999999       4.53112160217659541E-004  3.22524705156851588E-005
   2.1112500000000001       4.59147908336968277E-004  3.28122054602104468E-005
   2.1349999999999998       4.65208847187962519E-004  3.33784926661632208E-005
   2.1587499999999999       4.71295241111439889E-004  3.39514483513853293E-005
   2.1825000000000001       4.77407360548558950E-004  3.45311918128082907E-005
   2.2062499999999998       4.83545482264944985E-004  3.51178455415381355E-005
   2.2300000000000000       4.89709889586003450E-004  3.57115353436685082E-005
   2.2537500000000001       4.95900872644151132E-004  3.63123904671830286E-005
   2.2774999999999999       5.02118728638733516E-004  3.69205437353367429E-005
   2.3012500000000000       5.08363762109454603E-004  3.75361316869364013E-005
   2.3250000000000002       5.14636285224209984E-004  3.81592947239732522E-005
   2.3487499999999999       5.20936618082295253E-004  3.87901772670976204E-005
   2.3725000000000001       5.27265089034013412E-004  3.94289279194633970E-005
   2.3962500000000002       5.33622035215774396E-004  4.00756996543839809E-005
   2.4199999999999999       5.40007802118744372E-004  4.07306499386287049E-005
   2.4437500000000001       5.46422745139125391E-004  4.13939410130120209E-005
   2.4674999999999998       5.52867226759256084E-004  4.20657398521896359E-005
   2.4912500000000000       5.59341626859929074E-004  4.27462191315249715E-005
   2.5150000000000001       5.65846328698789815E-004  4.34355563567740527E-005
   2.5387499999999998       5.72381728974338420E-004  4.41339348330273734E-005
   2.5625000000000000       5.78948235941975837E-004  4.48415437402119131E-005
   2.5862500000000002       5.85546269945854238E-004  4.55585784049985522E-005
   2.6099999999999999       5.92176263984123112E-004  4.62852405896881474E-005
   2.6337500000000000       5.98838664310241014E-004  4.70217387994279081E-005
   2.6575000000000002       6.05533931073291604E-004  4.77682886092487916E-005
   2.6812499999999999       6.12262539000539541E-004  4.85251130125573070E-005
   2.7050000000000001       6.19024978125781136E-004  4.92924427928841680E-005
   2.7287499999999998       6.25821754567423231E-004  5.00705169208772439E-005
   2.7524999999999999       6.32653391360629507E-004  5.08595829787346519E-005
   2.7762500000000001       6.39520429348341252E-004  5.16598976145113596E-005
   2.7999999999999998       6.46423428136514225E-004  5.24717270289938310E-005
   2.8237500000000000       6.53362967119488114E-004  5.32953474981434031E-005
   2.8475000000000001       6.60339646582102334E-004  5.41310459344412760E-005
   2.8712499999999999       6.67354088885917501E-004  5.49791204908621167E-005
   2.8950000000000000       6.74406939747785889E-004  5.58398812116372078E-005
   2.9187500000000002       6.81498869620001768E-004  5.67136507344720217E-005
   2.9424999999999999       6.88630575182405907E-004  5.76007650494586503E-005
   2.9662500000000001       6.95802780958123938E-004  5.85015743205814635E-005
   2.9900000000000002       7.03016241066124845E-004  5.94164437764728803E-005
   3.0137499999999999       7.10271741125518652E-004  6.03457546779569801E-005
   3.0375000000000001       7.17570100328542948E-004  6.12899053709268317E-005
   3.0612499999999998       7.24912173701499664E-004  6.22493124342893300E-005
   3.0850000000000000       7.32298854575661796E-004  6.32244119340804369E-005
   3.1087500000000001       7.39731077293351931E-004  6.42156607964697827E-005
   3.1324999999999998       7.47209820178143806E-004  6.52235383142612857E-005
   3.1562500000000000       7.54736108802582495E-004  6.62485478037327073E-005
   3.1800000000000002       7.62311019592049879E-004  6.72912184312974399E-005
   3.2037499999999999       7.69935683809661151E-004  6.83521072326194842E-005
   3.2275000000000000       7.77611291974531784E-004  6.94318013505732667E-005
   3.2512500000000006       7.85339098774728546E-004  7.05309205229575731E-005
   3.2749999999999999       7.93120428547050625E-004  7.16501198563252703E-005
   3.2987500000000005       8.00956681408945240E-004  7.27900929289208783E-005
   3.3224999999999998       8.08849340143912867E-004  7.39515752738008017E-005
   3.3462500000000004       8.16799977961543016E-004  7.51353483031639983E-005
   3.3700000000000001       8.24810267277734056E-004  7.63422437472156303E-005
   3.3937500000000003       8.32881989691118389E-004  7.75731486962252792E-005
   3.4175000000000000       8.41017052592689970E-004  7.88290118432107521E-005
   3.4412500000000001       8.49217476090825167E-004  8.01108476307990094E-005
   3.4649999999999999       8.57485460381414476E-004  8.14197487578135375E-005
   3.4887500000000000       8.65823350854378801E-004  8.27568900856734386E-005
   3.5124999999999997       8.74233684515627425E-004  8.41235413594394889E-005
   3.5362499999999999       8.82719209246587196E-004  8.55210788418878082E-005
   3.5599999999999996       8.91282911214706305E-004  8.69509995041814596E-005
   3.5837500000000002       8.99928049343868977E-004  8.84149381172510610E-005
   3.6074999999999995       9.08658195604220443E-004  8.99146876988280932E-005
   3.6312500000000001       9.17477284523365139E-004  9.14522244086366160E-005
   3.6549999999999994       9.26389673830222641E-004  9.30297381110571311E-005
   3.6787500000000000       9.35400219940580582E-004  9.46496703895492064E-005
   3.7025000000000001       9.44514373152259556E-004  9.63147624870055004E-005
   3.7262499999999998       9.53738299939401097E-004  9.80281167682903941E-005
   3.7500000000000000       9.63079041786868060E-004  9.97932768600910171E-005
   3.7525000000000004       9.64069393939933966E-004  9.99822581509977632E-005
   3.7549999999999999       9.65061139119088233E-004  1.00171863305860054E-004
   3.7574999999999998       9.66054288281185318E-004  1.00362097634787759E-004
   3.7599999999999998       9.67048851964987357E-004  1.00552966474910446E-004
   3.7624999999999997       9.68044840970613829E-004  1.00744475262700461E-004
   3.7650000000000001       9.69042266088501205E-004  1.00936629507728480E-004
   3.7675000000000005       9.70041138813868215E-004  1.01129434869083289E-004
   3.7700000000000000       9.71041470466258794E-004  1.01322897065835612E-004
   3.7725000000000000       9.72043272548104328E-004  1.01517021916496948E-004
   3.7749999999999999       9.73046556839995752E-004  1.01711815351233567E-004
   3.7774999999999999       9.74051335335497084E-004  1.01907283407432652E-004
   3.7799999999999994       9.75057620247293832E-004  1.02103432232792901E-004
   3.7825000000000006       9.76065424013589024E-004  1.02300268088538829E-004
   3.7850000000000001       9.77074759304758693E-004  1.02497797352765334E-004
   3.7875000000000001       9.78085639104081138E-004  1.02696026531669488E-004
   3.7900000000000000       9.79098076419902602E-004  1.02894962232204527E-004
   3.7925000000000000       9.80112084735549087E-004  1.03094611212289222E-004
   3.7949999999999995       9.81127677722368283E-004  1.03294980353816617E-004
   3.7974999999999999       9.82144869321586837E-004  1.03496076674493279E-004
   3.8000000000000003       9.83163673752846272E-004  1.03697907332128789E-004
   3.8025000000000002       9.84184105523121418E-004  1.03900479629116647E-004
   3.8050000000000002       9.85206179436036097E-004  1.04103801017113562E-004
   3.8075000000000001       9.86229910601603595E-004  1.04307879101931932E-004
   3.8099999999999996       9.87255314446410567E-004  1.04512721648654874E-004
   3.8125000000000000       9.88282406724277571E-004  1.04718336586991551E-004
   3.8150000000000004       9.89311203527419624E-004  1.04924732016882088E-004
   3.8174999999999999       9.90341721298138456E-004  1.05131916214370736E-004
   3.8199999999999998       9.91373976839393049E-004  1.05339897637583379E-004
   3.8224999999999998       9.92407987334429980E-004  1.05548684933904908E-004
   3.8249999999999997       9.93443770350126241E-004  1.05758286945680161E-004
   3.8275000000000001       9.94481343817769578E-004  1.05968712713773211E-004
   3.8300000000000005       9.95520726206890801E-004  1.06179971501983069E-004
   3.8325000000000000       9.96561936300120743E-004  1.06392072779267686E-004
   3.8350000000000000       9.97604993409064887E-004  1.06605026249274239E-004
   3.8374999999999999       9.98649917196042097E-004  1.06818841838181148E-004
   3.8399999999999999       9.99696727925700841E-004  1.07033529728818770E-004
   3.8424999999999994       1.00074544632885597E-003  1.07249100353770937E-004
   3.8450000000000006       1.00179609366178287E-003  1.07465564409777733E-004
   3.8475000000000001       1.00284869168705331E-003  1.07682932864192852E-004
   3.8500000000000001       1.00390326285926257E-003  1.07901216983929762E-004
   3.8525000000000000       1.00495983010496213E-003  1.08120428321379641E-004
   3.8550000000000000       1.00601841701101948E-003  1.08340578744728000E-004
   3.8574999999999995       1.00707904781111870E-003  1.08561680447226498E-004
   3.8599999999999999       1.00814174741459977E-003  1.08783745961665694E-004
   3.8625000000000003       1.00920654143711402E-003  1.09006788175760856E-004
   3.8650000000000002       1.01027345623324249E-003  1.09230820348517099E-004
   3.8675000000000002       1.01134251893123623E-003  1.09455856127662702E-004
   3.8700000000000001       1.01241375747006387E-003  1.09681909568236033E-004
   3.8724999999999996       1.01348720063895942E-003  1.09908995152429841E-004
   3.8750000000000000       1.01456287811970466E-003  1.10137127810800795E-004
   3.8775000000000004       1.01564082053340766E-003  1.10366322945137138E-004
   3.8799999999999999       1.01672105948285283E-003  1.10596596452116412E-004
   3.8824999999999998       1.01780362761376528E-003  1.10827964750412182E-004
   3.8849999999999998       1.01888855866458911E-003  1.11060444808080353E-004
   3.8874999999999997       1.01997588752822345E-003  1.11294054172919225E-004
   3.8900000000000001       1.02106565031802690E-003  1.11528811005138243E-004
   3.8925000000000005       1.02215788443350115E-003  1.11764734112018593E-004
   3.8950000000000000       1.02325262864257083E-003  1.12001842986627633E-004
   3.8975000000000000       1.02434992315942296E-003  1.12240157848528962E-004
   3.8999999999999999       1.02544980861995171E-003  1.12479699566318480E-004
   3.9024999999999999       1.02655233063571479E-003  1.12720490194983337E-004
   3.9049999999999994       1.02765753321701890E-003  1.12962552296266657E-004
   3.9075000000000006       1.02876546446321665E-003  1.13205909608029019E-004
   3.9100000000000001       1.02987617109093319E-003  1.13450586492210354E-004
   3.9125000000000001       1.03098970529771840E-003  1.13696608743939903E-004
   3.9150000000000000       1.03210612043308438E-003  1.13944003175217907E-004
   3.9175000000000000       1.03322547228652611E-003  1.14192797822297858E-004
   3.9199999999999995       1.03434781927349510E-003  1.14443022038894949E-004
   3.9224999999999999       1.03547322264169270E-003  1.14694706599574069E-004
   3.9250000000000003       1.03660174670061459E-003  1.14947883814786326E-004
   3.9275000000000002       1.03773345907784203E-003  1.15202587659294801E-004
   3.9300000000000002       1.03886843100618308E-003  1.15458853916059259E-004
   3.9325000000000001       1.04000673764662673E-003  1.15716720338047689E-004
   3.9349999999999996       1.04114845845303117E-003  1.15976226830953721E-004
   3.9375000000000000       1.04229367758574545E-003  1.16237415660412548E-004
   3.9400000000000004       1.04344248438290781E-003  1.16500331688101477E-004
   3.9424999999999999       1.04459497394377614E-003  1.16765022646979599E-004
   3.9449999999999998       1.04575124753231489E-003  1.17031539428227033E-004
   3.9474999999999998       1.04691141377644776E-003  1.17299936495379999E-004
   3.9499999999999997       1.04807558885421331E-003  1.17570272231536739E-004
   3.9525000000000001       1.04924389812927977E-003  1.17842609505473667E-004
   3.9550000000000005       1.05041647684178154E-003  1.18117016202001594E-004
   3.9575000000000000       1.05159347171296597E-003  1.18393565942050808E-004
   3.9600000000000000       1.05277504257640718E-003  1.18672338916000412E-004
   3.9624999999999999       1.05396136441485719E-003  1.18953422903423433E-004
   3.9649999999999999       1.05515262986776771E-003  1.19236914528376810E-004
   3.9674999999999994       1.05634905235909042E-003  1.19522920825102975E-004
   3.9700000000000006       1.05755087005759366E-003  1.19811561220315888E-004
   3.9725000000000001       1.05875835102253214E-003  1.20102970091378534E-004
   3.9750000000000001       1.05997179964554080E-003  1.20397300091092905E-004
   3.9775000000000000       1.06119156630043749E-003  1.20694726730833952E-004
   3.9800000000000000       1.06241805898200990E-003  1.20995454524080228E-004
   3.9824999999999995       1.06365176055219488E-003  1.21299725839173290E-004
   3.9849999999999999       1.06489325981503897E-003  1.21607834708745675E-004
   3.9875000000000003       1.06614328742556715E-003  1.21920147062159662E-004
   3.9900000000000002       1.06740278630948785E-003  1.22237135957786210E-004
   3.9925000000000002       1.06867304731743428E-003  1.22559447602167546E-004
   3.9950000000000001       1.06995599090896191E-003  1.22888042224828350E-004
   3.9974999999999996       1.07125494362720047E-003  1.23224584684923996E-004
   4.0000000000000000       1.07257928491004775E-003  1.23573756930847595E-004
   4.0025000000000004       1.07391826373953009E-003  1.23970754581979414E-004
   4.0049999999999999       1.07524224178067829E-003  1.24393725240587704E-004
   4.0075000000000003       1.07655592368878592E-003  1.24833253640255367E-004
   4.0099999999999998       1.07786099596227591E-003  1.25285968295566711E-004
   4.0125000000000002       1.07915843699414853E-003  1.25749915020301233E-004
   4.0149999999999997       1.08044890939873006E-003  1.26223771562651132E-004
   4.0175000000000001       1.08173290147176243E-003  1.26706564584627750E-004
   4.0199999999999996       1.08301079303876435E-003  1.27197537916036186E-004
   4.0225000000000000       1.08428289090741728E-003  1.27696081593458124E-004
   4.0250000000000004       1.08554944992113973E-003  1.28201689708234550E-004
   4.0274999999999999       1.08681068637763454E-003  1.28713933567788964E-004
   4.0300000000000002       1.08806678703235959E-003  1.29232443669033653E-004
   4.0324999999999998       1.08931791539413031E-003  1.29756897076816554E-004
   4.0350000000000001       1.09056421629545380E-003  1.30287008287231830E-004
   4.0374999999999996       1.09180581928768191E-003  1.30822522425031541E-004
   4.0400000000000000       1.09304284122918680E-003  1.31363210060124469E-004
   4.0425000000000004       1.09427538829713535E-003  1.31908863178523014E-004
   4.0449999999999999       1.09550355757731814E-003  1.32459291996339651E-004
   4.0475000000000003       1.09672743834152760E-003  1.33014322402700929E-004
   4.0499999999999998       1.09794711308491919E-003  1.33573793879944479E-004
   4.0525000000000002       1.09916265838016255E-003  1.34137557792398201E-004
   4.0549999999999997       1.10037414558722987E-003  1.34705475963576513E-004
   4.0579999999999998       1.10182266723975273E-003  1.35392280474671043E-004
   4.0599999999999996       1.10278520859840245E-003  1.35853267691386624E-004
   4.0625000000000000       1.10398490598119124E-003  1.36432907326894441E-004
   4.0650000000000004       1.10518078923283521E-003  1.37016231776645813E-004
   4.0674999999999999       1.10637291099375005E-003  1.37603140440846917E-004
   4.0700000000000003       1.10756132118753898E-003  1.38193538175532265E-004
   4.0724999999999998       1.10874606726353445E-003  1.38787334806089453E-004
   4.0750000000000002       1.10992719440988503E-003  1.39384444699813316E-004
   4.0774999999999997       1.11110474574163307E-003  1.39984786388566332E-004
   4.0800000000000001       1.11227876246761267E-003  1.40588282234244415E-004
   4.0824999999999996       1.11344928403822444E-003  1.41194858130868451E-004
   4.0850000000000000       1.11461634827899128E-003  1.41804443238570697E-004
   4.0875000000000004       1.11577999150881853E-003  1.42416969744849200E-004
   4.0899999999999999       1.11694024864712098E-003  1.43032372649845764E-004
   4.0925000000000002       1.11809715331036242E-003  1.43650589572521658E-004
   4.0949999999999998       1.11925073789926580E-003  1.44271560575171069E-004
   4.0975000000000001       1.12040103367876901E-003  1.44895228004217883E-004
   4.0999999999999996       1.12154807084924204E-003  1.45521536345109918E-004
   4.1025000000000000       1.12269187861298108E-003  1.46150432090106562E-004
   4.1050000000000004       1.12383248523426895E-003  1.46781863617256880E-004
   4.1074999999999999       1.12496991809457733E-003  1.47415781079474723E-004
   4.1100000000000003       1.12610420374326960E-003  1.48052136302636412E-004
   4.1124999999999998       1.12723536794426542E-003  1.48690882691771144E-004
   4.1150000000000002       1.12836343571908588E-003  1.49331975144540363E-004
   4.1174999999999997       1.12948843138673395E-003  1.49975369971298497E-004
   4.1200000000000001       1.13061037860001700E-003  1.50621024821017346E-004
   4.1224999999999996       1.13172930038043314E-003  1.51268898612756745E-004
   4.1250000000000000       1.13284521913288301E-003  1.51918951469646579E-004
   4.1275000000000004       1.13395815674081305E-003  1.52571144668389871E-004
   4.1299999999999999       1.13506813449558474E-003  1.53225440570890558E-004
   4.1325000000000003       1.13617517318737949E-003  1.53881802581451791E-004
   4.1349999999999998       1.13727929311281109E-003  1.54540195096445639E-004
   4.1375000000000002       1.13838051409730166E-003  1.55200583459273847E-004
   4.1399999999999997       1.13947885551603668E-003  1.55862933918176131E-004
   4.1425000000000001       1.14057433633009170E-003  1.56527213588926142E-004
   4.1449999999999996       1.14166697503898310E-003  1.57193390408645080E-004
   4.1475000000000000       1.14275678979681018E-003  1.57861433114417891E-004
   4.1500000000000004       1.14384379836272171E-003  1.58531311201416474E-004
   4.1524999999999999       1.14492801813273265E-003  1.59202994894192473E-004
   4.1550000000000002       1.14600946615421757E-003  1.59876455117485188E-004
   4.1574999999999998       1.14708815912292110E-003  1.60551663466331721E-004
   4.1600000000000001       1.14816411346245744E-003  1.61228592189343375E-004
   4.1624999999999996       1.14923734523669514E-003  1.61907214150129792E-004
   4.1650000000000000       1.15030787022783959E-003  1.62587502813281551E-004
   4.1675000000000004       1.15137570393075814E-003  1.63269432219965342E-004
   4.1699999999999999       1.15244086156335735E-003  1.63952976966987322E-004
   4.1725000000000003       1.15350335807643781E-003  1.64638112186922991E-004
   4.1749999999999998       1.15456320816303732E-003  1.65324813529242945E-004
   4.1775000000000002       1.15562042626732742E-003  1.66013057142379734E-004
   4.1799999999999997       1.15667502659306067E-003  1.66702819656664662E-004
   4.1825000000000001       1.15772702311161451E-003  1.67394078168088203E-004
   4.1849999999999996       1.15877642956965527E-003  1.68086810222830847E-004
   4.1875000000000000       1.15982325949643621E-003  1.68780993802519465E-004
   4.1900000000000004       1.16086752621076409E-003  1.69476607310160387E-004
   4.1924999999999999       1.16190924282764084E-003  1.70173629556717628E-004
   4.1950000000000003       1.16294842226461175E-003  1.70872039748292195E-004
   4.1974999999999998       1.16398507724782638E-003  1.71571817473868709E-004
   4.2000000000000002       1.16501922031783493E-003  1.72272942693602358E-004
   4.2024999999999997       1.16605086383513652E-003  1.72975395727607031E-004
   4.2050000000000001       1.16708001998548313E-003  1.73679157245227054E-004
   4.2074999999999996       1.16810670078496318E-003  1.74384208254756406E-004
   4.2100000000000000       1.16913091808487548E-003  1.75090530093589960E-004
   4.2125000000000004       1.17015268357639605E-003  1.75798104418776265E-004
   4.2149999999999999       1.17117200879505632E-003  1.76506913197955914E-004
   4.2175000000000002       1.17218890512504827E-003  1.77216938700664026E-004
   4.2199999999999998       1.17320338380334484E-003  1.77928163489974971E-004
   4.2225000000000001       1.17421545592367007E-003  1.78640570414478954E-004
   4.2249999999999996       1.17522513244030743E-003  1.79354142600564960E-004
   4.2275000000000000       1.17623242417176730E-003  1.80068863445003482E-004
   4.2300000000000004       1.17723734180430971E-003  1.80784716607806050E-004
   4.2324999999999999       1.17823989589533663E-003  1.81501686005355856E-004
   4.2350000000000003       1.17924009687666274E-003  1.82219755803792041E-004
   4.2374999999999998       1.18023795505765383E-003  1.82938910412632329E-004
   4.2400000000000002       1.18123348061608671E-003  1.83659134476740776E-004
   4.2424999999999997       1.18222668366196816E-003  1.84380412879870124E-004
   4.2450000000000001       1.18321757411855529E-003  1.85102730720014991E-004
   4.2474999999999996       1.18420616184686982E-003  1.85826073322833068E-004
   4.2500000000000000       1.18519245658742917E-003  1.86550426226859994E-004
   4.3262499999999999       1.21421957441240533E-003  2.09061289911357043E-004
   4.4024999999999999       1.24135406344570405E-003  2.32176764706247605E-004
   4.4787499999999998       1.26678260894882186E-003  2.55661647407405860E-004
   4.5549999999999997       1.29065982798304713E-003  2.79341225213023097E-004
   4.6312499999999996       1.31311845020051212E-003  3.03080546858009022E-004
   4.7074999999999996       1.33427513819504569E-003  3.26772609650252449E-004
   4.7837500000000004       1.35423413655925778E-003  3.50331008012763796E-004
   4.8600000000000003       1.37308972136771022E-003  3.73685056144730532E-004
   4.9362500000000002       1.39092793379292506E-003  3.96776391022540245E-004
   5.0125000000000002       1.40782785900437257E-003  4.19556514389707660E-004
   5.0887500000000001       1.42386260713385547E-003  4.41984960434651326E-004
   5.1650000000000000       1.43910007638608259E-003  4.64027892281880484E-004
   5.2412500000000000       1.45360357424903757E-003  4.85657008334645977E-004
   5.3174999999999999       1.46743232359378747E-003  5.06848672484770300E-004
   5.3937499999999998       1.48064188555183584E-003  5.27583213097810211E-004
   5.4699999999999998       1.49328451731715276E-003  5.47844350698099055E-004
   5.5462499999999997       1.50540947858155512E-003  5.67618725607908488E-004
   5.6224999999999996       1.51706329673049188E-003  5.86895504371555952E-004
   5.6987500000000004       1.52828999842971060E-003  6.05666049091188076E-004
   5.7750000000000004       1.53913131345527932E-003  6.23923637579987473E-004
   5.8512500000000003       1.54962685532837336E-003  6.41663224985405630E-004
   5.9275000000000002       1.55981428236196982E-003  6.58881239564876992E-004
   6.0037500000000001       1.56972944200825916E-003  6.75575406818507899E-004
   6.0800000000000001       1.57940650086162994E-003  6.91744597346345452E-004
   6.1562500000000000       1.58887806225154198E-003  7.07388694690479929E-004
   6.2324999999999999       1.59817527294594565E-003  7.22508480078982605E-004
   6.3087499999999999       1.60732792010008052E-003  7.37105531473539600E-004
   6.3849999999999998       1.61636452067372431E-003  7.51182135349817378E-004
   6.4612499999999997       1.62531240237263983E-003  7.64741208629459725E-004
   6.5375000000000005       1.63419777854433013E-003  7.77786230043539593E-004
   6.6137499999999996       1.64304581703202134E-003  7.90321179398753419E-004
   6.6900000000000013       1.65188070371588319E-003  8.02350483770193027E-004
   6.7662500000000003       1.66072570126982871E-003  8.13878969744041662E-004
   6.8425000000000002       1.66960320359621755E-003  8.24911820961164071E-004
   6.9187500000000002       1.67853478633895681E-003  8.35454540316067835E-004
   6.9949999999999992       1.68754125386822666E-003  8.45512916274945760E-004
   7.0712500000000000       1.69664268296853280E-003  8.55092992791675155E-004
   7.1475000000000000       1.70585846362711238E-003  8.64201042463690863E-004
   7.2237500000000008       1.71520733708927062E-003  8.72843542524437042E-004
   7.2999999999999998       1.72470743144038973E-003  8.81027153374328259E-004
   7.3762499999999998       1.73437629491150227E-003  8.88758699371756705E-004
   7.4524999999999997       1.74423092709076336E-003  8.96045151642240476E-004
   7.5287499999999987       1.75428780820550620E-003  9.02893612692878193E-004
   7.6050000000000004       1.76456292662402893E-003  9.09311302644499517E-004
   7.6812499999999995       1.77507180471246011E-003  9.15305546915893154E-004
   7.7575000000000003       1.78582952316982393E-003  9.20883765213698232E-004
   7.8337500000000002       1.79685074395331303E-003  9.26053461698423991E-004
   7.9100000000000010       1.80814973189568099E-003  9.30822216211718871E-004
   7.9862500000000001       1.81974037510750303E-003  9.35197676462730257E-004
   8.0625000000000000       1.83163620424874897E-003  9.39187551082326546E-004
   8.1387499999999999       1.84385041074674777E-003  9.42799603463266903E-004
   8.2149999999999999       1.85639586403139488E-003  9.46041646312357370E-004
   8.2912499999999998       1.86928512785313589E-003  9.48921536847813847E-004
   8.3674999999999997       1.88253047574488976E-003  9.51447172581532195E-004
   8.4437499999999996       1.89614390568540610E-003  9.53626487632392426E-004
   8.5199999999999996       1.91013715401786195E-003  9.55467449522939046E-004
   8.5962499999999995       1.92452170867383294E-003  9.56978056418039658E-004
   8.6724999999999994       1.93930882174068986E-003  9.58166334765865190E-004
   8.7487499999999994       1.95450952145961214E-003  9.59040337333059035E-004
   8.8249999999999993       1.97013462357495395E-003  9.59608141549367854E-004
   8.9012499999999992       1.98619474221930830E-003  9.59877848211791642E-004
   8.9774999999999991       2.00270030024733443E-003  9.59857580465961154E-004
   9.0537500000000009       2.01966153908948644E-003  9.59555483061488444E-004
   9.1300000000000008       2.03708852814342596E-003  9.58979721851193723E-004
   9.2062500000000007       2.05499117372975664E-003  9.58138483508486267E-004
   9.2825000000000006       2.07337922764088247E-003  9.57039975439569527E-004
   9.3587500000000006       2.09226229531346607E-003  9.55692425871486795E-004
   9.4350000000000005       2.11164984365499629E-003  9.54104084102955826E-004
   9.5112500000000004       2.13155120855261157E-003  9.52283220911308401E-004
   9.5875000000000004       2.15197560208727282E-003  9.50238129114178392E-004
   9.6637500000000003       2.17293211946944240E-003  9.47977124287576454E-004
   9.7400000000000002       2.19442974570493001E-003  9.45508545641451578E-004
   9.8162500000000001       2.21647736199346961E-003  9.42840757050044309E-004
   9.8925000000000001       2.23908375185941002E-003  9.39982148227895466E-004
   9.9687500000000000       2.26225760703212871E-003  9.36941136042494056E-004
   10.045000000000000       2.28600753297892234E-003  9.33726165899281140E-004
   10.121200000000000       2.31032590390263960E-003  9.30347982337267725E-004
   10.197500000000000       2.33526962005752015E-003  9.26808285274195319E-004
   10.273800000000000       2.36081554769400435E-003  9.23119958438702883E-004
   10.350000000000000       2.38693733092941191E-003  9.19296699331635138E-004
   10.426200000000000       2.41367628912827863E-003  9.15342364273039988E-004
   10.502500000000000       2.44107692554244946E-003  9.11260159709613047E-004
   10.578799999999999       2.46911271423981256E-003  9.07063898427226873E-004
   10.654999999999999       2.49775375234725146E-003  9.02768033215968361E-004
   10.731199999999999       2.52704439959553981E-003  8.98375897127173524E-004
   10.807499999999999       2.55703238669631374E-003  8.93890364400797346E-004
   10.883699999999999       2.58764707362048665E-003  8.89332057894786894E-004
   10.960000000000001       2.61897676051951961E-003  8.84697945881134638E-004
   11.036300000000001       2.65098963566345099E-003  8.80002956937060254E-004
   11.112500000000001       2.68365028090103257E-003  8.75262395229392531E-004
   11.188800000000001       2.71705228808681110E-003  8.70472920574446056E-004
   11.265000000000001       2.75111593761828612E-003  8.65656235195083157E-004
   11.341200000000001       2.78589235698188057E-003  8.60815289814696348E-004
   11.417500000000000       2.82143640257954834E-003  8.55952974502609677E-004
   11.493800000000000       2.85771072145789198E-003  8.51085002762235550E-004
   11.570000000000000       2.89467412550637945E-003  8.46227189812683435E-004
   11.646200000000000       2.93238144842466021E-003  8.41382641791907707E-004
   11.722500000000000       2.97089142805990851E-003  8.36554612615219933E-004
   11.798800000000000       3.01016287043227946E-003  8.31759152249037545E-004
   11.875000000000000       3.05015059403820508E-003  8.27012224610385320E-004
   11.951200000000000       3.09091334647312909E-003  8.22317337121627524E-004
   12.027500000000000       3.13251395247691067E-003  8.17678361973610442E-004
   12.103800000000000       3.17490725395444410E-003  8.13111538010907894E-004
   12.180000000000000       3.21804394988839913E-003  8.08632824203425553E-004
   12.256200000000000       3.26198690048004527E-003  8.04246387206028848E-004
   12.332500000000000       3.30680321482653989E-003  7.99956983301753385E-004
   12.408799999999999       3.35244363918889244E-003  7.95780887354510997E-004
   12.484999999999999       3.39885461998188070E-003  7.91733892315518435E-004
   12.561199999999999       3.44610332529688822E-003  7.87821090168482020E-004
   12.637499999999999       3.49426134545760460E-003  7.84048397119628928E-004
   12.713699999999999       3.54321039627630840E-003  7.80436598407981174E-004
   12.789999999999999       3.59308694309364062E-003  7.76987257399954791E-004
   12.866299999999999       3.64383533853275760E-003  7.73716406514603802E-004
   12.942500000000003       3.69539539626630728E-003  7.70639279450266034E-004
   13.018800000000001       3.74791052519593982E-003  7.67759253687017051E-004
   13.095000000000001       3.80125117018270762E-003  7.65095458109442991E-004
   13.171199999999999       3.85549369951192471E-003  7.62655701003084894E-004
   13.247500000000000       3.91071925216906775E-003  7.60449122094792132E-004
   13.323800000000002       3.96686546494222358E-003  7.58491151168420473E-004
   13.400000000000000       4.02386518668053621E-003  7.56796079090039648E-004
   13.476200000000000       4.08179966885365269E-003  7.55373537406836743E-004
   13.552499999999998       4.14075511083498819E-003  7.54234762464291034E-004
   13.628800000000000       4.20066448173680215E-003  7.53394567726355731E-004
   13.705000000000000       4.26145579305763512E-003  7.52866385922335902E-004
   13.781200000000000       4.32321537108739089E-003  7.52662005662755066E-004
   13.857500000000000       4.38603467035435929E-003  7.52795111531202031E-004
   13.933799999999998       4.44984183882407396E-003  7.53279725324654758E-004
   14.010000000000002       4.51455988226685465E-003  7.54128232510264365E-004
   14.086200000000000       4.58028039467232601E-003  7.55354940659073602E-004
   14.162500000000000       4.64710027629742541E-003  7.56976362712018106E-004
   14.238799999999999       4.71494267792339251E-003  7.59005546727387851E-004
   14.315000000000000       4.78372543730563697E-003  7.61453635935210350E-004
   14.391200000000000       4.85354559352421493E-003  7.64337839603331545E-004
   14.467499999999999       4.92450567920797461E-003  7.67677902181465848E-004
   14.543799999999999       4.99652367242447472E-003  7.71485704174176791E-004
   14.619999999999997       5.06951205345216194E-003  7.75770933266216648E-004
   14.696200000000001       5.14357349579166578E-003  7.80554109427624983E-004
   14.772500000000001       5.21881635417643583E-003  7.85858640785712750E-004
   14.848799999999999       5.29515325034344859E-003  7.91695037441441903E-004
   14.924999999999999       5.37249111829142187E-003  7.98071311000262133E-004
   15.001200000000003       5.45093845176836123E-003  8.05011736173608192E-004
   15.077500000000001       5.53060961476180453E-003  8.12543855630470653E-004
   15.153800000000000       5.61141167626689249E-003  8.20676599939917733E-004
   15.230000000000000       5.69324582063447139E-003  8.29416074113833589E-004
   15.306200000000000       5.77622653985562784E-003  8.38790787200222282E-004
   15.382500000000002       5.86047438587668050E-003  8.48832923711989487E-004
   15.458800000000000       5.94589066431988091E-003  8.59549610868567677E-004
   15.535000000000000       6.03237059306042066E-003  8.70944798308939043E-004
   15.611199999999998       6.12003483597034666E-003  8.83051743731482690E-004
   15.687500000000000       6.20901030924096362E-003  8.95907819671809308E-004
   15.763800000000002       6.29919233315564576E-003  9.09518110882670777E-004
   15.840000000000000       6.39046993409543660E-003  9.23884147078655061E-004
   15.916200000000000       6.48297011818605145E-003  9.39044493697398491E-004
   15.992499999999998       6.57682633485952295E-003  9.55042306777021776E-004
   16.068800000000000       6.67192768552975213E-003  9.71880378565687640E-004
   16.145000000000000       6.76815676424615854E-003  9.89557539830382719E-004
   16.221200000000000       6.86564707582567203E-003  1.00811827273706331E-003
   16.297499999999999       6.96453876170914817E-003  1.02761216567604364E-003
   16.373799999999999       7.06471445000118707E-003  1.04803945124361687E-003
   16.449999999999999       7.16605004238455613E-003  1.06939596064099568E-003
   16.526199999999999       7.26868568941100874E-003  1.09173275294556569E-003
   16.602499999999999       7.37276836188343644E-003  1.11510655133230017E-003
   16.678799999999999       7.47817394586047964E-003  1.13951474104847898E-003
   16.754999999999999       7.58477137704263553E-003  1.16494982967180194E-003
   16.831199999999999       7.69270759180330690E-003  1.19147017272774837E-003
   16.907499999999999       7.80213649207419074E-003  1.21914039161676990E-003
   16.983799999999999       7.91292694411378610E-003  1.24795471865011198E-003
   17.059999999999999       8.02494062557555267E-003  1.27790199083180648E-003
   17.136199999999999       8.13833134093273208E-003  1.30904864068749150E-003
   17.212499999999999       8.25326006968799333E-003  1.34146803343762372E-003
   17.288799999999998       8.36958832163256158E-003  1.37515091472608796E-003
   17.364999999999998       8.48717020013746611E-003  1.41008207577715474E-003
   17.441199999999998       8.60616646740937005E-003  1.44633688271859798E-003
   17.517499999999998       8.72674522085311981E-003  1.48399835432931702E-003
   17.593800000000002       8.84876028944398506E-003  1.52305339352979069E-003
   17.670000000000002       8.97205786216715567E-003  1.56348233752639089E-003
   17.746200000000002       9.09680570085720334E-003  1.60537041788583906E-003
   17.822500000000002       9.22317904675034814E-003  1.64881130436101927E-003
   17.898800000000001       9.35102368208021867E-003  1.69378766866942082E-003
   17.975000000000001       9.48017751641021950E-003  1.74027495054485267E-003
   18.051200000000001       9.61081530774920804E-003  1.78836926486533945E-003
   18.127500000000001       9.74311941874180486E-003  1.83817602290243295E-003
   18.203800000000001       9.87692718036324233E-003  1.88967324114705819E-003
   18.280000000000001       1.00120678301891253E-002  1.94283097806138101E-003
   18.356200000000001       1.01487230611145545E-002  1.99775734230068407E-003
   18.432500000000001       1.02870822596730586E-002  2.05457067456676955E-003
   18.508800000000001       1.04269738672183206E-002  2.11324387148045150E-003
   18.585000000000001       1.05682180668250410E-002  2.17374108768431454E-003
   18.661200000000001       1.07110033006182648E-002  2.23618362515429171E-003
   18.737500000000001       1.08555258322404185E-002  2.30070405540022671E-003
   18.813800000000001       1.10016047651789895E-002  2.36726965019553540E-003
   18.890000000000001       1.11490506562718760E-002  2.43583805241319061E-003
   18.966200000000001       1.12980585846285207E-002  2.50654509750534993E-003
   19.042500000000000       1.14488313880861635E-002  2.57953899322068032E-003
   19.118800000000000       1.16011782921120674E-002  2.65478081743808795E-003
   19.195000000000000       1.17548997699357099E-002  2.73222106168484469E-003
   19.271200000000000       1.19101971586234069E-002  2.81201151769360251E-003
   19.347500000000000       1.20672794984023248E-002  2.89431756800935915E-003
   19.423700000000000       1.22257365734333451E-002  2.97898071567252298E-003
   19.500000000000000       1.23859851776509221E-002  3.06628182781401148E-003
   19.576300000000000       1.25478186180715857E-002  3.15617148519814266E-003
   19.652500000000000       1.27110211816435677E-002  3.24858806718568991E-003
   19.728800000000000       1.28760199605674457E-002  3.34383688896342911E-003
   19.805000000000000       1.30423803937404995E-002  3.44173234576778710E-003
   19.881200000000000       1.32103147881949823E-002  3.54246292749239595E-003
   19.957500000000000       1.33800428167144842E-002  3.64623349475094163E-003


==> anc/M1_4_5_v2.dat <==
  2.12500000000000015E-002  3.78452094562423091E-008  3.33039003787626615E-007
  4.49999999999999983E-002  7.45839935651991245E-006  4.68809568754832400E-007
  6.87500000000000056E-002  1.14128513372026014E-005  7.19240486380528112E-007
  9.24999999999999989E-002  1.53798822182704182E-005  9.71776207457005340E-007
  0.11625000000000002       1.93595630405290922E-005  1.22643991198078904E-006
  0.14000000000000001       2.33519656115545797E-005  1.48325512484442610E-006
  0.16375000000000001       2.73571625190523192E-005  1.74224572255882265E-006
  0.18750000000000000       3.13752271445367717E-005  2.00343594014158123E-006
  0.21124999999999999       3.54062336773411823E-005  2.26685037817629174E-006
  0.23499999999999999       3.94502571289673322E-005  2.53251401004804339E-006
  0.25874999999999998       4.35073733477860656E-005  2.80045218936057707E-006
  0.28249999999999997       4.75776590340990711E-005  3.07069065754063485E-006
  0.30625000000000002       5.16611917555733668E-005  3.34325555163537852E-006
  0.33000000000000002       5.57580499630601416E-005  3.61817341230889475E-006
  0.35375000000000001       5.98683130068098463E-005  3.89547119204403546E-006
  0.37750000000000000       6.39920611530961299E-005  4.17517626355610703E-006
  0.40125000000000000       6.81293756012620180E-005  4.45731642842511860E-006
  0.42499999999999999       7.22803385012011013E-005  4.74191992595363420E-006
  0.44874999999999998       7.64450329712887080E-005  5.02901544225748992E-006
  0.47249999999999992       8.06235431167767215E-005  5.31863211959689770E-006
  0.49625000000000008       8.48159540486680363E-005  5.61079956595579509E-006
  0.52000000000000002       8.90223519030856534E-005  5.90554786487762484E-006
  0.54374999999999996       9.32428238611536546E-005  6.20290758556594700E-006
  0.56750000000000000       9.74774581694063064E-005  6.50290979325884340E-006
  0.59125000000000005       1.01726344160743424E-004  6.80558605988599651E-006
  0.61499999999999999       1.05989572275950333E-004  7.11096847501836735E-006
  0.63875000000000004       1.10267234085802045E-004  7.41908965712001515E-006
  0.66249999999999998       1.14559422313770677E-004  7.72998276511262293E-006
  0.68625000000000003       1.18866230859358130E-004  8.04368151026336775E-006
  0.70999999999999996       1.23187754822074688E-004  8.36022016840739862E-006
  0.73375000000000001       1.27524090526086933E-004  8.67963359251651875E-006
  0.75749999999999995       1.31875335545557750E-004  9.00195722562617727E-006
  0.78125000000000000       1.36241588730703727E-004  9.32722711413365600E-006
  0.80500000000000016       1.40622950234595379E-004  9.65547992148031981E-006
  0.82875000000000010       1.45019521540726054E-004  9.98675294223198074E-006
  0.85250000000000004       1.49431405491378864E-004  1.03210841165715674E-005
  0.87624999999999997       1.53858706316819637E-004  1.06585120452191309E-005
  0.90000000000000002       1.58301529665346292E-004  1.09990760047949049E-005
  0.92374999999999996       1.62759982634227355E-004  1.13428159636415271E-005
  0.94750000000000001       1.67234173801561703E-004  1.16897725981228640E-005
  0.97124999999999995       1.71724213259093894E-004  1.20399873094167507E-005
  0.99500000000000000       1.76230212646023740E-004  1.23935022408206941E-005
   1.0187500000000000       1.80752285183843588E-004  1.27503602955898937E-005
   1.0425000000000000       1.85290545712248484E-004  1.31106051553277023E-005
   1.0662499999999999       1.89845110726155386E-004  1.34742812989504061E-005
   1.0900000000000001       1.94416098413878409E-004  1.38414340222476429E-005
   1.1137500000000000       1.99003628696503717E-004  1.42121094580630803E-005
   1.1375000000000000       2.03607823268513248E-004  1.45863545971186619E-005
   1.1612499999999999       2.08228805639705202E-004  1.49642173095085491E-005
   1.1850000000000001       2.12866701178465257E-004  1.53457463668896719E-005
   1.2087500000000000       2.17521637156442468E-004  1.57309914653967889E-005
   1.2324999999999999       2.22193742794688014E-004  1.61200032493116082E-005
   1.2562500000000001       2.26883149311317043E-004  1.65128333355171932E-005
   1.2800000000000000       2.31589989970756475E-004  1.69095343387697440E-005
   1.3037500000000000       2.36314400134646636E-004  1.73101598978222153E-005
   1.3274999999999999       2.41056517309256403E-004  1.77147647020528229E-005
   1.3512500000000001       2.45816481220537965E-004  1.81234045209162511E-005
   1.3750000000000000       2.50594433839769481E-004  1.85361362305964821E-005
   1.3987499999999999       2.55390519462045515E-004  1.89530178453981664E-005
   1.4225000000000001       2.60204884761558659E-004  1.93741085483379592E-005
   1.4462500000000000       2.65037678854022777E-004  1.97994687231994628E-005
   1.4700000000000000       2.69889053361324573E-004  2.02291599877332451E-005
   1.4937499999999999       2.74759162478501807E-004  2.06632452280535638E-005
   1.5175000000000001       2.79648163043155599E-004  2.11017886342854427E-005
   1.5412500000000000       2.84556214607405459E-004  2.15448557375191440E-005
   1.5649999999999999       2.89483479512508089E-004  2.19925134481324493E-005
   1.5887500000000001       2.94430122966264163E-004  2.24448300955437759E-005
   1.6125000000000000       2.99396313123340087E-004  2.29018754694636166E-005
   1.6362500000000000       3.04382221168651116E-004  2.33637208627148976E-005
   1.6599999999999999       3.09388021403945957E-004  2.38304391156971736E-005
   1.6837500000000001       3.14413891337752508E-004  2.43021046625744366E-005
   1.7075000000000000       3.19460011778847897E-004  2.47787935792693238E-005
   1.7312500000000000       3.24526566933428862E-004  2.52605836333543785E-005
   1.7549999999999999       3.29613744506165732E-004  2.57475543359326856E-005
   1.7787500000000001       3.34721735805335670E-004  2.62397869956091406E-005
   1.8025000000000000       3.39850735852247673E-004  2.67373647746574250E-005
   1.8262499999999999       3.45000943495174875E-004  2.72403727474964804E-005
   1.8499999999999999       3.50172561528035761E-004  2.77488979615938142E-005
   1.8737499999999998       3.55365796814064989E-004  2.82630295009254929E-005
   1.8974999999999997       3.60580860414751701E-004  2.87828585521254301E-005
   1.9212499999999997       3.65817967724317073E-004  2.93084784734691563E-005
   1.9450000000000001       3.71077338610040545E-004  2.98399848668455207E-005
   1.9687500000000000       3.76359197558752661E-004  3.03774756528785149E-005
   1.9924999999999999       3.81663773829838229E-004  3.09210511493739862E-005
   2.0162499999999999       3.86991301615118727E-004  3.14708141532774307E-005
   2.0400000000000000       3.92342020205998609E-004  3.20268700263407811E-005
   2.0637500000000002       3.97716174168303096E-004  3.25893267847108390E-005
   2.0874999999999999       4.03114013525247481E-004  3.31582951926660908E-005
   2.1112500000000001       4.08535793949021616E-004  3.37338888607450075E-005
   2.1349999999999998       4.13981776961502412E-004  3.43162243485267097E-005
   2.1587499999999999       4.19452230144645591E-004  3.49054212723423128E-005
   2.1825000000000001       4.24947427361147402E-004  3.55016024182177247E-005
   2.2062499999999998       4.30467648986014421E-004  3.61048938603687573E-005
   2.2300000000000000       4.36013182149723921E-004  3.67154250855956601E-005
   2.2537500000000001       4.41584320993708846E-004  3.73333291239488619E-005
   2.2774999999999999       4.47181366938965541E-004  3.79587426860674760E-005
   2.3012500000000000       4.52804628968632775E-004  3.85918063076229407E-005
   2.3250000000000002       4.58454423925470748E-004  3.92326645013347689E-005
   2.3487499999999999       4.64131076825239643E-004  3.98814659170629600E-005
   2.3725000000000001       4.69834921187040468E-004  4.05383635105214857E-005
   2.3962500000000002       4.75566299560549130E-004  4.12035147366910065E-005
   2.4199999999999999       4.81325563183037047E-004  4.18770816760719174E-005
   2.4437500000000001       4.87113073428337422E-004  4.25592313246786949E-005
   2.4674999999999998       4.92929201494172716E-004  4.32501357411379286E-005
   2.4912500000000000       4.98774326869048002E-004  4.39499720946668292E-005
   2.5150000000000001       5.04648846521718293E-004  4.46589236682009850E-005
   2.5387499999999998       5.10553162265799825E-004  4.53771789532385897E-005
   2.5625000000000000       5.16487690012592572E-004  4.61049326808566710E-005
   2.5862500000000002       5.22452858144073344E-004  4.68423859107289876E-005
   2.6099999999999999       5.28449108097312197E-004  4.75897463286337218E-005
   2.6337500000000000       5.34476894986195272E-004  4.83472285628451062E-005
   2.6575000000000002       5.40536688263494798E-004  4.91150545209412690E-005
   2.6812499999999999       5.46628972426631147E-004  4.98934537487136156E-005
   2.7050000000000001       5.52754247770808997E-004  5.06826638130330792E-005
   2.7287499999999998       5.58913031193592163E-004  5.14829307107231098E-005
   2.7524999999999999       5.65105857055409164E-004  5.22945093056998862E-005
   2.7762500000000001       5.71333278100963414E-004  5.31176637968872959E-005
   2.7999999999999998       5.77595866447067931E-004  5.39526682196850101E-005
   2.8237500000000000       5.83894214643037993E-004  5.47998069840784259E-005
   2.8475000000000001       5.90228936810468108E-004  5.56593754528271774E-005
   2.8712499999999999       5.96600669870021080E-004  5.65316805635717297E-005
   2.8950000000000000       6.03010074863748625E-004  5.74170414991444285E-005
   2.9187500000000002       6.09457838382494710E-004  5.83157904108950060E-005
   2.9424999999999999       6.15944674109121276E-004  5.92282732004265584E-005
   2.9662500000000001       6.22471324489626884E-004  6.01548503658230391E-005
   2.9900000000000002       6.29038562545814243E-004  6.10958979192277244E-005
   3.0137499999999999       6.35647193844930919E-004  6.20518083835378497E-005
   3.0375000000000001       6.42298058643823435E-004  6.30229918770259823E-005
   3.0612499999999998       6.48992034227529159E-004  6.40098772959155093E-005
   3.0850000000000000       6.55730037465093079E-004  6.50129136063536627E-005
   3.1087500000000001       6.62513027608670007E-004  6.60325712588909203E-005
   3.1324999999999998       6.69342009365878478E-004  6.70693437405167679E-005
   3.1562500000000000       6.76218036279945109E-004  6.81237492816128953E-005
   3.1800000000000002       6.83142214457604642E-004  6.91963327379014606E-005
   3.2037499999999999       6.90115706691192695E-004  7.02876676707124321E-005
   3.2275000000000000       6.97139737029080393E-004  7.13983586527712288E-005
   3.2512500000000006       7.04215595857878560E-004  7.25290438313595722E-005
   3.2749999999999999       7.11344645571053468E-004  7.36803977863299028E-005
   3.2987500000000005       7.18528326912207770E-004  7.48531347272799607E-005
   3.3224999999999998       7.25768166097873961E-004  7.60480120825333527E-005
   3.3462500000000004       7.33065782845159007E-004  7.72658345428212822E-005
   3.3700000000000001       7.40422899454803518E-004  7.85074586352462622E-005
   3.3937500000000003       7.47841351131780401E-004  7.97737979189084466E-005
   3.4175000000000000       7.55323102507818442E-004  8.10658294224331303E-005
   3.4412500000000001       7.62870237418616036E-004  8.23845978944662933E-005
   3.4649999999999999       7.70485021987457760E-004  8.37312287377288601E-005
   3.4887500000000000       7.78169875143622930E-004  8.51069319890364096E-005
   3.5124999999999997       7.85927413374579642E-004  8.65130154541619335E-005
   3.5362499999999999       7.93760468314703006E-004  8.79508963696819403E-005
   3.5599999999999996       8.01672126667015653E-004  8.94221172939924563E-005
   3.5837500000000002       8.09665748769300463E-004  9.09283618451482397E-005
   3.6074999999999995       8.17745021573743807E-004  9.24714770155574416E-005
   3.6312500000000001       8.25914007052634051E-004  9.40534985232296304E-005
   3.6549999999999994       8.34177204939916457E-004  9.56766823130367964E-005
   3.6787500000000000       8.42539630854471531E-004  9.73435437432163930E-005
   3.7025000000000001       8.51006917834410542E-004  9.90569073553170968E-005
   3.7262499999999998       8.59585427089397868E-004  1.00819968397014405E-004
   3.7500000000000000       8.68282447505908908E-004  1.02636379524615793E-004
   3.7525000000000004       8.69205148120503557E-004  1.02830850310121633E-004
   3.7549999999999999       8.70129263820874953E-004  1.03025963574467067E-004
   3.7574999999999998       8.71054805901592434E-004  1.03221724793664681E-004
   3.7599999999999998       8.71981785246311956E-004  1.03418139464928665E-004
   3.7624999999999997       8.72910213017769401E-004  1.03615213190150270E-004
   3.7650000000000001       8.73840100416106930E-004  1.03812951649166670E-004
   3.7675000000000005       8.74771459237115123E-004  1.04011360668066909E-004
   3.7700000000000000       8.75704301210681766E-004  1.04210446142750002E-004
   3.7725000000000000       8.76638638234823395E-004  1.04410214068825246E-004
   3.7749999999999999       8.77574482486545180E-004  1.04610670557054615E-004
   3.7774999999999999       8.78511846363167490E-004  1.04811821828718573E-004
   3.7799999999999994       8.79450742488685272E-004  1.05013674218801224E-004
   3.7825000000000006       8.80391183720385050E-004  1.05216234179305156E-004
   3.7850000000000001       8.81333183155730911E-004  1.05419508282698037E-004
   3.7875000000000001       8.82276754207026890E-004  1.05623503233585176E-004
   3.7900000000000000       8.83221910339039291E-004  1.05828225840148981E-004
   3.7925000000000000       8.84168665481370052E-004  1.06033683066462285E-004
   3.7949999999999995       8.85117033766962577E-004  1.06239882004294996E-004
   3.7974999999999999       8.86067029607938970E-004  1.06446829885411195E-004
   3.8000000000000003       8.87018667704435630E-004  1.06654534085992404E-004
   3.8025000000000002       8.87971963053826234E-004  1.06863002131254683E-004
   3.8050000000000002       8.88926930960360945E-004  1.07072241700274291E-004
   3.8075000000000001       8.89883587045240277E-004  1.07282260631030816E-004
   3.8099999999999996       8.90841947257152130E-004  1.07493066925680488E-004
   3.8125000000000000       8.91802027883297041E-004  1.07704668756077341E-004
   3.8150000000000004       8.92763845560935699E-004  1.07917074469550877E-004
   3.8174999999999999       8.93727417289484735E-004  1.08130292594961128E-004
   3.8199999999999998       8.94692760441427701E-004  1.08344331848831907E-004
   3.8224999999999998       8.95659892782707718E-004  1.08559201142867121E-004
   3.8249999999999997       8.96628828964721636E-004  1.08774909163673083E-004
   3.8275000000000001       8.97599594548893417E-004  1.08991466079324075E-004
   3.8300000000000005       8.98572205115965596E-004  1.09208881012013779E-004
   3.8325000000000000       8.99546680128032435E-004  1.09427163724726940E-004
   3.8350000000000000       9.00523042975649810E-004  1.09646324635336666E-004
   3.8374999999999999       9.01501303497551174E-004  1.09866372695020890E-004
   3.8399999999999999       9.02481493216771035E-004  1.10087319685766430E-004
   3.8424999999999994       9.03463630032036490E-004  1.10309175928809976E-004
   3.8450000000000006       9.04447735922668571E-004  1.10531952448357639E-004
   3.8475000000000001       9.05433833433883189E-004  1.10755660552090774E-004
   3.8500000000000001       9.06421945663678143E-004  1.10980311838482484E-004
   3.8525000000000000       9.07412096434678621E-004  1.11205918227277528E-004
   3.8550000000000000       9.08404310100463888E-004  1.11432491945802453E-004
   3.8574999999999995       9.09398611720379059E-004  1.11660045560969912E-004
   3.8599999999999999       9.10395027052713192E-004  1.11888591989717660E-004
   3.8625000000000003       9.11393582586406776E-004  1.12118144514868523E-004
   3.8650000000000002       9.12394305574794383E-004  1.12348716802004528E-004
   3.8675000000000002       9.13397224071542608E-004  1.12580322917438431E-004
   3.8700000000000001       9.14402366968970759E-004  1.12812977347378406E-004
   3.8724999999999996       9.15409764038965183E-004  1.13046695018385009E-004
   3.8750000000000000       9.16419445976712830E-004  1.13281491319239391E-004
   3.8775000000000004       9.17431444449144391E-004  1.13517382124549482E-004
   3.8799999999999999       9.18445792138546969E-004  1.13754383819019260E-004
   3.8824999999999998       9.19462522806223891E-004  1.13992513325577495E-004
   3.8849999999999998       9.20481671343800442E-004  1.14231788133492318E-004
   3.8874999999999997       9.21503273837132389E-004  1.14472226329701994E-004
   3.8900000000000001       9.22527367634259541E-004  1.14713846632474127E-004
   3.8925000000000005       9.23553991414631406E-004  1.14956668427230045E-004
   3.8950000000000000       9.24583185272311796E-004  1.15200711806325980E-004
   3.8975000000000000       9.25614990797762687E-004  1.15445997611114841E-004
   3.8999999999999999       9.26649450182865687E-004  1.15692547354775724E-004
   3.9024999999999999       9.27686610271252527E-004  1.15940383765469304E-004
   3.9049999999999994       9.28726516745202670E-004  1.16189530101918343E-004
   3.9075000000000006       9.29769219186118035E-004  1.16440010829960819E-004
   3.9100000000000001       9.30814766242296795E-004  1.16691851066945065E-004
   3.9125000000000001       9.31863211734730340E-004  1.16945077399683125E-004
   3.9150000000000000       9.32914610841627245E-004  1.17199717466048609E-004
   3.9175000000000000       9.33969021265209092E-004  1.17455800166086039E-004
   3.9199999999999995       9.35026503424083062E-004  1.17713355758112601E-004
   3.9224999999999999       9.36087120666632771E-004  1.17972415965313736E-004
   3.9250000000000003       9.37150939508469920E-004  1.18233014094350528E-004
   3.9275000000000002       9.38218029897536264E-004  1.18495185167771683E-004
   3.9300000000000002       9.39288465511132174E-004  1.18758966072362668E-004
   3.9325000000000001       9.40362324089981665E-004  1.19024395725983521E-004
   3.9349999999999996       9.41439687815470347E-004  1.19291515265956754E-004
   3.9375000000000000       9.42520643737496762E-004  1.19560368262716898E-004
   3.9400000000000004       9.43605284301198173E-004  1.19831000968222246E-004
   3.9424999999999999       9.44693707748511628E-004  1.20103462574817479E-004
   3.9449999999999998       9.45786018956714888E-004  1.20377805561017756E-004
   3.9474999999999998       9.46882334066131764E-004  1.20654086558092508E-004
   3.9499999999999997       9.47982761779836360E-004  1.20932364289963429E-004
   3.9525000000000001       9.49087443202247297E-004  1.21212705028264506E-004
   3.9550000000000005       9.50196514383532345E-004  1.21495178267707184E-004
   3.9575000000000000       9.51310127166831885E-004  1.21779859916992906E-004
   3.9600000000000000       9.52428446840006683E-004  1.22066832643031475E-004
   3.9624999999999999       9.53551654400904957E-004  1.22356186942602056E-004
   3.9649999999999999       9.54679949111550256E-004  1.22648022431602686E-004
   3.9674999999999994       9.55813551733512628E-004  1.22942449459411139E-004
   3.9700000000000006       9.56952708624416804E-004  1.23239591152784984E-004
   3.9725000000000001       9.58097697054658879E-004  1.23539586053530369E-004
   3.9750000000000001       9.59248835828399767E-004  1.23842592053306132E-004
   3.9775000000000000       9.60406475565730913E-004  1.24148788586415872E-004
   3.9800000000000000       9.61571050081591041E-004  1.24458388029717983E-004
   3.9824999999999995       9.62743055087750504E-004  1.24771639768423028E-004
   3.9849999999999999       9.63923099289374892E-004  1.25088846955657686E-004
   3.9875000000000003       9.65111938465800672E-004  1.25410386882436468E-004
   3.9900000000000002       9.66310548313619399E-004  1.25736747305869629E-004
   3.9925000000000002       9.67520264069097460E-004  1.26068594509980836E-004
   3.9950000000000001       9.68743071872132369E-004  1.26406918562857093E-004
   3.9974999999999996       9.69982412801528512E-004  1.26753436090772310E-004
   4.0000000000000000       9.71247989043921693E-004  1.27112975122780887E-004
   4.0025000000000004       9.72528733495729280E-004  1.27521931058654993E-004
   4.0049999999999999       9.73793978109145251E-004  1.27957753540447022E-004
   4.0075000000000003       9.75048575230863979E-004  1.28410703927060249E-004
   4.0099999999999998       9.76294263877530884E-004  1.28877294931917138E-004
   4.0125000000000002       9.77532052912103225E-004  1.29355505264896109E-004
   4.0149999999999997       9.78762625587153252E-004  1.29843967281096891E-004
   4.0175000000000001       9.79986485408149187E-004  1.30341674235718490E-004
   4.0199999999999996       9.81204024032014503E-004  1.30847844011405107E-004
   4.0225000000000000       9.82415557823176260E-004  1.31361845719301344E-004
   4.0250000000000004       9.83621349563484123E-004  1.31883156098905107E-004
   4.0274999999999999       9.84821622287676123E-004  1.32411331757412344E-004
   4.0300000000000002       9.86016568567246602E-004  1.32945990523894686E-004
   4.0324999999999998       9.87206357003104400E-004  1.33486798394198778E-004
   4.0350000000000001       9.88391136937492084E-004  1.34033460080439467E-004
   4.0374999999999996       9.89571041955102657E-004  1.34585711974769532E-004
   4.0400000000000000       9.90746192551885925E-004  1.35143316787858319E-004
   4.0425000000000004       9.91916698209485042E-004  1.35706059381471235E-004
   4.0449999999999999       9.93082659034683979E-004  1.36273743473058930E-004
   4.0475000000000003       9.94244167076470094E-004  1.36846188990863199E-004
   4.0499999999999998       9.95401307395812071E-004  1.37423229922701906E-004
   4.0525000000000002       9.96554158946403538E-004  1.38004712545993158E-004
   4.0549999999999997       9.97702795306600575E-004  1.38590493956102894E-004
   4.0579999999999998       9.99075691479315740E-004  1.39298918941462713E-004
   4.0599999999999996       9.99987693486085539E-004  1.39774428387614966E-004
   4.0625000000000000       1.00112408066095507E-003  1.40372339486766515E-004
   4.0650000000000004       1.00225650418112933E-003  1.40974063871002517E-004
   4.0674999999999999       1.00338501832104442E-003  1.41579497500890305E-004
   4.0700000000000003       1.00450967455348252E-003  1.42188541979835809E-004
   4.0724999999999998       1.00563052179967680E-003  1.42801104050913004E-004
   4.0750000000000002       1.00674760664904621E-003  1.43417095154749517E-004
   4.0774999999999997       1.00786097355313998E-003  1.44036431039236992E-004
   4.0800000000000001       1.00897066499772191E-003  1.44659031413518839E-004
   4.0824999999999996       1.01007672165523790E-003  1.45284819639861435E-004
   4.0850000000000000       1.01117918252241370E-003  1.45913722458511564E-004
   4.0875000000000004       1.01227808504229235E-003  1.46545669740760369E-004
   4.0899999999999999       1.01337346521467855E-003  1.47180594266856654E-004
   4.0925000000000002       1.01446535769569380E-003  1.47818431525532430E-004
   4.0949999999999998       1.01555379588772897E-003  1.48459119532497679E-004
   4.0975000000000001       1.01663881202181377E-003  1.49102598665775695E-004
   4.0999999999999996       1.01772043723118003E-003  1.49748811515621578E-004
   4.1025000000000000       1.01879870161974994E-003  1.50397702747775801E-004
   4.1050000000000004       1.01987363432409295E-003  1.51049218978290900E-004
   4.1074999999999999       1.02094526357034989E-003  1.51703308658803534E-004
   4.1100000000000003       1.02201361672651903E-003  1.52359921971138916E-004
   4.1124999999999998       1.02307872035058470E-003  1.53019010730283828E-004
   4.1150000000000002       1.02414060023489693E-003  1.53680528294899505E-004
   4.1174999999999997       1.02519928144728547E-003  1.54344429484642076E-004
   4.1200000000000001       1.02625478836858514E-003  1.55010670503549569E-004
   4.1224999999999996       1.02730714472851008E-003  1.55679208869160477E-004
   4.1250000000000000       1.02835637362285056E-003  1.56350003344235728E-004
   4.1275000000000004       1.02940249760375096E-003  1.57023013884526345E-004
   4.1299999999999999       1.03044553861859249E-003  1.57698201568065252E-004
   4.1325000000000003       1.03148551809593178E-003  1.58375528550893497E-004
   4.1349999999999998       1.03252245695529968E-003  1.59054958015007817E-004
   4.1375000000000002       1.03355637563028071E-003  1.59736454121776157E-004
   4.1399999999999997       1.03458729409011880E-003  1.60419981968301726E-004
   4.1425000000000001       1.03561523187500784E-003  1.61105507548839718E-004
   4.1449999999999996       1.03664020805503167E-003  1.61792997707033810E-004
   4.1475000000000000       1.03766224133812761E-003  1.62482420113791906E-004
   4.1500000000000004       1.03868135002687864E-003  1.63173743223979476E-004
   4.1524999999999999       1.03969755204935590E-003  1.63866936246729185E-004
   4.1550000000000002       1.04071086497406181E-003  1.64561969115247848E-004
   4.1574999999999998       1.04172130600883807E-003  1.65258812455905770E-004
   4.1600000000000001       1.04272889207490975E-003  1.65957437570933585E-004
   4.1624999999999996       1.04373363972843497E-003  1.66657816398534320E-004
   4.1650000000000000       1.04473556523309663E-003  1.67359921498380621E-004
   4.1675000000000004       1.04573468455623005E-003  1.68063726026376639E-004
   4.1699999999999999       1.04673101337953139E-003  1.68769203713002558E-004
   4.1725000000000003       1.04772456710921212E-003  1.69476328842766360E-004
   4.1749999999999998       1.04871536088564188E-003  1.70185076234682979E-004
   4.1775000000000002       1.04970340959251998E-003  1.70895421223727132E-004
   4.1799999999999997       1.05068872786558631E-003  1.71607339643185184E-004
   4.1825000000000001       1.05167133010092241E-003  1.72320807807862869E-004
   4.1849999999999996       1.05265123046284622E-003  1.73035802498083759E-004
   4.1875000000000000       1.05362844289144924E-003  1.73752300944442163E-004
   4.1900000000000004       1.05460298110977239E-003  1.74470280813255978E-004
   4.1924999999999999       1.05557485863065994E-003  1.75189720192684019E-004
   4.1950000000000003       1.05654408876330636E-003  1.75910597579468183E-004
   4.1974999999999998       1.05751068461950649E-003  1.76632891866260530E-004
   4.2000000000000002       1.05847465911963366E-003  1.77356582329508765E-004
   4.2024999999999997       1.05943602499835991E-003  1.78081648617863105E-004
   4.2050000000000001       1.06039479481012926E-003  1.78808070741078739E-004
   4.2074999999999996       1.06135098093439921E-003  1.79535829059384737E-004
   4.2100000000000000       1.06230459558066597E-003  1.80264904273298352E-004
   4.2125000000000004       1.06325565079327770E-003  1.80995277413855272E-004
   4.2149999999999999       1.06420415845606057E-003  1.81726929833237561E-004
   4.2175000000000002       1.06515013029674253E-003  1.82459843195778386E-004
   4.2199999999999998       1.06609357789122007E-003  1.83193999469323038E-004
   4.2225000000000001       1.06703451266764262E-003  1.83929380916929503E-004
   4.2249999999999996       1.06797294591034456E-003  1.84665970088888378E-004
   4.2275000000000000       1.06890888876362338E-003  1.85403749815051818E-004
   4.2300000000000004       1.06984235223537812E-003  1.86142703197449984E-004
   4.2324999999999999       1.07077334720060498E-003  1.86882813603185912E-004
   4.2350000000000003       1.07170188440477033E-003  1.87624064657594089E-004
   4.2374999999999998       1.07262797446705006E-003  1.88366440237645958E-004
   4.2400000000000002       1.07355162787372139E-003  1.89109924463884860E-004
   4.2424999999999997       1.07447285502987691E-003  1.89854501702876985E-004
   4.2450000000000001       1.07539166616493092E-003  1.90600156544148519E-004
   4.2474999999999996       1.07630807143281842E-003  1.91346873811639915E-004
   4.2500000000000000       1.07722208086601101E-003  1.92094638549627583E-004
   4.3262499999999999       1.10399648336958686E-003  2.15335118301787214E-004
   4.4024999999999999       1.12878972627916511E-003  2.39203297972325667E-004
   4.4787499999999998       1.15179396419989259E-003  2.63455864659888832E-004
   4.5549999999999997       1.17316827832080633E-003  2.87912025245221689E-004
   4.6312499999999996       1.19304918049202894E-003  3.12432075361447951E-004
   4.7074999999999996       1.21155661342538115E-003  3.36905186468960309E-004
   4.7837500000000004       1.22879771741633403E-003  3.61241807538876635E-004
   4.8600000000000003       1.24486935654639181E-003  3.85368624023919696E-004
   4.9362500000000002       1.25985990701265823E-003  4.09225047376438641E-004
   5.0125000000000002       1.27385057723393706E-003  4.32760675491616767E-004
   5.0887500000000001       1.28691641623676352E-003  4.55933398598787386E-004
   5.1650000000000000       1.29912710594696276E-003  4.78707950894176803E-004
   5.2412500000000000       1.31054759847682866E-003  5.01054779888648687E-004
   5.3174999999999999       1.32123863893382791E-003  5.22949148325896796E-004
   5.3937499999999998       1.33125720152034335E-003  5.44370410249360708E-004
   5.4699999999999998       1.34065685849778151E-003  5.65301420040452331E-004
   5.5462499999999997       1.34948809615869454E-003  5.85728044719682371E-004
   5.6224999999999996       1.35779858825530700E-003  6.05638757634170384E-004
   5.6987500000000004       1.36563343475706693E-003  6.25024297129054499E-004
   5.7750000000000004       1.37303537197536771E-003  6.43877377706233100E-004
   5.8512500000000003       1.38004495876147123E-003  6.62192444012750969E-004
   5.9275000000000002       1.38670074249915118E-003  6.79965460098934469E-004
   6.0037500000000001       1.39303940787100606E-003  6.97193727958416668E-004
   6.0800000000000001       1.39909591083563125E-003  7.13875730569506249E-004
   6.1562500000000000       1.40490359978607334E-003  7.30010995563527029E-004
   6.2324999999999999       1.41049432550013616E-003  7.45599976351518190E-004
   6.3087499999999999       1.41589854105495308E-003  7.60643948011873513E-004
   6.3849999999999998       1.42114539385718793E-003  7.75144916328003889E-004
   6.4612499999999997       1.42626280907610665E-003  7.89105537300396030E-004
   6.5375000000000005       1.43127756676145450E-003  8.02529046396541733E-004
   6.6137499999999996       1.43621537274711683E-003  8.15419195957353595E-004
   6.6900000000000013       1.44110092407545619E-003  8.27780199752627490E-004
   6.7662500000000003       1.44595796948722042E-003  8.39616683780423944E-004
   6.8425000000000002       1.45080936545375900E-003  8.50933642537065769E-004
   6.9187500000000002       1.45567712816557109E-003  8.61736400091316513E-004
   6.9949999999999992       1.46058248187670714E-003  8.72030575408936737E-004
   7.0712500000000000       1.46554590385871960E-003  8.81822051390120554E-004
   7.1475000000000000       1.47058716635392367E-003  8.91116947249537663E-004
   7.2237500000000008       1.47572537571433898E-003  8.99921593823164718E-004
   7.2999999999999998       1.48097900898829416E-003  9.08242511494024079E-004
   7.3762499999999998       1.48636594815861555E-003  9.16086390449475036E-004
   7.4524999999999997       1.49190351222039060E-003  9.23460073020334433E-004
   7.5287499999999987       1.49760848726805782E-003  9.30370537882180986E-004
   7.6050000000000004       1.50349715474555503E-003  9.36824885925198166E-004
   7.6812499999999995       1.50958531799905604E-003  9.42830327621625329E-004
   7.7575000000000003       1.51588832725917219E-003  9.48394171739706522E-004
   7.8337500000000002       1.52242110316806820E-003  9.53523815270457763E-004
   7.9100000000000010       1.52919815895653766E-003  9.58226734448679781E-004
   7.9862500000000001       1.53623362136657616E-003  9.62510476762819516E-004
   8.0625000000000000       1.54354125040649919E-003  9.66382653859515365E-004
   8.1387499999999999       1.55113445801800440E-003  9.69850935258281159E-004
   8.2149999999999999       1.55902632572816387E-003  9.72923042800038465E-004
   8.2912499999999998       1.56722962135385536E-003  9.75606745760545938E-004
   8.3674999999999997       1.57575681482165957E-003  9.77909856566510543E-004
   8.4437499999999996       1.58462009316239980E-003  9.79840227058760300E-004
   8.5199999999999996       1.59383137473581506E-003  9.81405745253331350E-004
   8.5962499999999995       1.60340232273694901E-003  9.82614332557702006E-004
   8.6724999999999994       1.61334435801951297E-003  9.83473941397978351E-004
   8.7487499999999994       1.62366867134972211E-003  9.83992553268558294E-004
   8.8249999999999993       1.63438623494973766E-003  9.84178177067100831E-004
   8.9012499999999992       1.64550781359928239E-003  9.84038847832712687E-004
   8.9774999999999991       1.65704397514685581E-003  9.83582625752801344E-004
   9.0537500000000009       1.66900510052733135E-003  9.82817595455043541E-004
   9.1300000000000008       1.68140139330019331E-003  9.81751865550055131E-004
   9.2062500000000007       1.69424288873589899E-003  9.80393568398187434E-004
   9.2825000000000006       1.70753946247996589E-003  9.78750860076307936E-004
   9.3587500000000006       1.72130083882619540E-003  9.76831920524977261E-004
   9.4350000000000005       1.73553659863050257E-003  9.74644953862548505E-004
   9.5112500000000004       1.75025618689430141E-003  9.72198188859309557E-004
   9.5875000000000004       1.76546892004121386E-003  9.69499879570359224E-004
   9.6637500000000003       1.78118399290364861E-003  9.66558306128935851E-004
   9.7400000000000002       1.79741048542801044E-003  9.63381775701396261E-004
   9.8162500000000001       1.81415736910096686E-003  9.59978623601047106E-004
   9.8925000000000001       1.83143351309596083E-003  9.56357214551351964E-004
   9.9687500000000000       1.84924769016467480E-003  9.52525944094344116E-004
   10.045000000000000       1.86760858213260860E-003  9.48493240046210679E-004
   10.121200000000000       1.88651219749589867E-003  9.44270396473757129E-004
   10.197500000000000       1.90600481580452613E-003  9.39857413741470552E-004
   10.273800000000000       1.92607045248419637E-003  9.35268260247401270E-004
   10.350000000000000       1.94669004905558148E-003  9.30517866625131529E-004
   10.426200000000000       1.96789781397198847E-003  9.25608929177400785E-004
   10.502500000000000       1.98973098234950935E-003  9.20543354420852813E-004
   10.578799999999999       2.01217031084815253E-003  9.15336201214590230E-004
   10.654999999999999       2.03519332607704018E-003  9.10003317174362127E-004
   10.731199999999999       2.05883710441517875E-003  9.04546748914164078E-004
   10.807499999999999       2.08314193650017097E-003  8.98967945020687654E-004
   10.883699999999999       2.10805210110374302E-003  8.93290424097121279E-004
   10.960000000000001       2.13364094236126456E-003  8.87508251880250124E-004
   11.036300000000001       2.15988412674970095E-003  8.81637847908671337E-004
   11.112500000000001       2.18675385973558052E-003  8.75696155836338218E-004
   11.188800000000001       2.21432853309899876E-003  8.69676733461272945E-004
   11.265000000000001       2.24254369513075683E-003  8.63604562823104766E-004
   11.341200000000001       2.27144284166930438E-003  8.57481061728303890E-004
   11.417500000000000       2.30107303989147060E-003  8.51307450760776727E-004
   11.493800000000000       2.33140460466219447E-003  8.45101181556811155E-004
   11.570000000000000       2.36240416039689609E-003  8.38879954757893679E-004
   11.646200000000000       2.39411873118329337E-003  8.32645224290326025E-004
   11.722500000000000       2.42659908627530525E-003  8.26398457295473622E-004
   11.798800000000000       2.45981182258063827E-003  8.20157607148647508E-004
   11.875000000000000       2.49371969421924560E-003  8.13940687073796596E-004
   11.951200000000000       2.52837345727559932E-003  8.07749436318100106E-004
   12.027500000000000       2.56382778383571278E-003  8.01585826874321133E-004
   12.103800000000000       2.60004542692598203E-003  7.95468166226352691E-004
   12.180000000000000       2.63698514193685864E-003  7.89414625957169237E-004
   12.256200000000000       2.67470161034723741E-003  7.83427492408910473E-004
   12.332500000000000       2.71325359835486012E-003  7.77509512556431447E-004
   12.408799999999999       2.75259988070433986E-003  7.71679194405556156E-004
   12.484999999999999       2.79269507870625331E-003  7.65954705487276568E-004
   12.561199999999999       2.83359798790653239E-003  7.60339149492446592E-004
   12.637499999999999       2.87537165795884652E-003  7.54836328921953091E-004
   12.713699999999999       2.91791437514582778E-003  7.49471741800246806E-004
   12.789999999999999       2.96134561437791681E-003  7.44242536465886681E-004
   12.866299999999999       3.00561792786408367E-003  7.39167222472838646E-004
   12.942500000000003       3.05067947816913421E-003  7.34263647198256549E-004
   13.018800000000001       3.09665640584395798E-003  7.29530602675268675E-004
   13.095000000000001       3.14343606956400158E-003  7.24992290803491354E-004
   13.171199999999999       3.19108605170198177E-003  7.20654330522809902E-004
   13.247500000000000       3.23967852587633267E-003  7.16523555804661027E-004
   13.323800000000002       3.28915949360230470E-003  7.12618112379154850E-004
   13.400000000000000       3.33947032242484700E-003  7.08955137146308244E-004
   13.476200000000000       3.39068325461950931E-003  7.05541980127023013E-004
   13.552499999999998       3.44287529330120469E-003  7.02387485117484766E-004
   13.628800000000000       3.49598787935871897E-003  6.99509336326675996E-004
   13.705000000000000       3.54995765443071433E-003  6.96923962120549797E-004
   13.781200000000000       3.60486169870326148E-003  6.94640783587327677E-004
   13.857500000000000       3.66078202433969303E-003  6.92671012836740523E-004
   13.933799999999998       3.71765535271722418E-003  6.91031692230503541E-004
   14.010000000000002       3.77541343678496543E-003  6.89738348451470655E-004
   14.086200000000000       3.83413836810698539E-003  6.88802841747181691E-004
   14.162500000000000       3.89391734051158529E-003  6.88239140034370921E-004
   14.238799999999999       3.95468218448696580E-003  6.88063457453579291E-004
   14.315000000000000       4.01635958799608384E-003  6.88290215472245120E-004
   14.391200000000000       4.07903681900123258E-003  6.88934104323651484E-004
   14.467499999999999       4.14280641872470917E-003  6.90012258435445183E-004
   14.543799999999999       4.20759514623556246E-003  6.91539862637287144E-004
   14.619999999999997       4.27332444154692945E-003  6.93530013461343838E-004
   14.696200000000001       4.34008691668416862E-003  6.96000647352464281E-004
   14.772500000000001       4.40798061910657561E-003  6.98972504198812762E-004
   14.848799999999999       4.47692705500090955E-003  7.02459529400240772E-004
   14.924999999999999       4.54684222806857503E-003  7.06473265365625738E-004
   15.001200000000003       4.61782424799052869E-003  7.11035345215088122E-004
   15.077500000000001       4.68997684114991036E-003  7.16170595420584496E-004
   15.153800000000000       4.76321605679557499E-003  7.21891502548580228E-004
   15.230000000000000       4.83745225988954294E-003  7.28207814229186816E-004
   15.306200000000000       4.91278920979446119E-003  7.35145347773836404E-004
   15.382500000000002       4.98933645138940462E-003  7.42733530260421921E-004
   15.458800000000000       5.06700436932848875E-003  7.50983155251016676E-004
   15.535000000000000       5.14569747481686060E-003  7.59901914987450933E-004
   15.611199999999998       5.22552531683238061E-003  7.69520332382721056E-004
   15.687500000000000       5.30660339799553758E-003  7.79872988830733363E-004
   15.763800000000002       5.38883621664086512E-003  7.90968733226453911E-004
   15.840000000000000       5.47212220791958200E-003  8.02812924436425816E-004
   15.916200000000000       5.55657684208789304E-003  8.15441356784852613E-004
   15.992499999999998       5.64232170552606514E-003  8.28894368362749750E-004
   16.068800000000000       5.72925517761123469E-003  8.43178598864761258E-004
   16.145000000000000       5.81726938007243698E-003  8.58296779221273697E-004
   16.221200000000000       5.90648581592524702E-003  8.74290589719795897E-004
   16.297499999999999       5.99703226574178731E-003  8.91206779710849561E-004
   16.373799999999999       6.08880073669761535E-003  9.09049495461798532E-004
   16.449999999999999       6.18167678205222820E-003  9.27818521397476043E-004
   16.526199999999999       6.27578803377997971E-003  9.47562088071917047E-004
   16.602499999999999       6.37126854766161856E-003  9.68334062412585139E-004
   16.678799999999999       6.46800369313680831E-003  9.90135790129002217E-004
   16.754999999999999       6.56587218709619828E-003  1.01296376462649664E-003
   16.831199999999999       6.66500787080701127E-003  1.03687348829111458E-003
   16.907499999999999       6.76555111661841010E-003  1.06192671135019244E-003
   16.983799999999999       6.86738037984973258E-003  1.08812165057575305E-003
   17.059999999999999       6.97036725725496027E-003  1.11545113810351901E-003
   17.136199999999999       7.07465181796465819E-003  1.14397872837463657E-003
   17.212499999999999       7.18038081778986544E-003  1.17377489773363357E-003
   17.288799999999998       7.28742546915493727E-003  1.20483437442161015E-003
   17.364999999999998       7.39564994183152663E-003  1.23714592690266165E-003
   17.441199999999998       7.50520054516021998E-003  1.27078201314751111E-003
   17.517499999999998       7.61623037898386413E-003  1.30582273947192672E-003
   17.593800000000002       7.72860309419915598E-003  1.34225895898406906E-003
   17.670000000000002       7.84217510777651498E-003  1.38007493761257657E-003
   17.746200000000002       7.95709891922903936E-003  1.41935295782117461E-003
   17.822500000000002       8.07353390840740565E-003  1.46018374208711885E-003
   17.898800000000001       8.19133580609433809E-003  1.50255384464878928E-003
   17.975000000000001       8.31035292063325021E-003  1.54644254887781438E-003
   18.051200000000001       8.43074385234546947E-003  1.59194296500487424E-003
   18.127500000000001       8.55267412157603886E-003  1.63915750058055165E-003
   18.203800000000001       8.67599115153173429E-003  1.68806794699670579E-003
   18.280000000000001       8.80053476691163364E-003  1.73864807967095665E-003
   18.356200000000001       8.92646949128205608E-003  1.79100292020041921E-003
   18.432500000000001       9.05396677673242500E-003  1.84524772080655198E-003
   18.508800000000001       9.18286530568087137E-003  1.90135899563420498E-003
   18.585000000000001       9.31299604135910411E-003  1.95930443802941074E-003
   18.661200000000001       9.44452915859709911E-003  2.01920215113767735E-003
   18.737500000000001       9.57764173895968816E-003  2.08118148675813649E-003
   18.813800000000001       9.71216329426797739E-003  2.14521312105694657E-003
   18.890000000000001       9.84791542355258065E-003  2.21125801021533836E-003
   18.966200000000001       9.98507362541623672E-003  2.27944861245047651E-003
   19.042500000000000       1.01238201912030746E-002  2.34992973308582572E-003
   19.118800000000000       1.02639749467786159E-002  2.42266557589927885E-003
   19.195000000000000       1.04053496801031885E-002  2.49760965087266352E-003
   19.271200000000000       1.05481247163252655E-002  2.57491013179286798E-003
   19.347500000000000       1.06924869976817837E-002  2.65472873312705849E-003
   19.423700000000000       1.08380541708510518E-002  2.73691297778473792E-003
   19.500000000000000       1.09852035356549638E-002  2.82173663074701932E-003
   19.576300000000000       1.11337393459158464E-002  2.90915283177759984E-003
   19.652500000000000       1.12834576904785634E-002  2.99910238974481110E-003
   19.728800000000000       1.14347440617023517E-002  3.09188322467003401E-003
   19.805000000000000       1.15871934524126603E-002  3.18731515963984044E-003
   19.881200000000000       1.17409937588958818E-002  3.28558227791800111E-003
   19.957500000000000       1.18963388709332849E-002  3.38688489435602386E-003


==> anc/M1_4_6_v2.dat <==
  2.12500000000000015E-002  3.79669815242678289E-008  3.34169892680565045E-007
  4.49999999999999983E-002  7.47870998659644215E-006  4.73492747259014521E-007
  6.87500000000000056E-002  1.14438920839481145E-005  7.26425811799404680E-007
  9.24999999999999989E-002  1.54216601259316670E-005  9.81485013613172231E-007
  0.11625000000000002       1.94120849227232147E-005  1.23869375364702051E-006
  0.14000000000000001       2.34152380461262901E-005  1.49807578069019137E-006
  0.16375000000000001       2.74311918428153682E-005  1.75965519814637150E-006
  0.18750000000000000       3.14600194478965677E-005  2.02345647097259292E-006
  0.21124999999999999       3.55017947987953388E-005  2.28950443279016468E-006
  0.23499999999999999       3.95565926494811519E-005  2.55782429317288136E-006
  0.25874999999999998       4.36244885850390796E-005  2.82844164511797737E-006
  0.28249999999999997       4.77055590365997047E-005  3.10138247270539762E-006
  0.30625000000000002       5.17998812966378024E-005  3.37667315895134255E-006
  0.33000000000000002       5.59075335346515771E-005  3.65434049386199465E-006
  0.35375000000000001       6.00285948132347471E-005  3.93441168269389341E-006
  0.37750000000000000       6.41631451045530227E-005  4.21691435442734464E-006
  0.40125000000000000       6.83112653072390181E-005  4.50187657045969364E-006
  0.42499999999999999       7.24730372637180127E-005  4.78932683352547496E-006
  0.44874999999999998       7.66485437779789190E-005  5.07929409685089667E-006
  0.47249999999999992       8.08378686338048167E-005  5.37180777354989389E-006
  0.49625000000000008       8.50410966134783271E-005  5.66689774627002646E-006
  0.52000000000000002       8.92583135169767213E-005  5.96459437709614149E-006
  0.54374999999999996       9.34896061816738253E-005  6.26492851772048108E-006
  0.56750000000000000       9.77350625025652693E-005  6.56793151988793440E-006
  0.59125000000000005       1.01994771453034131E-004  6.87363524612575039E-006
  0.61499999999999999       1.06268823106176160E-004  7.18207208076729979E-006
  0.63875000000000004       1.10557308656703094E-004  7.49327494127968896E-006
  0.66249999999999998       1.14860320443443463E-004  7.80727728990583469E-006
  0.68625000000000003       1.19177951972462598E-004  8.12411314563154649E-006
  0.70999999999999996       1.23510297940821931E-004  8.44381709648907568E-006
  0.73375000000000001       1.27857454261001555E-004  8.76642431220867221E-006
  0.75749999999999995       1.32219518086007190E-004  9.09197055723041601E-006
  0.78125000000000000       1.36596587835188544E-004  9.42049220408903496E-006
  0.80500000000000016       1.40988763220792134E-004  9.75202624718502588E-006
  0.82875000000000010       1.45396145275275915E-004  1.00866103169557410E-005
  0.85250000000000004       1.49818836379413909E-004  1.04242826944609701E-005
  0.87624999999999997       1.54256940291218309E-004  1.07650823263981022E-005
  0.90000000000000002       1.58710562175710067E-004  1.11090488405624248E-005
  0.92374999999999996       1.63179808635569479E-004  1.14562225617690615E-005
  0.94750000000000001       1.67664787742698531E-004  1.18066445282536816E-005
  0.97124999999999995       1.72165609070730783E-004  1.21603565085697227E-005
  0.99500000000000000       1.76682383728523051E-004  1.25174010190011488E-005
   1.0187500000000000       1.81215224394667946E-004  1.28778213415097029E-005
   1.0425000000000000       1.85764245353065032E-004  1.32416615422378115E-005
   1.0662499999999999       1.90329562529592989E-004  1.36089664905879847E-005
   1.0900000000000001       1.94911293529924953E-004  1.39797818789012126E-005
   1.1137500000000000       1.99509557678530827E-004  1.43541542427580500E-005
   1.1375000000000000       2.04124476058918170E-004  1.47321309819263910E-005
   1.1612499999999999       2.08756171555154107E-004  1.51137603819822382E-005
   1.1850000000000001       2.13404768894727176E-004  1.54990916366298284E-005
   1.2087500000000000       2.18070394692798007E-004  1.58881748707499480E-005
   1.2324999999999999       2.22753177497899123E-004  1.62810611642053047E-005
   1.2562500000000001       2.27453247839141888E-004  1.66778025764349064E-005
   1.2800000000000000       2.32170738274994410E-004  1.70784521718691899E-005
   1.3037500000000000       2.36905783443696076E-004  1.74830640462007110E-005
   1.3274999999999999       2.41658520110156044E-004  1.78916933531597767E-005
   1.3512500000000001       2.46429087240536838E-004  1.83043963341356321E-005
   1.3750000000000000       2.51217626027279526E-004  1.87212303449654452E-005
   1.3987499999999999       2.56024279967085092E-004  1.91422538875036524E-005
   1.4225000000000001       2.60849194915601572E-004  1.95675266403768877E-005
   1.4462500000000000       2.65692519149245555E-004  1.99971094912103540E-005
   1.4700000000000000       2.70554403429229149E-004  2.04310645700043842E-005
   1.4937499999999999       2.75435001067889736E-004  2.08694552837119925E-005
   1.5175000000000001       2.80334467997430010E-004  2.13123463520716383E-005
   1.5412500000000000       2.85252962841175386E-004  2.17598038447528729E-005
   1.5649999999999999       2.90190646987467844E-004  2.22118952198742790E-005
   1.5887500000000001       2.95147684666319135E-004  2.26686893639581501E-005
   1.6125000000000000       3.00124243028952785E-004  2.31302566333890329E-005
   1.6362500000000000       3.05120492230371080E-004  2.35966688974461796E-005
   1.6599999999999999       3.10136605515098159E-004  2.40679995829869985E-005
   1.6837500000000001       3.15172759306244572E-004  2.45443237208589815E-005
   1.7075000000000000       3.20229133298064535E-004  2.50257179941252870E-005
   1.7312500000000000       3.25305910552174313E-004  2.55122607881931770E-005
   1.7549999999999999       3.30403277597615414E-004  2.60040322429392319E-005
   1.7787500000000001       3.35521424534957944E-004  2.65011143069316764E-005
   1.8025000000000000       3.40660545144649211E-004  2.70035907938561572E-005
   1.8262499999999999       3.45820836999828163E-004  2.75115474412578203E-005
   1.8499999999999999       3.51002501583836421E-004  2.80250719717186783E-005
   1.8737499999999998       3.56205744412674578E-004  2.85442541565992425E-005
   1.8974999999999997       3.61430775162666627E-004  2.90691858824778864E-005
   1.9212499999999997       3.66677807803613863E-004  2.95999612204336850E-005
   1.9450000000000001       3.71947060737734688E-004  3.01366764983248921E-005
   1.9687500000000000       3.77238756944709829E-004  3.06794303762284454E-005
   1.9924999999999999       3.82553124133175521E-004  3.12283239252126958E-005
   2.0162499999999999       3.87890394899021145E-004  3.17834607096315066E-005
   2.0400000000000000       3.93250806890883635E-004  3.23449468731378540E-005
   2.0637500000000002       3.98634602983253205E-004  3.29128912286292595E-005
   2.0874999999999999       4.04042031457628567E-004  3.34874053523531370E-005
   2.1112500000000001       4.09473346192203093E-004  3.40686036824148952E-005
   2.1349999999999998       4.14928806860585787E-004  3.46566036219503513E-005
   2.1587499999999999       4.20408679140104604E-004  3.52515256472407055E-005
   2.1825000000000001       4.25913234930277746E-004  3.58534934210726877E-005
   2.2062499999999998       4.31442752582083383E-004  3.64626339116635626E-005
   2.2300000000000000       4.36997517138704259E-004  3.70790775174995895E-005
   2.2537500000000001       4.42577820588471998E-004  3.77029581984600091E-005
   2.2774999999999999       4.48183962130805583E-004  3.83344136136288028E-005
   2.3012500000000000       4.53816248455980514E-004  3.89735852662266376E-005
   2.3250000000000002       4.59474994039646791E-004  3.96206186561315354E-005
   2.3487499999999999       4.65160521453092076E-004  4.02756634404923116E-005
   2.3725000000000001       4.70873161690295284E-004  4.09388736029807338E-005
   2.3962500000000002       4.76613254692085915E-004  4.16104076479133260E-005
   2.4199999999999999       4.82381148997936915E-004  4.22904287264727226E-005
   2.4437500000000001       4.88177203193402057E-004  4.29791049282012084E-005
   2.4674999999999998       4.94001785591758626E-004  4.36766094280960140E-005
   2.4912500000000000       4.99855272692314371E-004  4.43831205335117656E-005
   2.5150000000000001       5.05738058384230219E-004  4.50988226955184951E-005
   2.5387499999999998       5.11650541277777803E-004  4.58239055930504099E-005
   2.5625000000000000       5.17593133970997059E-004  4.65585651721901525E-005
   2.5862500000000002       5.23566261412488384E-004  4.73030037340300911E-005
   2.6099999999999999       5.29570361480016642E-004  4.80574302329334714E-005
   2.6337500000000000       5.35605885596058921E-004  4.88220605937043445E-005
   2.6575000000000002       5.41673299383296477E-004  4.95971180492015714E-005
   2.6812499999999999       5.47773083363370232E-004  5.03828335000816300E-005
   2.7050000000000001       5.53905733702541800E-004  5.11794458985291315E-005
   2.7287499999999998       5.60071763008288372E-004  5.19872026580211108E-005
   2.7524999999999999       5.66271701181275938E-004  5.28063600913923685E-005
   2.7762500000000001       5.72506096327642664E-004  5.36371838797058156E-005
   2.7999999999999998       5.78775515737051278E-004  5.44799495747095785E-005
   2.8237500000000000       5.85080546932588604E-004  5.53349431379692008E-005
   2.8475000000000001       5.91421798799275276E-004  5.62024615201140178E-005
   2.8712499999999999       5.97799902798734303E-004  5.70828132840358333E-005
   2.8950000000000000       6.04215514278457454E-004  5.79763192763297212E-005
   2.9187500000000002       6.10669313885134780E-004  5.88833133517842024E-005
   2.9424999999999999       6.17162009092668226E-004  5.98041431563203538E-005
   2.9662500000000001       6.23694335856850410E-004  6.07391709744588228E-005
   2.9900000000000002       6.30267060410196703E-004  6.16887746481749072E-005
   3.0137499999999999       6.36880981212249514E-004  6.26533485749068247E-005
   3.0375000000000001       6.43536931072687156E-004  6.36333047935251411E-005
   3.0612499999999998       6.50235779467003296E-004  6.46290741682902642E-005
   3.0850000000000000       6.56978435067306736E-004  6.56411076822402038E-005
   3.1087500000000001       6.63765848514063237E-004  6.66698778531101585E-005
   3.1324999999999998       6.70599015458458320E-004  6.77158802868348244E-005
   3.1562500000000000       6.77478979909589907E-004  6.87796353859839121E-005
   3.1800000000000002       6.84406837926084021E-004  6.98616902332030323E-005
   3.2037499999999999       6.91383741698121815E-004  7.09626206729736721E-005
   3.2275000000000000       6.98410904073522212E-004  7.20830336188793352E-005
   3.2512500000000006       7.05489603590709756E-004  7.32235696182152263E-005
   3.2749999999999999       7.12621190092500097E-004  7.43849057114006517E-005
   3.2987500000000005       7.19807091008131629E-004  7.55677586304727758E-005
   3.3224999999999998       7.27048818407410847E-004  7.67728883892712622E-005
   3.3462500000000004       7.34347976951122208E-004  7.80011023281704062E-005
   3.3700000000000001       7.41706272886869639E-004  7.92532596888758533E-005
   3.3937500000000003       7.49125524270764613E-004  8.05302768105988734E-005
   3.4175000000000000       7.56607677385350680E-004  8.18331335725721118E-005
   3.4412500000000001       7.64154796347494961E-004  8.31628776201021345E-005
   3.4649999999999999       7.71769126124436907E-004  8.45206373458998628E-005
   3.4887500000000000       7.79453062799674145E-004  8.59076258199562573E-005
   3.5124999999999997       7.87209198165623319E-004  8.73251539454881473E-005
   3.5362499999999999       7.95040337066221293E-004  8.87746421090046127E-005
   3.5599999999999996       8.02949537059472048E-004  9.02576360759509030E-005
   3.5837500000000002       8.10940126628161635E-004  9.17758227026109735E-005
   3.6074999999999995       8.19015757782554782E-004  9.33310522496733563E-005
   3.6312500000000001       8.27180453983187148E-004  9.49253637135963671E-005
   3.6549999999999994       8.35438672295902955E-004  9.65610163043736491E-005
   3.6787500000000000       8.43795380787542714E-004  9.82405285998496502E-005
   3.7025000000000001       8.52256159149200783E-004  9.99667282744194738E-005
   3.7262499999999998       8.60827308255525912E-004  1.01742813543326390E-004
   3.7500000000000000       8.69516048197085945E-004  1.03572439814973182E-004
   3.7525000000000004       8.70437820516664108E-004  1.03768312874975914E-004
   3.7549999999999999       8.71360996756612204E-004  1.03964830558002605E-004
   3.7574999999999998       8.72285588110400861E-004  1.04161998343018411E-004
   3.7599999999999998       8.73211605358056257E-004  1.04359821729480177E-004
   3.7624999999999997       8.74139059557074239E-004  1.04558306321545926E-004
   3.7650000000000001       8.75067961800356144E-004  1.04757457801076535E-004
   3.7675000000000005       8.75998323775177253E-004  1.04957281996533660E-004
   3.7700000000000000       8.76930157100650571E-004  1.05157784805814800E-004
   3.7725000000000000       8.77863473562024549E-004  1.05358972226396086E-004
   3.7749999999999999       8.78798285221640764E-004  1.05560850370885306E-004
   3.7774999999999999       8.79734604360110097E-004  1.05763425462312039E-004
   3.7799999999999994       8.80672443482614442E-004  1.05966703837310125E-004
   3.7825000000000006       8.81611815325464396E-004  1.06170691949427154E-004
   3.7850000000000001       8.82552732862921813E-004  1.06375396372567537E-004
   3.7875000000000001       8.83495209381889740E-004  1.06580823812731885E-004
   3.7900000000000000       8.84439258219092369E-004  1.06786981079160095E-004
   3.7925000000000000       8.85384893173939993E-004  1.06993875137077670E-004
   3.7949999999999995       8.86332128246584017E-004  1.07201513079204603E-004
   3.7974999999999999       8.87280977713772847E-004  1.07409902138119796E-004
   3.8000000000000003       8.88231456137606487E-004  1.07619049690676921E-004
   3.8025000000000002       8.89183578374674204E-004  1.07828963262617997E-004
   3.8050000000000002       8.90137359585607647E-004  1.08039650533389242E-004
   3.8075000000000001       8.91092815245060599E-004  1.08251119341178450E-004
   3.8099999999999996       8.92049961152151260E-004  1.08463377688181682E-004
   3.8125000000000000       8.93008813441390349E-004  1.08676433746115076E-004
   3.8150000000000004       8.93969388594115753E-004  1.08890295861984932E-004
   3.8174999999999999       8.94931703450486948E-004  1.09104972564134117E-004
   3.8199999999999998       8.95895775220270857E-004  1.09320472568364395E-004
   3.8224999999999998       8.96861621503129984E-004  1.09536804785449995E-004
   3.8249999999999997       8.97829256775766827E-004  1.09753977897004683E-004
   3.8275000000000001       8.98798706435136974E-004  1.09972002077332958E-004
   3.8300000000000005       8.99769985879578195E-004  1.10190886443246294E-004
   3.8325000000000000       9.00743114389263868E-004  1.10410640755836636E-004
   3.8350000000000000       9.01718115173144705E-004  1.10631275434602106E-004
   3.8374999999999999       9.02694997865286495E-004  1.10852799416710809E-004
   3.8399999999999999       9.03673793807551070E-004  1.11075224493008712E-004
   3.8424999999999994       9.04654520693925763E-004  1.11298560977806488E-004
   3.8450000000000006       9.05637200298700954E-004  1.11522819891923445E-004
   3.8475000000000001       9.06621854956872041E-004  1.11748012539307322E-004
   3.8500000000000001       9.07608507550770145E-004  1.11974150514292431E-004
   3.8525000000000000       9.08597181681865436E-004  1.12201245732222539E-004
   3.8550000000000000       9.09587901476574274E-004  1.12429310415496629E-004
   3.8574999999999995       9.10580691761002890E-004  1.12658357125713853E-004
   3.8599999999999999       9.11575578053808676E-004  1.12888398774048146E-004
   3.8625000000000003       9.12572586597623723E-004  1.13119448637083496E-004
   3.8650000000000002       9.13571744392489230E-004  1.13351520373660577E-004
   3.8675000000000002       9.14573079231469272E-004  1.13584628042820240E-004
   3.8700000000000001       9.15576619738628665E-004  1.13818786122936224E-004
   3.8724999999999996       9.16582395409573018E-004  1.14054009532140474E-004
   3.8750000000000000       9.17590436654789070E-004  1.14290313650155793E-004
   3.8775000000000004       9.18600774847672021E-004  1.14527714341864384E-004
   3.8799999999999999       9.19613442367669303E-004  1.14766227981529236E-004
   3.8824999999999998       9.20628472663475900E-004  1.15005871480890410E-004
   3.8849999999999998       9.21645900303804180E-004  1.15246662317223446E-004
   3.8874999999999997       9.22665761040736645E-004  1.15488618564620345E-004
   3.8900000000000001       9.23688091877073966E-004  1.15731758927593316E-004
   3.8925000000000005       9.24712931134906001E-004  1.15976102776835290E-004
   3.8950000000000000       9.25740318538117307E-004  1.16221670188940528E-004
   3.8975000000000000       9.26770295293398287E-004  1.16468481988389166E-004
   3.8999999999999999       9.27802903193214261E-004  1.16716559669209182E-004
   3.9024999999999999       9.28838188670153475E-004  1.16965925942409690E-004
   3.9049999999999994       9.29876196975458675E-004  1.17216604044924184E-004
   3.9075000000000006       9.30916977244578719E-004  1.17468618421520733E-004
   3.9100000000000001       9.31960577657631488E-004  1.17721994163595407E-004
   3.9125000000000001       9.33007051551277265E-004  1.17976757833595855E-004
   3.9150000000000000       9.34056453596919414E-004  1.18232937042085312E-004
   3.9175000000000000       9.35108840967164320E-004  1.18490560659799944E-004
   3.9199999999999995       9.36164273526470859E-004  1.18749658913576192E-004
   3.9224999999999999       9.37222814042630646E-004  1.19010263492760746E-004
   3.9250000000000003       9.38284528422087503E-004  1.19272407667604175E-004
   3.9275000000000002       9.39349485972672607E-004  1.19536126421435497E-004
   3.9300000000000002       9.40417759697965592E-004  1.19801456598744464E-004
   3.9325000000000001       9.41489426628377805E-004  1.20068437071716889E-004
   3.9349999999999996       9.42564568195012427E-004  1.20337108928279980E-004
   3.9375000000000000       9.43643270653687590E-004  1.20607515685361986E-004
   3.9400000000000004       9.44725625607358119E-004  1.20879703536900550E-004
   3.9424999999999999       9.45811730402493765E-004  1.21153721612017682E-004
   3.9449999999999998       9.46901688962119661E-004  1.21429622320426371E-004
   3.9474999999999998       9.47995616411431209E-004  1.21707462222643656E-004
   3.9499999999999997       9.49093620346748391E-004  1.21987299947311234E-004
   3.9525000000000001       9.50195840710664095E-004  1.22269201688485402E-004
   3.9550000000000005       9.51302412280243047E-004  1.22553236836860579E-004
   3.9575000000000000       9.52413485524246394E-004  1.22839481190917482E-004
   3.9600000000000000       9.53529224234662682E-004  1.23128017294957991E-004
   3.9624999999999999       9.54649807773387473E-004  1.23418935508938873E-004
   3.9649999999999999       9.55775433603281172E-004  1.23712335295194357E-004
   3.9674999999999994       9.56906320494739352E-004  1.24008326829690694E-004
   3.9700000000000006       9.58042712585766855E-004  1.24307033041975854E-004
   3.9725000000000001       9.59184884651818350E-004  1.24608592247781291E-004
   3.9750000000000001       9.60333152669335896E-004  1.24913162081200391E-004
   3.9775000000000000       9.61487863993546864E-004  1.25220921657123529E-004
   3.9800000000000000       9.62649448666375311E-004  1.25532083001453831E-004
   3.9824999999999995       9.63818397909830269E-004  1.25846895054400104E-004
   3.9849999999999999       9.64995315005261634E-004  1.26165660429206652E-004
   3.9875000000000003       9.66180948980526399E-004  1.26488755729017816E-004
   3.9900000000000002       9.67376266807079511E-004  1.26816667802414550E-004
   3.9925000000000002       9.68582591827058339E-004  1.27150061673373847E-004
   3.9950000000000001       9.69801892536350661E-004  1.27489925505489384E-004
   3.9974999999999996       9.71037579447979623E-004  1.27837972552706557E-004
   4.0000000000000000       9.72299269024445769E-004  1.28199021183575900E-004
   4.0025000000000004       9.73575877470784254E-004  1.28609164402535708E-004
   4.0049999999999999       9.74837027426395889E-004  1.29045937416716485E-004
   4.0075000000000003       9.76087561067100163E-004  1.29499687489032596E-004
   4.0099999999999998       9.77329213689884886E-004  1.29966958010753648E-004
   4.0125000000000002       9.78562991961605183E-004  1.30445745430916513E-004
   4.0149999999999997       9.79789577623478352E-004  1.30934694079095878E-004
   4.0175000000000001       9.81009473050209382E-004  1.31432806004549437E-004
   4.0199999999999996       9.82223069006319272E-004  1.31939305906013491E-004
   4.0225000000000000       9.83430681125377001E-004  1.32453568380091108E-004
   4.0250000000000004       9.84632571574069583E-004  1.32975074705456305E-004
   4.0274999999999999       9.85828962858362927E-004  1.33503385326844365E-004
   4.0300000000000002       9.87020047087617137E-004  1.34038121373452717E-004
   4.0324999999999998       9.88205992453356722E-004  1.34578951718763149E-004
   4.0350000000000001       9.89386947931098935E-004  1.35125583613212436E-004
   4.0374999999999996       9.90563046773929425E-004  1.35677755709852046E-004
   4.0400000000000000       9.91734409175543249E-004  1.36235232749965039E-004
   4.0425000000000004       9.92901144340178725E-004  1.36797801432271023E-004
   4.0449999999999999       9.94063352118495060E-004  1.37365267146462582E-004
   4.0475000000000003       9.95221124321755491E-004  1.37937451351535795E-004
   4.0499999999999998       9.96374545789257930E-004  1.38514189443454748E-004
   4.0525000000000002       9.97523695267137859E-004  1.39095329000701732E-004
   4.0549999999999997       9.98668646138689943E-004  1.39680728325530221E-004
   4.0579999999999998       1.00003714135773591E-003  1.40388644879782033E-004
   4.0599999999999996       1.00094622236732915E-003  1.40863785948714635E-004
   4.0625000000000000       1.00207897274106152E-003  1.41461204357111101E-004
   4.0650000000000004       1.00320777536444723E-003  1.42062401110448197E-004
   4.0674999999999999       1.00433268436245617E-003  1.42667273038662990E-004
   4.0700000000000003       1.00545375106514726E-003  1.43275722565669190E-004
   4.0724999999999998       1.00657102425719797E-003  1.43887657210583006E-004
   4.0750000000000002       1.00768455039714410E-003  1.44502989149471281E-004
   4.0774999999999997       1.00879437381087953E-003  1.45121634828471131E-004
   4.0800000000000001       1.00990053686334500E-003  1.45743514620795864E-004
   4.0824999999999996       1.01100308011064502E-003  1.46368552521294198E-004
   4.0850000000000000       1.01210204243732706E-003  1.46996675873708413E-004
   4.0875000000000004       1.01319746117813840E-003  1.47627815125889666E-004
   4.0899999999999999       1.01428937222821031E-003  1.48261903609644448E-004
   4.0925000000000002       1.01537781014238160E-003  1.48898877342008216E-004
   4.0949999999999998       1.01646280822494280E-003  1.49538674845316026E-004
   4.0975000000000001       1.01754439861180784E-003  1.50181236983975755E-004
   4.0999999999999996       1.01862261234390654E-003  1.50826506815685159E-004
   4.1025000000000000       1.01969747943551014E-003  1.51474429455877862E-004
   4.1050000000000004       1.02076902893603948E-003  1.52124951953635558E-004
   4.1074999999999999       1.02183728898685424E-003  1.52778023177956983E-004
   4.1100000000000003       1.02290228687341631E-003  1.53433593713275313E-004
   4.1124999999999998       1.02396404907329820E-003  1.54091615763274191E-004
   4.1150000000000002       1.02502260130045712E-003  1.54752043062175568E-004
   4.1174999999999997       1.02607796854625342E-003  1.55414830792776574E-004
   4.1200000000000001       1.02713017511688021E-003  1.56079935510499058E-004
   4.1224999999999996       1.02817924466915120E-003  1.56747315073123538E-004
   4.1250000000000000       1.02922520022760873E-003  1.57416928573064346E-004
   4.1275000000000004       1.03026806427477472E-003  1.58088736285730784E-004
   4.1299999999999999       1.03130785868988761E-003  1.58762699599219087E-004
   4.1325000000000003       1.03234460483482885E-003  1.59438780970561604E-004
   4.1349999999999998       1.03337832356384775E-003  1.60116943874087013E-004
   4.1375000000000002       1.03440903524658128E-003  1.60797152755240598E-004
   4.1399999999999997       1.03543675978960670E-003  1.61479372987321357E-004
   4.1425000000000001       1.03646151667169417E-003  1.62163570833269487E-004
   4.1449999999999996       1.03748332490265086E-003  1.62849713398170384E-004
   4.1475000000000000       1.03850220313131186E-003  1.63537768607534365E-004
   4.1500000000000004       1.03951816960224145E-003  1.64227705164221582E-004
   4.1524999999999999       1.04053124218654570E-003  1.64919492519040930E-004
   4.1550000000000002       1.04154143839678198E-003  1.65613100840818336E-004
   4.1574999999999998       1.04254877538581298E-003  1.66308500985712951E-004
   4.1600000000000001       1.04355327002087091E-003  1.67005664480209453E-004
   4.1624999999999996       1.04455493880499821E-003  1.67704563481354911E-004
   4.1650000000000000       1.04555379794965780E-003  1.68405170762523992E-004
   4.1675000000000004       1.04654986337082288E-003  1.69107459688361749E-004
   4.1699999999999999       1.04754315069965193E-003  1.69811404193314578E-004
   4.1725000000000003       1.04853367529261993E-003  1.70516978761255615E-004
   4.1749999999999998       1.04952145224113808E-003  1.71224158406133058E-004
   4.1775000000000002       1.05050649638069619E-003  1.71932918653580228E-004
   4.1799999999999997       1.05148882229955500E-003  1.72643235523419635E-004
   4.1825000000000001       1.05246844434702226E-003  1.73355085513012290E-004
   4.1849999999999996       1.05344537664133170E-003  1.74068445581394198E-004
   4.1875000000000000       1.05441963307715365E-003  1.74783293134158979E-004
   4.1900000000000004       1.05539122733275606E-003  1.75499606009035076E-004
   4.1924999999999999       1.05636017287683926E-003  1.76217362462120346E-004
   4.1950000000000003       1.05732648297506525E-003  1.76936541154737979E-004
   4.1974999999999998       1.05829017069628993E-003  1.77657121140871460E-004
   4.2000000000000002       1.05925124891852749E-003  1.78379081855153238E-004
   4.2024999999999997       1.06020973033465376E-003  1.79102403101368766E-004
   4.2050000000000001       1.06116562745786429E-003  1.79827065041455401E-004
   4.2074999999999996       1.06211895262690263E-003  1.80553048184959783E-004
   4.2100000000000000       1.06306971801107034E-003  1.81280333378940013E-004
   4.2125000000000004       1.06401793561503098E-003  1.82008901798277108E-004
   4.2149999999999999       1.06496361728341681E-003  1.82738734936383829E-004
   4.2175000000000002       1.06590677470524801E-003  1.83469814596285297E-004
   4.2199999999999998       1.06684741941818150E-003  1.84202122882052606E-004
   4.2225000000000001       1.06778556281258703E-003  1.84935642190573807E-004
   4.2249999999999996       1.06872121613546880E-003  1.85670355203641920E-004
   4.2275000000000000       1.06965439049423153E-003  1.86406244880347381E-004
   4.2300000000000004       1.07058509686030860E-003  1.87143294449758813E-004
   4.2324999999999999       1.07151334607265085E-003  1.87881487403875492E-004
   4.2350000000000003       1.07243914884108541E-003  1.88620807490845341E-004
   4.2374999999999998       1.07336251574954942E-003  1.89361238708425698E-004
   4.2400000000000002       1.07428345724946690E-003  1.90102765295962226E-004
   4.2424999999999997       1.07520198371148534E-003  1.90845371736937327E-004
   4.2450000000000001       1.07611810533090528E-003  1.91589042735865206E-004
   4.2474999999999996       1.07703183222794497E-003  1.92333763229886616E-004
   4.2500000000000000       1.07794317440170818E-003  1.93079518374689689E-004
   4.3262499999999999       1.10464140316682085E-003  2.16253061005455615E-004
   4.4024999999999999       1.12936798411172185E-003  2.40044919637483645E-004
   4.4787499999999998       1.15231443607129386E-003  2.64213528367759660E-004
   4.5549999999999997       1.17363932216422236E-003  2.88579373304889567E-004
   4.6312499999999996       1.19347871872649953E-003  3.13003732530093724E-004
   4.7074999999999996       1.21195219432856396E-003  3.37376558130650980E-004
   4.7837500000000004       1.22916656266363906E-003  3.61608935437848571E-004
   4.8600000000000003       1.24521839917503849E-003  3.85628079173890210E-004
   4.9362500000000002       1.26019582246285973E-003  4.09373848182798070E-004
   5.0125000000000002       1.27417980921050314E-003  4.32796223644144214E-004
   5.0887500000000001       1.28724519858756893E-003  4.55853427886847523E-004
   5.1650000000000000       1.29946148140861113E-003  4.78510485665256842E-004
   5.2412500000000000       1.31089343490957866E-003  5.00738100861690015E-004
   5.3174999999999999       1.32160164351206497E-003  5.22511764119350502E-004
   5.3937499999999998       1.33164293323540612E-003  5.43811033421583915E-004
   5.4699999999999998       1.34107073925111993E-003  5.64618946743416649E-004
   5.5462499999999997       1.34993542066529255E-003  5.84921537282094756E-004
   5.6224999999999996       1.35828453293379190E-003  6.04707429545753685E-004
   5.6987500000000004       1.36616306574973779E-003  6.23967500012427307E-004
   5.7750000000000004       1.37361365241567192E-003  6.42694589948642207E-004
   5.8512500000000003       1.38067675538633677E-003  6.60883260795072300E-004
   5.9275000000000002       1.38739083168758518E-003  6.78529584609495885E-004
   6.0037500000000001       1.39379248117754619E-003  6.95630963618185929E-004
   6.0800000000000001       1.39991658007685891E-003  7.12185974125846880E-004
   6.1562500000000000       1.40579640172991014E-003  7.28194230934102503E-004
   6.2324999999999999       1.41146372620062151E-003  7.43656269119484276E-004
   6.3087499999999999       1.41694893986925394E-003  7.58573440489579290E-004
   6.3849999999999998       1.42228112717741515E-003  7.72947823117876333E-004
   6.4612499999999997       1.42748815380330796E-003  7.86782141294523367E-004
   6.5375000000000005       1.43259674354662614E-003  8.00079695163229587E-004
   6.6137499999999996       1.43763254902075821E-003  8.12844298470983780E-004
   6.6900000000000013       1.44262021688471823E-003  8.25080223429026536E-004
   6.7662500000000003       1.44758344815756781E-003  8.36792151785018088E-004
   6.8425000000000002       1.45254505409017263E-003  8.47985131337368708E-004
   6.9187500000000002       1.45752700800671564E-003  8.58664537228950322E-004
   6.9949999999999992       1.46255049351410107E-003  8.68836037469391739E-004
   7.0712500000000000       1.46763594933163122E-003  8.78505562151263709E-004
   7.1475000000000000       1.47280311112975770E-003  8.87679275991960347E-004
   7.2237500000000008       1.47807105056323856E-003  8.96363553787531413E-004
   7.2999999999999998       1.48345821175987222E-003  9.04564958472264835E-004
   7.3762499999999998       1.48898244546800300E-003  9.12290221498094126E-004
   7.4524999999999997       1.49466104105011621E-003  9.19546225285419478E-004
   7.5287499999999987       1.50051075649169224E-003  9.26339987526805212E-004
   7.6050000000000004       1.50654784657854209E-003  9.32678647150894441E-004
   7.6812499999999995       1.51278808938167843E-003  9.38569451776463670E-004
   7.7575000000000003       1.51924681117617780E-003  9.44019746506296166E-004
   7.8337500000000002       1.52593890990910586E-003  9.49036963927838806E-004
   7.9100000000000010       1.53287887732120516E-003  9.53628615202686413E-004
   7.9862500000000001       1.54008081981756506E-003  9.57802282140010901E-004
   8.0625000000000000       1.54755847817404689E-003  9.61565610160240204E-004
   8.1387499999999999       1.55532524615860737E-003  9.64926302064834690E-004
   8.2149999999999999       1.56339418814028901E-003  9.67892112536263656E-004
   8.2912499999999998       1.57177805575317098E-003  9.70470843299529569E-004
   8.3674999999999997       1.58048930367816402E-003  9.72670338883350658E-004
   8.4437499999999996       1.58954010460164437E-003  9.74498482925640198E-004
   8.5199999999999996       1.59894236340626114E-003  9.75963194974416434E-004
   8.5962499999999995       1.60870773064537517E-003  9.77072427741588079E-004
   8.6724999999999994       1.61884761533619289E-003  9.77834164765711833E-004
   8.7487499999999994       1.62937319718518174E-003  9.78256418495149389E-004
   8.8249999999999993       1.64029543810417702E-003  9.78347228655263414E-004
   8.9012499999999992       1.65162509328642296E-003  9.78114661016856249E-004
   8.9774999999999991       1.66337272169326113E-003  9.77566806432020796E-004
   9.0537500000000009       1.67554869604841423E-003  9.76711780153724941E-004
   9.1300000000000008       1.68816321235403075E-003  9.75557721404810181E-004
   9.2062500000000007       1.70122629895591766E-003  9.74112793169956866E-004
   9.2825000000000006       1.71474782518753069E-003  9.72385182186565836E-004
   9.3587500000000006       1.72873750962410978E-003  9.70383099115082037E-004
   9.4350000000000005       1.74320492797833669E-003  9.68114778875406182E-004
   9.5112500000000004       1.75815952066643447E-003  9.65588481142623870E-004
   9.5875000000000004       1.77361060006836361E-003  9.62812491000845081E-004
   9.6637500000000003       1.78956735749857495E-003  9.59795119756915588E-004
   9.7400000000000002       1.80603886989599209E-003  9.56544705915262803E-004
   9.8162500000000001       1.82303410623559895E-003  9.53069616311053914E-004
   9.8925000000000001       1.84056193366076144E-003  9.49378247392230036E-004
   9.9687500000000000       1.85863112336113307E-003  9.45479026646132612E-004
   10.045000000000000       1.87725035605455911E-003  9.41380414073265709E-004
   10.121200000000000       1.89641546689613204E-003  9.37093777352425873E-004
   10.197500000000000       1.91617325322791451E-003  9.32619026046124441E-004
   10.273800000000000       1.93650738967247210E-003  9.27970246706623630E-004
   10.350000000000000       1.95739845989326925E-003  9.23162477198860771E-004
   10.426200000000000       1.97888102304824521E-003  9.18198367836307698E-004
   10.502500000000000       2.00099268280203284E-003  9.13079791059180743E-004
   10.578799999999999       2.02371383912388746E-003  9.07821913981811954E-004
   10.654999999999999       2.04702164481208523E-003  9.02440680908105954E-004
   10.731199999999999       2.07095354589537615E-003  8.96938105493863005E-004
   10.807499999999999       2.09555022050510057E-003  8.91315616069299254E-004
   10.883699999999999       2.12075518557552911E-003  8.85596881628569407E-004
   10.960000000000001       2.14664256247865462E-003  8.79775896115875689E-004
   11.036300000000001       2.17318763681259575E-003  8.73869171619640799E-004
   11.112500000000001       2.20036221589505702E-003  8.67893731745107764E-004
   11.188800000000001       2.22824549603820119E-003  8.61843083491361660E-004
   11.265000000000001       2.25677222129894378E-003  8.55742328956514745E-004
   11.341200000000001       2.28598629475439911E-003  8.49592882011146878E-004
   11.417500000000000       2.31593520876031403E-003  8.43395973685019153E-004
   11.493800000000000       2.34658887264510693E-003  8.37169131312717990E-004
   11.570000000000000       2.37791348781707422E-003  8.30930117519196321E-004
   11.646200000000000       2.40995650432906635E-003  8.24680398364909797E-004
   11.722500000000000       2.44276913542540832E-003  8.18421468414827383E-004
   11.798800000000000       2.47631755574252103E-003  8.12171344821619812E-004
   11.875000000000000       2.51056407949519717E-003  8.05948090069985774E-004
   11.951200000000000       2.54555990743974420E-003  7.99753472714683205E-004
   12.027500000000000       2.58136017446414451E-003  7.93589510301116394E-004
   12.103800000000000       2.61792719432463791E-003  7.87474561560642201E-004
   12.180000000000000       2.65521926532724748E-003  7.81426833953560826E-004
   12.256200000000000       2.69329153234163735E-003  7.75448661454253979E-004
   12.332500000000000       2.73220324321364963E-003  7.69542855931094243E-004
   12.408799999999999       2.77191271615049271E-003  7.63727963462409423E-004
   12.484999999999999       2.81237409791499932E-003  7.58022173379159243E-004
   12.561199999999999       2.85364666619660574E-003  7.52428656568720372E-004
   12.637499999999999       2.89579397118606670E-003  7.46951301075645898E-004
   12.713699999999999       2.93871332848062196E-003  7.41615588976103721E-004
   12.789999999999999       2.98252521038447609E-003  7.36418796131892909E-004
   12.866299999999999       3.02718168608466769E-003  7.31379449132445961E-004
   12.942500000000003       3.07263041678188572E-003  7.26515394643296726E-004
   13.018800000000001       3.11899856839511352E-003  7.21825582810274482E-004
   13.095000000000001       3.16617248332619469E-003  7.17334157417591359E-004
   13.171199999999999       3.21422026365563969E-003  7.13046847743218346E-004
   13.247500000000000       3.26321462140242644E-003  7.08970618824498761E-004
   13.323800000000002       3.31310104781196374E-003  7.05123610662604676E-004
   13.400000000000000       3.36382038147077728E-003  7.01522935052972438E-004
   13.476200000000000       3.41544540320247447E-003  6.98176076110052185E-004
   13.552499999999998       3.46805367351674760E-003  6.95092033778252566E-004
   13.628800000000000       3.52158610442029809E-003  6.92288470348046965E-004
   13.705000000000000       3.57597878972785044E-003  6.89781771715359247E-004
   13.781200000000000       3.63130936701139707E-003  6.87581518438417348E-004
   13.857500000000000       3.68766042480845723E-003  6.85699105566951891E-004
   13.933799999999998       3.74496813657360659E-003  6.84151536468183058E-004
   14.010000000000002       3.80316368813425360E-003  6.82954277004877959E-004
   14.086200000000000       3.86232974724396924E-003  6.82119373969133783E-004
   14.162500000000000       3.92255410305005631E-003  6.81661006804995875E-004
   14.238799999999999       3.98376801865190158E-003  6.81595332601199195E-004
   14.315000000000000       4.04589759517580329E-003  6.81936692585224263E-004
   14.391200000000000       4.10903069555220140E-003  6.82699992440586353E-004
   14.467499999999999       4.17326047522954650E-003  6.83902608666638479E-004
   14.543799999999999       4.23851310598878563E-003  6.85559649973988125E-004
   14.619999999999997       4.30470942085061335E-003  6.87684112134476656E-004
   14.696200000000001       4.37194264552307268E-003  6.90294177956888417E-004
   14.772500000000001       4.44031146042233194E-003  6.93410862090760856E-004
   14.848799999999999       4.50973676406160335E-003  6.97048013670810603E-004
   14.924999999999999       4.58013393247991545E-003  7.01217052628802973E-004
   15.001200000000003       4.65160170752151100E-003  7.05939891504243412E-004
   15.077500000000001       4.72424446714528844E-003  7.11241666456397924E-004
   15.153800000000000       4.79797763195191976E-003  7.17134746445505472E-004
   15.230000000000000       4.87271091805458693E-003  7.23628733578694457E-004
   15.306200000000000       4.94854873526913777E-003  7.30749759910333924E-004
   15.382500000000002       5.02560129836974925E-003  7.38527599567957238E-004
   15.458800000000000       5.10377834188690573E-003  7.46972905886086891E-004
   15.535000000000000       5.18298370647364386E-003  7.56093201145874912E-004
   15.611199999999998       5.26332760955483276E-003  7.65919360824556536E-004
   15.687500000000000       5.34492624160918649E-003  7.76486353392134192E-004
   15.763800000000002       5.42768342876401820E-003  7.87802863559846776E-004
   15.840000000000000       5.51149691332931957E-003  7.99874054312290348E-004
   15.916200000000000       5.59648285155014361E-003  8.12736113046473325E-004
   15.992499999999998       5.68276353509255400E-003  8.26429807804031726E-004
   16.068800000000000       5.77023664838434164E-003  8.40961588655382455E-004
   16.145000000000000       5.85879359739477270E-003  8.56333963077457547E-004
   16.221200000000000       5.94855658807981122E-003  8.72589047792386588E-004
   16.297499999999999       6.03965412310273307E-003  8.89774068012771056E-004
   16.373799999999999       6.13197749126968839E-003  9.07892953325805654E-004
   16.449999999999999       6.22541150653354875E-003  9.26945235355471748E-004
   16.526199999999999       6.32008452007616628E-003  9.46979627551856645E-004
   16.602499999999999       6.41613132573112550E-003  9.68050521930157218E-004
   16.678799999999999       6.51343655044427094E-003  9.90159018753980795E-004
   16.754999999999999       6.61187814757423480E-003  1.01330132738951663E-003
   16.831199999999999       6.71159069299126325E-003  1.03753348294015378E-003
   16.907499999999999       6.81271531185910408E-003  1.06291781351342592E-003
   16.983799999999999       6.91512969213297149E-003  1.08945225979816202E-003
   17.059999999999999       7.01870464207627904E-003  1.11712933656855635E-003
   17.136199999999999       7.12358097948778256E-003  1.14601318437833289E-003
   17.212499999999999       7.22990622672689629E-003  1.17617491405174455E-003
   17.288799999999998       7.33755080299265759E-003  1.20760894504289809E-003
   17.364999999999998       7.44637806384634143E-003  1.24030369285046179E-003
   17.441199999999998       7.55653508000943622E-003  1.27433225879825451E-003
   17.517499999999998       7.66817572984766858E-003  1.30977544438037625E-003
   17.593800000000002       7.78116284436418480E-003  1.34662375898490219E-003
   17.670000000000002       7.89535199980427593E-003  1.38486107750756290E-003
   17.746200000000002       8.01089646796160001E-003  1.42457038714427996E-003
   17.822500000000002       8.12795641722151470E-003  1.46584317065789893E-003
   17.898800000000001       8.24638673080523195E-003  1.50866560118779179E-003
   17.975000000000001       8.36603484890944236E-003  1.55301653029033112E-003
   18.051200000000001       8.48706015294122852E-003  1.59898983872493595E-003
   18.127500000000001       8.60962895931844524E-003  1.64668876411938744E-003
   18.203800000000001       8.73358781496071969E-003  1.69609467667909686E-003
   18.280000000000001       8.85877564810985153E-003  1.74718087623557160E-003
   18.356200000000001       8.98535776956303246E-003  1.80005322540753598E-003
   18.432500000000001       9.11350643211205659E-003  1.85482788128649937E-003
   18.508800000000001       9.24305941194770650E-003  1.91148089375151996E-003
   18.585000000000001       9.37384674676306449E-003  1.96997943354069571E-003
   18.661200000000001       9.50603940149071999E-003  2.03044252029810314E-003
   18.737500000000001       9.63981525951213003E-003  2.09300049079705905E-003
   18.813800000000001       9.77500289542893031E-003  2.15762351058396921E-003
   18.890000000000001       9.91142295221091041E-003  2.22427196249712572E-003
   18.966200000000001       1.00492517178370280E-002  2.29307930203129793E-003
   19.042500000000000       1.01886722823540370E-002  2.36419140517469270E-003
   19.118800000000000       1.03295035019966217E-002  2.43757191502071840E-003
   19.195000000000000       1.04715561772676172E-002  2.51317371345038216E-003
   19.271200000000000       1.06150114173409454E-002  2.59114605782864976E-003
   19.347500000000000       1.07600569549986362E-002  2.67165182484055191E-003
   19.423700000000000       1.09063085339975926E-002  2.75453699293993571E-003
   19.500000000000000       1.10541451325636714E-002  2.84007742849317268E-003
   19.576300000000000       1.12033699835659903E-002  2.92822562759308559E-003
   19.652500000000000       1.13537781391561520E-002  3.01892168023392424E-003
   19.728800000000000       1.15057567654370235E-002  3.11246574106065947E-003
   19.805000000000000       1.16588988973352452E-002  3.20867591199097647E-003
   19.881200000000000       1.18133931871979708E-002  3.30773754992400634E-003
   19.957500000000000       1.19694342800244716E-002  3.40985233347531648E-003


==> anc/M1_4_7_v2.dat <==
  2.12500000000000015E-002  4.59094971047607311E-008  3.91961999031288414E-007
  4.49999999999999983E-002  8.38670618135662202E-006  3.47326322165049478E-007
  6.87500000000000056E-002  1.28317915175673106E-005  5.32866712550086348E-007
  9.24999999999999989E-002  1.72899273318311837E-005  7.19969320369661460E-007
  0.11625000000000002       2.17611786011425361E-005  9.08651392040232841E-007
  0.14000000000000001       2.62456109363216029E-005  1.09893043130707627E-006
  0.16375000000000001       3.07432905925891358E-005  1.29082420427438861E-006
  0.18750000000000000       3.52542844803912481E-005  1.48435074455989320E-006
  0.21124999999999999       3.97786601764826042E-005  1.67952835857778460E-006
  0.23499999999999999       4.43164859352750785E-005  1.87637563095387858E-006
  0.25874999999999998       4.88678307004607824E-005  2.07491143007707618E-006
  0.28249999999999997       5.34327641169172343E-005  2.27515491379135712E-006
  0.30625000000000002       5.80113565429039900E-005  2.47712553523266254E-006
  0.33000000000000002       6.26036790625591777E-005  2.68084304881524307E-006
  0.35375000000000001       6.72098034987063175E-005  2.88632751637212283E-006
  0.37750000000000000       7.18298024259591812E-005  3.09359931345376768E-006
  0.40125000000000000       7.64637491842574675E-005  3.30267913579511233E-006
  0.42499999999999999       8.11117178946275231E-005  3.51358800603381443E-006
  0.44874999999999998       8.57737834653232912E-005  3.72634728017157054E-006
  0.47249999999999992       9.04500216180875992E-005  3.94097865507081642E-006
  0.49625000000000008       9.51405088954138329E-005  4.15750417530021644E-006
  0.52000000000000002       9.98453226776677518E-005  4.37594624058205724E-006
  0.54374999999999996       1.04564541198757301E-004  4.59632761335872739E-006
  0.56750000000000000       1.09298243562214840E-004  4.81867142656475204E-006
  0.59125000000000005       1.14046509757385837E-004  5.04300119159717053E-006
  0.61499999999999999       1.18809420677631992E-004  5.26934080657512912E-006
  0.63875000000000004       1.23587058135896604E-004  5.49771456469003941E-006
  0.66249999999999998       1.28379504883782594E-004  5.72814716292486091E-006
  0.68625000000000003       1.33186844629623954E-004  5.96066371095049487E-006
  0.70999999999999996       1.38009162057354054E-004  6.19528974028657692E-006
  0.73375000000000001       1.42846542845898299E-004  6.43205121372252901E-006
  0.75749999999999995       1.47699073689105487E-004  6.67097453500793057E-006
  0.78125000000000000       1.52566842316240685E-004  6.91208655882198704E-006
  0.80500000000000016       1.57449937513056028E-004  7.15541460103170111E-006
  0.82875000000000010       1.62348449143463373E-004  7.40098644924941163E-006
  0.85250000000000004       1.67262468171828723E-004  7.64883037370039492E-006
  0.87624999999999997       1.72192086685911752E-004  7.89897513841178370E-006
  0.90000000000000002       1.77137397920473490E-004  8.15145001273471823E-006
  0.92374999999999996       1.82098496281578472E-004  8.40628478321195290E-006
  0.94750000000000001       1.87075477371614793E-004  8.66350976580372319E-006
  0.97124999999999995       1.92068438015061116E-004  8.92315581848551250E-006
  0.99500000000000000       1.97077476285028978E-004  9.18525435423152733E-006
   1.0187500000000000       2.02102689689404150E-004  9.44983726830844008E-006
   1.0425000000000000       2.07144182472761111E-004  9.71693729188498844E-006
   1.0662499999999999       2.12202054869018548E-004  9.98658750323265825E-006
   1.0900000000000001       2.17276410120101831E-004  1.02588216683144654E-005
   1.1137500000000000       2.22367353179974043E-004  1.05336741943320477E-005
   1.1375000000000000       2.27474990115374208E-004  1.08111801156093359E-005
   1.1612499999999999       2.32599428554602423E-004  1.10913751293168455E-005
   1.1850000000000001       2.37740777618654050E-004  1.13742956072942715E-005
   1.2087500000000000       2.42899147956242317E-004  1.16599786132562211E-005
   1.2324999999999999       2.48074651779959631E-004  1.19484619205657875E-005
   1.2562500000000001       2.53267402903629513E-004  1.22397840305993876E-005
   1.2800000000000000       2.58477516780894674E-004  1.25339841917274155E-005
   1.3037500000000000       2.63705110545095251E-004  1.28311024189362365E-005
   1.3274999999999999       2.68950303050492475E-004  1.31311795141191951E-005
   1.3512500000000001       2.74213214914892345E-004  1.34342570870642993E-005
   1.3750000000000000       2.79493968563733356E-004  1.37403775771691669E-005
   1.3987499999999999       2.84792688275698662E-004  1.40495842759141721E-005
   1.4225000000000001       2.90109500229921921E-004  1.43619213501275397E-005
   1.4462500000000000       2.95444532554855858E-004  1.46774338660766515E-005
   1.4700000000000000       3.00797915378878112E-004  1.49961678144224331E-005
   1.4937499999999999       3.06169780882713162E-004  1.53181701360760392E-005
   1.5175000000000001       3.11560263353752602E-004  1.56434887489978121E-005
   1.5412500000000000       3.16969499242360133E-004  1.59721725759823391E-005
   1.5649999999999999       3.22397627220254125E-004  1.63042715734746036E-005
   1.5887500000000001       3.27844788241064692E-004  1.66398367614651517E-005
   1.6125000000000000       3.33311125603167008E-004  1.69789202545154595E-005
   1.6362500000000000       3.38796785014900998E-004  1.73215752939662422E-005
   1.6599999999999999       3.44301914662290551E-004  1.76678562813864257E-005
   1.6837500000000001       3.49826665279383362E-004  1.80178188133215456E-005
   1.7075000000000000       3.55371190221343393E-004  1.83715197174059325E-005
   1.7312500000000000       3.60935645540426181E-004  1.87290170899055267E-005
   1.7549999999999999       3.66520190064988116E-004  1.90903703347624986E-005
   1.7787500000000001       3.72124985481677101E-004  1.94556402042173261E-005
   1.8025000000000000       3.77750196420971387E-004  1.98248888410885355E-005
   1.8262499999999999       3.83395990546236639E-004  2.01981798227951520E-005
   1.8499999999999999       3.89062538646486324E-004  2.05755782072121295E-005
   1.8737499999999998       3.94750014733038384E-004  2.09571505804550394E-005
   1.8974999999999997       4.00458596140279251E-004  2.13429651066966099E-005
   1.9212499999999997       4.06188463630752044E-004  2.17330915801229204E-005
   1.9450000000000001       4.11939801504808379E-004  2.21276014791464000E-005
   1.9687500000000000       4.17712797715071883E-004  2.25265680229984772E-005
   1.9924999999999999       4.23507643985982104E-004  2.29300662308336250E-005
   2.0162499999999999       4.29324535938706146E-004  2.33381729834861634E-005
   2.0400000000000000       4.35163673221722097E-004  2.37509670880291355E-005
   2.0637500000000002       4.41025259647400097E-004  2.41685293452969689E-005
   2.0874999999999999       4.46909503334933520E-004  2.45909426205427748E-005
   2.1112500000000001       4.52816616859991726E-004  2.50182919174153875E-005
   2.1349999999999998       4.58746817411498191E-004  2.54506644554520840E-005
   2.1587499999999999       4.64700326955960589E-004  2.58881497512998345E-005
   2.1825000000000001       4.70677372409821100E-004  2.63308397038908255E-005
   2.2062499999999998       4.76678185820314884E-004  2.67788286838171032E-005
   2.2300000000000000       4.82703004555381479E-004  2.72322136271657172E-005
   2.2537500000000001       4.88752071503191347E-004  2.76910941340972927E-005
   2.2774999999999999       4.94825635281917952E-004  2.81555725724713021E-005
   2.3012500000000000       5.00923950460417633E-004  2.86257541868465375E-005
   2.3250000000000002       5.07047277790537588E-004  2.91017472132095039E-005
   2.3487499999999999       5.13195884451834723E-004  2.95836629998145860E-005
   2.3725000000000001       5.19370044309545083E-004  3.00716161345472185E-005
   2.3962500000000002       5.25570038186717187E-004  3.05657245792600592E-005
   2.4199999999999999       5.31796154151500770E-004  3.10661098115648472E-005
   2.4437500000000001       5.38048687820661601E-004  3.15728969746088955E-005
   2.4674999999999998       5.44327942680490032E-004  3.20862150354058270E-005
   2.4912500000000000       5.50634230426376480E-004  3.26061969523440406E-005
   2.5150000000000001       5.56967871322429581E-004  3.31329798525508166E-005
   2.5387499999999998       5.63329194582650556E-004  3.36667052198488933E-005
   2.5625000000000000       5.69718538775310156E-004  3.42075190941142570E-005
   2.5862500000000002       5.76136252252322967E-004  3.47555722829161599E-005
   2.6099999999999999       5.82582693605601014E-004  3.53110205864048219E-005
   2.6337500000000000       5.89058232152538997E-004  3.58740250365063179E-005
   2.6575000000000002       5.95563248453013713E-004  3.64447521515865841E-005
   2.6812499999999999       6.02098134860503537E-004  3.70233742078639359E-005
   2.7050000000000001       6.08663296110212369E-004  3.76100695289782109E-005
   2.7287499999999998       6.15259149947370220E-004  3.82050227952711953E-005
   2.7524999999999999       6.21886127799218787E-004  3.88084253744949307E-005
   2.7762500000000001       6.28544675494574533E-004  3.94204756758519709E-005
   2.7999999999999998       6.35235254035278218E-004  4.00413795294743747E-005
   2.8237500000000000       6.41958340424325321E-004  4.06713505936891415E-005
   2.8475000000000001       6.48714428556015975E-004  4.13106107926776821E-005
   2.8712499999999999       6.55504030174077976E-004  4.19593907874454020E-005
   2.8950000000000000       6.62327675904431589E-004  4.26179304833566267E-005
   2.9187500000000002       6.69185917307196332E-004  4.32864796385064754E-005
   2.9424999999999999       6.76079324351531530E-004  4.39652982148089905E-005
   2.9662500000000001       6.83008491315911055E-004  4.46546573145851095E-005
   2.9900000000000002       6.89974038386460017E-004  4.53548398908050975E-005
   3.0137499999999999       6.96976608326418403E-004  4.60661411840352565E-005
   3.0375000000000001       7.04016872140104510E-004  4.67888698043142809E-005
   3.0612499999999998       7.11095529353746405E-004  4.75233485261201537E-005
   3.0850000000000000       7.18213310893654885E-004  4.82699153261413131E-005
   3.1087500000000001       7.25370980688064748E-004  4.90289244169285425E-005
   3.1324999999999998       7.32569338213092487E-004  4.98007474333406474E-005
   3.1562500000000000       7.39809221133694381E-004  5.05857747270189783E-005
   3.1800000000000002       7.47091508216462586E-004  5.13844167937751266E-005
   3.2037499999999999       7.54417122550556356E-004  5.21971058516248644E-005
   3.2275000000000000       7.61787035119118432E-004  5.30242975901446578E-005
   3.2512500000000006       7.69202268770777741E-004  5.38664731153737033E-005
   3.2749999999999999       7.76663902649611659E-004  5.47241411187585921E-005
   3.2987500000000005       7.84173077152580645E-004  5.55978403038345410E-005
   3.3224999999999998       7.91730999496448535E-004  5.64881421106789631E-005
   3.3462500000000004       7.99338949992206018E-004  5.73956537859770114E-005
   3.3700000000000001       8.06998289144767551E-004  5.83210218561824992E-005
   3.3937500000000003       8.14710465507412522E-004  5.92649360577970026E-005
   3.4175000000000000       8.22477025737923789E-004  6.02281339019135236E-005
   3.4412500000000001       8.30299623895824164E-004  6.12114057464434498E-005
   3.4649999999999999       8.38180034663663326E-004  6.22156008249875810E-005
   3.4887500000000000       8.46120166242543938E-004  6.32416340579100035E-005
   3.5124999999999997       8.54122078864829183E-004  6.42904942544426401E-005
   3.5362499999999999       8.62188002137818303E-004  6.53632534183753728E-005
   3.5599999999999996       8.70320358860003944E-004  6.64610780011326113E-005
   3.5837500000000002       8.78521792284006251E-004  6.75852422373581673E-005
   3.6074999999999995       8.86795198890173221E-004  6.87371441876438559E-005
   3.6312500000000001       8.95143768365076146E-004  6.99183252439103940E-005
   3.6549999999999994       9.03571032930881261E-004  7.11304941097351881E-005
   3.6787500000000000       9.12080927498665987E-004  7.23755565332118194E-005
   3.7025000000000001       9.20677868137198584E-004  7.36556530141075489E-005
   3.7262499999999998       9.29366849924923456E-004  7.49732069179960585E-005
   3.7500000000000000       9.38153576205906720E-004  7.63309874044314348E-005
   3.7525000000000004       9.39084440259137926E-004  7.64763777958017135E-005
   3.7549999999999999       9.40016467614142944E-004  7.66222529067840696E-005
   3.7574999999999998       9.40949666727781118E-004  7.67686168480066685E-005
   3.7599999999999998       9.41884046199270250E-004  7.69154737995576978E-005
   3.7624999999999997       9.42819614774006672E-004  7.70628280128471453E-005
   3.7650000000000001       9.43756381347528230E-004  7.72106838125375061E-005
   3.7675000000000005       9.44694354718228577E-004  7.73590455779614786E-005
   3.7700000000000000       9.45633544596784096E-004  7.75079178274928833E-005
   3.7725000000000000       9.46573960103501075E-004  7.76573050973518883E-005
   3.7749999999999999       9.47515610777209744E-004  7.78072120260315066E-005
   3.7774999999999999       9.48458506590266594E-004  7.79576433575649482E-005
   3.7799999999999994       9.49402656909343560E-004  7.81086038581457022E-005
   3.7825000000000006       9.50348072066117019E-004  7.82600984472644188E-005
   3.7850000000000001       9.51294762319493436E-004  7.84121321146538327E-005
   3.7875000000000001       9.52242738121884856E-004  7.85647099444261522E-005
   3.7900000000000000       9.53192010125051463E-004  7.87178371179209199E-005
   3.7925000000000000       9.54142589186194679E-004  7.88715189166715522E-005
   3.7949999999999995       9.55094486374304303E-004  7.90257607254982430E-005
   3.7974999999999999       9.56047712976785050E-004  7.91805680357351863E-005
   3.8000000000000003       9.57002280506368333E-004  7.93359464485978507E-005
   3.8025000000000002       9.57958200708333273E-004  7.94919016786988978E-005
   3.8050000000000002       9.58915485568046671E-004  7.96484395577219743E-005
   3.8075000000000001       9.59874147318850145E-004  7.98055660382615090E-005
   3.8099999999999996       9.60834198450301368E-004  7.99632871978381635E-005
   3.8125000000000000       9.61795651716808872E-004  8.01216092431017831E-005
   3.8150000000000004       9.62758520146662152E-004  8.02805385142313463E-005
   3.8174999999999999       9.63722817051504551E-004  8.04400814895460907E-005
   3.8199999999999998       9.64688555774397753E-004  8.06002447684588184E-005
   3.8224999999999998       9.65655750747168150E-004  8.07610351639971157E-005
   3.8249999999999997       9.66624415931676816E-004  8.09224595770441677E-005
   3.8275000000000001       9.67594565877247844E-004  8.10845250892529876E-005
   3.8300000000000005       9.68566215471371888E-004  8.12472389471064621E-005
   3.8325000000000000       9.69539379952400219E-004  8.14106085680984024E-005
   3.8350000000000000       9.70514074922908384E-004  8.15746415472387023E-005
   3.8374999999999999       9.71490316363771427E-004  8.17393456639059301E-005
   3.8399999999999999       9.72468120649005747E-004  8.19047288890718822E-005
   3.8424999999999994       9.73447504561425632E-004  8.20707993929237282E-005
   3.8450000000000006       9.74428485309177016E-004  8.22375655529124770E-005
   3.8475000000000001       9.75411080543210477E-004  8.24050359622577024E-005
   3.8500000000000001       9.76395308375766239E-004  8.25732194389437653E-005
   3.8525000000000000       9.77381187399939356E-004  8.27421250352444482E-005
   3.8550000000000000       9.78368736710418224E-004  8.29117620478143973E-005
   3.8574999999999995       9.79357975925475559E-004  8.30821400283935995E-005
   3.8599999999999999       9.80348925210325914E-004  8.32532687951722882E-005
   3.8625000000000003       9.81341605301942191E-004  8.34251584448696327E-005
   3.8650000000000002       9.82336037535467242E-004  8.35978193655843936E-005
   3.8675000000000002       9.83332243872340247E-004  8.37712622504826500E-005
   3.8700000000000001       9.84330246930294195E-004  8.39454981123926924E-005
   3.8724999999999996       9.85330070015379318E-004  8.41205382993862136E-005
   3.8750000000000000       9.86331737156194389E-004  8.42963945114335927E-005
   3.8775000000000004       9.87335273140522345E-004  8.44730788182277445E-005
   3.8799999999999999       9.88340703554595971E-004  8.46506036782861089E-005
   3.8824999999999998       9.89348054825235634E-004  8.48289819594494170E-005
   3.8849999999999998       9.90357354265140747E-004  8.50082269609120426E-005
   3.8874999999999997       9.91368630121623783E-004  8.51883524369305900E-005
   3.8900000000000001       9.92381911629160694E-004  8.53693726223833362E-005
   3.8925000000000005       9.93397229066128075E-004  8.55513022603644914E-005
   3.8950000000000000       9.94414615730836648E-004  8.57341567971051013E-005
   3.8975000000000000       9.95434098437229407E-004  8.59179515891563201E-005
   3.8999999999999999       9.96455716723540150E-004  8.61027035883539841E-005
   3.9024999999999999       9.97479503799390561E-004  8.62884297305658947E-005
   3.9049999999999994       9.98505496470773789E-004  8.64751478257138429E-005
   3.9075000000000006       9.99533732216827250E-004  8.66628763427227316E-005
   3.9100000000000001       1.00056425094820168E-003  8.68516346025962065E-005
   3.9125000000000001       1.00159709401572241E-003  8.70414427374904771E-005
   3.9150000000000000       1.00263230433141406E-003  8.72323217503874222E-005
   3.9175000000000000       1.00366992761699732E-003  8.74242936780360405E-005
   3.9199999999999995       1.00471001088671863E-003  8.76173815191425974E-005
   3.9224999999999999       1.00575260372575792E-003  8.78116094121796044E-005
   3.9250000000000003       1.00679775819839169E-003  8.80070027016015559E-005
   3.9275000000000002       1.00784552905553229E-003  8.82035880387156712E-005
   3.9300000000000002       1.00889597396725569E-003  8.84013934946911592E-005
   3.9325000000000001       1.00994915378432490E-003  8.86004486876556185E-005
   3.9349999999999996       1.01100513283351821E-003  8.88007849262091299E-005
   3.9375000000000000       1.01206397925257758E-003  8.90024353721849718E-005
   3.9400000000000004       1.01312576537187582E-003  8.92054352261000569E-005
   3.9424999999999999       1.01419056815151053E-003  8.94098219395227887E-005
   3.9449999999999998       1.01525846968459591E-003  8.96156354595940721E-005
   3.9474999999999998       1.01632955778021032E-003  8.98229185122260574E-005
   3.9499999999999997       1.01740396743168235E-003  9.00317205416740481E-005
   3.9525000000000001       1.01848172199515605E-003  9.02420839780756405E-005
   3.9550000000000005       1.01956292039896896E-003  9.04540611537328328E-005
   3.9575000000000000       1.02064777362329820E-003  9.06677180284489722E-005
   3.9600000000000000       1.02173636704746282E-003  9.08831136477580512E-005
   3.9624999999999999       1.02282884178106319E-003  9.11003168688312280E-005
   3.9649999999999999       1.02392535409286264E-003  9.13194035723597595E-005
   3.9674999999999994       1.02502607679659497E-003  9.15404577905707317E-005
   3.9700000000000006       1.02613120274499007E-003  9.17635732899352947E-005
   3.9725000000000001       1.02724094896103064E-003  9.19888555768664894E-005
   3.9750000000000001       1.02835556177589978E-003  9.22164245068579419E-005
   3.9775000000000000       1.02947532529009842E-003  9.24464179323890837E-005
   3.9800000000000000       1.03060057002031264E-003  9.26789964733298313E-005
   3.9824999999999995       1.03173168732979110E-003  9.29143505230585346E-005
   3.9849999999999999       1.03286915241148801E-003  9.31527108257532442E-005
   3.9875000000000003       1.03401355696038652E-003  9.33943647923429467E-005
   3.9900000000000002       1.03516566651557797E-003  9.36396842100965549E-005
   3.9925000000000002       1.03632652648175268E-003  9.38891766843905697E-005
   3.9950000000000001       1.03749769025149015E-003  9.41435963150572523E-005
   3.9974999999999996       1.03868185291875847E-003  9.44042511215625630E-005
   4.0000000000000000       1.03988667170579782E-003  9.46748245936513175E-005
   4.0025000000000004       1.04110369870578966E-003  9.49837443192366520E-005
   4.0049999999999999       1.04230894401550296E-003  9.53137112664817748E-005
   4.0075000000000003       1.04350609509104076E-003  9.56570986254672587E-005
   4.0099999999999998       1.04469647637905091E-003  9.60111754207469383E-005
   4.0125000000000002       1.04588085581728499E-003  9.63743586128983787E-005
   4.0149999999999997       1.04705975472095709E-003  9.67455771455807533E-005
   4.0175000000000001       1.04823355693577482E-003  9.71240425281103199E-005
   4.0199999999999996       1.04940256107562743E-003  9.75091421720815935E-005
   4.0225000000000000       1.05056700837759948E-003  9.79003819152704128E-005
   4.0250000000000004       1.05172709924997664E-003  9.82973518804036240E-005
   4.0274999999999999       1.05288300380935963E-003  9.86997047356742073E-005
   4.0300000000000002       1.05403486986848055E-003  9.91071411794351790E-005
   4.0324999999999998       1.05518282332338733E-003  9.95193992883732734E-005
   4.0350000000000001       1.05632698087186963E-003  9.99362479749280400E-005
   4.0374999999999996       1.05746744355020880E-003  1.00357480618695343E-004
   4.0400000000000000       1.05860430425288167E-003  1.00782911384695792E-004
   4.0425000000000004       1.05973764472265877E-003  1.01212371524114891E-004
   4.0449999999999999       1.06086754231400539E-003  1.01645707317748487E-004
   4.0475000000000003       1.06199406732200140E-003  1.02082777655673312E-004
   4.0499999999999998       1.06311728471612538E-003  1.02523452439758382E-004
   4.0525000000000002       1.06423725481133479E-003  1.02967611197517082E-004
   4.0549999999999997       1.06535403382596386E-003  1.03415141929607998E-004
   4.0579999999999998       1.06669003023217280E-003  1.03956483166489178E-004
   4.0599999999999996       1.06757822574074209E-003  1.04319908030312428E-004
   4.0625000000000000       1.06868573446175703E-003  1.04776953775601820E-004
   4.0650000000000004       1.06979024437197073E-003  1.05236990950645265E-004
   4.0674999999999999       1.07089179697699788E-003  1.05699937998557060E-004
   4.0700000000000003       1.07199043164708536E-003  1.06165717782635071E-004
   4.0724999999999998       1.07308618580770885E-003  1.06634257192284149E-004
   4.0750000000000002       1.07417909510703529E-003  1.07105486796755546E-004
   4.0774999999999997       1.07526919356372994E-003  1.07579340539472578E-004
   4.0800000000000001       1.07635651369799310E-003  1.08055755467015546E-004
   4.0824999999999996       1.07744108664819009E-003  1.08534671487854538E-004
   4.0850000000000000       1.07852294227506543E-003  1.09016031156757744E-004
   4.0875000000000004       1.07960210925518263E-003  1.09499779481449062E-004
   4.0899999999999999       1.08067861516498629E-003  1.09985863748644479E-004
   4.0925000000000002       1.08175248655668801E-003  1.10474233367036348E-004
   4.0949999999999998       1.08282374902690832E-003  1.10964839725142465E-004
   4.0975000000000001       1.08389242727902654E-003  1.11457636062269288E-004
   4.0999999999999996       1.08495854517990428E-003  1.11952577351056261E-004
   4.1025000000000000       1.08602212581164026E-003  1.12449620190302279E-004
   4.1050000000000004       1.08708319151890206E-003  1.12948722706936210E-004
   4.1074999999999999       1.08814176395230651E-003  1.13449844466154357E-004
   4.1100000000000003       1.08919786410822754E-003  1.13952946388858444E-004
   4.1124999999999998       1.09025151236565206E-003  1.14457990675676292E-004
   4.1150000000000002       1.09130272851973970E-003  1.14964940736836567E-004
   4.1174999999999997       1.09235153181325107E-003  1.15473761127411732E-004
   4.1200000000000001       1.09339794096543195E-003  1.15984417487352543E-004
   4.1224999999999996       1.09444197419883166E-003  1.16496876485883537E-004
   4.1250000000000000       1.09548364926420833E-003  1.17011105769861966E-004
   4.1275000000000004       1.09652298346369433E-003  1.17527073915736367E-004
   4.1299999999999999       1.09755999367237324E-003  1.18044750384791627E-004
   4.1325000000000003       1.09859469635840762E-003  1.18564105481393312E-004
   4.1349999999999998       1.09962710760184166E-003  1.19085110313978075E-004
   4.1375000000000002       1.10065724311218523E-003  1.19607736758560459E-004
   4.1399999999999997       1.10168511824488440E-003  1.20131957424548922E-004
   4.1425000000000001       1.10271074801676638E-003  1.20657745622690266E-004
   4.1449999999999996       1.10373414712053547E-003  1.21185075334967769E-004
   4.1475000000000000       1.10475532993840235E-003  1.21713921186307903E-004
   4.1500000000000004       1.10577431055490028E-003  1.22244258417953218E-004
   4.1524999999999999       1.10679110276896628E-003  1.22776062862378827E-004
   4.1550000000000002       1.10780572010532531E-003  1.23309310919639313E-004
   4.1574999999999998       1.10881817582523363E-003  1.23843979535039777E-004
   4.1600000000000001       1.10982848293663598E-003  1.24380046178038930E-004
   4.1624999999999996       1.11083665420375934E-003  1.24917488822297876E-004
   4.1650000000000000       1.11184270215620344E-003  1.25456285926792686E-004
   4.1675000000000004       1.11284663909754292E-003  1.25996416417921973E-004
   4.1699999999999999       1.11384847711348822E-003  1.26537859672540807E-004
   4.1725000000000003       1.11484822807962603E-003  1.27080595501858880E-004
   4.1749999999999998       1.11584590366876988E-003  1.27624604136149374E-004
   4.1775000000000002       1.11684151535794873E-003  1.28169866210215669E-004
   4.1799999999999997       1.11783507443504902E-003  1.28716362749564618E-004
   4.1825000000000001       1.11882659200513769E-003  1.29264075157248807E-004
   4.1849999999999996       1.11981607899648301E-003  1.29812985201330168E-004
   4.1875000000000000       1.12080354616629846E-003  1.30363075002932940E-004
   4.1900000000000004       1.12178900410620994E-003  1.30914327024845342E-004
   4.1924999999999999       1.12277246324748287E-003  1.31466724060642286E-004
   4.1950000000000003       1.12375393386601112E-003  1.32020249224296690E-004
   4.1974999999999998       1.12473342563041345E-003  1.32574885886421425E-004
   4.2000000000000002       1.12571094943256992E-003  1.33130617879830628E-004
   4.2024999999999997       1.12668651465404400E-003  1.33687429168262813E-004
   4.2050000000000001       1.12766013099485944E-003  1.34245304052222811E-004
   4.2074999999999996       1.12863180802151228E-003  1.34804227107079730E-004
   4.2100000000000000       1.12960155517080867E-003  1.35364183175086847E-004
   4.2125000000000004       1.13056938175352820E-003  1.35925157357724490E-004
   4.2149999999999999       1.13153529695794730E-003  1.36487135008357354E-004
   4.2175000000000002       1.13249930985321896E-003  1.37050101725184724E-004
   4.2199999999999998       1.13346142939261966E-003  1.37614043344471093E-004
   4.2225000000000001       1.13442166441666149E-003  1.38178945934041495E-004
   4.2249999999999996       1.13538002365609365E-003  1.38744795787028367E-004
   4.2275000000000000       1.13633651573478035E-003  1.39311579415860135E-004
   4.2300000000000004       1.13729114917247094E-003  1.39879283546474610E-004
   4.2324999999999999       1.13824393238747120E-003  1.40447895112750528E-004
   4.2350000000000003       1.13919487369920614E-003  1.41017401251146575E-004
   4.2374999999999998       1.14014398133069524E-003  1.41587789295533024E-004
   4.2400000000000002       1.14109126341093857E-003  1.42159046772215297E-004
   4.2424999999999997       1.14203672797721163E-003  1.42731161395131715E-004
   4.2450000000000001       1.14298038297728035E-003  1.43304121061224924E-004
   4.2474999999999996       1.14392223627154347E-003  1.43877913845973142E-004
   4.2500000000000000       1.14486229563508972E-003  1.44452527999078533E-004
   4.3262499999999999       1.17270960416568284E-003  1.62318194145569846E-004
   4.4024999999999999       1.19908048369957989E-003  1.80675464055939062E-004
   4.4787499999999998       1.22412484341816131E-003  1.99333064026055342E-004
   4.5549999999999997       1.24796726528871504E-003  2.18148852165934374E-004
   4.6312499999999996       1.27071501551094816E-003  2.37013003857912717E-004
   4.7074999999999996       1.29246262664054878E-003  2.55838425415080210E-004
   4.7837500000000004       1.31329477286746274E-003  2.74554785801657997E-004
   4.8600000000000003       1.33328820222104673E-003  2.93104555352213412E-004
   4.9362500000000002       1.35251310569464191E-003  3.11440245691567094E-004
   5.0125000000000002       1.37103412926122686E-003  3.29522412046542618E-004
   5.0887500000000001       1.38891114803124422E-003  3.47318162596573247E-004
   5.1650000000000000       1.40619987541572527E-003  3.64800018134166508E-004
   5.2412500000000000       1.42295235384993384E-003  3.81945021528017070E-004
   5.3174999999999999       1.43921735796730403E-003  3.98734030123142839E-004
   5.3937499999999998       1.45504073173266480E-003  4.15151145278077976E-004
   5.4699999999999998       1.47046567245048246E-003  4.31183246106810951E-004
   5.5462499999999997       1.48553297745113839E-003  4.46819605485408494E-004
   5.6224999999999996       1.50028125478359376E-003  4.62051569248523317E-004
   5.6987500000000004       1.51474711341037472E-003  4.76872288482361084E-004
   5.7750000000000004       1.52896530855245504E-003  4.91276486060894134E-004
   5.8512500000000003       1.54296891341922007E-003  5.05260270952805979E-004
   5.9275000000000002       1.55678942991854937E-003  5.18820966217720223E-004
   6.0037500000000001       1.57045691130278890E-003  5.31956967982684012E-004
   6.0800000000000001       1.58400006374524705E-003  5.44667620675779850E-004
   6.1562500000000000       1.59744634269959676E-003  5.56953110092807163E-004
   6.2324999999999999       1.61082203839049915E-003  5.68814369537878764E-004
   6.3087499999999999       1.62415235411500058E-003  5.80252997857660284E-004
   6.3849999999999998       1.63746147782633210E-003  5.91271187543396704E-004
   6.4612499999999997       1.65077264775792152E-003  6.01871661494904776E-004
   6.5375000000000005       1.66410821273629654E-003  6.12057617268878533E-004
   6.6137499999999996       1.67748968774180090E-003  6.21832677819532604E-004
   6.6900000000000013       1.69093780520146605E-003  6.31200847891661668E-004
   6.7662500000000003       1.70447256243604702E-003  6.40166475351571320E-004
   6.8425000000000002       1.71811326563080387E-003  6.48734216845314369E-004
   6.9187500000000002       1.73187857065506060E-003  6.56909007260349123E-004
   6.9949999999999992       1.74578652088357850E-003  6.64696032488375373E-004
   7.0712500000000000       1.75985458307648525E-003  6.72100705404615056E-004
   7.1475000000000000       1.77409967954603870E-003  6.79128643965359858E-004
   7.2237500000000008       1.78853821961031550E-003  6.85785652193483960E-004
   7.2999999999999998       1.80318612768754654E-003  6.92077702718270219E-004
   7.3762499999999998       1.81805887104949100E-003  6.98010921736469153E-004
   7.4524999999999997       1.83317148457635211E-003  7.03591575123550719E-004
   7.5287499999999987       1.84853859455509531E-003  7.08826056253092753E-004
   7.6050000000000004       1.86417444095010338E-003  7.13720875106922843E-004
   7.6812499999999995       1.88009289833543391E-003  7.18282648571824168E-004
   7.7575000000000003       1.89630749559623274E-003  7.22518091806812488E-004
   7.8337500000000002       1.91283143449144069E-003  7.26434010576226179E-004
   7.9100000000000010       1.92967760715842432E-003  7.30037294454537579E-004
   7.9862500000000001       1.94685861263478111E-003  7.33334910819934864E-004
   8.0625000000000000       1.96438677246533805E-003  7.36333899562396617E-004
   8.1387499999999999       1.98227414545647067E-003  7.39041368439625665E-004
   8.2149999999999999       2.00053254163486951E-003  7.41464489020777053E-004
   8.2912499999999998       2.01917353546360746E-003  7.43610493163750197E-004
   8.3674999999999997       2.03820847836480275E-003  7.45486669977169728E-004
   8.4437499999999996       2.05764851059513608E-003  7.47100363223377807E-004
   8.5199999999999996       2.07750457251752382E-003  7.48458969123863322E-004
   8.5962499999999995       2.09778742067632824E-003  7.49569936451231615E-004
   8.6724999999999994       2.11850761661895896E-003  7.50440757394138947E-004
   8.7487499999999994       2.13967556846206709E-003  7.51078977825703838E-004
   8.8249999999999993       2.16130151896730231E-003  7.51492188819794741E-004
   8.9012499999999992       2.18339555958498932E-003  7.51688027937446115E-004
   8.9774999999999991       2.20596763969091577E-003  7.51674179165089692E-004
   9.0537500000000009       2.22902757129457519E-003  7.51458371670273213E-004
   9.1300000000000008       2.25258503993367928E-003  7.51048381025261726E-004
   9.2062500000000007       2.27664961390224669E-003  7.50452030114283765E-004
   9.2825000000000006       2.30123074493306058E-003  7.49677187487437276E-004
   9.3587500000000006       2.32633777915868976E-003  7.48731769420213724E-004
   9.4350000000000005       2.35197996239445463E-003  7.47623740301923924E-004
   9.5112500000000004       2.37816644619483555E-003  7.46361113512166970E-004
   9.5875000000000004       2.40490629366684220E-003  7.44951952435240366E-004
   9.6637500000000003       2.43220848505312217E-003  7.43404371613263408E-004
   9.7400000000000002       2.46008192309185884E-003  7.41726538038468440E-004
   9.8162500000000001       2.48853543815599201E-003  7.39926672582084553E-004
   9.8925000000000001       2.51757779317195824E-003  7.38013051552532137E-004
   9.9687500000000000       2.54721768831908365E-003  7.35994008370428714E-004
   10.045000000000000       2.57746376551451191E-003  7.33877935343979970E-004
   10.121200000000000       2.60830417277475727E-003  7.31674758365638274E-004
   10.197500000000000       2.63980876791004284E-003  7.29388574645294216E-004
   10.273800000000000       2.67194599203368979E-003  7.27030816471922335E-004
   10.350000000000000       2.70468092895844760E-003  7.24613357983462355E-004
   10.426200000000000       2.73806367667190059E-003  7.22141852628581274E-004
   10.502500000000000       2.77214772220966445E-003  7.19621746864096651E-004
   10.578799999999999       2.80689800276489850E-003  7.17065116984842189E-004
   10.654999999999999       2.84227599907046222E-003  7.14484322897697226E-004
   10.731199999999999       2.87833509329487583E-003  7.11885032018222483E-004
   10.807499999999999       2.91513222232202187E-003  7.09272895440247715E-004
   10.883699999999999       2.95257917661675409E-003  7.06663930311841187E-004
   10.960000000000001       2.99078248482863383E-003  7.04060561511697766E-004
   11.036300000000001       3.02970170241511358E-003  7.01475586760030552E-004
   11.112500000000001       3.06929262208621668E-003  6.98921799403752963E-004
   11.188800000000001       3.10966736699102436E-003  6.96402045665786410E-004
   11.265000000000001       3.15072829505456216E-003  6.93932560645853279E-004
   11.341200000000001       3.19253601677650916E-003  6.91519735570017471E-004
   11.417500000000000       3.23515506512096328E-003  6.89170363749604131E-004
   11.493800000000000       3.27853927370588870E-003  6.86897620876019549E-004
   11.570000000000000       3.32263846972049096E-003  6.84714391469346526E-004
   11.646200000000000       3.36751719375324001E-003  6.82627798978411096E-004
   11.722500000000000       3.41324408659085445E-003  6.80645591492545820E-004
   11.798800000000000       3.45976899721248034E-003  6.78781005875327397E-004
   11.875000000000000       3.50703760290322231E-003  6.77046787040450440E-004
   11.951200000000000       3.55511857717735660E-003  6.75451056301221370E-004
   12.027500000000000       3.60408487298443997E-003  6.74002794485545104E-004
   12.103800000000000       3.65388220984837501E-003  6.72715144203669458E-004
   12.180000000000000       3.70445196829347631E-003  6.71600546351698536E-004
   12.256200000000000       3.75586715141370490E-003  6.70668401528915284E-004
   12.332500000000000       3.80820522043913683E-003  6.69929216448392618E-004
   12.408799999999999       3.86140761369352858E-003  6.69395877097243505E-004
   12.484999999999999       3.91541126099632149E-003  6.69080346780997863E-004
   12.561199999999999       3.97029368856594272E-003  6.68993600410052402E-004
   12.637499999999999       4.02613706255265744E-003  6.69147979566672604E-004
   12.713699999999999       4.08280342420991316E-003  6.69555237225668534E-004
   12.789999999999999       4.14044996953314131E-003  6.70228796670032496E-004
   12.866299999999999       4.19901142296066118E-003  6.71180839599710673E-004
   12.942500000000003       4.25841774130540380E-003  6.72422272620541261E-004
   13.018800000000001       4.31883339181479958E-003  6.73969262178228628E-004
   13.095000000000001       4.38010856936174153E-003  6.75830833393854346E-004
   13.171199999999999       4.44233042117876242E-003  6.78022077336771231E-004
   13.247500000000000       4.50559109423557223E-003  6.80560021528527526E-004
   13.323800000000002       4.56981822524576541E-003  6.83455744030760418E-004
   13.400000000000000       4.63493441509859987E-003  6.86718663731826886E-004
   13.476200000000000       4.70103189971700277E-003  6.90366455616044116E-004
   13.552499999999998       4.76820809747736940E-003  6.94419042981499375E-004
   13.628800000000000       4.83638569879122140E-003  6.98886528302462991E-004
   13.705000000000000       4.90548217892134309E-003  7.03777079346701675E-004
   13.781200000000000       4.97559504609191607E-003  7.09111336879527971E-004
   13.857500000000000       5.04682717620143044E-003  7.14912524091204735E-004
   13.933799999999998       5.11909613266279921E-003  7.21189567380766620E-004
   14.010000000000002       5.19231407362216821E-003  7.27949164946161743E-004
   14.086200000000000       5.26658396191330858E-003  7.35215336761267635E-004
   14.162500000000000       5.34201431106826313E-003  7.43015042641013306E-004
   14.238799999999999       5.41851735688311277E-003  7.51355821544149542E-004
   14.315000000000000       5.49599975227306210E-003  7.60242672551787973E-004
   14.391200000000000       5.57457008219648404E-003  7.69703436138960070E-004
   14.467499999999999       5.65434267158920235E-003  7.79769275959834337E-004
   14.543799999999999       5.73522423349663839E-003  7.90446118861694563E-004
   14.619999999999997       5.81711568905692294E-003  8.01737013852171429E-004
   14.696200000000001       5.90013142470203859E-003  8.13674097429946722E-004
   14.772500000000001       5.98439174735083002E-003  8.26293240501816133E-004
   14.848799999999999       6.06979763038986708E-003  8.39598518454918205E-004
   14.924999999999999       6.15624405646774970E-003  8.53590769341546624E-004
   15.001200000000003       6.24385137275009459E-003  8.68306939595094225E-004
   15.077500000000001       6.33274603031385320E-003  8.83788154195302078E-004
   15.153800000000000       6.42282303763239571E-003  9.00036385675850089E-004
   15.230000000000000       6.51397120909524667E-003  9.17049982679014951E-004
   15.306200000000000       6.60631700456496343E-003  9.34871257667025941E-004
   15.382500000000002       6.69999316864322569E-003  9.53547180171695715E-004
   15.458800000000000       6.79488850540890549E-003  9.73077349789168151E-004
   15.535000000000000       6.89088541845836455E-003  9.93457325356554306E-004
   15.611199999999998       6.98811662094034163E-003  1.01473538482708156E-003
   15.687500000000000       7.08672128850946787E-003  1.03696498031441214E-003
   15.763800000000002       7.18658174919868751E-003  1.06014304601309626E-003
   15.840000000000000       7.28757378205845477E-003  1.08426203499488775E-003
   15.916200000000000       7.38983646087866628E-003  1.10937683858248126E-003
   15.992499999999998       7.49351551326971413E-003  1.13554808519541507E-003
   16.068800000000000       7.59848656520677266E-003  1.16276974130310779E-003
   16.145000000000000       7.70461836594261897E-003  1.19103078944110172E-003
   16.221200000000000       7.81205660637919377E-003  1.22039346390520826E-003
   16.297499999999999       7.92095360917418646E-003  1.25092631435740889E-003
   16.373799999999999       8.03117799273285297E-003  1.28262000457784824E-003
   16.449999999999999       8.14259134193358672E-003  1.31545969733424910E-003
   16.526199999999999       8.25534580520824110E-003  1.34951569864063875E-003
   16.602499999999999       8.36960048029642030E-003  1.38486531290826038E-003
   16.678799999999999       8.48521667467501753E-003  1.42149554218074675E-003
   16.754999999999999       8.60204844926927732E-003  1.45938731755993725E-003
   16.831199999999999       8.72025457696892249E-003  1.49861986586791911E-003
   16.907499999999999       8.84000090700757905E-003  1.53928012473156998E-003
   16.983799999999999       8.96114111483030558E-003  1.58135104738459337E-003
   17.059999999999999       9.08352141659016926E-003  1.62480889741249668E-003
   17.136199999999999       9.20730721522432932E-003  1.66974272469172535E-003
   17.212499999999999       9.33267111827129105E-003  1.71625006745630693E-003
   17.288799999999998       9.45945881572902297E-003  1.76430940877528503E-003
   17.364999999999998       9.58750833380951975E-003  1.81389187016902428E-003
   17.441199999999998       9.71699167650245423E-003  1.86509730608436773E-003
   17.517499999999998       9.84808814554869426E-003  1.91803490227918571E-003
   17.593800000000002       9.98063507610357468E-003  1.97267821392622771E-003
   17.670000000000002       1.01144619321105241E-002  2.02899270151264645E-003
   17.746200000000002       1.02497472305771442E-002  2.08709008861216513E-003
   17.822500000000002       1.03866768460180378E-002  2.14709234603581390E-003
   17.898800000000001       1.05250793509896294E-002  2.20896759861376624E-003
   17.975000000000001       1.06647752617658759E-002  2.27267508034585111E-003
   18.051200000000001       1.08059494440355328E-002  2.33833953714031881E-003
   18.127500000000001       1.09487941458057160E-002  2.40609695865317587E-003
   18.203800000000001       1.10931287428049242E-002  2.47590948901179686E-003
   18.280000000000001       1.12387643759617496E-002  2.54772951165464431E-003
   18.356200000000001       1.13858920164733451E-002  2.62169604494322988E-003
   18.432500000000001       1.15347099917734539E-002  2.69796043336835607E-003
   18.508800000000001       1.16850280070625971E-002  2.77647823247167014E-003
   18.585000000000001       1.18366473719633183E-002  2.85719428720185818E-003
   18.661200000000001       1.19897648145092205E-002  2.94026323872517573E-003
   18.737500000000001       1.21445843328593442E-002  3.02585322959246939E-003
   18.813800000000001       1.23009054462868122E-002  3.11391255203832254E-003
   18.890000000000001       1.24585191413465052E-002  3.20437774939983560E-003
   18.966200000000001       1.26176274300999845E-002  3.29742054069275068E-003
   19.042500000000000       1.27784394352705929E-002  3.39322742118691473E-003
   19.118800000000000       1.29407439287191825E-002  3.49173866709135989E-003
   19.195000000000000       1.31043210431192585E-002  3.59288167011378263E-003
   19.271200000000000       1.32693774528004696E-002  3.69684679033243334E-003
   19.347500000000000       1.34361266937321720E-002  3.80384054506803558E-003
   19.423700000000000       1.36041247468449856E-002  3.91364827682834458E-003
   19.500000000000000       1.37738046063206141E-002  4.02662549515169117E-003
   19.576300000000000       1.39449377545277971E-002  4.14269883624012684E-003
   19.652500000000000       1.41172869512386674E-002  4.26178014345671412E-003
   19.728800000000000       1.42912932847157528E-002  4.38425357223374418E-003
   19.805000000000000       1.44664881720581052E-002  4.50987105160990335E-003
   19.881200000000000       1.46430849968427219E-002  4.63886534350925819E-003
   19.957500000000000       1.48213031587691533E-002  4.77148846841894420E-003


==> anc/M1_5_0_v2.dat <==
  2.12500000000000015E-002  4.14301058317163872E-004  6.72554872232268731E-007
  4.49999999999999983E-002  9.07409719876783156E-004  1.02411026808395817E-006
  6.87500000000000056E-002  1.38753771500227017E-003  1.57144851810694906E-006
  9.24999999999999989E-002  1.86851023549030682E-003  2.12357974425502096E-006
  0.11625000000000002       2.35032997684060099E-003  2.68055903172273123E-006
  0.14000000000000001       2.83299965007009595E-003  3.24244231751444096E-006
  0.16375000000000001       3.31652198187632266E-003  3.80928640755838575E-006
  0.18750000000000000       3.80089971480360340E-003  4.38114899425202695E-006
  0.21124999999999999       4.28613560741218647E-003  4.95808867445197107E-006
  0.23499999999999999       4.77223243445036669E-003  5.54016496792212199E-006
  0.25874999999999998       5.25919298702969430E-003  6.12743833625427942E-006
  0.28249999999999997       5.74702007280332525E-003  6.71997020227608207E-006
  0.30625000000000002       6.23571651614761215E-003  7.31782296996135978E-006
  0.33000000000000002       6.72528515834701010E-003  7.92106004485902584E-006
  0.35375000000000001       7.21572885778238964E-003  8.52974585505672309E-006
  0.37750000000000000       7.70705049012283903E-003  9.14394587269658739E-006
  0.40125000000000000       8.19925294852105746E-003  9.76372663606060676E-006
  0.42499999999999999       8.69233914381241889E-003  1.03891557722442128E-005
  0.44874999999999998       9.18631200471784620E-003  1.10203020204371388E-005
  0.47249999999999992       9.68117447805052350E-003  1.16572352558313955E-005
  0.49625000000000008       1.01769295289266485E-002  1.23000265141771428E-005
  0.52000000000000002       1.06735801409802294E-002  1.29487480170076659E-005
  0.54374999999999996       1.11711293165821460E-002  1.36034731975562444E-005
  0.56750000000000000       1.16695800770635159E-002  1.42642767273874370E-005
  0.59125000000000005       1.21689354629435000E-002  1.49312345437676032E-005
  0.61499999999999999       1.26691985341617092E-002  1.56044238777992698E-005
  0.63875000000000004       1.31703723703153197E-002  1.62839232833456173E-005
  0.66249999999999998       1.36724600709009977E-002  1.69698126667724277E-005
  0.68625000000000003       1.41754647555618774E-002  1.76621733175355431E-005
  0.70999999999999996       1.46793895643395813E-002  1.83610879396434476E-005
  0.73375000000000001       1.51842376579316100E-002  1.90666406840257332E-005
  0.75749999999999995       1.56900122179540955E-002  1.97789171818391335E-005
  0.78125000000000000       1.61967164472102028E-002  2.04980045787449752E-005
  0.80500000000000016       1.67043535699643135E-002  2.12239915701924333E-005
  0.82875000000000010       1.72129268322220863E-002  2.19569684377436515E-005
  0.85250000000000004       1.77224395020167298E-002  2.26970270864794214E-005
  0.87624999999999997       1.82328948697015464E-002  2.34442610835234949E-005
  0.90000000000000002       1.87442962482490018E-002  2.41987656977282525E-005
  0.92374999999999996       1.92566469735564981E-002  2.49606379405632341E-005
  0.94750000000000001       1.97699504047591443E-002  2.57299766082527233E-005
  0.97124999999999995       2.02842099245496010E-002  2.65068823252085247E-005
  0.99500000000000000       2.07994289395053711E-002  2.72914575888068593E-005
   1.0187500000000000       2.13156108804236737E-002  2.80838068155613942E-005
   1.0425000000000000       2.18327592026642432E-002  2.88840363887452952E-005
   1.0662499999999999       2.23508773865002501E-002  2.96922547075183482E-005
   1.0900000000000001       2.28699689374776173E-002  3.05085722376186385E-005
   1.1137500000000000       2.33900373867830282E-002  3.13331015636787654E-005
   1.1375000000000000       2.39110862916209789E-002  3.21659574432326553E-005
   1.1612499999999999       2.44331192356000565E-002  3.30072568624785096E-005
   1.1850000000000001       2.49561398291289205E-002  3.38571190938699836E-005
   1.2087500000000000       2.54801517098221346E-002  3.47156657556085287E-005
   1.2324999999999999       2.60051585429164379E-002  3.55830208731151205E-005
   1.2562500000000001       2.65311640216975980E-002  3.64593109425624605E-005
   1.2800000000000000       2.70581718679383416E-002  3.73446649965530021E-005
   1.3037500000000000       2.75861858323477940E-002  3.82392146720329822E-005
   1.3274999999999999       2.81152096944253006E-002  3.91430942796898573E-005
   1.3512500000000001       2.86452472653409874E-002  4.00564408799725146E-005
   1.3750000000000000       2.91763023848455420E-002  4.09793943533274675E-005
   1.3987499999999999       2.97083789241320423E-002  4.19120974813244393E-005
   1.4225000000000001       3.02414807857643367E-002  4.28546960264497394E-005
   1.4462500000000000       3.07756119042047471E-002  4.38073388155894110E-005
   1.4700000000000000       3.13107762463566627E-002  4.47701778265177864E-005
   1.4937499999999999       3.18469778121225622E-002  4.57433682775269966E-005
   1.5175000000000001       3.23842206349780476E-002  4.67270687203378665E-005
   1.5412500000000000       3.29225087825626220E-002  4.77214411364417331E-005
   1.5649999999999999       3.34618463572878069E-002  4.87266510370314146E-005
   1.5887500000000001       3.40022374969633570E-002  4.97428675666870146E-005
   1.6125000000000000       3.45436863754422230E-002  5.07702636109916408E-005
   1.6362500000000000       3.50861972032852285E-002  5.18090159082630405E-005
   1.6599999999999999       3.56297742284461330E-002  5.28593051655977238E-005
   1.6837500000000001       3.61744217369779700E-002  5.39213161794330797E-005
   1.7075000000000000       3.67201440537616511E-002  5.49952379608487706E-005
   1.7312500000000000       3.72669455432577609E-002  5.60812638658388270E-005
   1.7549999999999999       3.78148306102825751E-002  5.71795917307996973E-005
   1.7787500000000001       3.83638037008093222E-002  5.82904240134962697E-005
   1.8025000000000000       3.89138693027959379E-002  5.94139679397817408E-005
   1.8262499999999999       3.94650319470404576E-002  6.05504356563647919E-005
   1.8499999999999999       4.00172962080652811E-002  6.17000443899354620E-005
   1.8737499999999998       4.05706667050317535E-002  6.28630166129817941E-005
   1.8974999999999997       4.11251481026863805E-002  6.40395802166466752E-005
   1.9212499999999997       4.16807451123403158E-002  6.52299686910030033E-005
   1.9450000000000001       4.22374624928836193E-002  6.64344213131418798E-005
   1.9687500000000000       4.27953050518360134E-002  6.76531833435009555E-005
   1.9924999999999999       4.33542776464360402E-002  6.88865062308847845E-005
   2.0162499999999999       4.39143851847704145E-002  7.01346478266591956E-005
   2.0400000000000000       4.44756326269456354E-002  7.13978726086359237E-005
   2.0637500000000002       4.50380249863040830E-002  7.26764519151971381E-005
   2.0874999999999999       4.56015673306870498E-002  7.39706641902504317E-005
   2.1112500000000001       4.61662647837467119E-002  7.52807952396405885E-005
   2.1349999999999998       4.67321225263103157E-002  7.66071384996952942E-005
   2.1587499999999999       4.72991457977988139E-002  7.79499953186271949E-005
   2.1825000000000001       4.78673398977033787E-002  7.93096752515648370E-005
   2.2062499999999998       4.84367101871226655E-002  8.06864963700477185E-005
   2.2300000000000000       4.90072620903646630E-002  8.20807855868772884E-005
   2.2537500000000001       4.95790010966162681E-002  8.34928789972850263E-005
   2.2774999999999999       5.01519327616851002E-002  8.49231222374543572E-005
   2.3012500000000000       5.07260627098174710E-002  8.63718708615082627E-005
   2.3250000000000002       5.13013966355968867E-002  8.78394907381672627E-005
   2.3487499999999999       5.18779403059291058E-002  8.93263584683741570E-005
   2.3725000000000001       5.24556995621165700E-002  9.08328618252889905E-005
   2.3962500000000002       5.30346803419634583E-002  9.23594002528813090E-005
   2.4199999999999999       5.36148886027500507E-002  9.39063852174458648E-005
   2.4437500000000001       5.41963304419276898E-002  9.54742409297623478E-005
   2.4674999999999998       5.47790120188599225E-002  9.70634047509390388E-005
   2.4912500000000000       5.53629393391330202E-002  9.86743273795116538E-005
   2.5150000000000001       5.59481192264837113E-002  1.00307475187312866E-004
   2.5387499999999998       5.65345578681427444E-002  1.01963328276382111E-004
   2.5625000000000000       5.71222617883178907E-002  1.03642382886846531E-004
   2.5862500000000002       5.77112376094916502E-002  1.05345151695985378E-004
   2.6099999999999999       5.83014920558091593E-002  1.07072164591001385E-004
   2.6337500000000000       5.88930319566528596E-002  1.08823969490399702E-004
   2.6575000000000002       5.94858642504181578E-002  1.10601133217880798E-004
   2.6812499999999999       6.00799959885056564E-002  1.12404242433025752E-004
   2.7050000000000001       6.06754343395461485E-002  1.14233904623497532E-004
   2.7287499999999998       6.12721865938775645E-002  1.16090749163952440E-004
   2.7524999999999999       6.18702601682935630E-002  1.17975428447399772E-004
   2.7762500000000001       6.24696626110863712E-002  1.19888619095362867E-004
   2.7999999999999998       6.30704016074084967E-002  1.21831023253869716E-004
   2.8237500000000000       6.36724849849806956E-002  1.23803369983087130E-004
   2.8475000000000001       6.42759207201760580E-002  1.25806416749278297E-004
   2.8712499999999999       6.48807169445144577E-002  1.27840951028772358E-004
   2.8950000000000000       6.54868819516038897E-002  1.29907792034751602E-004
   2.9187500000000002       6.60944242045708313E-002  1.32007792578968641E-004
   2.9424999999999999       6.67033523440262593E-002  1.34141841081966771E-004
   2.9662500000000001       6.73136751966190161E-002  1.36310863747090264E-004
   2.9900000000000002       6.79254017842354785E-002  1.38515826915496253E-004
   3.0137499999999999       6.85385413339112126E-002  1.40757739621644645E-004
   3.0375000000000001       6.91531032885293467E-002  1.43037656371334095E-004
   3.0612499999999998       6.97690973183895391E-002  1.45356680167372534E-004
   3.0850000000000000       7.03865333337438115E-002  1.47715965811486672E-004
   3.1087500000000001       7.10054214984079252E-002  1.50116723515189896E-004
   3.1324999999999998       7.16257722445732548E-002  1.52560222857149580E-004
   3.1562500000000000       7.22475962889619211E-002  1.55047797130288163E-004
   3.1800000000000002       7.28709046504901620E-002  1.57580848128583361E-004
   3.2037499999999999       7.34957086696299278E-002  1.60160851431523170E-004
   3.2275000000000000       7.41220200296895532E-002  1.62789362253746358E-004
   3.2512500000000006       7.47498507802707712E-002  1.65468021938842800E-004
   3.2749999999999999       7.53792133632029127E-002  1.68198565190142129E-004
   3.2987500000000005       7.60101206413090202E-002  1.70982828148083879E-004
   3.3224999999999998       7.66425859304214474E-002  1.73822757444250052E-004
   3.3462500000000004       7.72766230351456113E-002  1.76720420387275774E-004
   3.3700000000000001       7.79122462889656753E-002  1.79678016466932076E-004
   3.3937500000000003       7.85494705994082415E-002  1.82697890401358712E-004
   3.4175000000000000       7.91883119963583959E-002  1.85782548167485529E-004
   3.4412500000000001       7.98287852018960686E-002  1.88934668178772434E-004
   3.4649999999999999       8.04709086771846355E-002  1.92157132550137841E-004
   3.4887500000000000       8.11146997141755505E-002  1.95453038062311631E-004
   3.5124999999999997       8.17601770063398764E-002  1.98825728367534141E-004
   3.5362499999999999       8.24073600028990827E-002  2.02278823129078424E-004
   3.5599999999999996       8.30562701337962117E-002  2.05816257240398439E-004
   3.5837500000000002       8.37069292512930274E-002  2.09442320128234446E-004
   3.6074999999999995       8.43593609375575954E-002  2.13161710712221945E-004
   3.6312500000000001       8.50135904299368500E-002  2.16979600012905257E-004
   3.6549999999999994       8.56696448661702775E-002  2.20901708737143590E-004
   3.6787500000000000       8.63275535936559174E-002  2.24934403602516789E-004
   3.7025000000000001       8.69873488599721828E-002  2.29084819386741540E-004
   3.7262499999999998       8.76490647100615500E-002  2.33361009802983448E-004
   3.7500000000000000       8.83127411496605064E-002  2.37772158823457830E-004
   3.7525000000000004       8.83827175562392486E-002  2.38244758028747903E-004
   3.7549999999999999       8.84527161657102656E-002  2.38718981401497463E-004
   3.7574999999999998       8.85227370833904376E-002  2.39194842640170937E-004
   3.7599999999999998       8.85927803550232845E-002  2.39672355505228925E-004
   3.7624999999999997       8.86628460364663751E-002  2.40151534012800530E-004
   3.7650000000000001       8.87329341686428907E-002  2.40632392373017713E-004
   3.7675000000000005       8.88030448337193690E-002  2.41114945148631190E-004
   3.7700000000000000       8.88731780873775051E-002  2.41599207078143128E-004
   3.7725000000000000       8.89433339820420721E-002  2.42085193145409751E-004
   3.7749999999999999       8.90135125775565472E-002  2.42572918615762919E-004
   3.7774999999999999       8.90837139346260520E-002  2.43062399025605768E-004
   3.7799999999999994       8.91539381148407500E-002  2.43553650190140555E-004
   3.7825000000000006       8.92241851807003827E-002  2.44046688211408530E-004
   3.7850000000000001       8.92944551956392218E-002  2.44541529486653282E-004
   3.7875000000000001       8.93647482308888713E-002  2.45038190735774066E-004
   3.7900000000000000       8.94350643381711108E-002  2.45536688935461876E-004
   3.7925000000000000       8.95054035907129619E-002  2.46037041440962806E-004
   3.7949999999999995       8.95757660559619862E-002  2.46539265921096008E-004
   3.7974999999999999       8.96461518024434245E-002  2.47043380387216530E-004
   3.8000000000000003       8.97165608997924635E-002  2.47549403203930758E-004
   3.8025000000000002       8.97869934187878749E-002  2.48057353100277790E-004
   3.8050000000000002       8.98574494313870570E-002  2.48567249181414482E-004
   3.8075000000000001       8.99279290107629359E-002  2.49079110940819551E-004
   3.8099999999999996       8.99984322313420598E-002  2.49592958273064122E-004
   3.8125000000000000       9.00689591688448865E-002  2.50108811487162106E-004
   3.8150000000000004       9.01395099003274441E-002  2.50626691320553262E-004
   3.8174999999999999       9.02100845042254629E-002  2.51146618953747736E-004
   3.8199999999999998       9.02806830602212035E-002  2.51668616025173015E-004
   3.8224999999999998       9.03513056500073880E-002  2.52192704649269260E-004
   3.8249999999999997       9.04219520021576628E-002  2.52718906440702583E-004
   3.8275000000000001       9.04926229051391529E-002  2.53247246479846905E-004
   3.8300000000000005       9.05633180987337055E-002  2.53777747441958973E-004
   3.8325000000000000       9.06340376707177597E-002  2.54310433516309869E-004
   3.8350000000000000       9.07047820594263782E-002  2.54845330440206194E-004
   3.8374999999999999       9.07755502913185353E-002  2.55382460568710518E-004
   3.8399999999999999       9.08463435282698129E-002  2.55921852863964393E-004
   3.8424999999999994       9.09171615091879382E-002  2.56463532921430903E-004
   3.8450000000000006       9.09880043312789322E-002  2.57007527999852676E-004
   3.8475000000000001       9.10588720938614871E-002  2.57553866047223023E-004
   3.8500000000000001       9.11297648947595323E-002  2.58102575718822404E-004
   3.8525000000000000       9.12006828451554369E-002  2.58653686449173672E-004
   3.8550000000000000       9.12716260475466279E-002  2.59207228421331993E-004
   3.8574999999999995       9.13425946105989317E-002  2.59763232642503772E-004
   3.8599999999999999       9.14135886455661184E-002  2.60321730969575874E-004
   3.8625000000000003       9.14846082664025062E-002  2.60882756147328820E-004
   3.8650000000000002       9.15556535898830598E-002  2.61446341849075987E-004
   3.8675000000000002       9.16267247357308579E-002  2.62012522719943662E-004
   3.8700000000000001       9.16978218267532896E-002  2.62581334423009046E-004
   3.8724999999999996       9.17689449889866338E-002  2.63152813688543685E-004
   3.8750000000000000       9.18400943518511842E-002  2.63726998366637505E-004
   3.8775000000000004       9.19112700484807366E-002  2.64303927483982377E-004
   3.8799999999999999       9.19824722152431107E-002  2.64883641302307853E-004
   3.8824999999999998       9.20537009929152383E-002  2.65466181385946691E-004
   3.8849999999999998       9.21249565262302061E-002  2.66051590669485387E-004
   3.8874999999999997       9.21962389642607821E-002  2.66639913533072261E-004
   3.8900000000000001       9.22675484607381052E-002  2.67231195883303166E-004
   3.8925000000000005       9.23388851739806032E-002  2.67825485239333921E-004
   3.8950000000000000       9.24102492676502352E-002  2.68422830828404107E-004
   3.8975000000000000       9.24816409107345333E-002  2.69023283686891052E-004
   3.8999999999999999       9.25530601792706326E-002  2.69626896483722133E-004
   3.9024999999999999       9.26245074512580813E-002  2.70233724789711361E-004
   3.9049999999999994       9.26959828154136078E-002  2.70843825486392399E-004
   3.9075000000000006       9.27674865651000602E-002  2.71457258346884589E-004
   3.9100000000000001       9.28390187034388997E-002  2.72074084745200031E-004
   3.9125000000000001       9.29105795388131678E-002  2.72694369567880342E-004
   3.9150000000000000       9.29821692888884582E-002  2.73318180243937005E-004
   3.9175000000000000       9.30537881803141370E-002  2.73945587242752032E-004
   3.9199999999999995       9.31254364493910303E-002  2.74576664304448589E-004
   3.9224999999999999       9.31971143428116100E-002  2.75211488695370227E-004
   3.9250000000000003       9.32688221184825167E-002  2.75850141492279004E-004
   3.9275000000000002       9.33405600464419366E-002  2.76492707899569728E-004
   3.9300000000000002       9.34123284098863360E-002  2.77139277604587678E-004
   3.9325000000000001       9.34841275063239274E-002  2.77789945177141706E-004
   3.9349999999999996       9.35559576488759481E-002  2.78444810520526867E-004
   3.9375000000000000       9.36278191677505645E-002  2.79103979382919871E-004
   3.9400000000000004       9.36997124158141653E-002  2.79767563951563067E-004
   3.9424999999999999       9.37716377549433489E-002  2.80435683473269945E-004
   3.9449999999999998       9.38435955776703856E-002  2.81108465080146452E-004
   3.9474999999999998       9.39155866948638146E-002  2.81786045834346262E-004
   3.9499999999999997       9.39876103978318639E-002  2.82468567940833543E-004
   3.9525000000000001       9.40596683121161098E-002  2.83156191515611432E-004
   3.9550000000000005       9.41317605670645291E-002  2.83849084518439311E-004
   3.9575000000000000       9.42038877258195434E-002  2.84547430244004715E-004
   3.9600000000000000       9.42760503865996830E-002  2.85251428172127674E-004
   3.9624999999999999       9.43482492055719851E-002  2.85961296526453072E-004
   3.9649999999999999       9.44204849017593328E-002  2.86677275353544646E-004
   3.9674999999999994       9.44927582680411965E-002  2.87399630377311525E-004
   3.9700000000000006       9.45650701850670738E-002  2.88128657877987076E-004
   3.9725000000000001       9.46374216431250803E-002  2.88864690986918946E-004
   3.9750000000000001       9.47098141297568058E-002  2.89608109052768995E-004
   3.9775000000000000       9.47822477812406139E-002  2.90359342988411235E-004
   3.9800000000000000       9.48547252259566986E-002  2.91118902229519868E-004
   3.9824999999999995       9.49272477234535950E-002  2.91887384666394284E-004
   3.9849999999999999       9.49998175873941614E-002  2.92665516462276487E-004
   3.9875000000000003       9.50724374296727653E-002  2.93454200660868631E-004
   3.9900000000000002       9.51451104041724366E-002  2.94254603761370304E-004
   3.9925000000000002       9.52178410775491729E-002  2.95068317859458861E-004
   3.9950000000000001       9.52906364089640967E-002  2.95897706668829508E-004
   3.9974999999999996       9.53635079430426302E-002  2.96746864793347468E-004
   4.0000000000000000       9.54364906946462282E-002  2.97627295628104260E-004
   4.0025000000000004       9.55095590978266434E-002  2.98658054555384447E-004
   4.0049999999999999       9.55826107633394179E-002  2.99780217443165015E-004
   4.0075000000000003       9.56556570187701016E-002  3.00961437809185316E-004
   4.0099999999999998       9.57287019841430581E-002  3.02190210532051460E-004
   4.0125000000000002       9.58017480464809501E-002  3.03459905347535286E-004
   4.0149999999999997       9.58747968184126831E-002  3.04766061108527569E-004
   4.0175000000000001       9.59478494855122016E-002  3.06105411861714368E-004
   4.0199999999999996       9.60209069676596361E-002  3.07475434110619826E-004
   4.0225000000000000       9.60939700060810670E-002  3.08874103212157080E-004
   4.0250000000000004       9.61670392143721547E-002  3.10299748863362859E-004
   4.0274999999999999       9.62401151120952231E-002  3.11750963184338509E-004
   4.0300000000000002       9.63131981468399456E-002  3.13226539056395928E-004
   4.0324999999999998       9.63862887089227544E-002  3.14725427000190597E-004
   4.0350000000000001       9.64593871431556893E-002  3.16246703993963989E-004
   4.0374999999999996       9.65324937570154196E-002  3.17789550285486736E-004
   4.0400000000000000       9.66056088269791891E-002  3.19353231743517907E-004
   4.0425000000000004       9.66787326034634770E-002  3.20937086155750212E-004
   4.0449999999999999       9.67518653146596380E-002  3.22540512406440749E-004
   4.0475000000000003       9.68250071697398379E-002  3.24162961800339205E-004
   4.0499999999999998       9.68981583613416214E-002  3.25803931014400012E-004
   4.0525000000000002       9.69713190676704945E-002  3.27462956305290425E-004
   4.0549999999999997       9.70444894542221437E-002  3.29139608698840295E-004
   4.0579999999999998       9.71323069125076127E-002  3.31174300586571256E-004
   4.0599999999999996       9.71908598751342889E-002  3.32544229172335886E-004
   4.0625000000000000       9.72640601890507606E-002  3.34271479856593505E-004
   4.0650000000000004       9.73372707442959478E-002  3.36014917456825503E-004
   4.0674999999999999       9.74104916608486138E-002  3.37774237200619493E-004
   4.0700000000000003       9.74837230520913534E-002  3.39549152228722166E-004
   4.0724999999999998       9.75569650254026338E-002  3.41339391963744955E-004
   4.0750000000000002       9.76302176826775309E-002  3.43144700678510255E-004
   4.0774999999999997       9.77034811207865422E-002  3.44964836233717430E-004
   4.0800000000000001       9.77767554319967230E-002  3.46799568960127287E-004
   4.0824999999999996       9.78500407042785930E-002  3.48648680664400887E-004
   4.0850000000000000       9.79233370217124921E-002  3.50511963742265481E-004
   4.0875000000000004       9.79966444647234480E-002  3.52389220383704873E-004
   4.0899999999999999       9.80699631103559011E-002  3.54280261858908420E-004
   4.0925000000000002       9.81432930325093766E-002  3.56184907874499161E-004
   4.0949999999999998       9.82166343021371735E-002  3.58102985991393954E-004
   4.0975000000000001       9.82899869874959559E-002  3.60034331097235419E-004
   4.0999999999999996       9.83633511542377215E-002  3.61978784926278538E-004
   4.1025000000000000       9.84367268656263228E-002  3.63936195622319050E-004
   4.1050000000000004       9.85101141826699722E-002  3.65906417339170698E-004
   4.1074999999999999       9.85835131642560231E-002  3.67889309874914181E-004
   4.1100000000000003       9.86569238672742183E-002  3.69884738336301614E-004
   4.1124999999999998       9.87303463467305853E-002  3.71892572830194923E-004
   4.1150000000000002       9.88037806558520887E-002  3.73912688179320286E-004
   4.1174999999999997       9.88772268461937803E-002  3.75944963659967813E-004
   4.1200000000000001       9.89506849676870803E-002  3.77989282759284048E-004
   4.1224999999999996       9.90241550687885469E-002  3.80045532950887223E-004
   4.1250000000000000       9.90976371950657575E-002  3.82113605480748607E-004
   4.1275000000000004       9.91711313950395940E-002  3.84193395195813478E-004
   4.1299999999999999       9.92446377116321804E-002  3.86284800330713679E-004
   4.1325000000000003       9.93181561879670771E-002  3.88387722361965729E-004
   4.1349999999999998       9.93916868659940472E-002  3.90502065845852950E-004
   4.1375000000000002       9.94652297865438184E-002  3.92627738272099643E-004
   4.1399999999999997       9.95387849893786952E-002  3.94764649926981892E-004
   4.1425000000000001       9.96123525146859756E-002  3.96912713770872076E-004
   4.1449999999999996       9.96859323973429967E-002  3.99071845294998360E-004
   4.1475000000000000       9.97595246756256410E-002  4.01241962443024084E-004
   4.1500000000000004       9.98331293854724661E-002  4.03422985482019246E-004
   4.1524999999999999       9.99067465619651873E-002  4.05614836908379562E-004
   4.1550000000000002       9.99803762393642603E-002  4.07817441353822998E-004
   4.1574999999999998       0.10005401844968294       4.10030725490784665E-004
   4.1600000000000001       0.10012767322855125       4.12254617972673441E-004
   4.1624999999999996       0.10020134060650014       4.14489049319124937E-004
   4.1650000000000000       0.10027502061481786       4.16733951865134100E-004
   4.1675000000000004       0.10034871328411966       4.18989259684464399E-004
   4.1699999999999999       0.10042241864437336       4.21254908522739817E-004
   4.1725000000000003       0.10049613672492283       4.23530835734040544E-004
   4.1749999999999998       0.10056986755451086       4.25816980220752579E-004
   4.1775000000000002       0.10064361116130073       4.28113282376487683E-004
   4.1799999999999997       0.10071736757289648       4.30419684031840800E-004
   4.1825000000000001       0.10079113681636266       4.32736128402845511E-004
   4.1849999999999996       0.10086491891824260       4.35062560041926086E-004
   4.1875000000000000       0.10093871390457633       4.37398924791213256E-004
   4.1900000000000004       0.10101252180091722       4.39745169738072568E-004
   4.1924999999999999       0.10108634263234814       4.42101243172711325E-004
   4.1950000000000003       0.10116017642349689       4.44467094547753671E-004
   4.1974999999999998       0.10123402319855067       4.46842674439644949E-004
   4.2000000000000002       0.10130788298127033       4.49227934511808825E-004
   4.2024999999999997       0.10138175579500359       4.51622827479436419E-004
   4.2050000000000001       0.10145564166269785       4.54027307075825022E-004
   4.2074999999999996       0.10152954060691259       4.56441328020176806E-004
   4.2100000000000000       0.10160345264983106       4.58864845986784061E-004
   4.2125000000000004       0.10167737781327153       4.61297817575513310E-004
   4.2149999999999999       0.10175131611869825       4.63740200283534578E-004
   4.2175000000000002       0.10182526758723158       4.66191952478217306E-004
   4.2199999999999998       0.10189923223965809       4.68653033371137424E-004
   4.2225000000000001       0.10197321009644018       4.71123402993138258E-004
   4.2249999999999996       0.10204720117772513       4.73603022170388042E-004
   4.2275000000000000       0.10212120550335398       4.76091852501391141E-004
   4.2300000000000004       0.10219522309287006       4.78589856334893154E-004
   4.2324999999999999       0.10226925396552707       4.81096996748647950E-004
   4.2350000000000003       0.10234329814029718       4.83613237529001059E-004
   4.2374999999999998       0.10241735563587814       4.86138543151236932E-004
   4.2400000000000002       0.10249142646977111       4.88672878756247781E-004
   4.2424999999999997       0.10256551066293723       4.91216210154494116E-004
   4.2450000000000001       0.10263960823050505       4.93768503764133821E-004
   4.2474999999999996       0.10271371919107611       4.96329726638463915E-004
   4.2500000000000000       0.10278784356208198       4.98899846427471863E-004
   4.3262499999999999       0.10505516072847135       5.81416176204427966E-004
   4.4024999999999999       0.10733536650893544       6.71502245682596265E-004
   4.4787499999999998       0.10962876615797285       7.68707732738638520E-004
   4.5549999999999997       0.11193560363263920       8.72731539471899081E-004
   4.6312499999999996       0.11425608531866441       9.83364700641155146E-004
   4.7074999999999996       0.11659039269927896       1.10045944582332837E-003
   4.7837500000000004       0.11893869047326240       1.22391090756025409E-003
   4.8600000000000003       0.12130113155513156       1.35364559004075638E-003
   4.9362500000000002       0.12367786047929513       1.48961373712044117E-003
   5.0125000000000002       0.12606901577441182       1.63178408171387140E-003
   5.0887500000000001       0.12847473166818227       1.78014011812016658E-003
   5.1650000000000000       0.13089513934088445       1.93467738561309884E-003
   5.2412500000000000       0.13333036786567554       2.09540144494958129E-003
   5.3174999999999999       0.13578054492603964       2.26232634249604004E-003
   5.3937499999999998       0.13824579737134715       2.43547342547801703E-003
   5.4699999999999998       0.14072625165269964       2.61487041519141731E-003
   5.5462499999999997       0.14322203416887999       2.80055067312079886E-003
   5.6224999999999996       0.14573327154389362       2.99255261361506967E-003
   5.6987500000000004       0.14826009085184266       3.19091922950422158E-003
   5.7750000000000004       0.15080261980083562       3.39569770588421310E-003
   5.8512500000000003       0.15336098688474731       3.60693910355069664E-003
   5.9275000000000002       0.15593532150954401       3.82469809805620689E-003
   6.0037500000000001       0.15852575409898892       4.04903276363356105E-003
   6.0800000000000001       0.16113241618587587       4.28000439371329332E-003
   6.1562500000000000       0.16375544049063334       4.51767735149718672E-003
   6.2324999999999999       0.16639496098609366       4.76211894534202176E-003
   6.3087499999999999       0.16905111292624123       5.01339932411751319E-003
   6.3849999999999998       0.17172403295841229       5.27159139266994859E-003
   6.4612499999999997       0.17441385912066865       5.53677073905901092E-003
   6.5375000000000005       0.17712073089443550       5.80901557615228891E-003
   6.6137499999999996       0.17984478924054903       6.08840669378316220E-003
   6.6900000000000013       0.18258617663209437       6.37502742036180625E-003
   6.7662500000000003       0.18534503708459849       6.66896359272922071E-003
   6.8425000000000002       0.18812151618404296       6.97030353324668527E-003
   6.9187500000000002       0.19091576111242811       7.27913803325228818E-003
   6.9949999999999992       0.19372792067509217       7.59556034232354571E-003
   7.0712500000000000       0.19655814532038629       7.91966616238331048E-003
   7.1475000000000000       0.19940658716475054       8.25155364662483182E-003
   7.2237500000000008       0.20227340001380245       8.59132340246809151E-003
   7.2999999999999998       0.20515873938340157       8.93907849832282012E-003
   7.3762499999999998       0.20806276252019015       9.29492447382163599E-003
   7.4524999999999997       0.21098562842171392       9.65896935325430417E-003
   7.5287499999999987       0.21392749785621726       1.00313236619721854E-002
   7.6050000000000004       0.21688853338218894       1.04121004455636646E-002
   7.6812499999999995       0.21986889936772352       1.08014152916293699E-002
   7.7575000000000003       0.22286876200975614       1.11993863540106112E-002
   7.8337500000000002       0.22588828935321845       1.16061343793463535E-002
   7.9100000000000010       0.22892765131015680       1.20217827358534528E-002
   7.9862500000000001       0.23198701967884269       1.24464574442414988E-002
   8.0625000000000000       0.23506656816290428       1.28802872106876833E-002
   8.1387499999999999       0.23816647239049116       1.33234034618067241E-002
   8.2149999999999999       0.24128690993348928       1.37759403815591701E-002
   8.2912499999999998       0.24442806032679218       1.42380349500457748E-002
   8.3674999999999997       0.24759010508763760       1.47098269841404884E-002
   8.4437499999999996       0.25077322773502331       1.51914591799204128E-002
   8.5199999999999996       0.25397761380921619       1.56830771568590883E-002
   8.5962499999999995       0.25720345089137420       1.61848295037611660E-002
   8.6724999999999994       0.26045092862137492       1.66968678263070026E-002
   8.7487499999999994       0.26372023872536710       1.72193467969479971E-002
   8.8249999999999993       0.26701157502439654       1.77524242053444074E-002
   8.9012499999999992       0.27032513346215153       1.82962610117831034E-002
   8.9774999999999991       0.27366111212336597       1.88510214017927821E-002
   9.0537500000000009       0.27701971125417529       1.94168728426774920E-002
   9.1300000000000008       0.28040113328251087       1.99939861418409262E-002
   9.2062500000000007       0.28380558283850826       2.05825355068775286E-002
   9.2825000000000006       0.28723326677492611       2.11826986074001473E-002
   9.3587500000000006       0.29068439418759917       2.17946566385804619E-002
   9.4350000000000005       0.29415917643596934       2.24185943863994437E-002
   9.5112500000000004       0.29765782716374978       2.30547002946382487E-002
   9.5875000000000004       0.30118056231976587       2.37031665336778809E-002
   9.6637500000000003       0.30472760017899764       2.43641890712074476E-002
   9.7400000000000002       0.30829916136379126       2.50379677449554076E-002
   9.8162500000000001       0.31189546886517572       2.57247063375493183E-002
   9.8925000000000001       0.31551674806416813       2.64246126535737265E-002
   9.9687500000000000       0.31916322675716818       2.71378985992016541E-002
   10.045000000000000       0.32283513516007667       2.78647802622151754E-002
   10.121200000000000       0.32653027285781122       2.86049877184981587E-002
   10.197500000000000       0.33025617428498638       2.93602165115427367E-002
   10.273800000000000       0.33400824518722116       3.01297339505065577E-002
   10.350000000000000       0.33778175666308430       3.09127369867581228E-002
   10.426200000000000       0.34158185127106955       3.17104625868262005E-002
   10.502500000000000       0.34541381371423269       3.25242297414037665E-002
   10.578799999999999       0.34927292281745581       3.33532495937120949E-002
   10.654999999999999       0.35315431772503308       3.41966582558294735E-002
   10.731199999999999       0.35706329096094341       3.50557894432991513E-002
   10.807499999999999       0.36100528250109509       3.59320645466000774E-002
   10.883699999999999       0.36497021756818437       3.68234544732657793E-002
   10.960000000000001       0.36896876404388962       3.77325724616797281E-002
   11.036300000000001       0.37299600132930433       3.86585388329076587E-002
   11.112500000000001       0.37704686117601727       3.96003911677873868E-002
   11.188800000000001       0.38113224513691218       4.05608918533375273E-002
   11.265000000000001       0.38524171612037739       4.15378188143803451E-002
   11.341200000000001       0.38938088341600058       4.25327206376483191E-002
   11.417500000000000       0.39355551502974512       4.35472463452728498E-002
   11.493800000000000       0.39776047932415004       4.45804168007131046E-002
   11.570000000000000       0.40199048850640351       4.56311614564390428E-002
   11.646200000000000       0.40625131905538236       4.67011482500668401E-002
   11.722500000000000       0.41054891215247385       4.77921527437476443E-002
   11.798800000000000       0.41487798859225389       4.89031241964773891E-002
   11.875000000000000       0.41923310707843420       5.00329140977695888E-002
   11.951200000000000       0.42362021745307743       5.11833186270444218E-002
   12.027500000000000       0.42804544045223980       5.23562493975607696E-002
   12.103800000000000       0.43250334354176512       5.35505795197434159E-002
   12.180000000000000       0.43698832583406544       5.47650774562725220E-002
   12.256200000000000       0.44150651685259640       5.60016773323984071E-002
   12.332500000000000       0.44606422342400071       5.72624371705628271E-002
   12.408799999999999       0.45065585352064608       5.85461490238657206E-002
   12.484999999999999       0.45527564025541450       5.98514928342648300E-002
   12.561199999999999       0.45992989931386724       6.11805511646065781E-002
   12.637499999999999       0.46462513035179243       6.25355396511671907E-002
   12.713699999999999       0.46934935242428871       6.39133394847220260E-002
   12.789999999999999       0.47411529494454263       6.53180095662243554E-002
   12.866299999999999       0.47891711450339286       6.67482102677404848E-002
   12.942500000000003       0.48374878262851662       6.82024775079676654E-002
   13.018800000000001       0.48862331963073330       6.96850989762256151E-002
   13.095000000000001       0.49352828933276632       7.11926680497558945E-002
   13.171199999999999       0.49847040004764853       7.27275995934680286E-002
   13.247500000000000       0.50345655803177247       7.42924623978214183E-002
   13.323800000000002       0.50848065288021160       7.58857720116772744E-002
   13.400000000000000       0.51353637824111020       7.75059055972785182E-002
   13.476200000000000       0.51863064903229428       7.91554640436941126E-002
   13.552499999999998       0.52377058540524746       8.08372139377792065E-002
   13.628800000000000       0.52894988960500733       8.25495661073498699E-002
   13.705000000000000       0.53416206033702696       8.42907826895576001E-002
   13.781200000000000       0.53941422620164237       8.60636653621473929E-002
   13.857500000000000       0.54471372856619082       8.78711943395824591E-002
   13.933799999999998       0.55005407446534949       8.97116686400651342E-002
   14.010000000000002       0.55542855955639447       9.15832274599969604E-002
   14.086200000000000       0.56084453327805850       9.34888895348730126E-002
   14.162500000000000       0.56630956549920619       9.54318661422448034E-002
   14.238799999999999       0.57181695966461377       9.74103369844999956E-002
   14.315000000000000       0.57735979965148365       9.94223098296968255E-002
   14.391200000000000       0.58294566271154979       0.10147103821074863     
   14.467499999999999       0.58858235431934169       0.10355998340791636     
   14.543799999999999       0.59426296535240497       0.10568719754325762     
   14.619999999999997       0.59998035868277855       0.10785054758816767     
   14.696200000000001       0.60574234682495876       0.11005354114915247     
   14.772500000000001       0.61155697704861089       0.11229990989289999     
   14.848799999999999       0.61741711883036410       0.11458756946876178     
   14.924999999999999       0.62331540450095424       0.11691423596568946     
   15.001200000000003       0.62925988786010090       0.11928369199589550     
   15.077500000000001       0.63525886691274580       0.12169996262860440     
   15.153800000000000       0.64130497891715676       0.12416081740284979     
   15.230000000000000       0.64739061546357723       0.12666381081615943     
   15.306200000000000       0.65352407865472162       0.12921302378369337     
   15.382500000000002       0.65971392272643692       0.13181279942512295     
   15.458800000000000       0.66595254253868530       0.13446075095061305     
   15.535000000000000       0.67223207790874728       0.13715425946976437     
   15.611199999999998       0.67856108529953763       0.13989772932989597     
   15.687500000000000       0.68494838131522184       0.14269584860525530     
   15.763800000000002       0.69138610696376024       0.14554606272890344     
   15.840000000000000       0.69786613894360605       0.14844556649937513     
   15.916200000000000       0.70439729392067552       0.15139911516607860     
   15.992499999999998       0.71098865639906772       0.15441177123745728     
   16.068800000000000       0.71763210182874904       0.15748080022116859     
   16.145000000000000       0.72431923171492019       0.16060319681879695     
   16.221200000000000       0.73105912768308445       0.16378409744058298     
   16.297499999999999       0.73786114725321139       0.16702897164044561     
   16.373799999999999       0.74471688722234664       0.17033489186224055     
   16.449999999999999       0.75161766064807201       0.17369863767588342     
   16.526199999999999       0.75857281830152412       0.17712575975370284     
   16.602499999999999       0.76559199357932506       0.18062216989307436     
   16.678799999999999       0.77266649096463746       0.18418473294468241     
   16.754999999999999       0.77978732115808913       0.18780999666836604     
   16.831199999999999       0.78696410792470961       0.19150396212338688     
   16.907499999999999       0.79420676061469708       0.19527302130477225     
   16.983799999999999       0.80150627780612493       0.19911381581340554     
   17.059999999999999       0.80885335342124198       0.20302264357282035     
   17.136199999999999       0.81625788304784364       0.20700599486541751     
   17.212499999999999       0.82373005753814410       0.21107078547940419     
   17.288799999999998       0.83126055122724607       0.21521341605927027     
   17.364999999999998       0.83883972533227991       0.21942991510548029     
   17.441199999999998       0.84647774769316253       0.22372730562476870     
   17.517499999999998       0.85418508617115463       0.22811307281982637     
   17.593800000000002       0.86195207497241844       0.23258335776279157     
   17.670000000000002       0.86976872559318452       0.23713389777491092     
   17.746200000000002       0.87764547415551430       0.24177229520122881     
   17.822500000000002       0.88559306151392292       0.24650665495382956     
   17.898800000000001       0.89360146300770860       0.25133283736830142     
   17.975000000000001       0.90166032172366273       0.25624626434988307     
   18.051200000000001       0.90978033737802255       0.26125516901867374     
   18.127500000000001       0.91797251541097691       0.26636833065288668     
   18.203800000000001       0.92622645227554301       0.27158130579922368     
   18.280000000000001       0.93453140342675400       0.27688917473623631     
   18.356200000000001       0.94289832166684229       0.28230085700945007     
   18.432500000000001       0.95133846523836918       0.28782586614458577     
   18.508800000000001       0.95984102832243656       0.29345942892305205     
   18.585000000000001       0.96839486042878942       0.29919625562486840     
   18.661200000000001       0.97701115124816207       0.30504601208641596     
   18.737500000000001       0.98570139499874687       0.31101901077893918     
   18.813800000000001       0.99445436251182129       0.31711012079088141     
   18.890000000000001        1.0032584678393313       0.32331364751971664     
   18.966200000000001        1.0121251211664875       0.32964006934038625     
   19.042500000000000        1.0210660297742253       0.33610056759029938     
   19.118800000000000        1.0300695135829046       0.34268962101622241     
   19.195000000000000        1.0391235296012593       0.34940109452470036     
   19.271200000000000        1.0482396807722920       0.35624634923587906     
   19.347500000000000        1.0574298569762870       0.36323751090506190     
   19.423700000000000        1.0666697323513075       0.37035919278456619     
   19.500000000000000        1.0759832785501171       0.37763309542072065     
   19.576300000000000        1.0853580843866970       0.38505304276696484     
   19.652500000000000        1.0947813697865219       0.39261216025059409     
   19.728800000000000        1.1042774439573522       0.40033349741995589     
   19.805000000000000        1.1138209394920666       0.40820008769932536     
   19.881200000000000        1.1234237315934335       0.41622528976538270     
   19.957500000000000        1.1330979483063544       0.42442336661009150     


==> anc/M1_5_1_v2.dat <==
  2.12500000000000015E-002  4.14297858645215850E-004  6.56426213710477243E-007
  4.49999999999999983E-002  9.07453194085676255E-004  1.33289229835484284E-006
  6.87500000000000056E-002  1.38760635831608903E-003  2.04518600058918930E-006
  9.24999999999999989E-002  1.86860561140871572E-003  2.76366525570823957E-006
  0.11625000000000002       2.35045366977012452E-003  3.48840054491050345E-006
  0.14000000000000001       2.83315326563907772E-003  4.21946343099326102E-006
  0.16375000000000001       3.31670714725590182E-003  4.95692657995429261E-006
  0.18750000000000000       3.80111807903484467E-003  5.70086378313585258E-006
  0.21124999999999999       4.28638884173952218E-003  6.45134997992730848E-006
  0.23499999999999999       4.77252223266149724E-003  7.20846128104384512E-006
  0.25874999999999998       5.25952106580211947E-003  7.97227499239890065E-006
  0.28249999999999997       5.74738817205765369E-003  8.74286963958900072E-006
  0.30625000000000002       6.23612639940783128E-003  9.52032499301001242E-006
  0.33000000000000002       6.72573861310788411E-003  1.03047220936249216E-005
  0.35375000000000001       7.21622769588417361E-003  1.10961432794035141E-005
  0.37750000000000000       7.70759654813347756E-003  1.18946722124556006E-005
  0.40125000000000000       8.19984808812608025E-003  1.27003939068800555E-005
  0.42499999999999999       8.69298525221273016E-003  1.35133947573526245E-005
  0.44874999999999998       9.18701099503556676E-003  1.43337625684764633E-005
  0.47249999999999992       9.68192828974317847E-003  1.51615865849205235E-005
  0.49625000000000008       1.01777401282098362E-002  1.59969575223716715E-005
  0.52000000000000002       1.06744495212590489E-002  1.68399675993269077E-005
  0.54374999999999996       1.11720594988915806E-002  1.76907105697546695E-005
  0.56750000000000000       1.16705731105180514E-002  1.85492817566532546E-005
  0.59125000000000005       1.21699934251961756E-002  1.94157780865372442E-005
  0.61499999999999999       1.26703235318728954E-002  2.02902981248832266E-005
  0.63875000000000004       1.31715665396314706E-002  2.11729421125674702E-005
  0.66249999999999998       1.36737255779436542E-002  2.20638120033297609E-005
  0.68625000000000003       1.41768037969272013E-002  2.29630115022987373E-005
  0.70999999999999996       1.46808043646333361E-002  2.38706461007777547E-005
  0.73375000000000001       1.51857304790099495E-002  2.47868231360014845E-005
  0.75749999999999995       1.56915853509367528E-002  2.57116518050998925E-005
  0.78125000000000000       1.61983722158009769E-002  2.66452432265675622E-005
  0.80500000000000016       1.67060943310077988E-002  2.75877104801865226E-005
  0.82875000000000010       1.72147549762729501E-002  2.85391686527533897E-005
  0.85250000000000004       1.77243574539217089E-002  2.94997348851616690E-005
  0.87624999999999997       1.82349050891946578E-002  3.04695284208885710E-005
  0.90000000000000002       1.87464012305603132E-002  3.14486706559387777E-005
  0.92374999999999996       1.92588492500348485E-002  3.24372851902971198E-005
  0.94750000000000001       1.97722525435092347E-002  3.34354978809488991E-005
  0.97124999999999995       2.02866145310839040E-002  3.44434368965250973E-005
  0.99500000000000000       2.08019386574112702E-002  3.54612327736336861E-005
   1.0187500000000000       2.13182283920463483E-002  3.64890184749423494E-005
   1.0425000000000000       2.18354872298057168E-002  3.75269294490793325E-005
   1.0662499999999999       2.23537186911351403E-002  3.85751036924218796E-005
   1.0900000000000001       2.28729263224860917E-002  3.96336818128476269E-005
   1.1137500000000000       2.33931136967015230E-002  4.07028070955231769E-005
   1.1375000000000000       2.39142844134112020E-002  4.17826255708134606E-005
   1.1612499999999999       2.44364420994369128E-002  4.28732860843939549E-005
   1.1850000000000001       2.49595904092078796E-002  4.39749403696553841E-005
   1.2087500000000000       2.54837330251867673E-002  4.50877431224930357E-005
   1.2324999999999999       2.60088736583067200E-002  4.62118520785789001E-005
   1.2562500000000001       2.65350160484196275E-002  4.73474280932168669E-005
   1.2800000000000000       2.70621639647562785E-002  4.84946352238902056E-005
   1.3037500000000000       2.75903212063986839E-002  4.96536408156118852E-005
   1.3274999999999999       2.81194916027649906E-002  5.08246155891965270E-005
   1.3512500000000001       2.86496790141076117E-002  5.20077337325788438E-005
   1.3750000000000000       2.91808873320249032E-002  5.32031729953070837E-005
   1.3987499999999999       2.97131204799870111E-002  5.44111147863501820E-005
   1.4225000000000001       3.02463824138763937E-002  5.56317442753622034E-005
   1.4462500000000000       3.07806771225435823E-002  5.68652504975561003E-005
   1.4700000000000000       3.13160086283787928E-002  5.81118264623465368E-005
   1.4937499999999999       3.18523809878999975E-002  5.93716692659304674E-005
   1.5175000000000001       3.23897982923581421E-002  6.06449802079819995E-005
   1.5412500000000000       3.29282646683601993E-002  6.19319649126507440E-005
   1.5649999999999999       3.34677842785106941E-002  6.32328334540587325E-005
   1.5887500000000001       3.40083613220726749E-002  6.45478004865058337E-005
   1.6125000000000000       3.45500000356486481E-002  6.58770853796034858E-005
   1.6362500000000000       3.50927046938826065E-002  6.72209123585693329E-005
   1.6599999999999999       3.56364796101838396E-002  6.85795106499275167E-005
   1.6837500000000001       3.61813291374735377E-002  6.99531146328764191E-005
   1.7075000000000000       3.67272576689552446E-002  7.13419639965973980E-005
   1.7312500000000000       3.72742696389100417E-002  7.27463039037963723E-005
   1.7549999999999999       3.78223695235177793E-002  7.41663851607868849E-005
   1.7787500000000001       3.83715618417053220E-002  7.56024643944421980E-005
   1.8025000000000000       3.89218511560231184E-002  7.70548042363609090E-005
   1.8262499999999999       3.94732420735514691E-002  7.85236735146182835E-005
   1.8499999999999999       4.00257392468377909E-002  8.00093474534899289E-005
   1.8737499999999998       4.05793473748662786E-002  8.15121078815664475E-005
   1.8974999999999997       4.11340712040616369E-002  8.30322434486985246E-005
   1.9212499999999997       4.16899155293284571E-002  8.45700498522433577E-005
   1.9450000000000001       4.22468851951279881E-002  8.61258300731119369E-005
   1.9687500000000000       4.28049850965940490E-002  8.76998946221508571E-005
   1.9924999999999999       4.33642201806902702E-002  8.92925617974253645E-005
   2.0162499999999999       4.39245954474105360E-002  9.09041579530110451E-005
   2.0400000000000000       4.44861159510248488E-002  9.25350177799396918E-005
   2.0637500000000002       4.50487868013731210E-002  9.41854845999914761E-005
   2.0874999999999999       4.56126131652092939E-002  9.58559106730728092E-005
   2.1112500000000001       4.61776002675984704E-002  9.75466575189680961E-005
   2.1349999999999998       4.67437533933699606E-002  9.92580962543161536E-005
   2.1587499999999999       4.73110778886291702E-002  1.00990607945714760E-004
   2.1825000000000001       4.78795791623318895E-002  1.02744583979930633E-004
   2.2062499999999998       4.84492626879239677E-002  1.04520426452255083E-004
   2.2300000000000000       4.90201340050507445E-002  1.06318548574135818E-004
   2.2537500000000001       4.95921987213395893E-002  1.08139375101281852E-004
   2.2774999999999999       5.01654625142603366E-002  1.09983342783554980E-004
   2.3012500000000000       5.07399311330680169E-002  1.11850900838035211E-004
   2.3250000000000002       5.13156104008328021E-002  1.13742511446782193E-004
   2.3487499999999999       5.18925062165625714E-002  1.15658650280916133E-004
   2.3725000000000001       5.24706245574238575E-002  1.17599807052787647E-004
   2.3962500000000002       5.30499714810672568E-002  1.19566486098138033E-004
   2.4199999999999999       5.36305531280640360E-002  1.21559206990321170E-004
   2.4437500000000001       5.42123757244611579E-002  1.23578505188823393E-004
   2.4674999999999998       5.47954455844625599E-002  1.25624932724516562E-004
   2.4912500000000000       5.53797691132449851E-002  1.27699058924285181E-004
   2.5150000000000001       5.59653528101744652E-002  1.29801471178499645E-004
   2.5387499999999998       5.65522032708978620E-002  1.31932775750913861E-004
   2.5625000000000000       5.71403271921459774E-002  1.34093598643258424E-004
   2.5862500000000002       5.77297313741761686E-002  1.36284586506512815E-004
   2.6099999999999999       5.83204227246676213E-002  1.38506407611716696E-004
   2.6337500000000000       5.89124081099239860E-002  1.40759752516593918E-004
   2.6575000000000002       5.95056949664639276E-002  1.43045336612192611E-004
   2.6812499999999999       6.01002904016603376E-002  1.45363899139305623E-004
   2.7050000000000001       6.06962017874993626E-002  1.47716205835487591E-004
   2.7287499999999998       6.12934366341268966E-002  1.50103049953947780E-004
   2.7524999999999999       6.18920025845148408E-002  1.52525253659615808E-004
   2.7762500000000001       6.24919074161029361E-002  1.54983669539888487E-004
   2.7999999999999998       6.30931590567881950E-002  1.57479182257949483E-004
   2.8237500000000000       6.36957655843271991E-002  1.60012710282281462E-004
   2.8475000000000001       6.42997352345990869E-002  1.62585207765682591E-004
   2.8712499999999999       6.49050764086324394E-002  1.65197666561163047E-004
   2.8950000000000000       6.55117976801202623E-002  1.67851118392469198E-004
   2.9187500000000002       6.61199078034690191E-002  1.70546637194515972E-004
   2.9424999999999999       6.67294157224328638E-002  1.73285341640854514E-004
   2.9662500000000001       6.73403305793902757E-002  1.76068397877454815E-004
   2.9900000000000002       6.79526617253273790E-002  1.78897022484537742E-004
   3.0137499999999999       6.85664187306007089E-002  1.81772485691033609E-004
   3.0375000000000001       6.91816113965610796E-002  1.84696114869531322E-004
   3.0612499999999998       6.97982497681314124E-002  1.87669298343397413E-004
   3.0850000000000000       7.04163441474440904E-002  1.90693489542198823E-004
   3.1087500000000001       7.10359051086578847E-002  1.93770211546750288E-004
   3.1324999999999998       7.16569435140916450E-002  1.96901062071233628E-004
   3.1562500000000000       7.22794705318331454E-002  2.00087718937017256E-004
   3.1800000000000002       7.29034976550035629E-002  2.03331946101330670E-004
   3.2037499999999999       7.35290367228888242E-002  2.06635600314074535E-004
   3.2275000000000000       7.41560999441803897E-002  2.10000638488147941E-004
   3.2512500000000006       7.47846999226102482E-002  2.13429125883187913E-004
   3.2749999999999999       7.54148496853124239E-002  2.16923245220141878E-004
   3.2987500000000005       7.60465627143029760E-002  2.20485306865351408E-004
   3.3224999999999998       7.66798529815404112E-002  2.24117760248765846E-004
   3.3462500000000004       7.73147349881183332E-002  2.27823206712769613E-004
   3.3700000000000001       7.79512238082474967E-002  2.31604414027485365E-004
   3.3937500000000003       7.85893351388202988E-002  2.35464332857467643E-004
   3.4175000000000000       7.92290853454927640E-002  2.39406115495924705E-004
   3.4412500000000001       7.98704915663814574E-002  2.43433137471521944E-004
   3.4649999999999999       8.05135717338489321E-002  2.47549022127115039E-004
   3.4887500000000000       8.11583446563402394E-002  2.51757669239706101E-004
   3.5124999999999997       8.18048301942811001E-002  2.56063288607917734E-004
   3.5362499999999999       8.24530492732461900E-002  2.60470438839936129E-004
   3.5599999999999996       8.31030240698347883E-002  2.64984073692682716E-004
   3.5837500000000002       8.37547781871769703E-002  2.69609597110910440E-004
   3.6074999999999995       8.44083367591457329E-002  2.74352929002651613E-004
   3.6312500000000001       8.50637267815587406E-002  2.79220585691845880E-004
   3.6549999999999994       8.57209773203079228E-002  2.84219777966237923E-004
   3.6787500000000000       8.63801198668630171E-002  2.89358533144421003E-004
   3.7025000000000001       8.70411887434397874E-002  2.94645848653258679E-004
   3.7262499999999998       8.77042217160542981E-002  3.00091888853713123E-004
   3.7500000000000000       8.83692605804939219E-002  3.05708240836996905E-004
   3.7525000000000004       8.84393832169833305E-002  3.06309869669936161E-004
   3.7549999999999999       8.85095286507794066E-002  3.06913548386461208E-004
   3.7574999999999998       8.85796969408795681E-002  3.07519294114911917E-004
   3.7599999999999998       8.86498881470779848E-002  3.08127124267985875E-004
   3.7624999999999997       8.87201023299858393E-002  3.08737056550285351E-004
   3.7650000000000001       8.87903395510520888E-002  3.09349108966141661E-004
   3.7675000000000005       8.88605998691436305E-002  3.09963299815727868E-004
   3.7700000000000000       8.89308833585100711E-002  3.10579647766074838E-004
   3.7725000000000000       8.90011900714606785E-002  3.11198171729538844E-004
   3.7749999999999999       8.90715200771895754E-002  3.11818891008242558E-004
   3.7774999999999999       8.91418734416766639E-002  3.12441825233319666E-004
   3.7799999999999994       8.92122502318824506E-002  3.13066994389269956E-004
   3.7825000000000006       8.92826505157753997E-002  3.13694418824172875E-004
   3.7850000000000001       8.93530743623598828E-002  3.14324119260306106E-004
   3.7875000000000001       8.94235218417058081E-002  3.14956116805205669E-004
   3.7900000000000000       8.94939930249788462E-002  3.15590432963179935E-004
   3.7925000000000000       8.95644879844725433E-002  3.16227089647308057E-004
   3.7949999999999995       8.96350067936411005E-002  3.16866109191947542E-004
   3.7974999999999999       8.97055495271340958E-002  3.17507514365776122E-004
   3.8000000000000003       8.97761162608324143E-002  3.18151328385402716E-004
   3.8025000000000002       8.98467070718857869E-002  3.18797574929575035E-004
   3.8050000000000002       8.99173220387518984E-002  3.19446278154022361E-004
   3.8075000000000001       8.99879612412374102E-002  3.20097462706963763E-004
   3.8099999999999996       9.00586247605406204E-002  3.20751153745329706E-004
   3.8125000000000000       9.01293126792962196E-002  3.21407376951728032E-004
   3.8150000000000004       9.02000250816220039E-002  3.22066158552211429E-004
   3.8174999999999999       9.02707620531678495E-002  3.22727525334883425E-004
   3.8199999999999998       9.03415236811669631E-002  3.23391504669405029E-004
   3.8224999999999998       9.04123100544895891E-002  3.24058124527449231E-004
   3.8249999999999997       9.04831212636993953E-002  3.24727413504173363E-004
   3.8275000000000001       9.05539574011126058E-002  3.25399400840760628E-004
   3.8300000000000005       9.06248185608599238E-002  3.26074116448118654E-004
   3.8325000000000000       9.06957048353740358E-002  3.26751590918905892E-004
   3.8350000000000000       9.07666163331940778E-002  3.27431855617651968E-004
   3.8374999999999999       9.08375531438692790E-002  3.28114942581678734E-004
   3.8399999999999999       9.09085153729048412E-002  3.28800884675833319E-004
   3.8424999999999994       9.09795031245543007E-002  3.29489715560916919E-004
   3.8450000000000006       9.10505165053328291E-002  3.30181469738454760E-004
   3.8475000000000001       9.11215556241062041E-002  3.30876182584947454E-004
   3.8500000000000001       9.11926206120224625E-002  3.31573890460227518E-004
   3.8525000000000000       9.12637115432935325E-002  3.32274630457493310E-004
   3.8550000000000000       9.13348285542335547E-002  3.32978440876084388E-004
   3.8574999999999995       9.14059717641119707E-002  3.33685360976659548E-004
   3.8599999999999999       9.14771412950797363E-002  3.34395431098852280E-004
   3.8625000000000003       9.15483372722952354E-002  3.35108692709858852E-004
   3.8650000000000002       9.16195598240585746E-002  3.35825188456128569E-004
   3.8675000000000002       9.16908090819540250E-002  3.36544962218405196E-004
   3.8700000000000001       9.17620851810023036E-002  3.37268059170412219E-004
   3.8724999999999996       9.18333882598222490E-002  3.37994525841485362E-004
   3.8750000000000000       9.19047184608043494E-002  3.38724410183513936E-004
   3.8775000000000004       9.19760759302954978E-002  3.39457761642566764E-004
   3.8799999999999999       9.20474608187973192E-002  3.40194631235637859E-004
   3.8824999999999998       9.21188732609552891E-002  3.40935071558146562E-004
   3.8849999999999998       9.21903134566503107E-002  3.41679137171581825E-004
   3.8874999999999997       9.22617815499936766E-002  3.42426884250279556E-004
   3.8900000000000001       9.23332777103947899E-002  3.43178370982772090E-004
   3.8925000000000005       9.24048021332475183E-002  3.43933657684585546E-004
   3.8950000000000000       9.24763549578942606E-002  3.44692806611636979E-004
   3.8975000000000000       9.25479363914225306E-002  3.45455882549197614E-004
   3.8999999999999999       9.26195466267524387E-002  3.46222952646809887E-004
   3.9024999999999999       9.26911858635892788E-002  3.46994086647824324E-004
   3.9049999999999994       9.27628543088509783E-002  3.47769357056242697E-004
   3.9075000000000006       9.28345521565769050E-002  3.48548839241716714E-004
   3.9100000000000001       9.29062796706366656E-002  3.49332611947428761E-004
   3.9125000000000001       9.29780370620411772E-002  3.50120757046418435E-004
   3.9150000000000000       9.30498245716896988E-002  3.50913360090150466E-004
   3.9175000000000000       9.31216424505223322E-002  3.51710510496793145E-004
   3.9199999999999995       9.31934909811060058E-002  3.52512301923317648E-004
   3.9224999999999999       9.32653703951427104E-002  3.53318832275694794E-004
   3.9250000000000003       9.33372809993275737E-002  3.54130204542950041E-004
   3.9275000000000002       9.34092230931163614E-002  3.54946526886462058E-004
   3.9300000000000002       9.34811969906839402E-002  3.55767913170969882E-004
   3.9325000000000001       9.35532030222174515E-002  3.56594483473281275E-004
   3.9349999999999996       9.36252415353750339E-002  3.57426364656608393E-004
   3.9375000000000000       9.36973128969385977E-002  3.58263691021801353E-004
   3.9400000000000004       9.37694174946955006E-002  3.59106605049244092E-004
   3.9424999999999999       9.38415557395910621E-002  3.59955258248284755E-004
   3.9449999999999998       9.39137280433970101E-002  3.60809812039787701E-004
   3.9474999999999998       9.39859349245979192E-002  3.61670439284149609E-004
   3.9499999999999997       9.40581768688219244E-002  3.62537325052608977E-004
   3.9525000000000001       9.41304543703236907E-002  3.63410668319082467E-004
   3.9550000000000005       9.42027680232402770E-002  3.64290684126039534E-004
   3.9575000000000000       9.42751184464945685E-002  3.65177605458856611E-004
   3.9600000000000000       9.43475063115243734E-002  3.66071685957202321E-004
   3.9624999999999999       9.44199323503415316E-002  3.66973203114710528E-004
   3.9649999999999999       9.44923973654439170E-002  3.67882462217105450E-004
   3.9674999999999994       9.45649022421665292E-002  3.68799801253365147E-004
   3.9700000000000006       9.46374479643046496E-002  3.69725597132624761E-004
   3.9725000000000001       9.47100356342170935E-002  3.70660273690084463E-004
   3.9750000000000001       9.47826664778630285E-002  3.71604312120023446E-004
   3.9775000000000000       9.48553419656291835E-002  3.72558265451274073E-004
   3.9800000000000000       9.49280637547414846E-002  3.73522777679502873E-004
   3.9824999999999995       9.50008337586209783E-002  3.74498611713937389E-004
   3.9849999999999999       9.50736544211820411E-002  3.75486691709164464E-004
   3.9875000000000003       9.51465284831105873E-002  3.76488166975954403E-004
   3.9900000000000002       9.52194599006846165E-002  3.77504524892385222E-004
   3.9925000000000002       9.52924537987970971E-002  3.78537793757814547E-004
   3.9950000000000001       9.53655176318795039E-002  3.79590984135265051E-004
   3.9974999999999996       9.54386645471205913E-002  3.80669315125174094E-004
   4.0000000000000000       9.55119324463546276E-002  3.81787446463749023E-004
   4.0025000000000004       9.55852903803753456E-002  3.83080296662364215E-004
   4.0049999999999999       9.56586209346112493E-002  3.84475550550750504E-004
   4.0075000000000003       9.57319394939227103E-002  3.85936806959607452E-004
   4.0099999999999998       9.58052513199067063E-002  3.87451108469961014E-004
   4.0125000000000002       9.58785594592774515E-002  3.89010983521667500E-004
   4.0149999999999997       9.59518659850119998E-002  3.90611402117629035E-004
   4.0175000000000001       9.60251723852828254E-002  3.92248679668346604E-004
   4.0199999999999996       9.60984798491002629E-002  3.93919967787130390E-004
   4.0225000000000000       9.61717893107888744E-002  3.95622979827807257E-004
   4.0250000000000004       9.62451015823401063E-002  3.97355828478254160E-004
   4.0274999999999999       9.63184175465738590E-002  3.99116922903522734E-004
   4.0300000000000002       9.63917373143668710E-002  4.00904895707882914E-004
   4.0324999999999998       9.64650616167419123E-002  4.02718560053764855E-004
   4.0350000000000001       9.65383908956681247E-002  4.04556870724944221E-004
   4.0374999999999996       9.66117255454705393E-002  4.06418898961011395E-004
   4.0400000000000000       9.66850659208750018E-002  4.08303812575534851E-004
   4.0425000000000004       9.67584123433299220E-002  4.10210860518457751E-004
   4.0449999999999999       9.68317651059528023E-002  4.12139360681496503E-004
   4.0475000000000003       9.69051244775159526E-002  4.14088690120357897E-004
   4.0499999999999998       9.69784907057020112E-002  4.16058277110990533E-004
   4.0525000000000002       9.70518637852576388E-002  4.18047593609933564E-004
   4.0549999999999997       9.71252443978414537E-002  4.20056153865861327E-004
   4.0579999999999998       9.72133110462573419E-002  4.22491190931136235E-004
   4.0599999999999996       9.72720283014928966E-002  4.24129221331768429E-004
   4.0625000000000000       9.73454320518652993E-002  4.26192912240271591E-004
   4.0650000000000004       9.74188439615247398E-002  4.28274206953330042E-004
   4.0674999999999999       9.74922638121347163E-002  4.30372756420965570E-004
   4.0700000000000003       9.75656917490714676E-002  4.32488233472926942E-004
   4.0724999999999998       9.76391283844557645E-002  4.34620331467155789E-004
   4.0750000000000002       9.77125736134663997E-002  4.36768757424435322E-004
   4.0774999999999997       9.77860275613847835E-002  4.38933234786038071E-004
   4.0800000000000001       9.78594903475853567E-002  4.41113501107760352E-004
   4.0824999999999996       9.79329620859979849E-002  4.43309306937804295E-004
   4.0850000000000000       9.80064428855214470E-002  4.45520414815144450E-004
   4.0875000000000004       9.80799328503935558E-002  4.47746598372236043E-004
   4.0899999999999999       9.81534320805246691E-002  4.49987641528534180E-004
   4.0925000000000002       9.82269406717983656E-002  4.52243337763347578E-004
   4.0949999999999998       9.83004587163433252E-002  4.54513489458274831E-004
   4.0975000000000001       9.83739863027807693E-002  4.56797907300928070E-004
   4.0999999999999996       9.84475235164487816E-002  4.59096409742766175E-004
   4.1025000000000000       9.85210704396077414E-002  4.61408822504936946E-004
   4.1050000000000004       9.85946271516273953E-002  4.63734978126768426E-004
   4.1074999999999999       9.86681939711806510E-002  4.66074716695552593E-004
   4.1100000000000003       9.87417704886603825E-002  4.68427880900788070E-004
   4.1124999999999998       9.88153570174176432E-002  4.70794322525018159E-004
   4.1150000000000002       9.88889536268455632E-002  4.73173897569078975E-004
   4.1174999999999997       9.89625603841794155E-002  4.75566467092097388E-004
   4.1200000000000001       9.90361773546108992E-002  4.77971896937130574E-004
   4.1224999999999996       9.91098046017872270E-002  4.80390057478944645E-004
   4.1250000000000000       9.91834421863390242E-002  4.82820823380640106E-004
   4.1275000000000004       9.92570901683269696E-002  4.85264073385962462E-004
   4.1299999999999999       9.93307486057576905E-002  4.87719690107851463E-004
   4.1325000000000003       9.94044175546597714E-002  4.90187559838390057E-004
   4.1349999999999998       9.94780970707413170E-002  4.92667572379300333E-004
   4.1375000000000002       9.95517872070852683E-002  4.95159620864590757E-004
   4.1399999999999997       9.96254880157967926E-002  4.97663601613314039E-004
   4.1425000000000001       9.96991995476689818E-002  5.00179413982423764E-004
   4.1449999999999996       9.97729218522400568E-002  5.02706960230578327E-004
   4.1475000000000000       9.98466549778472962E-002  5.05246145390272081E-004
   4.1500000000000004       9.99203989716776070E-002  5.07796877147632334E-004
   4.1524999999999999       9.99941536315247653E-002  5.10359064462068113E-004
   4.1550000000000002       0.10006791949864544       5.12932622521474813E-004
   4.1574999999999998       0.10014169636911135       5.15517465060011068E-004
   4.1600000000000001       0.10021548428595890       5.18113509310609804E-004
   4.1624999999999996       0.10028928329128721       5.20720674655388862E-004
   4.1650000000000000       0.10036309342629415       5.23338882540978919E-004
   4.1675000000000004       0.10043691473131013       5.25968056398392930E-004
   4.1699999999999999       0.10051074724583044       5.28608121567137397E-004
   4.1725000000000003       0.10058459100854569       5.31259005223280755E-004
   4.1749999999999998       0.10065844605737090       5.33920636311206644E-004
   4.1775000000000002       0.10073231242947299       5.36592945478835104E-004
   4.1799999999999997       0.10080619016129704       5.39275865016069925E-004
   4.1825000000000001       0.10088007928859115       5.41969328796279484E-004
   4.1849999999999996       0.10095397984643026       5.44673272220619711E-004
   4.1875000000000000       0.10102789212247211       5.47387633537090501E-004
   4.1900000000000004       0.10110181564440060       5.50112348309525273E-004
   4.1924999999999999       0.10117575069828101       5.52847357578606455E-004
   4.1950000000000003       0.10124969731671150       5.55592602350874084E-004
   4.1974999999999998       0.10132365553172025       5.58348024919228859E-004
   4.2000000000000002       0.10139762537478335       5.61113568821063080E-004
   4.2024999999999997       0.10147160687725344       5.63889178800531382E-004
   4.2050000000000001       0.10154560006873105       5.66674800761162432E-004
   4.2074999999999996       0.10161960497954695       5.69470381742925662E-004
   4.2100000000000000       0.10169362163913355       5.72275869878095572E-004
   4.2125000000000004       0.10176765007644999       5.75091214359959484E-004
   4.2149999999999999       0.10184169031999595       5.77916365410661840E-004
   4.2175000000000002       0.10191574239782514       5.80751274250380120E-004
   4.2199999999999998       0.10198980633755785       5.83595893067746828E-004
   4.2225000000000001       0.10206388216597720       5.86450174989089053E-004
   4.2249999999999996       0.10213796991070490       5.89314074060728324E-004
   4.2275000000000000       0.10221206959771738       5.92187545208510270E-004
   4.2300000000000004       0.10228618125301953       5.95070544222178559E-004
   4.2324999999999999       0.10236030490223959       5.97963027728818991E-004
   4.2350000000000003       0.10243444057063933       6.00864953169617019E-004
   4.2374999999999998       0.10250858828312365       6.03776278777471039E-004
   4.2400000000000002       0.10258274806425004       6.06696963555469998E-004
   4.2424999999999997       0.10265691993823750       6.09626967256146103E-004
   4.2450000000000001       0.10273110392897528       6.12566250361503816E-004
   4.2474999999999996       0.10280530006003123       6.15514774063758135E-004
   4.2500000000000000       0.10287950835466003       6.18472500246786822E-004
   4.3262499999999999       0.10514881379247620       7.12930983320683200E-004
   4.4024999999999999       0.10742998829377914       8.15111650391628015E-004
   4.4787499999999998       0.10972344214519239       9.24473775254963616E-004
   4.5549999999999997       0.11202950323725372       1.04065073856438798E-003
   4.6312499999999996       0.11434844737002356       1.16338416072821432E-003
   4.7074999999999996       0.11668051530907848       1.29248800028387715E-003
   4.7837500000000004       0.11902592325544316       1.42782719385485860E-003
   4.8600000000000003       0.12138486945194860       1.56930410609022850E-003
   4.9362500000000002       0.12375753877119540       1.71684950517457914E-003
   5.0125000000000002       0.12614410599177453       1.87041631526969248E-003
   5.0887500000000001       0.12854473815240930       2.02997515270192733E-003
   5.1650000000000000       0.13095959626391157       2.19551105202283030E-003
   5.2412500000000000       0.13338883667879903       2.36702101309124377E-003
   5.3174999999999999       0.13583261212620870       2.54451212763760325E-003
   5.3937499999999998       0.13829107253332223       2.72800012568291195E-003
   5.4699999999999998       0.14076436568279679       2.91750823192899475E-003
   5.5462499999999997       0.14325263774559502       3.11306625511594383E-003
   5.6224999999999996       0.14575603371776877       3.31470985524215563E-003
   5.6987500000000004       0.14827469778225719       3.52247994850167718E-003
   5.7750000000000004       0.15080877361147110       3.73642222022044874E-003
   5.8512500000000003       0.15335840466488912       3.95658672456321737E-003
   5.9275000000000002       0.15592373425847614       4.18302754810043372E-003
   6.0037500000000001       0.15850490592210800       4.41580253697398690E-003
   6.0800000000000001       0.16110206351264303       4.65497306424344712E-003
   6.1562500000000000       0.16371535131781331       4.90060383474317379E-003
   6.2324999999999999       0.16634491419854855       5.15276272255416924E-003
   6.3087499999999999       0.16899089769769984       5.41152063402467343E-003
   6.3849999999999998       0.17165344813670441       5.67695139274640090E-003
   6.4612499999999997       0.17433271267367106       5.94913164219662820E-003
   6.5375000000000005       0.17702883949416146       6.22814076909319284E-003
   6.6137499999999996       0.17974197771366276       6.51406083097208401E-003
   6.6900000000000013       0.18247227755325007       6.80697650496432573E-003
   6.7662500000000003       0.18521989037097653       7.10697504225774913E-003
   6.8425000000000002       0.18798496871630829       7.41414623249669544E-003
   6.9187500000000002       0.19076766638060513       7.72858237612755305E-003
   6.9949999999999992       0.19356813844418624       8.05037826378109632E-003
   7.0712500000000000       0.19638654132043565       8.37963116192183555E-003
   7.1475000000000000       0.19922303279733833       8.71644080411043166E-003
   7.2237500000000008       0.20207777207678018       9.06090938732187143E-003
   7.2999999999999998       0.20495091981189659       9.41314157284254237E-003
   7.3762499999999998       0.20784263814271839       9.77324449133724904E-003
   7.4524999999999997       0.21075309073032439       1.01413277517338144E-002
   7.5287499999999987       0.21368244278968873       1.05175034536216377E-002
   7.6050000000000004       0.21663086112138122       1.09018862029012856E-002
   7.6812499999999995       0.21959851414226331       1.12945931304584551E-002
   7.7575000000000003       0.22258557191530495       1.16957439136670359E-002
   7.8337500000000002       0.22559220617862963       1.21054608005537953E-002
   7.9100000000000010       0.22861859037388590       1.25238686364821834E-002
   7.9862500000000001       0.23166489967402504       1.29510948932336344E-002
   8.0625000000000000       0.23473131101055647       1.33872697003823340E-002
   8.1387499999999999       0.23781800310033696       1.38325258788726257E-002
   8.2149999999999999       0.24092515647194498       1.42869989767185224E-002
   8.2912499999999998       0.24405295321926124       1.47508272902865233E-002
   8.3674999999999997       0.24720157811680937       1.52241519695748024E-002
   8.4437499999999996       0.25037121700392329       1.57071169615891869E-002
   8.5199999999999996       0.25356205791955078       1.61998691200386791E-002
   8.5962499999999995       0.25677429083487346       1.67025582333334213E-002
   8.6724999999999994       0.26000810768466470       1.72153370721757730E-002
   8.7487499999999994       0.26326370239192681       1.77383614385734807E-002
   8.8249999999999993       0.26654127089242119       1.82717902166834069E-002
   8.9012499999999992       0.26984101115908993       1.88157854254993699E-002
   8.9774999999999991       0.27316312322636055       1.93705122733948548E-002
   9.0537500000000009       0.27650780921430684       1.99361392145176244E-002
   9.1300000000000008       0.27987527340863994       2.05128380111217305E-002
   9.2062500000000007       0.28326572206171835       2.11007837773334178E-002
   9.2825000000000006       0.28667936374865804       2.17001550651036851E-002
   9.3587500000000006       0.29011640917037862       2.23111339117663121E-002
   9.4350000000000005       0.29357707123189564       2.29339059092334950E-002
   9.5112500000000004       0.29706156506578207       2.35686602709924593E-002
   9.5875000000000004       0.30057010805568984       2.42155899009280397E-002
   9.6637500000000003       0.30410291985996063       2.48748914640759267E-002
   9.7400000000000002       0.30766022243529995       2.55467654594252434E-002
   9.8162500000000001       0.31124224006044626       2.62314162948777026E-002
   9.8925000000000001       0.31484919940411238       2.69290523682273325E-002
   9.9687500000000000       0.31848132937168505       2.76398861315279437E-002
   10.045000000000000       0.32213886139160952       2.83641341950501558E-002
   10.121200000000000       0.32581960562005463       2.91015290218058949E-002
   10.197500000000000       0.32953106922239256       2.98537608886794599E-002
   10.273800000000000       0.33326867786152209       3.06201010896387446E-002
   10.350000000000000       0.33702772265976161       3.13997514717173701E-002
   10.426200000000000       0.34081332822131777       3.21939452964753459E-002
   10.502500000000000       0.34463076114757252       3.30039968739871334E-002
   10.578799999999999       0.34847532018965965       3.38291221367899020E-002
   10.654999999999999       0.35234216451005040       3.46684628905703299E-002
   10.731199999999999       0.35623656844707613       3.55233480649984126E-002
   10.807499999999999       0.36016395367250642       3.63951932950721674E-002
   10.883699999999999       0.36411428452450961       3.72819812328034420E-002
   10.960000000000001       0.36809819136262650       3.81863131364502187E-002
   11.036300000000001       0.37211077353251582       3.91073153140426358E-002
   11.112500000000001       0.37614698279252851       4.00440322327127313E-002
   11.188800000000001       0.38021768299480430       4.09992127967890377E-002
   11.265000000000001       0.38431247627137710       4.19706488384374646E-002
   11.341200000000001       0.38843695339357698       4.29598820163688139E-002
   11.417500000000000       0.39259686148379624       4.39685532013028707E-002
   11.493800000000000       0.39678709339357132       4.49956909419214068E-002
   11.570000000000000       0.40100237909598091       4.60402325250631322E-002
   11.646200000000000       0.40524847643385925       4.71038378896422860E-002
   11.722500000000000       0.40953130787947473       4.81882736268068532E-002
   11.798800000000000       0.41384561422764959       4.92924969770627552E-002
   11.875000000000000       0.41818597418377484       5.04153683132033403E-002
   11.951200000000000       0.42255831886769424       5.15586747424149200E-002
   12.027500000000000       0.42696875024910008       5.27243178290093817E-002
   12.103800000000000       0.43141185578724639       5.39111794656113169E-002
   12.180000000000000       0.43588205461396057       5.51180378106532198E-002
   12.256200000000000       0.44038545747107521       5.63468168382219511E-002
   12.332500000000000       0.44492835283567495       5.75995634929903355E-002
   12.408799999999999       0.44950516777857796       5.88750793030136388E-002
   12.484999999999999       0.45411015627382173       6.01720548341445963E-002
   12.561199999999999       0.45874961442450507       6.14925613059510642E-002
   12.637499999999999       0.46343002344001744       6.28388021632902416E-002
   12.713699999999999       0.46813944183100692       6.42076808353508610E-002
   12.789999999999999       0.47289056075572306       6.56032320792216544E-002
   12.866299999999999       0.47767755684221086       6.70241270888682211E-002
   12.942500000000003       0.48249442165623957       6.84689135485436751E-002
   13.018800000000001       0.48735413727054933       6.99418534294321131E-002
   13.095000000000001       0.49224430697795790       7.14395646183897948E-002
   13.171199999999999       0.49717162029111683       7.29644485125706399E-002
   13.247500000000000       0.50214296468314057       7.45190594019487784E-002
   13.323800000000002       0.50715224980555240       7.61019249172864426E-002
   13.400000000000000       0.51219318936793967       7.77114352758830895E-002
   13.476200000000000       0.51727267952419653       7.93501767555754994E-002
   13.552499999999998       0.52239782171121929       8.10209002790080041E-002
   13.628800000000000       0.52756233823979781       8.27220296122731097E-002
   13.705000000000000       0.53275974787793989       8.44518408252920294E-002
   13.781200000000000       0.53799716054060409       8.62131198163636620E-002
   13.857500000000000       0.54328189896518875       8.80088299408828129E-002
   13.933799999999998       0.54860749028456679       8.98372840335749934E-002
   14.010000000000002       0.55396725022086457       9.16966361242792932E-002
   14.086200000000000       0.55936850962987905       9.35898879741436929E-002
   14.162500000000000       0.56481881987163307       9.55202327790436734E-002
   14.238799999999999       0.57031150450734003       9.74858649579009862E-002
   14.315000000000000       0.57583966752500515       9.94848080469111218E-002
   14.391200000000000       0.58141086764233996       0.10152029736435068     
   14.467499999999999       0.58703289201577213       0.10359577485687650     
   14.543799999999999       0.59269885183171755       0.10570930831643374     
   14.619999999999997       0.59840162968294763       0.10785878136500121     
   14.696200000000001       0.60414901948875466       0.11004768208678668     
   14.772500000000001       0.60994905129882593       0.11227972167912799     
   14.848799999999999       0.61579461407500691       0.11455283225594633     
   14.924999999999999       0.62167836060432713       0.11686474767117078     
   15.001200000000003       0.62760832641016651       0.11921922973245526     
   15.077500000000001       0.63359279155432413       0.12162028152579395     
   15.153800000000000       0.63962441346072108       0.12406569015443941     
   15.230000000000000       0.64569560379290314       0.12655302882757496     
   15.306200000000000       0.65181464680772017       0.12908635634535684     
   15.382500000000002       0.65799007910908847       0.13166999246450647     
   15.458800000000000       0.66421431565077960       0.13430156895465578     
   15.535000000000000       0.67047951637197911       0.13697848670082713     
   15.611199999999998       0.67679422014598878       0.13970512653461778     
   15.687500000000000       0.68316722623325210       0.14248615171952911     
   15.763800000000002       0.68959069583069166       0.14531902731073482     
   15.840000000000000       0.69605652569250309       0.14820096896207346     
   15.916200000000000       0.70257351520742239       0.15113670695435683     
   15.992499999999998       0.70915073199915335       0.15413127750738753     
   16.068800000000000       0.71578007166525548       0.15718196682732397     
   16.145000000000000       0.72245315572407565       0.16028579160205333     
   16.221200000000000       0.72917904912300857       0.16344786181804555     
   16.297499999999999       0.73596709286127937       0.16667361917114734     
   16.373799999999999       0.74280890350686535       0.16996015784943797     
   16.449999999999999       0.74969581444116595       0.17330428067011708     
   16.526199999999999       0.75663716003026638       0.17671151028059565     
   16.602499999999999       0.76364255762159683       0.18018772899293001     
   16.678799999999999       0.77070333184243944       0.18372982466550078     
   16.754999999999999       0.77781051350030272       0.18733436950258536     
   16.831199999999999       0.78497370921912080       0.19100733460608774     
   16.907499999999999       0.79220281532580761       0.19475508139007458     
   16.983799999999999       0.79948884938848275       0.19857427541933861     
   17.059999999999999       0.80682252527584397       0.20246124032961629     
   17.136199999999999       0.81421372414788440       0.20642243527539181     
   17.212499999999999       0.82167262038599598       0.21046474269329779     
   17.288799999999998       0.82918990944795601       0.21458458901143318     
   17.364999999999998       0.83675597237908139       0.21877802978668012     
   17.441199999999998       0.84438096248350736       0.22305205493301453     
   17.517499999999998       0.85207533359458365       0.22741411489293317     
   17.593800000000002       0.85982944009426354       0.23186037764672740     
   17.670000000000002       0.86763331300899038       0.23638660893775865     
   17.746200000000002       0.87549737539364525       0.24100037636543320     
   17.822500000000002       0.88343235453217039       0.24570974805822515     
   17.898800000000001       0.89142824598071968       0.25051061270826797     
   17.975000000000001       0.89947471257633727       0.25539842223284037     
   18.051200000000001       0.90758244123365850       0.26038137292077274     
   18.127500000000001       0.91576242518872397       0.26546820537587057     
   18.203800000000001       0.92400428128798107       0.27065450607498320     
   18.280000000000001       0.93229728431121683       0.27593538680748370     
   18.356200000000001       0.94065237544565083       0.28131972834267832     
   18.432500000000001       0.94908080204318113       0.28681700351318173     
   18.508800000000001       0.95757177989625841       0.29242247102119839     
   18.585000000000001       0.96611417476158934       0.29813087344045103     
   18.661200000000001       0.97471916776054113       0.30395183633253442     
   18.737500000000001       0.98339824290007827       0.30989562913285396     
   18.813800000000001       0.99214019130116726       0.31595715416299092     
   18.890000000000001        1.0009334464044712       0.32213075190578971     
   18.966200000000001        1.0097894092582413       0.32842685773777508     
   19.042500000000000        1.0187197790266671       0.33485660792293387     
   19.118800000000000        1.0277128955531221       0.34141451616065061     
   19.195000000000000        1.0367567351258959       0.34809448437296148     
   19.271200000000000        1.0458628929191833       0.35490782841038582     
   19.347500000000000        1.0550432526620142       0.36186662674612019     
   19.423700000000000        1.0642735207095455       0.36895557272328500     
   19.500000000000000        1.0735776502872474       0.37619627621162521     
   19.576300000000000        1.0829432499678340       0.38358259906223818     
   19.652500000000000        1.0923575585643934       0.39110770680425938     
   19.728800000000000        1.1018448708709696       0.39879455549279430     
   19.805000000000000        1.1113798468436191       0.40662626291859805     
   19.881200000000000        1.1209743596442872       0.41461613857666624     
   19.957500000000000        1.1306405351508375       0.42277839334712358     


==> anc/M1_5_2_v2.dat <==
  2.12500000000000015E-002  4.14303399702568549E-004  6.85414181579593114E-007
  4.49999999999999983E-002  9.07429167207901891E-004  8.19264699304139770E-007
  6.87500000000000056E-002  1.38756603019938966E-003  1.25717400169994465E-006
  9.24999999999999989E-002  1.86854643651225929E-003  1.69895406987553930E-006
  0.11625000000000002       2.35037306789410462E-003  2.14464981909346051E-006
  0.14000000000000001       2.83304862140140766E-003  2.59430686512878681E-006
  0.16375000000000001       3.31657580955892943E-003  3.04797153843936845E-006
  0.18750000000000000       3.80095736052184696E-003  3.50569089869493629E-006
  0.21124999999999999       4.28619601824072917E-003  3.96751274967606454E-006
  0.23499999999999999       4.77229454262939438E-003  4.43348565455454806E-006
  0.25874999999999998       5.25925570973575715E-003  4.90365895156692256E-006
  0.28249999999999997       5.74708231191569698E-003  5.37808277009364816E-006
  0.30625000000000002       6.23577715801006734E-003  5.85680804715646186E-006
  0.33000000000000002       6.72534307352490313E-003  6.33988654434743127E-006
  0.35375000000000001       7.21578290081491443E-003  6.82737086520330033E-006
  0.37750000000000000       7.70709949927034406E-003  7.31931447303935553E-006
  0.40125000000000000       8.19929574550730400E-003  7.81577170925780164E-006
  0.42499999999999999       8.69237453356164029E-003  8.31679781214588432E-006
  0.44874999999999998       9.18633877508647466E-003  8.82244893617980399E-006
  0.47249999999999992       9.68119139955345674E-003  9.33278217185104073E-006
  0.49625000000000008       1.01769353544579038E-002  9.84785556603223653E-006
  0.52000000000000002       1.06735736055278453E-002  1.03677281429006676E-005
  0.54374999999999996       1.11711091369371754E-002  1.08924599254379377E-005
  0.56750000000000000       1.16695449515229459E-002  1.14221119575252311E-005
  0.59125000000000005       1.21688840710069621E-002  1.19567463266542592E-005
  0.61499999999999999       1.26691295362217887E-002  1.24964261872749381E-005
  0.63875000000000004       1.31702844073412900E-002  1.30412157848015323E-005
  0.66249999999999998       1.36723517641158185E-002  1.35911804803000613E-005
  0.68625000000000003       1.41753347061122706E-002  1.41463867758807878E-005
  0.70999999999999996       1.46792363529589590E-002  1.47069023408196342E-005
  0.73375000000000001       1.51840598445957178E-002  1.52727960384355392E-005
  0.75749999999999995       1.56898083415291031E-002  1.58441379537490774E-005
  0.78125000000000000       1.61964850250930874E-002  1.64209994219510260E-005
  0.80500000000000016       1.67040930977152557E-002  1.70034530577099900E-005
  0.82875000000000010       1.72126357831887192E-002  1.75915727853486702E-005
  0.85250000000000004       1.77221163292311072E-002  1.81854338722619835E-005
  0.87624999999999997       1.82325379987763117E-002  1.87851129517107022E-005
  0.90000000000000002       1.87439040835580759E-002  1.93906880694123758E-005
  0.92374999999999996       1.92562178956715638E-002  2.00022387085887666E-005
  0.94750000000000001       1.97694827700292536E-002  2.06198458271903180E-005
  0.97124999999999995       2.02837020646710886E-002  2.12435918940012932E-005
  0.99500000000000000       2.07988791610817375E-002  2.18735609258670768E-005
   1.0187500000000000       2.13150174645151541E-002  2.25098385260854210E-005
   1.0425000000000000       2.18321204043267422E-002  2.31525119240077295E-005
   1.0662499999999999       2.23501914343133094E-002  2.38016700158959869E-005
   1.0900000000000001       2.28692340330610873E-002  2.44574034070855376E-005
   1.1137500000000000       2.33892517043020887E-002  2.51198044555037587E-005
   1.1375000000000000       2.39102479772791664E-002  2.57889673166000444E-005
   1.1612499999999999       2.44322264071198808E-002  2.64649879897413760E-005
   1.1850000000000001       2.49551905752196587E-002  2.71479643661345856E-005
   1.2087500000000000       2.54791440896345069E-002  2.78379962783352662E-005
   1.2324999999999999       2.60040905854835788E-002  2.85351855514098900E-005
   1.2562500000000001       2.65300337253619838E-002  2.92396360558176269E-005
   1.2800000000000000       2.70569771997642046E-002  2.99514537620846475E-005
   1.3037500000000000       2.75849247275184867E-002  3.06707467973449410E-005
   1.3274999999999999       2.81138800562326201E-002  3.13976255038267039E-005
   1.3512500000000001       2.86438469627514798E-002  3.21322024993672196E-005
   1.3750000000000000       2.91748292536268723E-002  3.28745927400429656E-005
   1.3987499999999999       2.97068307656000105E-002  3.36249135850063741E-005
   1.4225000000000001       3.02398553660972041E-002  3.43832848636260545E-005
   1.4462500000000000       3.07739069537392197E-002  3.51498289450305021E-005
   1.4700000000000000       3.13089894588648374E-002  3.59246708101635916E-005
   1.4937499999999999       3.18451068440692084E-002  3.67079381264626546E-005
   1.5175000000000001       3.23822631047574611E-002  3.74997613252782798E-005
   1.5412500000000000       3.29204622697144150E-002  3.83002736821608938E-005
   1.5649999999999999       3.34597084016907270E-002  3.91096114001454040E-005
   1.5887500000000001       3.40000055980064428E-002  3.99279136961724321E-005
   1.6125000000000000       3.45413579911723889E-002  4.07553228907943821E-005
   1.6362500000000000       3.50837697506028098E-002  4.15919845025907944E-005
   1.6599999999999999       3.56272450790186754E-002  4.24380473398761353E-005
   1.6837500000000001       3.61717882194632148E-002  4.32936636087155865E-005
   1.7075000000000000       3.67174034518118614E-002  4.41589890124569190E-005
   1.7312500000000000       3.72640950945354321E-002  4.50341828615938847E-005
   1.7549999999999999       3.78118675054466696E-002  4.59194081867624653E-005
   1.7787500000000001       3.83607250824707924E-002  4.68148318563135307E-005
   1.8025000000000000       3.89106722644413233E-002  4.77206246986947345E-005
   1.8262499999999999       3.94617135315429787E-002  4.86369616294187739E-005
   1.8499999999999999       4.00138534076676863E-002  4.95640217856661955E-005
   1.8737499999999998       4.05670964590495939E-002  5.05019886618693147E-005
   1.8974999999999997       4.11214472966589667E-002  5.14510502557597715E-005
   1.9212499999999997       4.16769105767738415E-002  5.24113992183416834E-005
   1.9450000000000001       4.22334910019535187E-002  5.33832330108450958E-005
   1.9687500000000000       4.27911933220467416E-002  5.43667540685675984E-005
   1.9924999999999999       4.33500223352365002E-002  5.53621699719793450E-005
   2.0162499999999999       4.39099828891229491E-002  5.63696936254949807E-005
   2.0400000000000000       4.44710798818466271E-002  5.73895434443455569E-005
   2.0637500000000002       4.50333182632539075E-002  5.84219435500067376E-005
   2.0874999999999999       4.55967030361070294E-002  5.94671239746790182E-005
   2.1112500000000001       4.61612392573407457E-002  6.05253208753433119E-005
   2.1349999999999998       4.67269320393684656E-002  6.15967767579560222E-005
   2.1587499999999999       4.72937865533715890E-002  6.26817407149480145E-005
   2.1825000000000001       4.78618080230324289E-002  6.37804686613902298E-005
   2.2062499999999998       4.84310017374564167E-002  6.48932236085448513E-005
   2.2300000000000000       4.90013730451145033E-002  6.60202759250961343E-005
   2.2537500000000001       4.95729273573253734E-002  6.71619036245206850E-005
   2.2774999999999999       5.01456701499438731E-002  6.83183926645042025E-005
   2.3012500000000000       5.07196069650025644E-002  6.94900372616254669E-005
   2.3250000000000002       5.12947434126673762E-002  7.06771402227998846E-005
   2.3487499999999999       5.18710851730373942E-002  7.18800132939177071E-005
   2.3725000000000001       5.24486379981493125E-002  7.30989775273343167E-005
   2.3962500000000002       5.30274077140492628E-002  7.43343636692821310E-005
   2.4199999999999999       5.36073989120025018E-002  7.55865107201578466E-005
   2.4437500000000001       5.41886201665499889E-002  7.68557737092271748E-005
   2.4674999999999998       5.47710762559551409E-002  7.81425132107858514E-005
   2.4912500000000000       5.53547733250646309E-002  7.94471030703264303E-005
   2.5150000000000001       5.59397176046873279E-002  8.07699291159296047E-005
   2.5387499999999998       5.65259154143544912E-002  8.21113896986900253E-005
   2.5625000000000000       5.71133731652234758E-002  8.34718962655830863E-005
   2.5862500000000002       5.77020973631347175E-002  8.48518739672398238E-005
   2.6099999999999999       5.82920946118334338E-002  8.62517623033459197E-005
   2.6337500000000000       5.88833716163678217E-002  8.76720158086250221E-005
   2.6575000000000002       5.94759351866769453E-002  8.91131047826644097E-005
   2.6812499999999999       6.00697922413828619E-002  9.05755160671531693E-005
   2.7050000000000001       6.06649498118025238E-002  9.20597538744699916E-005
   2.7287499999999998       6.12614150461970458E-002  9.35663406719513201E-005
   2.7524999999999999       6.18591952142770393E-002  9.50958181266270424E-005
   2.7762500000000001       6.24582977119855151E-002  9.66487481157162810E-005
   2.7999999999999998       6.30587300665807343E-002  9.82257138087409994E-005
   2.8237500000000000       6.36604999420455203E-002  9.98273208277750368E-005
   2.8475000000000001       6.42636151448504195E-002  1.01454198493054697E-004
   2.8712499999999999       6.48680836301030322E-002  1.03107001162028983E-004
   2.8950000000000000       6.54739135081179036E-002  1.04786409670848998E-004
   2.9187500000000002       6.60811130514461637E-002  1.06493132888386843E-004
   2.9424999999999999       6.66896907024087521E-002  1.08227909394091422E-004
   2.9662500000000001       6.72996550811816585E-002  1.09991509292405067E-004
   2.9900000000000002       6.79110149944881780E-002  1.11784736178081371E-004
   3.0137499999999999       6.85237794449599369E-002  1.13608429268613251E-004
   3.0375000000000001       6.91379576412362029E-002  1.15463465722143686E-004
   3.0612499999999998       6.97535590088804586E-002  1.17350763161741395E-004
   3.0850000000000000       7.03705932022036518E-002  1.19271282429844042E-004
   3.1087500000000001       7.09890701170960425E-002  1.21226030600096954E-004
   3.1324999999999998       7.16089999049843440E-002  1.23216064277817302E-004
   3.1562500000000000       7.22303929880475093E-002  1.25242493225049851E-004
   3.1800000000000002       7.28532600758449028E-002  1.27306484351765229E-004
   3.2037499999999999       7.34776121835347129E-002  1.29409266121404705E-004
   3.2275000000000000       7.41034606518882477E-002  1.31552133426909038E-004
   3.2512500000000006       7.47308171693401996E-002  1.33736453002888803E-004
   3.2749999999999999       7.53596937963553620E-002  1.35963669451092718E-004
   3.2987500000000005       7.59901029924425903E-002  1.38235311970249256E-004
   3.3224999999999998       7.66220576462049163E-002  1.40553001898365004E-004
   3.3462500000000004       7.72555711088903363E-002  1.42918461196426335E-004
   3.3700000000000001       7.78906599526020260E-002  1.45333527104534133E-004
   3.3937500000000003       7.85273331695827553E-002  1.47800142818013317E-004
   3.4175000000000000       7.91656056261600821E-002  1.50320394649589766E-004
   3.4412500000000001       7.98054985089431124E-002  1.52896527370792457E-004
   3.4649999999999999       8.04470254008026325E-002  1.55530933958884511E-004
   3.4887500000000000       8.10902034086756901E-002  1.58226195299838638E-004
   3.5124999999999997       8.17350499834678390E-002  1.60985095944914656E-004
   3.5362499999999999       8.23815851012770634E-002  1.63810653921949567E-004
   3.5599999999999996       8.30298282431475854E-002  1.66706144948109152E-004
   3.5837500000000002       8.36798006097778657E-002  1.69675142620132329E-004
   3.6074999999999995       8.43315247608960317E-002  1.72721560763387252E-004
   3.6312500000000001       8.49850248053028862E-002  1.75849706001637851E-004
   3.6549999999999994       8.56403266320581030E-002  1.79064342194403637E-004
   3.6787500000000000       8.62974581951993641E-002  1.82370770400653188E-004
   3.7025000000000001       8.69564504652208248E-002  1.85774930777449676E-004
   3.7262499999999998       8.76173349002077606E-002  1.89283524872804152E-004
   3.7500000000000000       8.82801499897176434E-002  1.92904195912265043E-004
   3.7525000000000004       8.83500339007864260E-002  1.93292185796465851E-004
   3.7549999999999999       8.84199396970241774E-002  1.93681524761473659E-004
   3.7574999999999998       8.84898680466414400E-002  1.94072225439817335E-004
   3.7599999999999998       8.85598177658716290E-002  1.94464296588858196E-004
   3.7624999999999997       8.86297895337983394E-002  1.94857751237942345E-004
   3.7650000000000001       8.86997827731433180E-002  1.95252599852388986E-004
   3.7675000000000005       8.87697987803481164E-002  1.95648857220384446E-004
   3.7700000000000000       8.88398369917039604E-002  1.96046534244327853E-004
   3.7725000000000000       8.89098974629281558E-002  1.96445643399657452E-004
   3.7749999999999999       8.89799802505187726E-002  1.96846197380606087E-004
   3.7774999999999999       8.90500854117758228E-002  1.97248209106364324E-004
   3.7799999999999994       8.91202130048227847E-002  1.97651691727486782E-004
   3.7825000000000006       8.91903630886293625E-002  1.98056658632550980E-004
   3.7850000000000001       8.92605357230346341E-002  1.98463123455089725E-004
   3.7875000000000001       8.93307309687717821E-002  1.98871100080803468E-004
   3.7900000000000000       8.94009488874932257E-002  1.99280602655072279E-004
   3.7925000000000000       8.94711895417972664E-002  1.99691645590781730E-004
   3.7949999999999995       8.95414529952553162E-002  2.00104243576479184E-004
   3.7974999999999999       8.96117393124408329E-002  2.00518411584881147E-004
   3.8000000000000003       8.96820485830384234E-002  2.00934164935697584E-004
   3.8025000000000002       8.97523808255937250E-002  2.01351519089247447E-004
   3.8050000000000002       8.98227361319137579E-002  2.01770489979383606E-004
   3.8075000000000001       8.98931145708918578E-002  2.02191093808257199E-004
   3.8099999999999996       8.99635162125863030E-002  2.02613347110688208E-004
   3.8125000000000000       9.00339411904648723E-002  2.03037266905514469E-004
   3.8150000000000004       9.01043894527061434E-002  2.03462870146419638E-004
   3.8174999999999999       9.01748611352082702E-002  2.03890174574599732E-004
   3.8199999999999998       9.02453563130780484E-002  2.04319198171505579E-004
   3.8224999999999998       9.03158750627908596E-002  2.04749959312067664E-004
   3.8249999999999997       9.03864174622374394E-002  2.05182476778685666E-004
   3.8275000000000001       9.04569835846724540E-002  2.05616769762051915E-004
   3.8300000000000005       9.05275735231583778E-002  2.06052857932015061E-004
   3.8325000000000000       9.05981873540446514E-002  2.06490761370730361E-004
   3.8350000000000000       9.06688251613988472E-002  2.06930500645092060E-004
   3.8374999999999999       9.07394869739788779E-002  2.07372096680637528E-004
   3.8399999999999999       9.08101729683712944E-002  2.07815571244353715E-004
   3.8424999999999994       9.08808833146254741E-002  2.08260946613049246E-004
   3.8450000000000006       9.09516179032283933E-002  2.08708244967673148E-004
   3.8475000000000001       9.10223769152481016E-002  2.09157489721141098E-004
   3.8500000000000001       9.10931604458885547E-002  2.09608704680064480E-004
   3.8525000000000000       9.11639685924743037E-002  2.10061914270874117E-004
   3.8550000000000000       9.12348014545381336E-002  2.10517143566264092E-004
   3.8574999999999995       9.13056591339135026E-002  2.10974418313230439E-004
   3.8599999999999999       9.13765417348331860E-002  2.11433764962836341E-004
   3.8625000000000003       9.14474493640330538E-002  2.11895210701833913E-004
   3.8650000000000002       9.15183821246256801E-002  2.12358783471828269E-004
   3.8675000000000002       9.15893401474065783E-002  2.12824512077463001E-004
   3.8700000000000001       9.16603235286028717E-002  2.13292426079862924E-004
   3.8724999999999996       9.17313323923841240E-002  2.13762555982125374E-004
   3.8750000000000000       9.18023668598172138E-002  2.14234933200497206E-004
   3.8775000000000004       9.18734270552566124E-002  2.14709590125439340E-004
   3.8799999999999999       9.19445131065080995E-002  2.15186560171548222E-004
   3.8824999999999998       9.20156250548751220E-002  2.15665877619865889E-004
   3.8849999999999998       9.20867632157322674E-002  2.16147578519779854E-004
   3.8874999999999997       9.21579276639724887E-002  2.16631699545553273E-004
   3.8900000000000001       9.22291185569957539E-002  2.17118278818690091E-004
   3.8925000000000005       9.23003359382409544E-002  2.17607355517558161E-004
   3.8950000000000000       9.23715800254159419E-002  2.18098970633128435E-004
   3.8975000000000000       9.24428509762180717E-002  2.18593166501656212E-004
   3.8999999999999999       9.25141489536426692E-002  2.19089987049027774E-004
   3.9024999999999999       9.25854741263070491E-002  2.19589477890287524E-004
   3.9049999999999994       9.26568266688029690E-002  2.20091686438064516E-004
   3.9075000000000006       9.27282067620813361E-002  2.20596662020969308E-004
   3.9100000000000001       9.27996145938725370E-002  2.21104456013144579E-004
   3.9125000000000001       9.28710502673839172E-002  2.21615121757410372E-004
   3.9150000000000000       9.29425141687236916E-002  2.22128715596758267E-004
   3.9175000000000000       9.30140064172874370E-002  2.22645295734813774E-004
   3.9199999999999995       9.30855272330185779E-002  2.23164923300243234E-004
   3.9224999999999999       9.31570768454643150E-002  2.23687662339692994E-004
   3.9250000000000003       9.32286554945343932E-002  2.24213580052792626E-004
   3.9275000000000002       9.33002634313474244E-002  2.24742747054436511E-004
   3.9300000000000002       9.33719009191777832E-002  2.25275237668569138E-004
   3.9325000000000001       9.34435682345197277E-002  2.25811130258490351E-004
   3.9349999999999996       9.35152656943907257E-002  2.26350507662919921E-004
   3.9375000000000000       9.35869935533150676E-002  2.26893457366246124E-004
   3.9400000000000004       9.36587521613720247E-002  2.27440072358609804E-004
   3.9424999999999999       9.37305418616874858E-002  2.27990451435162680E-004
   3.9449999999999998       9.38023630857175716E-002  2.28544700057404338E-004
   3.9474999999999998       9.38742160868616810E-002  2.29102930433540316E-004
   3.9499999999999997       9.39461013462802308E-002  2.29665263356107908E-004
   3.9525000000000001       9.40180193072114451E-002  2.30231828552596445E-004
   3.9550000000000005       9.40899704463780545E-002  2.30802766038340403E-004
   3.9575000000000000       9.41619552781873537E-002  2.31378227533048520E-004
   3.9600000000000000       9.42339743602552959E-002  2.31958378167197959E-004
   3.9624999999999999       9.43060283000217575E-002  2.32543398557462057E-004
   3.9649999999999999       9.43781176948912254E-002  2.33133487192955147E-004
   3.9674999999999994       9.44502433876395348E-002  2.33728864225710007E-004
   3.9700000000000006       9.45224061779374042E-002  2.34329774759152936E-004
   3.9725000000000001       9.45946076523328516E-002  2.34936496056911248E-004
   3.9750000000000001       9.46668474363639295E-002  2.35549337486079519E-004
   3.9775000000000000       9.47391267437303342E-002  2.36168658411993145E-004
   3.9800000000000000       9.48114483513024520E-002  2.36794880741286349E-004
   3.9824999999999995       9.48838130628698317E-002  2.37428498079707365E-004
   3.9849999999999999       9.49562228906432604E-002  2.38070110444009003E-004
   3.9875000000000003       9.50286801475832693E-002  2.38720464100937549E-004
   3.9900000000000002       9.51011882206078407E-002  2.39380524463580802E-004
   3.9925000000000002       9.51737510248746726E-002  2.40051606537283177E-004
   3.9950000000000001       9.52463748957331074E-002  2.40735663202346208E-004
   3.9974999999999996       9.53190705334272664E-002  2.41436077443535563E-004
   4.0000000000000000       9.53918735194452388E-002  2.42162358869168137E-004
   4.0025000000000004       9.54647579264511909E-002  2.43023395196871437E-004
   4.0049999999999999       9.55376312626577129E-002  2.43968758426718624E-004
   4.0075000000000003       9.56105033540834287E-002  2.44968706349066073E-004
   4.0099999999999998       9.56833775992189939E-002  2.46012665237418579E-004
   4.0125000000000002       9.57562559677127140E-002  2.47094544306923321E-004
   4.0149999999999997       9.58291397883098001E-002  2.48210247178422489E-004
   4.0175000000000001       9.59020300390588526E-002  2.49356776225946044E-004
   4.0199999999999996       9.59749274779146400E-002  2.50531816259926476E-004
   4.0225000000000000       9.60478327153702488E-002  2.51733510544537606E-004
   4.0250000000000004       9.61207462568599014E-002  2.52960327938135839E-004
   4.0274999999999999       9.61936685286966520E-002  2.54210978389386971E-004
   4.0300000000000002       9.62665999019252649E-002  2.55484356272641701E-004
   4.0324999999999998       9.63395406956445710E-002  2.56779500731347014E-004
   4.0350000000000001       9.64124911932827539E-002  2.58095567037876683E-004
   4.0374999999999996       9.64854516480708746E-002  2.59431805281818567E-004
   4.0400000000000000       9.65584222867631736E-002  2.60787544149448437E-004
   4.0425000000000004       9.66314033149067581E-002  2.62162178337841105E-004
   4.0449999999999999       9.67043949197523012E-002  2.63555158611887737E-004
   4.0475000000000003       9.67773972728318277E-002  2.64965983834211508E-004
   4.0499999999999998       9.68504105320536768E-002  2.66394194491404140E-004
   4.0525000000000002       9.69234348434267617E-002  2.67839367374010737E-004
   4.0549999999999997       9.69964703424926883E-002  2.69301111158869763E-004
   4.0579999999999998       9.70841278863327495E-002  2.71076567786166964E-004
   4.0599999999999996       9.71425754005606490E-002  2.72272883930048946E-004
   4.0625000000000000       9.72156451882377898E-002  2.73782259131208762E-004
   4.0650000000000004       9.72887266225694741E-002  2.75306892711101937E-004
   4.0674999999999999       9.73618198018793568E-002  2.76846507197791171E-004
   4.0700000000000003       9.74349248181359817E-002  2.78400841528003143E-004
   4.0724999999999998       9.75080417589707094E-002  2.79969649554381503E-004
   4.0750000000000002       9.75811707088482944E-002  2.81552698733941004E-004
   4.0774999999999997       9.76543117449975434E-002  2.83149768957022740E-004
   4.0800000000000001       9.77274649433194365E-002  2.84760651537726769E-004
   4.0824999999999996       9.78006303754909712E-002  2.86385148292906658E-004
   4.0850000000000000       9.78738081099530116E-002  2.88023070730504831E-004
   4.0875000000000004       9.79469982410717810E-002  2.89674239406285017E-004
   4.0899999999999999       9.80202007737049769E-002  2.91338482927341110E-004
   4.0925000000000002       9.80934157968079840E-002  2.93015637873338824E-004
   4.0949999999999998       9.81666433681882417E-002  2.94705547922723392E-004
   4.0975000000000001       9.82398835429638961E-002  2.96408063452094990E-004
   4.0999999999999996       9.83131363745819303E-002  2.98123041098976942E-004
   4.1025000000000000       9.83864019143688290E-002  2.99850343359253082E-004
   4.1050000000000004       9.84596802117966435E-002  3.01589838221474329E-004
   4.1074999999999999       9.85329713145941255E-002  3.03341398831664412E-004
   4.1100000000000003       9.86062752688483951E-002  3.05104903185800887E-004
   4.1124999999999998       9.86795921190987135E-002  3.06880233847090661E-004
   4.1150000000000002       9.87529219082755316E-002  3.08667277685097455E-004
   4.1174999999999997       9.88262646783693022E-002  3.10465925637254565E-004
   4.1200000000000001       9.88996204696210995E-002  3.12276072483945119E-004
   4.1224999999999996       9.89729893176400782E-002  3.14097616633364106E-004
   4.1250000000000000       9.90463712674731628E-002  3.15930459975093624E-004
   4.1275000000000004       9.91197663524418515E-002  3.17774507635645268E-004
   4.1299999999999999       9.91931746083403176E-002  3.19629667858245959E-004
   4.1325000000000003       9.92665960699524175E-002  3.21495851838012709E-004
   4.1349999999999998       9.93400307712482139E-002  3.23372973579068594E-004
   4.1375000000000002       9.94134787448335694E-002  3.25260949758675853E-004
   4.1399999999999997       9.94869400228848288E-002  3.27159699604850549E-004
   4.1425000000000001       9.95604146364437032E-002  3.29069144776609134E-004
   4.1449999999999996       9.96339026162243041E-002  3.30989209256483355E-004
   4.1475000000000000       9.97074039916570898E-002  3.32919819243980965E-004
   4.1500000000000004       9.97809187916355589E-002  3.34860903060886842E-004
   4.1524999999999999       9.98544470444018145E-002  3.36812391059486524E-004
   4.1550000000000002       9.99279887774520009E-002  3.38774215536180015E-004
   4.1574999999999998       0.10000154401766136       3.40746310650758488E-004
   4.1600000000000001       0.10007511279128578       3.42728612349856520E-004
   4.1624999999999996       0.10014869512398614       3.44721058294731382E-004
   4.1650000000000000       0.10022229104085140       3.46723587793002592E-004
   4.1675000000000004       0.10029590056642035       3.48736141734063061E-004
   4.1699999999999999       0.10036952372470248       3.50758662527929116E-004
   4.1725000000000003       0.10044316053919761       3.52791094047292229E-004
   4.1749999999999998       0.10051681103291431       3.54833381572551587E-004
   4.1775000000000002       0.10059047522838803       3.56885471739659471E-004
   4.1799999999999997       0.10066415314769757       3.58947312490566440E-004
   4.1825000000000001       0.10073784481248137       3.61018853026132103E-004
   4.1849999999999996       0.10081155024395261       3.63100043761324361E-004
   4.1875000000000000       0.10088526946291386       3.65190836282584732E-004
   4.1900000000000004       0.10095900248977087       3.67291183307213163E-004
   4.1924999999999999       0.10103274934454579       3.69401038644662227E-004
   4.1950000000000003       0.10110651004688988       3.71520357159626168E-004
   4.1974999999999998       0.10118028461609549       3.73649094736808987E-004
   4.2000000000000002       0.10125407307110766       3.75787208247295803E-004
   4.2024999999999997       0.10132787543053504       3.77934655516412544E-004
   4.2050000000000001       0.10140169171266054       3.80091395293011476E-004
   4.2074999999999996       0.10147552193545130       3.82257387220084714E-004
   4.2100000000000000       0.10154936611656852       3.84432591806653631E-004
   4.2125000000000004       0.10162322427337663       3.86616970400839382E-004
   4.2149999999999999       0.10169709642295222       3.88810485164075756E-004
   4.2175000000000002       0.10177098258209252       3.91013099046392295E-004
   4.2199999999999998       0.10184488276732359       3.93224775762704253E-004
   4.2225000000000001       0.10191879699490827       3.95445479770078665E-004
   4.2249999999999996       0.10199272528087895       3.97675176245999786E-004
   4.2275000000000000       0.10206666764094355       3.99913831067017780E-004
   4.2300000000000004       0.10214062409064445       4.02161410789202459E-004
   4.2324999999999999       0.10221459464526400       4.04417882628394757E-004
   4.2350000000000003       0.10228857931985615       4.06683214441701777E-004
   4.2374999999999998       0.10236257812925277       4.08957374709588656E-004
   4.2400000000000002       0.10243659108806963       4.11240332518660989E-004
   4.2424999999999997       0.10251061821071215       4.13532057545077519E-004
   4.2450000000000001       0.10258465951138100       4.15832520038580814E-004
   4.2474999999999996       0.10265871500407744       4.18141690807109670E-004
   4.2500000000000000       0.10273278470258258       4.20459541201865638E-004
   4.3262499999999999       0.10499879930947416       4.95194381567260118E-004
   4.4024999999999999       0.10727835526364354       5.77381601122715590E-004
   4.4787499999999998       0.10957169273865859       6.66629249803126931E-004
   4.5549999999999997       0.11187900393729745       7.62678768551989877E-004
   4.6312499999999996       0.11420045219100775       8.65353485080942665E-004
   4.7074999999999996       0.11653618242841064       9.74530837421744398E-004
   4.7837500000000004       0.11888632775448238       1.09012603079776740E-003
   4.8600000000000003       0.12125101315037001       1.21208178430192923E-003
   4.9362500000000002       0.12363035812155411       1.34036158037831093E-003
   5.0125000000000002       0.12602447882028606       1.47494504826940678E-003
   5.0887500000000001       0.12843348937568660       1.61582470299366488E-003
   5.1650000000000000       0.13085750245038522       1.76300357661412816E-003
   5.2412500000000000       0.13329663031991920       1.91649347110138925E-003
   5.3174999999999999       0.13575098497722379       2.07631363031385427E-003
   5.3937499999999998       0.13822067903108914       2.24248973242274904E-003
   5.4699999999999998       0.14070582567161519       2.41505309588101267E-003
   5.5462499999999997       0.14320653898504018       2.59404005875414840E-003
   5.6224999999999996       0.14572293413422138       2.77949148377184705E-003
   5.6987500000000004       0.14825512750020478       2.97145236071957733E-003
   5.7750000000000004       0.15080323679405347       3.16997148451295813E-003
   5.8512500000000003       0.15336738103398878       3.37510119036643760E-003
   5.9275000000000002       0.15594768106014945       3.58689714845587208E-003
   6.0037500000000001       0.15854425883236442       3.80541817045437812E-003
   6.0800000000000001       0.16115723831812875       4.03072608248228933E-003
   6.1562500000000000       0.16378674480144956       4.26288558760710111E-003
   6.2324999999999999       0.16643290533819283       4.50196417605874116E-003
   6.3087499999999999       0.16909584869014299       4.74803204101051802E-003
   6.3849999999999998       0.17177570531658812       5.00116201027741430E-003
   6.4612499999999997       0.17447260741371692       5.26142949180541039E-003
   6.5375000000000005       0.17718668892768666       5.52891242916750056E-003
   6.6137499999999996       0.17991808556984407       5.80369126630939005E-003
   6.6900000000000013       0.18266693483056035       6.08584892022317157E-003
   6.7662500000000003       0.18543337601320684       6.37547076127121040E-003
   6.8425000000000002       0.18821755016381087       6.67264459606237061E-003
   6.9187500000000002       0.19101960020134998       6.97746066253815671E-003
   6.9949999999999992       0.19383967085576539       7.29001162341565059E-003
   7.0712500000000000       0.19667790869326321       7.61039256686336148E-003
   7.1475000000000000       0.19953446212893911       7.93870101067562818E-003
   7.2237500000000008       0.20240948143787169       8.27503690995268909E-003
   7.2999999999999998       0.20530311876633675       8.61950266804432930E-003
   7.3762499999999998       0.20821552814320252       8.97220315050466059E-003
   7.4524999999999997       0.21114686549154929       9.33324570184222886E-003
   7.5287499999999987       0.21409728864055028       9.70274016488070074E-003
   7.6050000000000004       0.21706695733763973       1.00807989025717502E-002
   7.6812499999999995       0.22005603326098808       1.04675368221242709E-002
   7.7575000000000003       0.22306468003230312       1.08630714013349880E-002
   7.8337500000000002       0.22609306322996511       1.12675227170227401E-002
   7.9100000000000010       0.22914135040250522       1.16810134754855681E-002
   7.9862500000000001       0.23220971108243046       1.21036690449133032E-002
   8.0625000000000000       0.23529831680039126       1.25356174896997102E-002
   8.1387499999999999       0.23840734109968545       1.29769896066066464E-002
   8.2149999999999999       0.24153695955108942       1.34279189627385612E-002
   8.2912499999999998       0.24468734976800463       1.38885419352893121E-002
   8.3674999999999997       0.24785869142190831       1.43589977530262924E-002
   8.4437499999999996       0.25105116625810553       1.48394285394815202E-002
   8.5199999999999996       0.25426495811177935       1.53299793578256099E-002
   8.5962499999999995       0.25750025292434287       1.58307982574109399E-002
   8.6724999999999994       0.26075723875806084       1.63420363218546721E-002
   8.7487499999999994       0.26403610582112241       1.68638477194338991E-002
   8.8249999999999993       0.26733704647281914       1.73963897539253301E-002
   8.9012499999999992       0.27066025524910053       1.79398229184156432E-002
   8.9774999999999991       0.27400592887837200       1.84943109502428600E-002
   9.0537500000000009       0.27737426629948542       1.90600208878198944E-002
   9.1300000000000008       0.28076546867989144       1.96371231292149229E-002
   9.2062500000000007       0.28417973943392122       2.02257914924713934E-002
   9.2825000000000006       0.28761728424118616       2.08262032776435485E-002
   9.3587500000000006       0.29107831106510879       2.14385393305282813E-002
   9.4350000000000005       0.29456303017161878       2.20629841080930110E-002
   9.5112500000000004       0.29807165414805997       2.26997257456303635E-002
   9.5875000000000004       0.30160439791653465       2.33489561252556675E-002
   9.6637500000000003       0.30516147877644301       2.40108709485262403E-002
   9.7400000000000002       0.30874311638964486       2.46856698066311407E-002
   9.8162500000000001       0.31234953296145984       2.53735562683183868E-002
   9.8925000000000001       0.31598095269194060       2.60747379110188235E-002
   9.9687500000000000       0.31963760266718066       2.67894264704723190E-002
   10.045000000000000       0.32331971225906891       2.75178378723339168E-002
   10.121200000000000       0.32702507351627219       2.82597009235464360E-002
   10.197500000000000       0.33076124024049736       2.90167144324042225E-002
   10.273800000000000       0.33452360400352998       2.97881435196642834E-002
   10.350000000000000       0.33830742161934746       3.05731823054524281E-002
   10.426200000000000       0.34211784839653964       3.13730701235204260E-002
   10.502500000000000       0.34596018194505090       3.21891290174477554E-002
   10.578799999999999       0.34982968685981075       3.30205673636881983E-002
   10.654999999999999       0.35372148794973657       3.38665178655357876E-002
   10.731199999999999       0.35764089069681315       3.47283173563428804E-002
   10.807499999999999       0.36159334817898947       3.56073910307606878E-002
   10.883699999999999       0.36556875756710172       3.65017025353775101E-002
   10.960000000000001       0.36957781363077724       3.74138728735364037E-002
   11.036300000000001       0.37361558144898249       3.83430187340892403E-002
   11.112500000000001       0.37767697835434400       3.92881734211291828E-002
   11.188800000000001       0.38177293299124615       4.02521081515039500E-002
   11.265000000000001       0.38589298000759881       4.12325920324889614E-002
   11.341200000000001       0.39004274199342065       4.22311782738056044E-002
   11.417500000000000       0.39422800036325267       4.32495212123207365E-002
   11.493800000000000       0.39844360906466758       4.42866372113474155E-002
   11.570000000000000       0.40268426580607142       4.53414505732783607E-002
   11.646200000000000       0.40695576050097054       4.64156346181330004E-002
   11.722500000000000       0.41126404791757354       4.75109709948582579E-002
   11.798800000000000       0.41560383425857916       4.86264038676335331E-002
   11.875000000000000       0.41996966373125999       4.97607789945995888E-002
   11.951200000000000       0.42436749972405408       5.09158987035855867E-002
   12.027500000000000       0.42880347652242157       5.20936814518873637E-002
   12.103800000000000       0.43327214720832674       5.32929946994788670E-002
   12.180000000000000       0.43776789620972767       5.45126005662715934E-002
   12.256200000000000       0.44229686668891471       5.57544401000779205E-002
   12.332500000000000       0.44686537918633734       5.70205789616754430E-002
   12.408799999999999       0.45146782706587557       5.83098029399693393E-002
   12.484999999999999       0.45609842878205553       5.96207850404241665E-002
   12.561199999999999       0.46076351373820168       6.09556155359522664E-002
   12.637499999999999       0.46546959535362981       6.23165184986873705E-002
   12.713699999999999       0.47020466378622411       6.37003602383113543E-002
   12.789999999999999       0.47498147645657240       6.51112161611204915E-002
   12.866299999999999       0.47979417526471935       6.65477394717042814E-002
   12.942500000000003       0.48463671699735544       6.80084582290967632E-002
   13.018800000000001       0.48952215003674798       6.94976777769313186E-002
   13.095000000000001       0.49443800917375169       7.10119749420323049E-002
   13.171199999999999       0.49939101652345902       7.25537739151723982E-002
   13.247500000000000       0.50438809217496228       7.41256535691656449E-002
   13.323800000000002       0.50942311094369030       7.57261213550215195E-002
   13.400000000000000       0.51448975165907818       7.73535456222836926E-002
   13.476200000000000       0.51959494305743625       7.90105374205658517E-002
   13.552499999999998       0.52474581913602936       8.06998742741100589E-002
   13.628800000000000       0.52993606725861231       8.24199582718032342E-002
   13.705000000000000       0.53515917132619895       8.41690420963992353E-002
   13.781200000000000       0.54042227372461260       8.59499384391569088E-002
   13.857500000000000       0.54573272964282815       8.77656393288952091E-002
   13.933799999999998       0.55108403121677529       8.96144344021005956E-002
   14.010000000000002       0.55646945918286106       9.14944527209530373E-002
   14.086200000000000       0.56189637676854109       9.34087249184052393E-002
   14.162500000000000       0.56737236762453258       9.53604749884591624E-002
   14.238799999999999       0.57289072023849197       9.73478725839101028E-002
   14.315000000000000       0.57844450355608046       9.93689146551119395E-002
   14.391200000000000       0.58404130849649427       0.10142686752511250     
   14.467499999999999       0.58968895429178969       0.10352520612845566     
   14.543799999999999       0.59538051680635684       0.10566197185250743     
   14.619999999999997       0.60110884389695141       0.10783502013551938     
   14.696200000000001       0.60688176126949311       0.11004787223646086     
   14.772500000000001       0.61270733077676942       0.11230427460693808     
   14.848799999999999       0.61857840636077344       0.11460213137352165     
   14.924999999999999       0.62448760527759895       0.11693914635772852     
   15.001200000000003       0.63044299490546329       0.11931911688072784     
   15.077500000000001       0.63645288676287792       0.12174608362312207     
   15.153800000000000       0.64250990298159982       0.12421780395520642     
   15.230000000000000       0.64860642004716418       0.12673181935025551     
   15.306200000000000       0.65475075350623302       0.12929222643260496     
   15.382500000000002       0.66095147100222995       0.13190338497691106     
   15.458800000000000       0.66720095212494113       0.13456289525191775     
   15.535000000000000       0.67349132160101033       0.13726812456709037     
   15.611199999999998       0.67983114917365894       0.14002349401892289     
   15.687500000000000       0.68622926462748202       0.14283370940556195     
   15.763800000000002       0.69267779435820764       0.14569620258619226     
   15.840000000000000       0.69916859865617054       0.14860815347607859     
   15.916200000000000       0.70571050781987177       0.15157433527007524     
   15.992499999999998       0.71231261943103674       0.15459982934783520     
   16.068800000000000       0.71896679359650550       0.15768188668781996     
   16.145000000000000       0.72566461657859516       0.16081748650796332     
   16.221200000000000       0.73241518300279362       0.16401178420923165     
   16.297499999999999       0.73922786285341480       0.16727026930796784     
   16.373799999999999       0.74609423766290361       0.17058999889932988     
   16.449999999999999       0.75300560530515837       0.17396773620124686     
   16.526199999999999       0.75997132908312393       0.17740905200741877     
   16.602499999999999       0.76700105476097169       0.18091987934452330     
   16.678799999999999       0.77408607138311414       0.18449706680248290     
   16.754999999999999       0.78121737450742057       0.18813714487767294     
   16.831199999999999       0.78840459883417280       0.19184613566666855     
   16.907499999999999       0.79565766813421623       0.19563045425286213     
   16.983799999999999       0.80296756435899086       0.19948672477715376     
   17.059999999999999       0.81032496615118133       0.20341122689944757     
   17.136199999999999       0.81773978091853106       0.20741047352500688     
   17.212499999999999       0.82522221099251936       0.21149140425002641     
   17.288799999999998       0.83276291538190916       0.21565040161453711     
   17.364999999999998       0.84035223994841668       0.21988347481764867     
   17.441199999999998       0.84800036388623290       0.22419767081747727     
   17.517499999999998       0.85571776608570749       0.22860050002531135     
   17.593800000000002       0.86349476525823943       0.23308808435689385     
   17.670000000000002       0.87132135731198535       0.23765614069412244     
   17.746200000000002       0.87920798983969817       0.24231229689873665     
   17.822500000000002       0.88716541369555879       0.24706468441944610     
   17.898800000000001       0.89518358876056625       0.25190914338131720     
   17.975000000000001       0.90325214284334299       0.25684107420003943     
   18.051200000000001       0.91138178583642038       0.26186873677673012     
   18.127500000000001       0.91958353283364525       0.26700093852529533     
   18.203800000000001       0.92784696515509590       0.27223321475198420     
   18.280000000000001       0.93616132240369221       0.27756062287544547     
   18.356200000000001       0.94453756708418812       0.28299211080108228     
   18.432500000000001       0.95298696476953781       0.28853722129799958     
   18.508800000000001       0.96149869891858675       0.29419116005249935     
   18.585000000000001       0.97006159892397481       0.29994861190863059     
   18.661200000000001       0.97868686472625699       0.30581927305143913     
   18.737500000000001       0.98738599853690201       0.31181348730845876     
   18.813800000000001       0.99614775561959590       0.31792609993461840     
   18.890000000000001        1.0049605348615736       0.32415139102770191     
   18.966200000000001        1.0138357540691525       0.33049987043339607     
   19.042500000000000        1.0227851274483981       0.33698275253702742     
   19.118800000000000        1.0317969593571683       0.34359449089505761     
   19.195000000000000        1.0408591917789678       0.35032892370232571     
   19.271200000000000        1.0499834339409135       0.35719744515579299     
   19.347500000000000        1.0591815837189980       0.36421221659677461     
   19.423700000000000        1.0684292853545725       0.37135779164744764     
   19.500000000000000        1.0777505280754636       0.37865593797260250     
   19.576300000000000        1.0871328851699444       0.38610045212459232     
   19.652500000000000        1.0965635616328948       0.39368443046188789     
   19.728800000000000        1.1060668805658838       0.40143099157397860     
   19.805000000000000        1.1156174498965821       0.40932310657035281     
   19.881200000000000        1.1252271485715590       0.41737417078526035     
   19.957500000000000        1.1349081073093830       0.42559848565442665     


==> anc/M1_5_3_v2.dat <==
  2.12500000000000015E-002  4.14298573621993339E-004  6.16919999887173512E-007
  4.49999999999999983E-002  9.06701747998783889E-004  1.04539112108470187E-006
  6.87500000000000056E-002  1.38647504030552137E-003  1.60411100593071920E-006
  9.24999999999999989E-002  1.86710604948981730E-003  2.16772914580642128E-006
  0.11625000000000002       2.34859754834727298E-003  2.73630187527341767E-006
  0.14000000000000001       2.83095232574792285E-003  3.30988640018288719E-006
  0.16375000000000001       3.31417318680546401E-003  3.88854081517864481E-006
  0.18750000000000000       3.79826295306563613E-003  4.47232412166021653E-006
  0.21124999999999999       4.28322446262097752E-003  5.06129624611029753E-006
  0.23499999999999999       4.76906057037371819E-003  5.65551805906118868E-006
  0.25874999999999998       5.25577414816452357E-003  6.25505139438296066E-006
  0.28249999999999997       5.74336808496956220E-003  6.85995906914619623E-006
  0.30625000000000002       6.23184528708856447E-003  7.47030490398399052E-006
  0.33000000000000002       6.72120867833630141E-003  8.08615374398388657E-006
  0.35375000000000001       7.21146120023758407E-003  8.70757148012678236E-006
  0.37750000000000000       7.70260581222587375E-003  9.33462507128997787E-006
  0.40125000000000000       8.19464549184556988E-003  9.96738256683276566E-006
  0.42499999999999999       8.68758323495812806E-003  1.06059131297831540E-005
  0.44874999999999998       9.18142205595206054E-003  1.12502870606456184E-005
  0.47249999999999992       9.67616498795694814E-003  1.19005758218496591E-005
  0.49625000000000008       1.01718150830615809E-002  1.25568520628609209E-005
  0.52000000000000002       1.06683754125362906E-002  1.32191896459761725E-005
  0.54374999999999996       1.11658490670596845E-002  1.38876636728254747E-005
  0.56750000000000000       1.16642391569498002E-002  1.45623505116048081E-005
  0.59125000000000005       1.21635488123998693E-002  1.52433278250642287E-005
  0.61499999999999999       1.26637811837187961E-002  1.59306745992767744E-005
  0.63875000000000004       1.31649394415765241E-002  1.66244711732151008E-005
  0.66249999999999998       1.36670267772543291E-002  1.73247992691636158E-005
  0.68625000000000003       1.41700464029003471E-002  1.80317420239948853E-005
  0.70999999999999996       1.46740015517902965E-002  1.87453840213403629E-005
  0.73375000000000001       1.51788954785937267E-002  1.94658113246872639E-005
  0.75749999999999995       1.56847314596458010E-002  2.01931115114334570E-005
  0.78125000000000000       1.61915127932249353E-002  2.09273737079355836E-005
  0.80500000000000016       1.66992427998363183E-002  2.16686886255844454E-005
  0.82875000000000010       1.72079248225015559E-002  2.24171485979463281E-005
  0.85250000000000004       1.77175622270547284E-002  2.31728476190071933E-005
  0.87624999999999997       1.82281584024448322E-002  2.39358813825616720E-005
  0.90000000000000002       1.87397167610450360E-002  2.47063473227877826E-005
  0.92374999999999996       1.92522407389687789E-002  2.54843446560514559E-005
  0.94750000000000001       1.97657337963931118E-002  2.62699744239875152E-005
  0.97124999999999995       2.02801994178893226E-002  2.70633395379037658E-005
  0.99500000000000000       2.07956411127612172E-002  2.78645448245596361E-005
   1.0187500000000000       2.13120624153912315E-002  2.86736970733703341E-005
   1.0425000000000000       2.18294668855947040E-002  2.94909050850925668E-005
   1.0662499999999999       2.23478581089824879E-002  3.03162797220479155E-005
   1.0900000000000001       2.28672396973322312E-002  3.11499339599449006E-005
   1.1137500000000000       2.33876152889686204E-002  3.19919829413610354E-005
   1.1375000000000000       2.39089885491529201E-002  3.28425440309523895E-005
   1.1612499999999999       2.44313631704819977E-002  3.37017368724574896E-005
   1.1850000000000001       2.49547428732973461E-002  3.45696834475691690E-005
   1.2087500000000000       2.54791314061042981E-002  3.54465081367489314E-005
   1.2324999999999999       2.60045325460018933E-002  3.63323377820637302E-005
   1.2562500000000001       2.65309500991237138E-002  3.72273017521277958E-005
   1.2800000000000000       2.70583879010900946E-002  3.81315320092368129E-005
   1.3037500000000000       2.75868498174721491E-002  3.90451631787865330E-005
   1.3274999999999999       2.81163397442680471E-002  3.99683326210711087E-005
   1.3512500000000001       2.86468616083918985E-002  4.09011805055631064E-005
   1.3750000000000000       2.91784193681758584E-002  4.18438498877804987E-005
   1.3987499999999999       2.97110170138858362E-002  4.27964867888529622E-005
   1.4225000000000001       3.02446585682514257E-002  4.37592402779053661E-005
   1.4462500000000000       3.07793480870104455E-002  4.47322625573803626E-005
   1.4700000000000000       3.13150896587216857E-002  4.57157090503419850E-005
   1.4937499999999999       3.18518874083038445E-002  4.67097384963974940E-005
   1.5175000000000001       3.23897454932207465E-002  4.77145130402323921E-005
   1.5412500000000000       3.29286681070039625E-002  4.87301983343067918E-005
   1.5649999999999999       3.34686594791578571E-002  4.97569636399298039E-005
   1.5887500000000001       3.40097238758055448E-002  5.07949819332178233E-005
   1.6125000000000000       3.45518656003540384E-002  5.18444300150678046E-005
   1.6362500000000000       3.50950889941796448E-002  5.29054886253336987E-005
   1.6599999999999999       3.56393984373343659E-002  5.39783425614060507E-005
   1.6837500000000001       3.61847983492741207E-002  5.50631808014074602E-005
   1.7075000000000000       3.67312931896099440E-002  5.61601966322273371E-005
   1.7312500000000000       3.72788874588828589E-002  5.72695877826311442E-005
   1.7549999999999999       3.78275856993637929E-002  5.83915565616986620E-005
   1.7787500000000001       3.83773924958793686E-002  5.95263100028543997E-005
   1.8025000000000000       3.89283124766649016E-002  6.06740600137737176E-005
   1.8262499999999999       3.94803503142458004E-002  6.18350235324639346E-005
   1.8499999999999999       4.00335107263486978E-002  6.30094226898379305E-005
   1.8737499999999998       4.05877984768435798E-002  6.41974849791190612E-005
   1.8974999999999997       4.11432183767185267E-002  6.53994434324349380E-005
   1.9212499999999997       4.16997752850886277E-002  6.66155368049839121E-005
   1.9450000000000001       4.22574741102404519E-002  6.78460097671790909E-005
   1.9687500000000000       4.28163198107142720E-002  6.90911131052050585E-005
   1.9924999999999999       4.33763173964253901E-002  7.03511039304462307E-005
   2.0162499999999999       4.39374719298269920E-002  7.16262458982831757E-005
   2.0400000000000000       4.44997885271163074E-002  7.29168094367786489E-005
   2.0637500000000002       4.50632723594863935E-002  7.42230719858178438E-005
   2.0874999999999999       4.56279286544260393E-002  7.55453182473026251E-005
   2.1112500000000001       4.61937626970701717E-002  7.68838404470406319E-005
   2.1349999999999998       4.67607798316034759E-002  7.82389386090199667E-005
   2.1587499999999999       4.73289854627202133E-002  7.96109208428031647E-005
   2.1825000000000001       4.78983850571432432E-002  8.10001036448338758E-005
   2.2062499999999998       4.84689841452054238E-002  8.24068122145039700E-005
   2.2300000000000000       4.90407883224972946E-002  8.38313807858915514E-005
   2.2537500000000001       4.96138032515842375E-002  8.52741529761518304E-005
   2.2774999999999999       5.01880346637977662E-002  8.67354821516164317E-005
   2.3012500000000000       5.07634883611048290E-002  8.82157318127352292E-005
   2.3250000000000002       5.13401702180597969E-002  8.97152759990909091E-005
   2.3487499999999999       5.19180861838452606E-002  9.12344997158066044E-005
   2.3725000000000001       5.24972422844043538E-002  9.27737993827771229E-005
   2.3962500000000002       5.30776446449790773E-002  9.43335833443604665E-005
   2.4199999999999999       5.36592994116649805E-002  9.59142722256658547E-005
   2.4437500000000001       5.42422128743834595E-002  9.75162996736450360E-005
   2.4674999999999998       5.48263913872252054E-002  9.91401127688422000E-005
   2.4912500000000000       5.54118411483288387E-002  1.00786172208294086E-004
   2.5150000000000001       5.59985691912536013E-002  1.02454954724630982E-004
   2.5387499999999998       5.65865819015034313E-002  1.04146951050875831E-004
   2.5625000000000000       5.71758860092539054E-002  1.05862668412526985E-004
   2.5862500000000002       5.77664883459719156E-002  1.07602630824235883E-004
   2.6099999999999999       5.83583958478943385E-002  1.09367379878494355E-004
   2.6337500000000000       5.89516155596980646E-002  1.11157475583899336E-004
   2.6575000000000002       5.95461546383759741E-002  1.12973497256968814E-004
   2.6812499999999999       6.01420203573347426E-002  1.14816044471876560E-004
   2.7050000000000001       6.07392201107311569E-002  1.16685738072913305E-004
   2.7287499999999998       6.13377614180663708E-002  1.18583221254974709E-004
   2.7524999999999999       6.19376519290584029E-002  1.20509160717918162E-004
   2.7762500000000001       6.25388994288161026E-002  1.22464247901266841E-004
   2.7999999999999998       6.31415118433394512E-002  1.24449200306419265E-004
   2.8237500000000000       6.37454972453745383E-002  1.26464762914329571E-004
   2.8475000000000001       6.43508638606536398E-002  1.28511709707501118E-004
   2.8712499999999999       6.49576200745552029E-002  1.30590845306164185E-004
   2.8950000000000000       6.55657744392215414E-002  1.32703006729650169E-004
   2.9187500000000002       6.61753356811771026E-002  1.34849065295296767E-004
   2.9424999999999999       6.67863127094947134E-002  1.37029928668720041E-004
   2.9662500000000001       6.73987146245632607E-002  1.39246543081014825E-004
   2.9900000000000002       6.80125507275164826E-002  1.41499895730426553E-004
   3.0137499999999999       6.86278305303905656E-002  1.43791017388328481E-004
   3.0375000000000001       6.92445637670865005E-002  1.46120985231981628E-004
   3.0612499999999998       6.98627604052232953E-002  1.48490925929630776E-004
   3.0850000000000000       7.04824306589802024E-002  1.50902019007069938E-004
   3.1087500000000001       7.11035850030391353E-002  1.53355500528998875E-004
   3.1324999999999998       7.17262341877550891E-002  1.55852667133400495E-004
   3.1562500000000000       7.23503892557004757E-002  1.58394880462966439E-004
   3.1800000000000002       7.29760615597516565E-002  1.60983572044444135E-004
   3.2037499999999999       7.36032627829122793E-002  1.63620248674927284E-004
   3.2275000000000000       7.42320049600988796E-002  1.66306498383833677E-004
   3.2512500000000006       7.48623005021515076E-002  1.69043997050986357E-004
   3.2749999999999999       7.54941622223770925E-002  1.71834515775294973E-004
   3.2987500000000005       7.61276033659874646E-002  1.74679929105612310E-004
   3.3224999999999998       7.67626376428592466E-002  1.77582224266173633E-004
   3.3462500000000004       7.73992792641244737E-002  1.80543511534623466E-004
   3.3700000000000001       7.80375434748282748E-002  1.83566037118691635E-004
   3.3937500000000003       7.86774446414633538E-002  1.86652191850323023E-004
   3.4175000000000000       7.93189992352354295E-002  1.89804533191823905E-004
   3.4412500000000001       7.99622239225635939E-002  1.93025797963711833E-004
   3.4649999999999999       8.06071356489763552E-002  1.96318922273804053E-004
   3.4887500000000000       8.12537537431643198E-002  1.99687069518225853E-004
   3.5124999999999997       8.19020969125757448E-002  2.03133649743360495E-004
   3.5362499999999999       8.25521854498852681E-002  2.06662356220084579E-004
   3.5599999999999996       8.32040407794833320E-002  2.10277201224277400E-004
   3.5837500000000002       8.38576856534545417E-002  2.13982560406501002E-004
   3.6074999999999995       8.45131442967175239E-002  2.17783225847144600E-004
   3.6312500000000001       8.51704426275690513E-002  2.21684470505726191E-004
   3.6549999999999994       8.58296085082531079E-002  2.25692127188944374E-004
   3.6787500000000000       8.64906720607600404E-002  2.29812686582995455E-004
   3.7025000000000001       8.71536666659400022E-002  2.34053422264495116E-004
   3.7262499999999998       8.78186263688139762E-002  2.38422540179954466E-004
   3.7500000000000000       8.84855927532070541E-002  2.42929400905960439E-004
   3.7525000000000004       8.85559181940550888E-002  2.43412244886951164E-004
   3.7549999999999999       8.86262663919380467E-002  2.43896746403456658E-004
   3.7574999999999998       8.86966374253634893E-002  2.44382919334368580E-004
   3.7599999999999998       8.87670313394431504E-002  2.44870777693154996E-004
   3.7624999999999997       8.88374481914142727E-002  2.45360335759017454E-004
   3.7650000000000001       8.89078880190875970E-002  2.45851607996049829E-004
   3.7675000000000005       8.89783509216421215E-002  2.46344609283030290E-004
   3.7700000000000000       8.90488369385184497E-002  2.46839354585433822E-004
   3.7725000000000000       8.91193461301684059E-002  2.47335859185468326E-004
   3.7749999999999999       8.91898785579008230E-002  2.47834138633629586E-004
   3.7774999999999999       8.92604342839048021E-002  2.48334208756264185E-004
   3.7799999999999994       8.93310133712733323E-002  2.48836085663433054E-004
   3.7825000000000006       8.94016158840284236E-002  2.49339785757088253E-004
   3.7850000000000001       8.94722418871467112E-002  2.49845325739578110E-004
   3.7875000000000001       8.95428914535489340E-002  2.50352722641972105E-004
   3.7900000000000000       8.96135646362883065E-002  2.50861993755466652E-004
   3.7925000000000000       8.96842615103235069E-002  2.51373156757633614E-004
   3.7949999999999995       8.97549821447299473E-002  2.51886229644725918E-004
   3.7974999999999999       8.98257266096836732E-002  2.52401230761536749E-004
   3.8000000000000003       8.98964949764942123E-002  2.52918178812292481E-004
   3.8025000000000002       8.99672873176388388E-002  2.53437092872030507E-004
   3.8050000000000002       9.00381037067986001E-002  2.53957992398478520E-004
   3.8075000000000001       9.01089442188957174E-002  2.54480897244470470E-004
   3.8099999999999996       9.01798089301324712E-002  2.55005827670928148E-004
   3.8125000000000000       9.02506979180325020E-002  2.55532804360445321E-004
   3.8150000000000004       9.03216112614832062E-002  2.56061848431502815E-004
   3.8174999999999999       9.03925490407806037E-002  2.56592981453363010E-004
   3.8199999999999998       9.04635113374710198E-002  2.57126225461094555E-004
   3.8224999999999998       9.05344982352213057E-002  2.57661602974274581E-004
   3.8249999999999997       9.06055098186387270E-002  2.58199137010670793E-004
   3.8275000000000001       9.06765461705162368E-002  2.58738851096254564E-004
   3.8300000000000005       9.07476073861974569E-002  2.59280769324976470E-004
   3.8325000000000000       9.08186935555149594E-002  2.59824916327060533E-004
   3.8350000000000000       9.08898047628467487E-002  2.60371317289831688E-004
   3.8374999999999999       9.09609411049964733E-002  2.60919998030773991E-004
   3.8399999999999999       9.10321026777858450E-002  2.61470984982304679E-004
   3.8424999999999994       9.11032895784069791E-002  2.62024305222839486E-004
   3.8450000000000006       9.11745019063190804E-002  2.62579986505067395E-004
   3.8475000000000001       9.12457397631380868E-002  2.63138057282798893E-004
   3.8500000000000001       9.13170032490444178E-002  2.63698546729313821E-004
   3.8525000000000000       9.13882924775832606E-002  2.64261484810483002E-004
   3.8550000000000000       9.14596075537053715E-002  2.64826902253605990E-004
   3.8574999999999995       9.15309485885676122E-002  2.65394830624257486E-004
   3.8599999999999999       9.16023156959682311E-002  2.65965302352258091E-004
   3.8625000000000003       9.16737089924618553E-002  2.66538350770523225E-004
   3.8650000000000002       9.17451285974818925E-002  2.67114010156385489E-004
   3.8675000000000002       9.18165746334708016E-002  2.67692315775602265E-004
   3.8700000000000001       9.18880472260185793E-002  2.68273303929258955E-004
   3.8724999999999996       9.19595465040107252E-002  2.68857012003841827E-004
   3.8750000000000000       9.20310725997862122E-002  2.69443478524739597E-004
   3.8775000000000004       9.21026256494970191E-002  2.70032743214053254E-004
   3.8799999999999999       9.21742057925252767E-002  2.70624847049689792E-004
   3.8824999999999998       9.22458131728227104E-002  2.71219832334530461E-004
   3.8849999999999998       9.23174479383545993E-002  2.71817742764893255E-004
   3.8874999999999997       9.23891102415145826E-002  2.72418623507171749E-004
   3.8900000000000001       9.24608002394272932E-002  2.73022521280007376E-004
   3.8925000000000005       9.25325180939652603E-002  2.73629484442074677E-004
   3.8950000000000000       9.26042639723861638E-002  2.74239563088832683E-004
   3.8975000000000000       9.26760380474038747E-002  2.74852809155495066E-004
   3.8999999999999999       9.27478404018542701E-002  2.75469276245392150E-004
   3.9024999999999999       9.28196714117944521E-002  2.76089020888641327E-004
   3.9049999999999994       9.28915311729899273E-002  2.76712100972127282E-004
   3.9075000000000006       9.29634199800972588E-002  2.77338577306990373E-004
   3.9100000000000001       9.30353378465017256E-002  2.77968512356114206E-004
   3.9125000000000001       9.31072850821904607E-002  2.78601972129969254E-004
   3.9150000000000000       9.31792619095399149E-002  2.79239025232089232E-004
   3.9175000000000000       9.32512685600911800E-002  2.79879743357312142E-004
   3.9199999999999995       9.33233052752309722E-002  2.80524201525954222E-004
   3.9224999999999999       9.33953723069464586E-002  2.81172478343497568E-004
   3.9250000000000003       9.34674699186638647E-002  2.81824656289477588E-004
   3.9275000000000002       9.35395983861841557E-002  2.82480822039913996E-004
   3.9300000000000002       9.36117579987298942E-002  2.83141066828481651E-004
   3.9325000000000001       9.36839490601216462E-002  2.83805486852588610E-004
   3.9349999999999996       9.37561718901045449E-002  2.84474183731811992E-004
   3.9375000000000000       9.38284268258516574E-002  2.85147265027690141E-004
   3.9400000000000004       9.39007142275537915E-002  2.85824844847647685E-004
   3.9424999999999999       9.39730344648659344E-002  2.86507044475705968E-004
   3.9449999999999998       9.40453879385253905E-002  2.87193993211693160E-004
   3.9474999999999998       9.41177750868977675E-002  2.87885829287079259E-004
   3.9499999999999997       9.41901963541208892E-002  2.88582700811396934E-004
   3.9525000000000001       9.42626522321115129E-002  2.89284767125424168E-004
   3.9550000000000005       9.43351432420220237E-002  2.89992200193074016E-004
   3.9575000000000000       9.44076699583926010E-002  2.90705186403086315E-004
   3.9600000000000000       9.44802329918061901E-002  2.91423928595475651E-004
   3.9624999999999999       9.45528330118443616E-002  2.92148648661902561E-004
   3.9649999999999999       9.46254707521813621E-002  2.92879590674930258E-004
   3.9674999999999994       9.46981470217993782E-002  2.93617024805185335E-004
   3.9700000000000006       9.47708627191732461E-002  2.94361252279685460E-004
   3.9725000000000001       9.48436188544736769E-002  2.95112611778930564E-004
   3.9750000000000001       9.49164165501431428E-002  2.95871487750831057E-004
   3.9775000000000000       9.49892571306880928E-002  2.96638321866255275E-004
   3.9800000000000000       9.50621420913575627E-002  2.97413628371072250E-004
   3.9824999999999995       9.51350731170896441E-002  2.98198016231066465E-004
   3.9849999999999999       9.52080525571799702E-002  2.98992223538899942E-004
   3.9875000000000003       9.52810830750897148E-002  2.99797168155097515E-004
   3.9900000000000002       9.53541678969953704E-002  3.00614035682896246E-004
   3.9925000000000002       9.54273116791053561E-002  3.01444444193770520E-004
   3.9950000000000001       9.55005215062711549E-002  3.02290795833232357E-004
   3.9974999999999996       9.55738091528025580E-002  3.03157251604991532E-004
   4.0000000000000000       9.56472111416259985E-002  3.04055503508396017E-004
   4.0025000000000004       9.57206989068824232E-002  3.05106874723882386E-004
   4.0049999999999999       9.57941708523333130E-002  3.06251446244608383E-004
   4.0075000000000003       9.58676375022483040E-002  3.07456247520646834E-004
   4.0099999999999998       9.59411030456649022E-002  3.08709553607021988E-004
   4.0125000000000002       9.60145699074787390E-002  3.10004608051246407E-004
   4.0149999999999997       9.60880397257938001E-002  3.11336865126583871E-004
   4.0175000000000001       9.61615137048333346E-002  3.12702997193981566E-004
   4.0199999999999996       9.62349927788852255E-002  3.14100433273288657E-004
   4.0225000000000000       9.63084777005852322E-002  3.15527110766206499E-004
   4.0250000000000004       9.63819690935076717E-002  3.16981328175645546E-004
   4.0274999999999999       9.64554674847983712E-002  3.18461651423460989E-004
   4.0300000000000002       9.65289733290882468E-002  3.19966851013608574E-004
   4.0324999999999998       9.66024870226775273E-002  3.21495858083329852E-004
   4.0350000000000001       9.66760089156419866E-002  3.23047732626236775E-004
   4.0374999999999996       9.67495393201322773E-002  3.24621639861644878E-004
   4.0400000000000000       9.68230785168240071E-002  3.26216832249502870E-004
   4.0425000000000004       9.68966267598676823E-002  3.27832635527005223E-004
   4.0449999999999999       9.69701842809206210E-002  3.29468437680631508E-004
   4.0475000000000003       9.70437512922679435E-002  3.31123680104565554E-004
   4.0499999999999998       9.71173279894147479E-002  3.32797850418671646E-004
   4.0525000000000002       9.71909145532083574E-002  3.34490476565940957E-004
   4.0549999999999997       9.72645111516015487E-002  3.36201121910712159E-004
   4.0579999999999998       9.73528405350090331E-002  3.38277112964681067E-004
   4.0599999999999996       9.74117350681631966E-002  3.39674876738577721E-004
   4.0625000000000000       9.74853626700008941E-002  3.41437256132706289E-004
   4.0650000000000004       9.75590008757336313E-002  3.43216189048779318E-004
   4.0674999999999999       9.76326498070762550E-002  3.45011365373161408E-004
   4.0700000000000003       9.77063095790454833E-002  3.46822493238481790E-004
   4.0724999999999998       9.77799803005614532E-002  3.48649297361566118E-004
   4.0750000000000002       9.78536620749764635E-002  3.50491517584802846E-004
   4.0774999999999997       9.79273550005411025E-002  3.52348907590034318E-004
   4.0800000000000001       9.80010591708316975E-002  3.54221233759712212E-004
   4.0824999999999996       9.80747746750632310E-002  3.56108274164047801E-004
   4.0850000000000000       9.81485015985001236E-002  3.58009817657516192E-004
   4.0875000000000004       9.82222400226962361E-002  3.59925663069134627E-004
   4.0899999999999999       9.82959900257734248E-002  3.61855618475023972E-004
   4.0925000000000002       9.83697516826608220E-002  3.63799500542571737E-004
   4.0949999999999998       9.84435250653111493E-002  3.65757133937455665E-004
   4.0975000000000001       9.85173102428970604E-002  3.67728350785993948E-004
   4.0999999999999996       9.85911072819760509E-002  3.69712990186326122E-004
   4.1025000000000000       9.86649162467088808E-002  3.71710897763180179E-004
   4.1050000000000004       9.87387371989254248E-002  3.73721925260641252E-004
   4.1074999999999999       9.88125701983166849E-002  3.75745930169789420E-004
   4.1100000000000003       9.88864153025464099E-002  3.77782775386805987E-004
   4.1124999999999998       9.89602725673663225E-002  3.79832328898670971E-004
   4.1150000000000002       9.90341420467229089E-002  3.81894463493638895E-004
   4.1174999999999997       9.91080237928654573E-002  3.83969056494062801E-004
   4.1200000000000001       9.91819178563967951E-002  3.86055989509190029E-004
   4.1224999999999996       9.92558242864220175E-002  3.88155148206613919E-004
   4.1250000000000000       9.93297430797936143E-002  3.90266421900323116E-004
   4.1275000000000004       9.94036743842551529E-002  3.92389704150444428E-004
   4.1299999999999999       9.94776181940452003E-002  3.94524891386346780E-004
   4.1325000000000003       9.95515745528580270E-002  3.96671883530082671E-004
   4.1349999999999998       9.96255435031971615E-002  3.98830583638584214E-004
   4.1375000000000002       9.96995250864307625E-002  4.01000897754648226E-004
   4.1399999999999997       9.97735193428432171E-002  4.03182734767517205E-004
   4.1425000000000001       9.98475263116837680E-002  4.05376006282314122E-004
   4.1449999999999996       9.99215460326691313E-002  4.07580626503532264E-004
   4.1475000000000000       9.99955785901659039E-002  4.09796512301124026E-004
   4.1500000000000004       0.10006962392217204       4.12023582320184499E-004
   4.1524999999999999       0.10014368211412045       4.14261758080522479E-004
   4.1550000000000002       0.10021775320071465       4.16510963071505121E-004
   4.1574999999999998       0.10029183716413963       4.18771122649379496E-004
   4.1600000000000001       0.10036593414089656       4.21042164814624945E-004
   4.1624999999999996       0.10044004411173808       4.23324018839741874E-004
   4.1650000000000000       0.10051416710835369       4.25616616053102383E-004
   4.1675000000000004       0.10058830316175062       4.27919889552363377E-004
   4.1699999999999999       0.10066245230227944       4.30233774136345440E-004
   4.1725000000000003       0.10073661455965827       4.32558206240473851E-004
   4.1749999999999998       0.10081078996299571       4.34893123875535804E-004
   4.1775000000000002       0.10088497854081295       4.37238466569561039E-004
   4.1799999999999997       0.10095918032106421       4.39594175312603430E-004
   4.1825000000000001       0.10103339533115675       4.41960192504253942E-004
   4.1849999999999996       0.10110762359796957       4.44336461903706563E-004
   4.1875000000000000       0.10118186514787152       4.46722928582238754E-004
   4.1900000000000004       0.10125612000673816       4.49119538877923940E-004
   4.1924999999999999       0.10133038819996822       4.51526240352482166E-004
   4.1950000000000003       0.10140466975249916       4.53942981750123618E-004
   4.1974999999999998       0.10147896468882205       4.56369712958256920E-004
   4.2000000000000002       0.10155327303299584       4.58806384969986469E-004
   4.2024999999999997       0.10162759480866077       4.61252949848265682E-004
   4.2050000000000001       0.10170193003905162       4.63709360691633870E-004
   4.2074999999999996       0.10177627874701002       4.66175571601433599E-004
   4.2100000000000000       0.10185064095499648       4.68651537650449114E-004
   4.2125000000000004       0.10192501668510170       4.71137214852858810E-004
   4.2149999999999999       0.10199940595905768       4.73632560135458613E-004
   4.2175000000000002       0.10207380879824825       4.76137531310076405E-004
   4.2199999999999998       0.10214822522371897       4.78652087047111419E-004
   4.2225000000000001       0.10222265525618709       4.81176186850155400E-004
   4.2249999999999996       0.10229709891605071       4.83709791031619466E-004
   4.2275000000000000       0.10237155622339779       4.86252860689338382E-004
   4.2300000000000004       0.10244602719801479       4.88805357684084099E-004
   4.2324999999999999       0.10252051185939487       4.91367244617952996E-004
   4.2350000000000003       0.10259501022674605       4.93938484813590288E-004
   4.2374999999999998       0.10266952231923980       4.96519042295352395E-004
   4.2400000000000002       0.10274404815426018       4.99108881761563131E-004
   4.2424999999999997       0.10281858775203249       5.01707968588363811E-004
   4.2450000000000001       0.10289314112990458       5.04316268784150957E-004
   4.2474999999999996       0.10296770830632265       5.06933748991636934E-004
   4.2500000000000000       0.10304228929782641       5.09560376456536564E-004
   4.3262499999999999       0.10532372906225708       5.93918742297429932E-004
   4.4024999999999999       0.10761843961703385       6.86072019570738503E-004
   4.4787499999999998       0.10992673031513071       7.85566183984006110E-004
   4.5549999999999997       0.11224884878631995       8.92098770068144474E-004
   4.6312499999999996       0.11458500471936156       1.00546085276483608E-003
   4.7074999999999996       0.11693538304534211       1.12550563216098258E-003
   4.7837500000000004       0.11930015189950567       1.25212986872833411E-003
   4.8600000000000003       0.12167946772669487       1.38526218962794134E-003
   4.9362500000000002       0.12407347871126838       1.52485535444731924E-003
   5.0125000000000002       0.12648232716534419       1.67088093803162050E-003
   5.0887500000000001       0.12890615124032709       1.82332555829305435E-003
   5.1650000000000000       0.13134508618279342       1.98218812939050196E-003
   5.2412500000000000       0.13379926527442870       2.14747781713065574E-003
   5.3174999999999999       0.13626882054744263       2.31921248828387098E-003
   5.3937499999999998       0.13875388333708943       2.49741751538331983E-003
   5.4699999999999998       0.14125458471389876       2.68212484256727087E-003
   5.5462499999999997       0.14377105582571553       2.87337224654776518E-003
   5.6224999999999996       0.14630342817121833       3.07120274576404761E-003
   5.6987500000000004       0.14885183382077755       3.27566412369126748E-003
   5.7750000000000004       0.15141640559643246       3.48680854123918030E-003
   5.8512500000000003       0.15399727721984890       3.70469221951197315E-003
   5.9275000000000002       0.15659458343500235       3.92937517875202244E-003
   6.0037500000000001       0.15920846011023609       4.16092102259421268E-003
   6.0800000000000001       0.16183904432691740       4.39939675930548033E-003
   6.1562500000000000       0.16448647446688705       4.64487265370902222E-003
   6.2324999999999999       0.16715089021026280       4.89742210202667120E-003
   6.3087499999999999       0.16983243268954798       5.15712153232768863E-003
   6.3849999999999998       0.17253124447364718       5.42405031818810664E-003
   6.4612499999999997       0.17524746962136914       5.69829070941221295E-003
   6.5375000000000005       0.17798125372422904       5.97992777547069927E-003
   6.6137499999999996       0.18073274393773522       6.26904935976932334E-003
   6.6900000000000013       0.18350208901267276       6.56574604360745870E-003
   6.7662500000000003       0.18628943932333814       6.87011111850039432E-003
   6.8425000000000002       0.18909494689369347       7.18224056586792576E-003
   6.9187500000000002       0.19191876542116837       7.50223304321668769E-003
   6.9949999999999992       0.19476105030226301       7.83018987625424233E-003
   7.0712500000000000       0.19762195865064816       8.16621505596482576E-003
   7.1475000000000000       0.20050164932066128       8.51041524062795540E-003
   7.2237500000000008       0.20340028292690546       8.86289976198593142E-003
   7.2999999999999998       0.20631802186386664       9.22378063533709110E-003
   7.3762499999999998       0.20925503032504750       9.59317257321765093E-003
   7.4524999999999997       0.21221147432171725       9.97119300240339665E-003
   7.5287499999999987       0.21518752170136354       1.03579620840003311E-002
   7.6050000000000004       0.21818334216591742       1.07536027364258033E-002
   7.6812499999999995       0.22119910728981013       1.11582406611095176E-002
   7.7575000000000003       0.22423499053791399       1.15720043707688500E-002
   7.8337500000000002       0.22729116728341053       1.19950252201347571E-002
   7.9100000000000010       0.23036781482561983       1.24274374390243511E-002
   7.9862500000000001       0.23346511240781889       1.28693781676730828E-002
   8.0625000000000000       0.23658324123506994       1.33209874942531864E-002
   8.1387499999999999       0.23972238449206801       1.37824084945154957E-002
   8.2149999999999999       0.24288272736101893       1.42537872734993260E-002
   8.2912499999999998       0.24606445703954893       1.47352730092598742E-002
   8.3674999999999997       0.24926776275865067       1.52270179985673285E-002
   8.4437499999999996       0.25249283579803211       1.57291777043730083E-002
   8.5199999999999996       0.25573986951467587       1.62419108059915045E-002
   8.5962499999999995       0.25900905934528035       1.67653792495443578E-002
   8.6724999999999994       0.26230060283485579       1.72997483018826614E-002
   8.7487499999999994       0.26561469965243928       1.78451866055968668E-002
   8.8249999999999993       0.26895155160948725       1.84018662360871769E-002
   8.9012499999999992       0.27231136267833933       1.89699627605603820E-002
   8.9774999999999991       0.27569433901072909       1.95496552989743930E-002
   9.0537500000000009       0.27910068895629597       2.01411265869385243E-002
   9.1300000000000008       0.28253062308106058       2.07445630405628349E-002
   9.2062500000000007       0.28598435418583296       2.13601548232339976E-002
   9.2825000000000006       0.28946209732454764       2.19880959142891366E-002
   9.3587500000000006       0.29296406982254208       2.26285841795651928E-002
   9.4350000000000005       0.29649049129482330       2.32818214438235277E-002
   9.5112500000000004       0.30004158366436956       2.39480135650833766E-002
   9.5875000000000004       0.30361757118051297       2.46273705109371945E-002
   9.6637500000000003       0.30721868043742018       2.53201064369536558E-002
   9.7400000000000002       0.31084514039263361       2.60264397672886685E-002
   9.8162500000000001       0.31449718244934360       2.67465932830374571E-002
   9.8925000000000001       0.31817504022127613       2.74807941860866559E-002
   9.9687500000000000       0.32187894993498106       2.82292742192867437E-002
   10.045000000000000       0.32560915017278252       2.89922697333889583E-002
   10.121200000000000       0.32936340981147910       2.97695068979854614E-002
   10.197500000000000       0.33314938889597318       3.05627762426844418E-002
   10.273800000000000       0.33696242453416231       3.13713187586787332E-002
   10.350000000000000       0.34079771452784080       3.21943003881850348E-002
   10.426200000000000       0.34466048907519536       3.30330311117331618E-002
   10.502500000000000       0.34855612523399460       3.38889088128453697E-002
   10.578799999999999       0.35247982847841097       3.47611150948718764E-002
   10.654999999999999       0.35642665975104321       3.56487514000351086E-002
   10.731199999999999       0.36040200385047655       3.65532318622257685E-002
   10.807499999999999       0.36441139789748828       3.74760647104045302E-002
   10.883699999999999       0.36844459858815115       3.84151244372505918E-002
   10.960000000000001       0.37251246109689112       3.93731756205063649E-002
   11.036300000000001       0.37660998393755429       4.03493036141821249E-002
   11.112500000000001       0.38073201283460023       4.13425051701034746E-002
   11.188800000000001       0.38488964407706938       4.23557054025671814E-002
   11.265000000000001       0.38907225905185222       4.33865726023738921E-002
   11.341200000000001       0.39328556885897514       4.44367526634064508E-002
   11.417500000000000       0.39753544847281119       4.55079995672466736E-002
   11.493800000000000       0.40181667723492065       4.65992929859603208E-002
   11.570000000000000       0.40612387290440949       4.77095144866886908E-002
   11.646200000000000       0.41046291863024503       4.88404389237738837E-002
   11.722500000000000       0.41483986754940577       4.99939571276660222E-002
   11.798800000000000       0.41924934566098931       5.11689725198912551E-002
   11.875000000000000       0.42368581125850269       5.23642834424662557E-002
   11.951200000000000       0.42815532574100690       5.35818034715161359E-002
   12.027500000000000       0.43266412679907473       5.48235707303511774E-002
   12.103800000000000       0.43720668103062638       5.60884074097250523E-002
   12.180000000000000       0.44177728088262042       5.73750230719666798E-002
   12.256200000000000       0.44638217231377708       5.86854806676572610E-002
   12.332500000000000       0.45102778407528238       6.00219769866132610E-002
   12.408799999999999       0.45570841688364799       6.13832476037607100E-002
   12.484999999999999       0.46041819062453793       6.27679072715155856E-002
   12.561199999999999       0.46516354224597456       6.41781798359656042E-002
   12.637499999999999       0.46995109822424258       6.56164330601011619E-002
   12.713699999999999       0.47476864044038253       6.70793725233441857E-002
   12.789999999999999       0.47962914780516142       6.85713242223782160E-002
   12.866299999999999       0.48452665945147283       7.00908827225048270E-002
   12.942500000000003       0.48945502323382634       7.16365082055455682E-002
   13.018800000000001       0.49442751689514830       7.32127746349991448E-002
   13.095000000000001       0.49943145078050027       7.48160773213623759E-002
   13.171199999999999       0.50447366376897107       7.64490007900436863E-002
   13.247500000000000       0.50956119827924928       7.81142963846416793E-002
   13.323800000000002       0.51468781544363973       7.98104031900052635E-002
   13.400000000000000       0.51984707402256192       8.15356105893152161E-002
   13.476200000000000       0.52504602383854293       8.32927052534773033E-002
   13.552499999999998       0.53029192550056570       8.50846536030356038E-002
   13.628800000000000       0.53557834497324919       8.69097820608680377E-002
   13.705000000000000       0.54089863814486838       8.87662560164793751E-002
   13.781200000000000       0.54626007254564490       9.06570804831776100E-002
   13.857500000000000       0.55167013392976183       9.25854543240295785E-002
   13.933799999999998       0.55712218482939624       9.45495834704568050E-002
   14.010000000000002       0.56260936977731901       9.65475005723703955E-002
   14.086200000000000       0.56813918075354708       9.85824468141512783E-002
   14.162500000000000       0.57371933546326037       0.10065787260630021     
   14.238799999999999       0.57934298419215990       0.10277185507531304     
   14.315000000000000       0.58500305098260008       0.10492228473588035     
   14.391200000000000       0.59070725869771623       0.10711265836997744     
   14.467499999999999       0.59646356347894269       0.10934669867695299     
   14.543799999999999       0.60226489392324112       0.11162234481898248     
   14.619999999999997       0.60810394393503031       0.11393733480146684     
   14.696200000000001       0.61398867355177167       0.11629544200853331     
   14.772500000000001       0.61992728372210570       0.11870068392521375     
   14.848799999999999       0.62591247156484864       0.12115085178564154     
   14.924999999999999       0.63193669087652371       0.12364351989714878     
   15.001200000000003       0.63800814501066805       0.12618276131817927     
   15.077500000000001       0.64413528581441404       0.12877291309598879     
   15.153800000000000       0.65031056853378999       0.13141160799002199     
   15.230000000000000       0.65652619619672059       0.13409624469410089     
   15.306200000000000       0.66279062096559371       0.13683122127299710     
   15.382500000000002       0.66911255139915404       0.13962122153316145     
   15.458800000000000       0.67548418857545289       0.14246370803492814     
   15.535000000000000       0.68189747376403143       0.14535589083005579     
   15.611199999999998       0.68836111271295541       0.14830252038506331     
   15.687500000000000       0.69488407430945720       0.15130865635993931     
   15.763800000000002       0.70145829557447648       0.15437157877517074     
   15.840000000000000       0.70807544309701709       0.15748829440528850     
   15.916200000000000       0.71474448053707795       0.16066393601968257     
   15.992499999999998       0.72147464142361539       0.16390397130398518     
   16.068800000000000       0.72825758532641549       0.16720548389324114     
   16.145000000000000       0.73508469208529048       0.17056526196671307     
   16.221200000000000       0.74196518609713369       0.17398885343495082     
   16.297499999999999       0.74890856871006850       0.17748216942416023     
   16.373799999999999       0.75590620818842880       0.18104208238027666     
   16.449999999999999       0.76294918379891918       0.18466514501949519     
   16.526199999999999       0.77004698268601834       0.18835735626177461     
   16.602499999999999       0.77720937424167569       0.19212510875145725     
   16.678799999999999       0.78442742111988295       0.19596504737772996     
   16.754999999999999       0.79169188745951891       0.19987347063976654     
   16.831199999999999       0.79901252435051906       0.20385686749397317     
   16.907499999999999       0.80639936636567178       0.20792215309951331     
   16.983799999999999       0.81384315611558933       0.21206572703472676     
   17.059999999999999       0.82133432797223305       0.21628361335558163     
   17.136199999999999       0.82888289198988230       0.22058283272360429     
   17.212499999999999       0.83649915015883414       0.22497086973090119     
   17.288799999999998       0.84417350630942034       0.22944385867530698     
   17.364999999999998       0.85189604738368752       0.23399752670864934     
   17.441199999999998       0.85967704038749648       0.23863947320078024     
   17.517499999999998       0.86752704575931672       0.24337780100295825     
   17.593800000000002       0.87543611086936568       0.24820835761059590     
   17.670000000000002       0.88339395848513358       0.25312654882540858     
   17.746200000000002       0.89141110383399214       0.25814060244960085     
   17.822500000000002       0.89949835674921963       0.26325929321200869     
   17.898800000000001       0.90764538888537427       0.26847815768321270     
   17.975000000000001       0.91584153960639725       0.27379225277807651     
   18.051200000000001       0.92409756146617517       0.27921048911168861     
   18.127500000000001       0.93242450008662425       0.28474237146236292     
   18.203800000000001       0.94081163038428151       0.29038309891626657     
   18.280000000000001       0.94924788649474401       0.29612734891162418     
   18.356200000000001       0.95774424552821480       0.30198477486218028     
   18.432500000000001       0.96631196842759248       0.30796567417597359     
   18.508800000000001       0.97493991069447461       0.31406487898282071     
   18.585000000000001       0.98361658217293779       0.32027665451805654     
   18.661200000000001       0.99235315629292353       0.32661145831638821     
   18.737500000000001        1.0011610879144435       0.33308044920298763     
   18.813800000000001        1.0100287875049325       0.33967805866139611     
   18.890000000000001        1.0189443156286448       0.34639810137442451     
   18.966200000000001        1.0279190172885344       0.35325190793958222     
   19.042500000000000        1.0369645075869915       0.36025157073187619     
   19.118800000000000        1.0460687250782001       0.36739108302625012     
   19.195000000000000        1.0552192556060280       0.37466376654380157     
   19.271200000000000        1.0644275800904164       0.38208189789147701     
   19.347500000000000        1.0737054328261284       0.38965858070757325     
   19.423700000000000        1.0830279794564686       0.39737709729519766     
   19.500000000000000        1.0924191179424612       0.40526091966453687     
   19.576300000000000        1.1018660224179841       0.41330330225623357     
   19.652500000000000        1.1113555146149530       0.42149673572468571     
   19.728800000000000        1.1209117498433470       0.42986614042726323     
   19.805000000000000        1.1305088627349873       0.43839305643034637     
   19.881200000000000        1.1401584579320925       0.44709188792827176     
   19.957500000000000        1.1498723430386002       0.45597801246934566     


==> anc/M1_5_4_v2.dat <==
  2.12500000000000015E-002  4.14302892047181529E-004  7.23756354815773328E-007
  4.49999999999999983E-002  9.07884506902764308E-004  9.93966238217893149E-007
  6.87500000000000056E-002  1.38824188090584709E-003  1.52518627812523913E-006
  9.24999999999999989E-002  1.86942901775496799E-003  2.06105279924260298E-006
  0.11625000000000002       2.35144852507571632E-003  2.60161916725575056E-006
  0.14000000000000001       2.83430302535784802E-003  3.14693957298634517E-006
  0.16375000000000001       3.31799515611150720E-003  3.69706904897427095E-006
  0.18750000000000000       3.80252757002617209E-003  4.25206348647801142E-006
  0.21124999999999999       4.28790293513241216E-003  4.81197965290598235E-006
  0.23499999999999999       4.77412393496652425E-003  5.37687520969203809E-006
  0.25874999999999998       5.26119326873811070E-003  5.94680873062910289E-006
  0.28249999999999997       5.74911365150068340E-003  6.52183972067498028E-006
  0.30625000000000002       6.23788781432537374E-003  7.10202863524551138E-006
  0.33000000000000002       6.72751850447782327E-003  7.68743690001011347E-006
  0.35375000000000001       7.21800848559834077E-003  8.27812693120614575E-006
  0.37750000000000000       7.70936053788541086E-003  8.87416215648806127E-006
  0.40125000000000000       8.20157745828265124E-003  9.47560703632918926E-006
  0.42499999999999999       8.69466206066928440E-003  1.00825270859935522E-005
  0.44874999999999998       9.18861717605426974E-003  1.06949888980966035E-005
  0.47249999999999992       9.68344565277412875E-003  1.13130601657738607E-005
  0.49625000000000008       1.01791503566946318E-002  1.19368097064778300E-005
  0.52000000000000002       1.06757341714163855E-002  1.25663074864236077E-005
  0.54374999999999996       1.11731999984844947E-002  1.32016246457052467E-005
  0.56750000000000000       1.16715507576023812E-002  1.38428335241051878E-005
  0.59125000000000005       1.21707893868498417E-002  1.44900076876199229E-005
  0.61499999999999999       1.26709188429055437E-002  1.51432219557268257E-005
  0.63875000000000004       1.31719421012740281E-002  1.58025524294169175E-005
  0.66249999999999998       1.36738621565173496E-002  1.64680765200203062E-005
  0.68625000000000003       1.41766820224915411E-002  1.71398729788515400E-005
  0.70999999999999996       1.46804047325879584E-002  1.78180219277036353E-005
  0.73375000000000001       1.51850333399797567E-002  1.85026048902205609E-005
  0.75749999999999995       1.56905709178735281E-002  1.91937048241788869E-005
  0.78125000000000000       1.61970205597663890E-002  1.98914061547117270E-005
  0.80500000000000016       1.67043853797085549E-002  2.05957948085076260E-005
  0.82875000000000010       1.72126685125716557E-002  2.13069582490205947E-005
  0.85250000000000004       1.77218731143229564E-002  2.20249855127273074E-005
  0.87624999999999997       1.82320023623056236E-002  2.27499672464700676E-005
  0.90000000000000002       1.87430594555252801E-002  2.34819957459252936E-005
  0.92374999999999996       1.92550476149429654E-002  2.42211649952395854E-005
  0.94750000000000001       1.97679700837748856E-002  2.49675707078764684E-005
  0.97124999999999995       2.02818301277988763E-002  2.57213103687198095E-005
  0.99500000000000000       2.07966310356681242E-002  2.64824832774814031E-005
   1.0187500000000000       2.13123761192321112E-002  2.72511905934616814E-005
   1.0425000000000000       2.18290687138652170E-002  2.80275353817171168E-005
   1.0662499999999999       2.23467121788031055E-002  2.88116226606875392E-005
   1.0900000000000001       2.28653098974871925E-002  2.96035594513398696E-005
   1.1137500000000000       2.33848652779175166E-002  3.04034548278898929E-005
   1.1375000000000000       2.39053817530142307E-002  3.12114199701621180E-005
   1.1612499999999999       2.44268627809880873E-002  3.20275682176549250E-005
   1.1850000000000001       2.49493118457200999E-002  3.28520151253782481E-005
   1.2087500000000000       2.54727324571508498E-002  3.36848785215362781E-005
   1.2324999999999999       2.59971281516797430E-002  3.45262785671308979E-005
   1.2562500000000001       2.65225024925744325E-002  3.53763378175633327E-005
   1.2800000000000000       2.70488590703910139E-002  3.62351812863192772E-005
   1.3037500000000000       2.75762015034051663E-002  3.71029365108215946E-005
   1.3274999999999999       2.81045334374455391E-002  3.79797336197219745E-005
   1.3512500000000001       2.86338585487623115E-002  3.88657054066304618E-005
   1.3750000000000000       2.91641805409067097E-002  3.97609873982074328E-005
   1.3987499999999999       2.96955031475798145E-002  4.06657179328471553E-005
   1.4225000000000001       3.02278301325385398E-002  4.15800382380571891E-005
   1.4462500000000000       3.07611652901022270E-002  4.25040925114201739E-005
   1.4700000000000000       3.12955124456735512E-002  4.34380280044726556E-005
   1.4937499999999999       3.18308754562742977E-002  4.43819951096322495E-005
   1.5175000000000001       3.23672582110965598E-002  4.53361474503090572E-005
   1.5412500000000000       3.29046646320700562E-002  4.63006419743484170E-005
   1.5649999999999999       3.34430986744462116E-002  4.72756390509557794E-005
   1.5887500000000001       3.39825643273995864E-002  4.82613025712665892E-005
   1.6125000000000000       3.45230656146474496E-002  4.92578000527315224E-005
   1.6362500000000000       3.50646065950883587E-002  5.02653027474964320E-005
   1.6599999999999999       3.56071913634602791E-002  5.12839857549683310E-005
   1.6837500000000001       3.61508240510193674E-002  5.23140281387679483E-005
   1.7075000000000000       3.66955088262401127E-002  5.33556130482826908E-005
   1.7312500000000000       3.72412498955378909E-002  5.44089278450453139E-005
   1.7549999999999999       3.77880515040148260E-002  5.54741642341764678E-005
   1.7787500000000001       3.83359179362300628E-002  5.65515184011468330E-005
   1.8025000000000000       3.88848535169955128E-002  5.76411911541236299E-005
   1.8262499999999999       3.94348626121983278E-002  5.87433880721913623E-005
   1.8499999999999999       3.99859496296511990E-002  5.98583196597448632E-005
   1.8737499999999998       4.05381190199718480E-002  6.09862015073802419E-005
   1.8974999999999997       4.10913752774931251E-002  6.21272544596223150E-005
   1.9212499999999997       4.16457229412052071E-002  6.32817047898556604E-005
   1.9450000000000001       4.22011665957312126E-002  6.44497843828434189E-005
   1.9687500000000000       4.27577108723382407E-002  6.56317309252487345E-005
   1.9924999999999999       4.33153604499852754E-002  6.68277881045976977E-005
   2.0162499999999999       4.38741200564100528E-002  6.80382058171530627E-005
   2.0400000000000000       4.44339944692566241E-002  6.92632403851995430E-005
   2.0637500000000002       4.49949885172458985E-002  7.05031547842759309E-005
   2.0874999999999999       4.55571070813914070E-002  7.17582188809267566E-005
   2.1112500000000001       4.61203550962625553E-002  7.30287096815839453E-005
   2.1349999999999998       4.66847375512980042E-002  7.43149115932357867E-005
   2.1587499999999999       4.72502594921718547E-002  7.56171166965844885E-005
   2.1825000000000001       4.78169260222156139E-002  7.69356250324472208E-005
   2.2062499999999998       4.83847423038989005E-002  7.82707449022065487E-005
   2.2300000000000000       4.89537135603724874E-002  7.96227931831840820E-005
   2.2537500000000001       4.95238450770768418E-002  8.09920956598668412E-005
   2.2774999999999999       5.00951422034204077E-002  8.23789873719960974E-005
   2.3012500000000000       5.06676103545314754E-002  8.37838129806016695E-005
   2.3250000000000002       5.12412550130878636E-002  8.52069271531497431E-005
   2.3487499999999999       5.18160817312303401E-002  8.66486949690682971E-005
   2.3725000000000001       5.23920961325623005E-002  8.81094923470116231E-005
   2.3962500000000002       5.29693039338922506E-002  8.95897065285731537E-005
   2.4199999999999999       5.35477108692587467E-002  9.10897364215670322E-005
   2.4437500000000001       5.41273228088521227E-002  9.26099932985435760E-005
   2.4674999999999998       5.47081454428449687E-002  9.41509007816485700E-005
   2.4912500000000000       5.52901852630781759E-002  9.57128970852035065E-005
   2.5150000000000001       5.58734481333820060E-002  9.72964331514872239E-005
   2.5387499999999998       5.64579402422752674E-002  9.89019749068240729E-005
   2.5625000000000000       5.70436678696717089E-002  1.00530003523707857E-004
   2.5862500000000002       5.76306373899809835E-002  1.02181016127769343E-004
   2.6099999999999999       5.82188552753785393E-002  1.03855526548554339E-004
   2.6337500000000000       5.88083280992562907E-002  1.05554066117567028E-004
   2.6575000000000002       5.93990625398677571E-002  1.07277184517380158E-004
   2.6812499999999999       5.99910653841825431E-002  1.09025450685979063E-004
   2.7050000000000001       6.05843435319665252E-002  1.10799453780929547E-004
   2.7287499999999998       6.11789040001054982E-002  1.12599804208431996E-004
   2.7524999999999999       6.17747539271918389E-002  1.14427134722842847E-004
   2.7762500000000001       6.23719005783961375E-002  1.16282101602846602E-004
   2.7999999999999998       6.29703513506474771E-002  1.18165385911123469E-004
   2.8237500000000000       6.35701137781488623E-002  1.20077694845112840E-004
   2.8475000000000001       6.41711955382569949E-002  1.22019763187330592E-004
   2.8712499999999999       6.47736044577592318E-002  1.23992354864663413E-004
   2.8950000000000000       6.53773485195836140E-002  1.25996264627170184E-004
   2.9187500000000002       6.59824358699823421E-002  1.28032319858173107E-004
   2.9424999999999999       6.65888748262341151E-002  1.30101382528867719E-004
   2.9662500000000001       6.71966738849155837E-002  1.32204351312322302E-004
   2.9900000000000002       6.78058417307988853E-002  1.34342163873642678E-004
   3.0137499999999999       6.84163872464389339E-002  1.36515799355257906E-004
   3.0375000000000001       6.90283195225233071E-002  1.38726281078829441E-004
   3.0612499999999998       6.96416478690655705E-002  1.40974679488209631E-004
   3.0850000000000000       7.02563818275357965E-002  1.43262115361320741E-004
   3.1087500000000001       7.08725311840336242E-002  1.45589763322818966E-004
   3.1324999999999998       7.14901059836248048E-002  1.47958855694119222E-004
   3.1562500000000000       7.21091165459804839E-002  1.50370686722897608E-004
   3.1800000000000002       7.27295734824781326E-002  1.52826617240748181E-004
   3.2037499999999999       7.33514877149497452E-002  1.55328079805469729E-004
   3.2275000000000000       7.39748704962906872E-002  1.57876584393774872E-004
   3.2512500000000006       7.45997334331793410E-002  1.60473724721382386E-004
   3.2749999999999999       7.52260885111993849E-002  1.63121185280949477E-004
   3.2987500000000005       7.58539481227090695E-002  1.65820749204657496E-004
   3.3224999999999998       7.64833250978627643E-002  1.68574307078219057E-004
   3.3462500000000004       7.71142327392691090E-002  1.71383866857602351E-004
   3.3700000000000001       7.77466848608618227E-002  1.74251565070057066E-004
   3.3937500000000003       7.83806958316789759E-002  1.77179679518747903E-004
   3.4175000000000000       7.90162811160808193E-002  1.80170644876484709E-004
   3.4412500000000001       7.96534548745797960E-002  1.83227063658347120E-004
   3.4649999999999999       8.02922349430770232E-002  1.86351736499679242E-004
   3.4887500000000000       8.09326379880384167E-002  1.89547673012038819E-004
   3.5124999999999997       8.15746820397296180E-002  1.92818123064715600E-004
   3.5362499999999999       8.22183861530150634E-002  1.96166605916914114E-004
   3.5599999999999996       8.28637704402470365E-002  1.99596945597193691E-004
   3.5837500000000002       8.35108562751241817E-002  2.03113313407932410E-004
   3.6074999999999995       8.41596664252904914E-002  2.06720278708748842E-004
   3.6312500000000001       8.48102252625438507E-002  2.10422870628468881E-004
   3.6549999999999994       8.54625590007981745E-002  2.14226653693658697E-004
   3.6787500000000000       8.61166959931295439E-002  2.18137821725044321E-004
   3.7025000000000001       8.67726670996234600E-002  2.22163316033563164E-004
   3.7262499999999998       8.74305061786293386E-002  2.26310976668185610E-004
   3.7500000000000000       8.80902506446730321E-002  2.30589739265944506E-004
   3.7525000000000004       8.81598099659404028E-002  2.31048167838716477E-004
   3.7549999999999999       8.82293908706409807E-002  2.31508174458387928E-004
   3.7574999999999998       8.82989934583634506E-002  2.31969772451539176E-004
   3.7599999999999998       8.83686177750694357E-002  2.32432975221261899E-004
   3.7624999999999997       8.84382638748179850E-002  2.32897796414598932E-004
   3.7650000000000001       8.85079317945722810E-002  2.33364249862200195E-004
   3.7675000000000005       8.85776216190164584E-002  2.33832349755330634E-004
   3.7700000000000000       8.86473333996588425E-002  2.34302110439230468E-004
   3.7725000000000000       8.87170671871192335E-002  2.34773546504680916E-004
   3.7749999999999999       8.87868230393261959E-002  2.35246672816619439E-004
   3.7774999999999999       8.88566010150450558E-002  2.35721504504274039E-004
   3.7799999999999994       8.89264011739003685E-002  2.36198056968700229E-004
   3.7825000000000006       8.89962235763997744E-002  2.36676345890630627E-004
   3.7850000000000001       8.90660682839584106E-002  2.37156387238627507E-004
   3.7875000000000001       8.91359353656498155E-002  2.37638197295512180E-004
   3.7900000000000000       8.92058248713419322E-002  2.38121792595539405E-004
   3.7925000000000000       8.92757368720457495E-002  2.38607190041044019E-004
   3.7949999999999995       8.93456714330734397E-002  2.39094406840473879E-004
   3.7974999999999999       8.94156286207836853E-002  2.39583460536292071E-004
   3.8000000000000003       8.94856085026129733E-002  2.40074369015427785E-004
   3.8025000000000002       8.95556111471084437E-002  2.40567150520189238E-004
   3.8050000000000002       8.96256366239619184E-002  2.41061823659663682E-004
   3.8075000000000001       8.96956850040456360E-002  2.41558407421626418E-004
   3.8099999999999996       8.97657563594494168E-002  2.42056921184997411E-004
   3.8125000000000000       8.98358507635197978E-002  2.42557384732873966E-004
   3.8150000000000004       8.99059682909004870E-002  2.43059818266169047E-004
   3.8174999999999999       8.99761090175752315E-002  2.43564242417903799E-004
   3.8199999999999998       9.00462730207586964E-002  2.44070678267766265E-004
   3.8224999999999998       9.01164603795581720E-002  2.44579147359485756E-004
   3.8249999999999997       9.01866711741003413E-002  2.45089671714816945E-004
   3.8275000000000001       9.02569054825515110E-002  2.45602273842596966E-004
   3.8300000000000005       9.03271633955966408E-002  2.46116976796176875E-004
   3.8325000000000000       9.03974449946365333E-002  2.46633804133109013E-004
   3.8350000000000000       9.04677503699420626E-002  2.47152779984518320E-004
   3.8374999999999999       9.05380796029700424E-002  2.47673929027883389E-004
   3.8399999999999999       9.06084327875875672E-002  2.48197276567154238E-004
   3.8424999999999994       9.06788100160374616E-002  2.48722848517827447E-004
   3.8450000000000006       9.07492113825378033E-002  2.49250671441453395E-004
   3.8475000000000001       9.08196369796698405E-002  2.49780772561781703E-004
   3.8500000000000001       9.08900869132132777E-002  2.50313179833128749E-004
   3.8525000000000000       9.09605612801118735E-002  2.50847921909007690E-004
   3.8550000000000000       9.10310601833072969E-002  2.51385028213810756E-004
   3.8574999999999995       9.11015837281525104E-002  2.51924528965755199E-004
   3.8599999999999999       9.11721320225151594E-002  2.52466455211977018E-004
   3.8625000000000003       9.12427051768871095E-002  2.53010838865824208E-004
   3.8650000000000002       9.13133033045012144E-002  2.53557712746525223E-004
   3.8675000000000002       9.13839265214553415E-002  2.54107110621426622E-004
   3.8700000000000001       9.14545749468445857E-002  2.54659067251028980E-004
   3.8724999999999996       9.15252487029021150E-002  2.55213618437048978E-004
   3.8750000000000000       9.15959479151498834E-002  2.55770801073786839E-004
   3.8775000000000004       9.16666727126981135E-002  2.56330653203472303E-004
   3.8799999999999999       9.17374232278625051E-002  2.56893214073602440E-004
   3.8824999999999998       9.18081995971819775E-002  2.57458524202446276E-004
   3.8849999999999998       9.18790019610613296E-002  2.58026625445379799E-004
   3.8874999999999997       9.19498304641234721E-002  2.58597561068316974E-004
   3.8900000000000001       9.20206852555390808E-002  2.59171375826716959E-004
   3.8925000000000005       9.20915664888787566E-002  2.59748116049447796E-004
   3.8950000000000000       9.21624743229663423E-002  2.60327829732326876E-004
   3.8975000000000000       9.22334089217830139E-002  2.60910566636570124E-004
   3.8999999999999999       9.23043703545342598E-002  2.61496378112814013E-004
   3.9024999999999999       9.23753589972132610E-002  2.62085318354804604E-004
   3.9049999999999994       9.24463749313581828E-002  2.62677442824274597E-004
   3.9075000000000006       9.25174184462729116E-002  2.63272809812337681E-004
   3.9100000000000001       9.25884895358762144E-002  2.63871479161476442E-004
   3.9125000000000001       9.26595885040689821E-002  2.64473514153292899E-004
   3.9150000000000000       9.27307155621569928E-002  2.65078980547160312E-004
   3.9175000000000000       9.28018709301808714E-002  2.65687947069885154E-004
   3.9199999999999995       9.28730548375655551E-002  2.66300485640622682E-004
   3.9224999999999999       9.29442675238402877E-002  2.66916671620299160E-004
   3.9250000000000003       9.30155092394385208E-002  2.67536584089084792E-004
   3.9275000000000002       9.30867802465903948E-002  2.68160306156102349E-004
   3.9300000000000002       9.31580808203214400E-002  2.68787925306344119E-004
   3.9325000000000001       9.32294112495746091E-002  2.69419533790740738E-004
   3.9349999999999996       9.33007718384759599E-002  2.70055229066531641E-004
   3.9375000000000000       9.33721629077687437E-002  2.70695114296592423E-004
   3.9400000000000004       9.34435847964454058E-002  2.71339298918244973E-004
   3.9424999999999999       9.35150378675162486E-002  2.71987899305850881E-004
   3.9449999999999998       9.35865224906504561E-002  2.72641039463758332E-004
   3.9474999999999998       9.36580390875759589E-002  2.73298852019251970E-004
   3.9499999999999997       9.37295880765309369E-002  2.73961479064070831E-004
   3.9525000000000001       9.38011699338622690E-002  2.74629073511358922E-004
   3.9550000000000005       9.38727851555914844E-002  2.75301800375973437E-004
   3.9575000000000000       9.39444342813859773E-002  2.75979838505139652E-004
   3.9600000000000000       9.40161178964827038E-002  2.76663382583355259E-004
   3.9624999999999999       9.40878366386735387E-002  2.77352645584885813E-004
   3.9649999999999999       9.41595912068955015E-002  2.78047861792171712E-004
   3.9674999999999994       9.42313823719339444E-002  2.78749290559907091E-004
   3.9700000000000006       9.43032109899600846E-002  2.79457221079721849E-004
   3.9725000000000001       9.43750780239183545E-002  2.80171978527561454E-004
   3.9750000000000001       9.44469845431573224E-002  2.80893932054277504E-004
   3.9775000000000000       9.45189318107747672E-002  2.81623505790492114E-004
   3.9800000000000000       9.45909212524060072E-002  2.82361193608612719E-004
   3.9824999999999995       9.46629544652901889E-002  2.83107580385803651E-004
   3.9849999999999999       9.47350337088677941E-002  2.83863375124603502E-004
   3.9875000000000003       9.48071615237761484E-002  2.84629459564304582E-004
   3.9900000000000002       9.48793409689892842E-002  2.85406972737636843E-004
   3.9925000000000002       9.49515764872198992E-002  2.86197469349722198E-004
   3.9950000000000001       9.50238748583967646E-002  2.87003257743815253E-004
   3.9974999999999996       9.50962473111722495E-002  2.87828336836170673E-004
   4.0000000000000000       9.51687276414871497E-002  2.88683940979489993E-004
   4.0025000000000004       9.52412912910150788E-002  2.89685958506334608E-004
   4.0049999999999999       9.53138385330807025E-002  2.90776895937938174E-004
   4.0075000000000003       9.53863803479197414E-002  2.91925270396105200E-004
   4.0099999999999998       9.54589207605688050E-002  2.93119882938320435E-004
   4.0125000000000002       9.55314621032452849E-002  2.94354279219036273E-004
   4.0149999999999997       9.56040059516824192E-002  2.95624116113513092E-004
   4.0175000000000001       9.56765534644249960E-002  2.96926213824336583E-004
   4.0199999999999996       9.57491055404563196E-002  2.98258115236221962E-004
   4.0225000000000000       9.58216629042253631E-002  2.99617848814842484E-004
   4.0250000000000004       9.58942261554845965E-002  3.01003787948363340E-004
   4.0274999999999999       9.59667958021191286E-002  3.02414561480687934E-004
   4.0300000000000002       9.60393722816978296E-002  3.03848993692338058E-004
   4.0324999999999998       9.61119559758256414E-002  3.05306062326695705E-004
   4.0350000000000001       9.61845472216475983E-002  3.06784868237895691E-004
   4.0374999999999996       9.62571463198279575E-002  3.08284612819355081E-004
   4.0400000000000000       9.63297535407402206E-002  3.09804580824231217E-004
   4.0425000000000004       9.64023691292923701E-002  3.11344127027248223E-004
   4.0449999999999999       9.64749933086731654E-002  3.12902665689561248E-004
   4.0475000000000003       9.65476262834863291E-002  3.14479662112802190E-004
   4.0499999999999998       9.66202682421767323E-002  3.16074625777624065E-004
   4.0525000000000002       9.66929193590849445E-002  3.17687104704644243E-004
   4.0549999999999997       9.67655797961296249E-002  3.19316680771250451E-004
   4.0579999999999998       9.68527848350314441E-002  3.21294195608657707E-004
   4.0599999999999996       9.69109292247065796E-002  3.22625598169431300E-004
   4.0625000000000000       9.69836184898052178E-002  3.24304240126996714E-004
   4.0650000000000004       9.70563176241226871E-002  3.25998575223334979E-004
   4.0674999999999999       9.71290267450897471E-002  3.27708306288083235E-004
   4.0700000000000003       9.72017459636892039E-002  3.29433153596997658E-004
   4.0724999999999998       9.72744753850347532E-002  3.31172853283654258E-004
   4.0750000000000002       9.73472151088796284E-002  3.32927155945499033E-004
   4.0774999999999997       9.74199652300649921E-002  3.34695825414735510E-004
   4.0800000000000001       9.74927258389318846E-002  3.36478637669914728E-004
   4.0824999999999996       9.75654970216195822E-002  3.38275379867906685E-004
   4.0850000000000000       9.76382788604650692E-002  3.40085849480354177E-004
   4.0875000000000004       9.77110714342308839E-002  3.41909853519736112E-004
   4.0899999999999999       9.77838748183741530E-002  3.43747207844042853E-004
   4.0925000000000002       9.78566890852768101E-002  3.45597736529885643E-004
   4.0949999999999998       9.79295143044395522E-002  3.47461271305605178E-004
   4.0975000000000001       9.80023505427269764E-002  3.49337651037515855E-004
   4.0999999999999996       9.80751978644555517E-002  3.51226721262354639E-004
   4.1025000000000000       9.81480563316064480E-002  3.53128333761639336E-004
   4.1050000000000004       9.82209260039549475E-002  3.55042346172579825E-004
   4.1074999999999999       9.82938069392019081E-002  3.56968621631881863E-004
   4.1100000000000003       9.83666991930945284E-002  3.58907028448906531E-004
   4.1124999999999998       9.84396028195372585E-002  3.60857439805153089E-004
   4.1150000000000002       9.85125178706944687E-002  3.62819733477424749E-004
   4.1174999999999997       9.85854443970955452E-002  3.64793791582352701E-004
   4.1200000000000001       9.86583824476801596E-002  3.66779500340008214E-004
   4.1224999999999996       9.87313320699464286E-002  3.68776749855353233E-004
   4.1250000000000000       9.88042933085451075E-002  3.70785433909728564E-004
   4.1275000000000004       9.88772662110781880E-002  3.72805449793751323E-004
   4.1299999999999999       9.89502508196080932E-002  3.74836698099822823E-004
   4.1325000000000003       9.90232471764147526E-002  3.76879082579935072E-004
   4.1349999999999998       9.90962553226296117E-002  3.78932509987796686E-004
   4.1375000000000002       9.91692752982890613E-002  3.80996889936297434E-004
   4.1399999999999997       9.92423071423840231E-002  3.83072134764161291E-004
   4.1425000000000001       9.93153508943417640E-002  3.85158159416612046E-004
   4.1449999999999996       9.93884065883314655E-002  3.87254881306014294E-004
   4.1475000000000000       9.94614742619097381E-002  3.89362220235209982E-004
   4.1500000000000004       9.95345539503251359E-002  3.91480098271998868E-004
   4.1524999999999999       9.96076456879875782E-002  3.93608439657436532E-004
   4.1550000000000002       9.96807495085029610E-002  3.95747170714254748E-004
   4.1574999999999998       9.97538654432573446E-002  3.97896219754743225E-004
   4.1600000000000001       9.98269935272377423E-002  4.00055517022347696E-004
   4.1624999999999996       9.99001337903790282E-002  4.02224994580162873E-004
   4.1650000000000000       9.99732862633773700E-002  4.04404586261181446E-004
   4.1675000000000004       0.10004645097627027       4.06594227593716202E-004
   4.1699999999999999       0.10011962795846090       4.08793855736209121E-004
   4.1725000000000003       0.10019281723874189       4.11003409415454455E-004
   4.1749999999999998       0.10026601884531690       4.13222828867987303E-004
   4.1775000000000002       0.10033923280582231       4.15452055784465554E-004
   4.1799999999999997       0.10041245914734681       4.17691033256815849E-004
   4.1825000000000001       0.10048569789645054       4.19939705728007099E-004
   4.1849999999999996       0.10055894907918322       4.22198018944253052E-004
   4.1875000000000000       0.10063221272110162       4.24465919909524107E-004
   4.1900000000000004       0.10070548884728579       4.26743356842205135E-004
   4.1924999999999999       0.10077877748235482       4.29030279133787377E-004
   4.1950000000000003       0.10085207865048204       4.31326637309469951E-004
   4.1974999999999998       0.10092539237540910       4.33632382990549198E-004
   4.2000000000000002       0.10099871868045993       4.35947468858512025E-004
   4.2024999999999997       0.10107205758855353       4.38271848620716727E-004
   4.2050000000000001       0.10114540912221694       4.40605476977594358E-004
   4.2074999999999996       0.10121877330359676       4.42948309591254625E-004
   4.2100000000000000       0.10129215015447104       4.45300303055458856E-004
   4.2125000000000004       0.10136553969626018       4.47661414866853675E-004
   4.2149999999999999       0.10143894195003736       4.50031603397409337E-004
   4.2175000000000002       0.10151235693653897       4.52410827868006773E-004
   4.2199999999999998       0.10158578467617405       4.54799048323099734E-004
   4.2225000000000001       0.10165922518903396       4.57196225606406107E-004
   4.2249999999999996       0.10173267849490100       4.59602321337569599E-004
   4.2275000000000000       0.10180614461325739       4.62017297889751228E-004
   4.2300000000000004       0.10187962356329341       4.64441118368090781E-004
   4.2324999999999999       0.10195311536391528       4.66873746589008363E-004
   4.2350000000000003       0.10202662003375323       4.69315147060303051E-004
   4.2374999999999998       0.10210013759116839       4.71765284961991741E-004
   4.2400000000000002       0.10217366805320675       4.74224126122999446E-004
   4.2424999999999997       0.10224721144087386       4.76691637027853977E-004
   4.2450000000000001       0.10232076776860574       4.79167784750699171E-004
   4.2474999999999996       0.10239433705481064       4.81652536987716828E-004
   4.2500000000000000       0.10246791931660780       4.84145862016805329E-004
   4.3262499999999999       0.10471849180515633       5.64166986663227742E-004
   4.4024999999999999       0.10698154101934744       6.51468970594502438E-004
   4.4787499999999998       0.10925736668208207       7.45608224041957980E-004
   4.5549999999999997       0.11154620817651394       8.46286937250518320E-004
   4.6312499999999996       0.11384826757355354       9.53297333364639147E-004
   4.7074999999999996       0.11616372242048974       1.06649144111475944E-003
   4.7837500000000004       0.11849273348878590       1.18576320696078407E-003
   4.8600000000000003       0.12083544975460112       1.31103721170207290E-003
   4.9362500000000002       0.12319201175607941       1.44226119686085034E-003
   5.0125000000000002       0.12556255386373932       1.57940091829921478E-003
   5.0887500000000001       0.12794720626875422       1.72243649423190750E-003
   5.1650000000000000       0.13034609578086334       1.87135973388370723E-003
   5.2412500000000000       0.13275934705869286       2.02617215361906031E-003
   5.3174999999999999       0.13518708325250989       2.18688346646447830E-003
   5.3937499999999998       0.13762942656011629       2.35351041668424620E-003
   5.4699999999999998       0.14008649866433462       2.52607586735178590E-003
   5.5462499999999997       0.14255842108143565       2.70460807719876805E-003
   5.6224999999999996       0.14504531544167648       2.88914012132243702E-003
   5.6987500000000004       0.14754730371747354       3.07970942279298414E-003
   5.7750000000000004       0.15006450841076549       3.27635737086120604E-003
   5.8512500000000003       0.15259705270828008       3.47912900759185474E-003
   5.9275000000000002       0.15514506061135033       3.68807276915166958E-003
   6.0037500000000001       0.15770865704522971       3.90324027118936967E-003
   6.0800000000000001       0.16028796795296255       4.12468613015082395E-003
   6.1562500000000000       0.16288312037824798       4.35246781416500760E-003
   6.2324999999999999       0.16549424253255351       4.58664551825593760E-003
   6.3087499999999999       0.16812146382762438       4.82728205921651408E-003
   6.3849999999999998       0.17076491498955831       5.07444279013079171E-003
   6.4612499999999997       0.17342472805965314       5.32819552652575960E-003
   6.5375000000000005       0.17610103644951744       5.58861048654858347E-003
   6.6137499999999996       0.17879397497966645       5.85576024149255057E-003
   6.6900000000000013       0.18150367991481267       6.12971967556591966E-003
   6.7662500000000003       0.18423028899641875       6.41056595370963385E-003
   6.8425000000000002       0.18697394147298968       6.69837849646961331E-003
   6.9187500000000002       0.18973477812783815       6.99323896106654897E-003
   6.9949999999999992       0.19251294130854985       7.29523122810648954E-003
   7.0712500000000000       0.19530857494872214       7.60444139298733623E-003
   7.1475000000000000       0.19812182459507507       7.92095776196847720E-003
   7.2237500000000008       0.20095283743051817       8.24487085213088805E-003
   7.2999999999999998       0.20380176229715874       8.57627339500271514E-003
   7.3762499999999998       0.20666874971875437       8.91526034351732000E-003
   7.4524999999999997       0.20955395192272225       9.26192888203736416E-003
   7.5287499999999987       0.21245752286180405       9.61637843921563096E-003
   7.6050000000000004       0.21537961823546989       9.97871070349502266E-003
   7.6812499999999995       0.21832039551113144       1.03490296410774073E-002
   7.7575000000000003       0.22128001394522812       1.07274415162155450E-002
   7.8337500000000002       0.22425863460423964       1.11140549137036231E-002
   7.9100000000000010       0.22725642038566929       1.15089807634610377E-002
   7.9862500000000001       0.23027353603903741       1.19123323671208280E-002
   8.0625000000000000       0.23331014818691334       1.23242254265470471E-002
   8.1387499999999999       0.23636642534600871       1.27447780742160170E-002
   8.2149999999999999       0.23944253794834966       1.31741109054036316E-002
   8.2912499999999998       0.24253865836254229       1.36123470121259343E-002
   8.3674999999999997       0.24565496091514291       1.40596120187846292E-002
   8.4437499999999996       0.24879162191215418       1.45160341194753174E-002
   8.5199999999999996       0.25194881966066140       1.49817441169234049E-002
   8.5962499999999995       0.25512673449063789       1.54568754630251166E-002
   8.6724999999999994       0.25832554877590808       1.59415643009195029E-002
   8.7487499999999994       0.26154544696043824       1.64359495089739585E-002
   8.8249999999999993       0.26478661557464261       1.69401727457572926E-002
   8.9012499999999992       0.26804924326204399       1.74543784972628555E-002
   8.9774999999999991       0.27133352080106815       1.79787141254697524E-002
   9.0537500000000009       0.27463964112799749       1.85133299186140202E-002
   9.1300000000000008       0.27796779936005206       1.90583791430982211E-002
   9.2062500000000007       0.28131819281857867       1.96140180970146294E-002
   9.2825000000000006       0.28469102105235156       2.01804061652514945E-002
   9.3587500000000006       0.28808648586100932       2.07577058761579183E-002
   9.4350000000000005       0.29150479131867635       2.13460829597631012E-002
   9.5112500000000004       0.29494614379782635       2.19457064075776892E-002
   9.5875000000000004       0.29841075199343592       2.25567485340408928E-002
   9.6637500000000003       0.30189882694745213       2.31793850397074425E-002
   9.7400000000000002       0.30541058207355531       2.38137950762823368E-002
   9.8162500000000001       0.30894623318215458       2.44601613136024576E-002
   9.8925000000000001       0.31250599850551408       2.51186700086302277E-002
   9.9687500000000000       0.31609009872529553       2.57895110766691825E-002
   10.045000000000000       0.31969875698806932       2.64728781635910036E-002
   10.121200000000000       0.32332980818943791       2.71685080564201716E-002
   10.197500000000000       0.32699065276071521       2.78779840862791242E-002
   10.273800000000000       0.33067677303231852       2.86006074449776833E-002
   10.350000000000000       0.33438352142988237       2.93356144610255297E-002
   10.426200000000000       0.33811594787086313       3.00841566088051529E-002
   10.502500000000000       0.34187923973310957       3.08474606453386334E-002
   10.578799999999999       0.34566875737297664       3.16247755679988779E-002
   10.654999999999999       0.34947972637180685       3.24152813255434435E-002
   10.731199999999999       0.35331734216484478       3.32202178229684536E-002
   10.807499999999999       0.35718694283898933       3.40409053103057010E-002
   10.883699999999999       0.36107863706639420       3.48754324078724906E-002
   10.960000000000001       0.36500289428481381       3.57262344949707544E-002
   11.036300000000001       0.36895488328365422       3.65924764000059091E-002
   11.112500000000001       0.37292963034670901       3.74732470027031375E-002
   11.188800000000001       0.37693783139945319       3.83711179836924710E-002
   11.265000000000001       0.38096924595140597       3.92840004874714516E-002
   11.341200000000001       0.38502937720545966       4.02133304468969832E-002
   11.417500000000000       0.38912388208622961       4.11606355711449448E-002
   11.493800000000000       0.39324772675272129       4.21249888116523308E-002
   11.570000000000000       0.39739572657866057       4.31053794131987245E-002
   11.646200000000000       0.40157354745920493       4.41033520103848234E-002
   11.722500000000000       0.40578701492461294       4.51205494545748251E-002
   11.798800000000000       0.41003095349133939       4.61559787206616765E-002
   11.875000000000000       0.41430003109510966       4.72085573900171834E-002
   11.951200000000000       0.41860008254059788       4.82799467789614828E-002
   12.027500000000000       0.42293710840808724       4.93719134183407474E-002
   12.103800000000000       0.42730578607742697       5.04833942635843497E-002
   12.180000000000000       0.43170063021524907       5.16132307258256318E-002
   12.256200000000000       0.43612765094059502       5.27632095191430395E-002
   12.332500000000000       0.44059303053321819       5.39352301572312356E-002
   12.408799999999999       0.44509129335189512       5.51281552121233379E-002
   12.484999999999999       0.44961679465086912       5.63407450369062535E-002
   12.561199999999999       0.45417572648077265       5.75749211693439428E-002
   12.637499999999999       0.45877445972568415       5.88327261727045886E-002
   12.713699999999999       0.46340126511648200       6.01112507837179150E-002
   12.789999999999999       0.46806861547608641       6.14142471571946097E-002
   12.866299999999999       0.47277079403106831       6.27404573221389955E-002
   12.942500000000003       0.47750190484160021       6.40885100531833479E-002
   13.018800000000001       0.48227470458788441       6.54623652467570954E-002
   13.095000000000001       0.48707702450593088       6.68588514725006605E-002
   13.171199999999999       0.49191544144909677       6.82801917821115462E-002
   13.247500000000000       0.49679672521105711       6.97287489609922234E-002
   13.323800000000002       0.50171490296050136       7.12031328527617663E-002
   13.400000000000000       0.50666381190710374       7.27018275871042230E-002
   13.476200000000000       0.51165023207023930       7.42272248717112393E-002
   13.552499999999998       0.51668114384181185       7.57818667170317012E-002
   13.628800000000000       0.52175039473835483       7.73642676086072623E-002
   13.705000000000000       0.52685163474682772       7.89728071007060745E-002
   13.781200000000000       0.53199185456120490       8.06100588694789594E-002
   13.857500000000000       0.53717825298402322       8.22787584302541453E-002
   13.933799999999998       0.54240449076183594       8.39773187107846764E-002
   14.010000000000002       0.54766402204072795       8.57040075628789366E-002
   14.086200000000000       0.55296405628623546       8.74615953874936791E-002
   14.162500000000000       0.55831201861283319       8.92530269598541398E-002
   14.238799999999999       0.56370137415472732       9.10766069105876236E-002
   14.315000000000000       0.56912537441990496       9.29304841438504808E-002
   14.391200000000000       0.57459145449530014       9.48176417088264917E-002
   14.467499999999999       0.58010727367681980       9.67412507773302704E-002
   14.543799999999999       0.58566609329396846       9.86995004672569926E-002
   14.619999999999997       0.59126095250411215       0.10069041233671891     
   14.696200000000001       0.59689952021108994       0.10271719952292291     
   14.772500000000001       0.60258969795382733       0.10478327821870079     
   14.848799999999999       0.60832453433525024       0.10688671413265341     
   14.924999999999999       0.61409684694546141       0.10902539258400948     
   15.001200000000003       0.61991454647713085       0.11120277595248496     
   15.077500000000001       0.62578578486384728       0.11342254604165292     
   15.153800000000000       0.63170338850841767       0.11568263685386172     
   15.230000000000000       0.63765994356906175       0.11798078805571757     
   15.306200000000000       0.64366361027284791       0.12032073238287179     
   15.382500000000002       0.64972279875129091       0.12270643984099483     
   15.458800000000000       0.65583010297767530       0.12513570371251642     
   15.535000000000000       0.66197786700569661       0.12760610764984776     
   15.611199999999998       0.66817450810406209       0.13012167764942700     
   15.687500000000000       0.67442870233389096       0.13268669645463499     
   15.763800000000002       0.68073280026626137       0.13529880662501381     
   15.840000000000000       0.68707889283507584       0.13795542445505596     
   15.916200000000000       0.69347566188359899       0.14066089429913359     
   15.992499999999998       0.69993205688725246       0.14341983860853430     
   16.068800000000000       0.70644017373600421       0.14622973863760080     
   16.145000000000000       0.71299183852695869       0.14908783126739991     
   16.221200000000000       0.71959600454367334       0.15199880696102450     
   16.297499999999999       0.72626190192221418       0.15496765777381200     
   16.373799999999999       0.73298135935078101       0.15799169227234064     
   16.449999999999999       0.73974592520892346       0.16106795480573730     
   16.526199999999999       0.74656483076565994       0.16420151237447722     
   16.602499999999999       0.75344759250613036       0.16739775906384624     
   16.678799999999999       0.76038575869685010       0.17065381815510108     
   16.754999999999999       0.76737058651181600       0.17396652694022369     
   16.831199999999999       0.77441159189312025       0.17734136229618619     
   16.907499999999999       0.78151858087131743       0.18078415538756715     
   16.983799999999999       0.78868280831129645       0.18429183073224317     
   17.059999999999999       0.79589522601332652       0.18786100288489674     
   17.136199999999999       0.80316563683882425       0.19149759459488128     
   17.212499999999999       0.81050414553866412       0.19520791455542119     
   17.288799999999998       0.81790169587344685       0.19898867328765391     
   17.364999999999998       0.82534891873429761       0.20283624566573732     
   17.441199999999998       0.83285590823922251       0.20675704080666890     
   17.517499999999998       0.84043306779587734       0.21075788747754204     
   17.593800000000002       0.84807101467470403       0.21483526628181679     
   17.670000000000002       0.85576004196328626       0.21898529356971624     
   17.746200000000002       0.86351053633715502       0.22321490861488116     
   17.822500000000002       0.87133320045842877       0.22753150727932728     
   17.898800000000001       0.87921830712752447       0.23193132223542898     
   17.975000000000001       0.88715579382735621       0.23641019058119628     
   18.051200000000001       0.89515633914009818       0.24097562982090434     
   18.127500000000001       0.90323094356176448       0.24563565472424959     
   18.203800000000001       0.91136951544290878       0.25038623034023294     
   18.280000000000001       0.91956161767546851       0.25522289206036952     
   18.356200000000001       0.92781821714039547       0.26015378851063070     
   18.432500000000001       0.93615060637425618       0.26518760997789903     
   18.508800000000001       0.94454830755166963       0.27032003222874895     
   18.585000000000001       0.95300049203032111       0.27554626514723901     
   18.661200000000001       0.96151840284884560       0.28087514471734926     
   18.737500000000001       0.97011361752192837       0.28631609915009670     
   18.813800000000001       0.97877525114434305       0.29186449145227988     
   18.890000000000001       0.98749205123039629       0.29751517530306465     
   18.966200000000001       0.99627553533775115       0.30327773963629306     
   19.042500000000000        1.0051375490390817       0.30916241715806186     
   19.118800000000000        1.0140667733588364       0.31516423082402267     
   19.195000000000000        1.0230515119753878       0.32127764851179452     
   19.271200000000000        1.0321035356413872       0.32751307944086405     
   19.347500000000000        1.0412349397124507       0.33388163493256362     
   19.423700000000000        1.0504218423757334       0.34036936891340769     
   19.500000000000000        1.0596883780868755       0.34699612598876950     
   19.576300000000000        1.0690225228154562       0.35375636159653734     
   19.652500000000000        1.0784118626904908       0.36064389863996948     
   19.728800000000000        1.0878809559358784       0.36767983212656502     
   19.805000000000000        1.0974048563818812       0.37484880115959179     
   19.881200000000000        1.1069957626674327       0.38216308478616423     
   19.957500000000000        1.1166661805608973       0.38963579772774437     


==> anc/M1_5_5_v2.dat <==
  2.12500000000000015E-002  4.14301520515058142E-004  6.76928355226643334E-007
  4.49999999999999983E-002  9.07495340969674395E-004  1.02436714690388615E-006
  6.87500000000000056E-002  1.38766863285875726E-003  1.57184343537205800E-006
  9.24999999999999989E-002  1.86868652440736068E-003  2.12411446574326461E-006
  0.11625000000000002       2.35055171093809592E-003  2.68123537394711173E-006
  0.14000000000000001       2.83326690328438444E-003  3.24326214912434164E-006
  0.16375000000000001       3.31683482795367204E-003  3.81025165078215691E-006
  0.18750000000000000       3.80125822729348792E-003  4.38226162638224552E-006
  0.21124999999999999       4.28653985966043465E-003  4.95935072937469413E-006
  0.23499999999999999       4.77268249959215442E-003  5.54157853769164643E-006
  0.25874999999999998       5.25968893798238902E-003  6.12900557271495382E-006
  0.28249999999999997       5.74756198225916635E-003  6.72169331873262342E-006
  0.30625000000000002       6.23630445656623341E-003  7.31970424289952392E-006
  0.33000000000000002       6.72591920194779216E-003  7.92310181571803059E-006
  0.35375000000000001       7.21640907653664510E-003  8.53195053205554538E-006
  0.37750000000000000       7.70777695574581881E-003  9.14631593271556643E-006
  0.40125000000000000       8.20002573246378201E-003  9.76626462658062689E-006
  0.42499999999999999       8.69315831725332201E-003  1.03918643133451897E-005
  0.44874999999999998       9.18717763855422809E-003  1.10231838068579001E-005
  0.47249999999999992       9.68208664288981204E-003  1.16602930590932146E-005
  0.49625000000000008       1.01778882950774585E-002  1.23032631847729784E-005
  0.52000000000000002       1.06745855784432225E-002  1.29521664866595795E-005
  0.54374999999999996       1.11721814950406697E-002  1.36070764815431805E-005
  0.56750000000000000       1.16706790658740421E-002  1.42680679269460246E-005
  0.59125000000000005       1.21700813311258222E-002  1.49352168485685801E-005
  0.61499999999999999       1.26703913503889241E-002  1.56086005685019834E-005
  0.63875000000000004       1.31716122029035768E-002  1.62882977342338709E-005
  0.66249999999999998       1.36737469877989976E-002  1.69743883484740286E-005
  0.68625000000000003       1.41767988243401248E-002  1.76669537998291362E-005
  0.70999999999999996       1.46807708521793888E-002  1.83660768943553206E-005
  0.73375000000000001       1.51856662316138345E-002  1.90718418880202428E-005
  0.75749999999999995       1.56914881438476039E-002  1.97843345201061031E-005
  0.78125000000000000       1.61982397912600745E-002  2.05036420475875269E-005
  0.80500000000000016       1.67059243976797264E-002  2.12298532805190802E-005
  0.82875000000000010       1.72145452086639485E-002  2.19630586184687483E-005
  0.85250000000000004       1.77241054917849673E-002  2.27033500880353632E-005
  0.87624999999999997       1.82346085369221173E-002  2.34508213814899344E-005
  0.90000000000000002       1.87460576565605698E-002  2.42055678965817426E-005
  0.92374999999999996       1.92584561860967736E-002  2.49676867775526505E-005
  0.94750000000000001       1.97718074841508953E-002  2.57372769574048904E-005
  0.97124999999999995       2.02861149328863004E-002  2.65144392014689327E-005
  0.99500000000000000       2.08013819383365030E-002  2.72992761523214528E-005
   1.0187500000000000       2.13176119307396418E-002  2.80918923761039934E-005
   1.0425000000000000       2.18348083648809213E-002  2.88923944102971777E-005
   1.0662499999999999       2.23529747204431056E-002  2.97008908130052162E-005
   1.0900000000000001       2.28721145023654572E-002  3.05174922138121107E-005
   1.1137500000000000       2.33922312412113038E-002  3.13423113662682034E-005
   1.1375000000000000       2.39133284935446576E-002  3.21754632020744100E-005
   1.1612499999999999       2.44354098423160554E-002  3.30170648870301963E-005
   1.1850000000000001       2.49584788972580518E-002  3.38672358788165464E-005
   1.2087500000000000       2.54825392952906064E-002  3.47260979866884374E-005
   1.2324999999999999       2.60075947009368313E-002  3.55937754331550000E-005
   1.2562500000000001       2.65336488067493340E-002  3.64703949177285728E-005
   1.2800000000000000       2.70607053337476484E-002  3.73560856828285007E-005
   1.3037500000000000       2.75887680318670746E-002  3.82509795819306687E-005
   1.3274999999999999       2.81178406798119479E-002  3.91552111492104687E-005
   1.3512500000000001       2.86479270879357664E-002  4.00689176758190453E-005
   1.3750000000000000       2.91790310951500868E-002  4.09922392803857512E-005
   1.3987499999999999       2.97111565717859231E-002  4.19253189904220718E-005
   1.4225000000000001       3.02443074195214226E-002  4.28683028224057520E-005
   1.4462500000000000       3.07784875719089163E-002  4.38213398655665771E-005
   1.4700000000000000       3.13137009949167877E-002  4.47845823686918008E-005
   1.4937499999999999       3.18499516874867772E-002  4.57581858300853874E-005
   1.5175000000000001       3.23872436821073251E-002  4.67423090908243471E-005
   1.5412500000000000       3.29255810454034820E-002  4.77371144314614248E-005
   1.5649999999999999       3.34649678787442839E-002  4.87427676723326187E-005
   1.5887500000000001       3.40054083188681133E-002  4.97594382776373972E-005
   1.6125000000000000       3.45469065385268087E-002  5.07872994634665027E-005
   1.6362500000000000       3.50894667471494323E-002  5.18265283099653230E-005
   1.6599999999999999       3.56330931915263757E-002  5.28773058778284527E-005
   1.6837500000000001       3.61777901565147678E-002  5.39398173293358777E-005
   1.7075000000000000       3.67235619657660453E-002  5.50142520541484868E-005
   1.7312500000000000       3.72704129824767139E-002  5.61008038000989040E-005
   1.7549999999999999       3.78183476101632415E-002  5.71996708092233465E-005
   1.7787500000000001       3.83673702934622177E-002  5.83110559592980250E-005
   1.8025000000000000       3.89174855189569208E-002  5.94351669111562112E-005
   1.8262499999999999       3.94686978160314547E-002  6.05722162620831201E-005
   1.8499999999999999       4.00210117577537439E-002  6.17224217056007809E-005
   1.8737499999999998       4.05744319617887886E-002  6.28860061979753408E-005
   1.8974999999999997       4.11289630913434442E-002  6.40631981318013434E-005
   1.9212499999999997       4.16846098561445069E-002  6.52542315170403028E-005
   1.9450000000000001       4.22413770134513963E-002  6.64593461699116328E-005
   1.9687500000000000       4.27992693691053791E-002  6.76787879100663857E-005
   1.9924999999999999       4.33582917786169836E-002  6.89128087664956762E-005
   2.0162499999999999       4.39184491482937228E-002  7.01616671926615733E-005
   2.0400000000000000       4.44797464364098047E-002  7.14256282913678541E-005
   2.0637500000000002       4.50421886544203759E-002  7.27049640499237941E-005
   2.0874999999999999       4.56057808682225341E-002  7.39999535861943496E-005
   2.1112500000000001       4.61705281994652592E-002  7.53108834061682269E-005
   2.1349999999999998       4.67364358269113586E-002  7.66380476737241336E-005
   2.1587499999999999       4.73035089878538692E-002  7.79817484933204491E-005
   2.1825000000000001       4.78717529795901348E-002  7.93422962063889526E-005
   2.2062499999999998       4.84411731609565438E-002  8.07200097022681227E-005
   2.2300000000000000       4.90117749539277364E-002  8.21152167445780373E-005
   2.2537500000000001       4.95835638452834168E-002  8.35282543139997133E-005
   2.2774999999999999       5.01565453883471776E-002  8.49594689685038258E-005
   2.3012500000000000       5.07307252048014440E-002  8.64092172221485858E-005
   2.3250000000000002       5.13061089865826797E-002  8.78778659436543736E-005
   2.3487499999999999       5.18827024978630383E-002  8.93657927760662524E-005
   2.3725000000000001       5.24605115771211786E-002  9.08733865789084606E-005
   2.3962500000000002       5.30395421592453065E-002  9.24010479290910059E-005
   2.4199999999999999       5.36198001984962633E-002  9.39491894748047742E-005
   2.4437500000000001       5.42012917892090509E-002  9.55182366603719526E-005
   2.4674999999999998       5.47840230875220602E-002  9.71086281347954177E-005
   2.4912500000000000       5.53680000956628740E-002  9.87208159416216988E-005
   2.5150000000000001       5.59532296339595031E-002  1.00355267858766984E-004
   2.5387499999999998       5.65397178860453584E-002  1.02012465457571098E-004
   2.5625000000000000       5.71274713724252148E-002  1.03692906515071283E-004
   2.5862500000000002       5.77164967117448011E-002  1.05397105316702645E-004
   2.6099999999999999       5.83068006241722059E-002  1.07125593433175323E-004
   2.6337500000000000       5.88983899349656767E-002  1.08878920546252530E-004
   2.6575000000000002       5.94912715782419665E-002  1.10657655327358508E-004
   2.6812499999999999       6.00854526009607509E-002  1.12462386373327994E-004
   2.7050000000000001       6.06809401671412479E-002  1.14293723204046221E-004
   2.7287499999999998       6.12777415623302416E-002  1.16152297327209926E-004
   2.7524999999999999       6.18758641983410962E-002  1.18038763375990388E-004
   2.7762500000000001       6.24753156182863423E-002  1.19953800325984069E-004
   2.7999999999999998       6.30761035019283683E-002  1.21898112798535802E-004
   2.8237500000000000       6.36782356713755660E-002  1.23872432458295380E-004
   2.8475000000000001       6.42817200971536745E-002  1.25877519513747411E-004
   2.8712499999999999       6.48865649046864307E-002  1.27914164330470152E-004
   2.8950000000000000       6.54927783812221664E-002  1.29983189168002110E-004
   2.9187500000000002       6.61003689832481423E-002  1.32085450052508736E-004
   2.9424999999999999       6.67093453444390638E-002  1.34221838798923373E-004
   2.9662500000000001       6.73197162841918106E-002  1.36393285197945480E-004
   2.9900000000000002       6.79314908168045101E-002  1.38600759385234363E-004
   3.0137499999999999       6.85446781613659462E-002  1.40845274412409175E-004
   3.0375000000000001       6.91592877524296878E-002  1.43127889042077695E-004
   3.0612499999999998       6.97753292515564671E-002  1.45449710792157333E-004
   3.0850000000000000       7.03928125598210219E-002  1.47811899258297978E-004
   3.1087500000000001       7.10117478313914835E-002  1.50215669747359281E-004
   3.1324999999999998       7.16321454883062092E-002  1.52662297259748307E-004
   3.1562500000000000       7.22540162365903349E-002  1.55153120864165976E-004
   3.1800000000000002       7.28773710838762634E-002  1.57689548515081284E-004
   3.2037499999999999       7.35022213587179646E-002  1.60273062371321786E-004
   3.2275000000000000       7.41285787318190503E-002  1.62905224683783460E-004
   3.2512500000000006       7.47564552394309884E-002  1.65587684331829673E-004
   3.2749999999999999       7.53858633092218539E-002  1.68322184101875419E-004
   3.2987500000000005       7.60168157889687668E-002  1.71110568818565309E-004
   3.3224999999999998       7.66493259784906816E-002  1.73954794459584987E-004
   3.3462500000000004       7.72834076653184932E-002  1.76856938410478368E-004
   3.3700000000000001       7.79190751646945262E-002  1.79819211047154641E-004
   3.3937500000000003       7.85563433646152692E-002  1.82843968872749144E-004
   3.4175000000000000       7.91952282740522873E-002  1.85933730651888923E-004
   3.4412500000000001       7.98357445924119252E-002  1.89091188702371365E-004
   3.4649999999999999       8.04779107566746671E-002  1.92319240307235360E-004
   3.4887500000000000       8.11217440324501632E-002  1.95620998830079492E-004
   3.5124999999999997       8.17672630846747184E-002  1.98999826113792821E-004
   3.5362499999999999       8.24144873314814896E-002  2.02459361840954979E-004
   3.5599999999999996       8.30634381689163426E-002  2.06003563019965704E-004
   3.5837500000000002       8.37141374119678983E-002  2.09636743601772791E-004
   3.6074999999999995       8.43666086017467315E-002  2.13363629825828478E-004
   3.6312500000000001       8.50208769301152717E-002  2.17189423296596516E-004
   3.6549999999999994       8.56769694841385682E-002  2.21119879148434345E-004
   3.6787500000000000       8.63349155543980395E-002  2.25161403094734032E-004
   3.7025000000000001       8.69947473243333769E-002  2.29321174397291010E-004
   3.7262499999999998       8.76564987657386385E-002  2.33607297921641609E-004
   3.7500000000000000       8.83202098004574609E-002  2.38029017024708690E-004
   3.7525000000000004       8.83901897868306641E-002  2.38502768660394288E-004
   3.7549999999999999       8.84601919638635104E-002  2.38978152370400871E-004
   3.7574999999999998       8.85302164367511857E-002  2.39455181943781320E-004
   3.7599999999999998       8.86002632511081467E-002  2.39933871233091457E-004
   3.7624999999999997       8.86703324626614414E-002  2.40414234348311826E-004
   3.7650000000000001       8.87404241122000531E-002  2.40896285595157758E-004
   3.7675000000000005       8.88105382817573341E-002  2.41380039633911383E-004
   3.7700000000000000       8.88806750268769652E-002  2.41865511302404972E-004
   3.7725000000000000       8.89508343998428874E-002  2.42352715685748037E-004
   3.7749999999999999       8.90210164603556092E-002  2.42841668152536135E-004
   3.7774999999999999       8.90912212689746047E-002  2.43332384344484808E-004
   3.7799999999999994       8.91614488871416283E-002  2.43824880184218955E-004
   3.7825000000000006       8.92316993772051120E-002  2.44319171883377272E-004
   3.7850000000000001       8.93019728024451037E-002  2.44815275951041213E-004
   3.7875000000000001       8.93722692339364716E-002  2.45313209221276305E-004
   3.7900000000000000       8.94425887232394579E-002  2.45812988787257893E-004
   3.7925000000000000       8.95129313434180063E-002  2.46314632123235293E-004
   3.7949999999999995       8.95832971617526869E-002  2.46818157019543466E-004
   3.7974999999999999       8.96536862465983353E-002  2.47323581611667332E-004
   3.8000000000000003       8.97240986674161384E-002  2.47830924391043519E-004
   3.8025000000000002       8.97945344948072599E-002  2.48340204216330855E-004
   3.8050000000000002       8.98649938005476462E-002  2.48851440325185296E-004
   3.8075000000000001       8.99354766576248993E-002  2.49364652346566759E-004
   3.8099999999999996       9.00059831402761773E-002  2.49879860313605129E-004
   3.8125000000000000       9.00765133240283289E-002  2.50397084677061717E-004
   3.8150000000000004       9.01470672857395267E-002  2.50916346319421445E-004
   3.8174999999999999       9.02176451036430516E-002  2.51437666569653395E-004
   3.8199999999999998       9.02882468572141494E-002  2.51961067218183638E-004
   3.8224999999999998       9.03588726279337118E-002  2.52486570535118886E-004
   3.8249999999999997       9.04295221441288738E-002  2.53014198293432591E-004
   3.8275000000000001       9.05001961941037103E-002  2.53543975739203365E-004
   3.8300000000000005       9.05708945173836627E-002  2.54075925714064685E-004
   3.8325000000000000       9.06416172015122451E-002  2.54610072579039516E-004
   3.8350000000000000       9.07123646846148962E-002  2.55146442248762174E-004
   3.8374999999999999       9.07831359928168158E-002  2.55685057255517401E-004
   3.8399999999999999       9.08539322878318817E-002  2.56225946750527700E-004
   3.8424999999999994       9.09247533082805232E-002  2.56769136518573526E-004
   3.8450000000000006       9.09955991511044171E-002  2.57314654014072306E-004
   3.8475000000000001       9.10664699153508894E-002  2.57862527386082266E-004
   3.8500000000000001       9.11373656985648012E-002  2.58412785496556219E-004
   3.8525000000000000       9.12082866116427082E-002  2.58965457992591658E-004
   3.8550000000000000       9.12792327567873013E-002  2.59520575275900059E-004
   3.8574999999999995       9.13502042423615657E-002  2.60078168578752912E-004
   3.8599999999999999       9.14212011793077289E-002  2.60638269989788875E-004
   3.8625000000000003       9.14922236812593381E-002  2.61200912492533309E-004
   3.8650000000000002       9.15632718646610527E-002  2.61766130006368817E-004
   3.8675000000000002       9.16343458488955986E-002  2.62333957430166680E-004
   3.8700000000000001       9.17054457564194653E-002  2.62904430688796098E-004
   3.8724999999999996       9.17765717129069708E-002  2.63477586782769860E-004
   3.8750000000000000       9.18477238474048330E-002  2.64053463841296035E-004
   3.8775000000000004       9.19189022926611005E-002  2.64632101179516151E-004
   3.8799999999999999       9.19901071846449259E-002  2.65213539357435108E-004
   3.8824999999999998       9.20613386637210984E-002  2.65797820248010101E-004
   3.8849999999999998       9.21325968741962403E-002  2.66384987105371552E-004
   3.8874999999999997       9.22038819647015978E-002  2.66975084640739050E-004
   3.8900000000000001       9.22751940885108562E-002  2.67568159103964199E-004
   3.8925000000000005       9.23465334034681146E-002  2.68164258370354668E-004
   3.8950000000000000       9.24179000727431282E-002  2.68763432036968905E-004
   3.8975000000000000       9.24892942648123106E-002  2.69365731524501056E-004
   3.8999999999999999       9.25607160551733393E-002  2.69971209901232715E-004
   3.9024999999999999       9.26321658212893306E-002  2.70579923154822888E-004
   3.9049999999999994       9.27036436512933409E-002  2.71191928600015024E-004
   3.9075000000000006       9.27751498379565248E-002  2.71807286462517276E-004
   3.9100000000000001       9.28466843837579686E-002  2.72426058587733335E-004
   3.9125000000000001       9.29182475964351051E-002  2.73048310356052021E-004
   3.9150000000000000       9.29898396929697418E-002  2.73674109712845751E-004
   3.9175000000000000       9.30614608992953313E-002  2.74303527668461869E-004
   3.9199999999999995       9.31331114509621610E-002  2.74936638530487258E-004
   3.9224999999999999       9.32047915938747779E-002  2.75573520161333859E-004
   3.9250000000000003       9.32765015851114432E-002  2.76214254264778552E-004
   3.9275000000000002       9.33482416938380966E-002  2.76858926705795053E-004
   3.9300000000000002       9.34200122023312457E-002  2.77507627868806288E-004
   3.9325000000000001       9.34918134071271167E-002  2.78160453060498033E-004
   3.9349999999999996       9.35636456203181033E-002  2.78817502964570489E-004
   3.9375000000000000       9.36355091710210780E-002  2.79478884157367813E-004
   3.9400000000000004       9.37074044109427184E-002  2.80144709706900473E-004
   3.9424999999999999       9.37793317007229732E-002  2.80815099798818041E-004
   3.9449999999999998       9.38512914315738495E-002  2.81490182568572094E-004
   3.9474999999999998       9.39232844129818112E-002  2.82170096155132349E-004
   3.9499999999999997       9.39953099346410026E-002  2.82854983914415409E-004
   3.9525000000000001       9.40673696205491516E-002  2.83545007213365440E-004
   3.9550000000000005       9.41394635982507472E-002  2.84240335358951928E-004
   3.9575000000000000       9.42115924289641388E-002  2.84941153111494764E-004
   3.9600000000000000       9.42837567088075784E-002  2.85647661550409815E-004
   3.9624999999999999       9.43559570916454732E-002  2.86360080653906177E-004
   3.9649999999999999       9.44281942939616536E-002  2.87078652403854049E-004
   3.9674999999999994       9.45004691058179552E-002  2.87803644672393914E-004
   3.9700000000000006       9.45727824047143256E-002  2.88535356141686916E-004
   3.9725000000000001       9.46451351773889282E-002  2.89274122651256022E-004
   3.9750000000000001       9.47175289073722143E-002  2.90020326634838038E-004
   3.9775000000000000       9.47899637261953448E-002  2.90774402552020734E-004
   3.9800000000000000       9.48624422568964260E-002  2.91536863991931881E-004
   3.9824999999999995       9.49349657525264401E-002  2.92308313771913041E-004
   3.9849999999999999       9.50075365189255033E-002  2.93089484040364931E-004
   3.9875000000000003       9.50801571582012423E-002  2.93881285311816450E-004
   3.9900000000000002       9.51528308115318772E-002  2.94684893769781736E-004
   3.9925000000000002       9.52255620282103921E-002  2.95501914762864241E-004
   3.9950000000000001       9.52983577415573990E-002  2.96334731739495859E-004
   3.9974999999999996       9.53712294512209374E-002  2.97187473614405695E-004
   4.0000000000000000       9.54442120454625370E-002  2.98071740502522595E-004
   4.0025000000000004       9.55172795475570241E-002  2.99106203862736688E-004
   4.0049999999999999       9.55903300688153573E-002  3.00231680047099503E-004
   4.0075000000000003       9.56633750345173145E-002  3.01415951040687094E-004
   4.0099999999999998       9.57364185997175987E-002  3.02647557915265925E-004
   4.0125000000000002       9.58094631717533729E-002  3.03919897281149272E-004
   4.0149999999999997       9.58825103770019199E-002  3.05228526240910222E-004
   4.0175000000000001       9.59555614111576027E-002  3.06570192323475275E-004
   4.0199999999999996       9.60286172019611944E-002  3.07942382544120093E-004
   4.0225000000000000       9.61016784969770665E-002  3.09343080769342667E-004
   4.0250000000000004       9.61747459150549128E-002  3.10770623779217658E-004
   4.0274999999999999       9.62478199802060952E-002  3.12223609717122855E-004
   4.0300000000000002       9.63209011438518475E-002  3.13700836674362315E-004
   4.0324999999999998       9.63939897996540090E-002  3.15201259740974205E-004
   4.0350000000000001       9.64670862953790759E-002  3.16723959949089602E-004
   4.0374999999999996       9.65401909411380821E-002  3.18268121178062562E-004
   4.0400000000000000       9.66133040157765716E-002  3.19833012576992615E-004
   4.0425000000000004       9.66864257718552805E-002  3.21417974917943415E-004
   4.0449999999999999       9.67595564395190011E-002  3.23022409817305266E-004
   4.0475000000000003       9.68326962297292176E-002  3.24645771094845723E-004
   4.0499999999999998       9.69058453367703521E-002  3.26287557754015962E-004
   4.0525000000000002       9.69790039403702897E-002  3.27947308212988100E-004
   4.0549999999999997       9.70521722074373511E-002  3.29624595513689509E-004
   4.0579999999999998       9.71399871020699329E-002  3.31659932794427248E-004
   4.0599999999999996       9.71985383442888484E-002  3.33030222452216154E-004
   4.0625000000000000       9.72717364960093422E-002  3.34757848135412359E-004
   4.0650000000000004       9.73449448770799669E-002  3.36501577377877885E-004
   4.0674999999999999       9.74181636084976987E-002  3.38261106899133553E-004
   4.0700000000000003       9.74913928046060863E-002  3.40036151255458674E-004
   4.0724999999999998       9.75646325736922448E-002  3.41826441215318448E-004
   4.0750000000000002       9.76378830185122143E-002  3.43631722333629980E-004
   4.0774999999999997       9.77111442367536304E-002  3.45451753694648342E-004
   4.0800000000000001       9.77844163214604267E-002  3.47286306798790510E-004
   4.0824999999999996       9.78576993613428092E-002  3.49135164572603413E-004
   4.0850000000000000       9.79309934411864563E-002  3.50998120485620764E-004
   4.0875000000000004       9.80042986420898848E-002  3.52874977758868102E-004
   4.0899999999999999       9.80776150417414228E-002  3.54765548653795623E-004
   4.0925000000000002       9.81509427146568803E-002  3.56669653831203368E-004
   4.0949999999999998       9.82242817323802087E-002  3.58587121771539088E-004
   4.0975000000000001       9.82976321637345912E-002  3.60517788249550245E-004
   4.0999999999999996       9.83709940749160766E-002  3.62461495856190971E-004
   4.1025000000000000       9.84443675297113907E-002  3.64418093563394099E-004
   4.1050000000000004       9.85177525896318573E-002  3.66387436326236888E-004
   4.1074999999999999       9.85911493140491368E-002  3.68369384718740490E-004
   4.1100000000000003       9.86645577603197793E-002  3.70363804599694452E-004
   4.1124999999999998       9.87379779838999244E-002  3.72370566805410130E-004
   4.1150000000000002       9.88114100384509808E-002  3.74389546866688418E-004
   4.1174999999999997       9.88848539759475537E-002  3.76420624747630559E-004
   4.1200000000000001       9.89583098467265304E-002  3.78463684603974745E-004
   4.1224999999999996       9.90317776996365862E-002  3.80518614559674029E-004
   4.1250000000000000       9.91052575806246061E-002  3.82585306493659347E-004
   4.1275000000000004       9.91787495385790530E-002  3.84663655869327259E-004
   4.1299999999999999       9.92522536167777941E-002  3.86753561521983847E-004
   4.1325000000000003       9.93257698586893639E-002  3.88854925513796407E-004
   4.1349999999999998       9.93992983065980357E-002  3.90967652972344258E-004
   4.1375000000000002       9.94728390016590691E-002  3.93091651944932590E-004
   4.1399999999999997       9.95463919839498501E-002  3.95226833262291239E-004
   4.1425000000000001       9.96199572939637651E-002  3.97373110416688452E-004
   4.1449999999999996       9.96935349668751913E-002  3.99530399419186031E-004
   4.1475000000000000       9.97671250412490856E-002  4.01698618721752952E-004
   4.1500000000000004       9.98407275533049615E-002  4.03877689088675683E-004
   4.1524999999999999       9.99143425383978850E-002  4.06067533502919658E-004
   4.1550000000000002       9.99879700310542935E-002  4.08268077072538281E-004
   4.1574999999999998       0.10006161006354626       4.10479246936456957E-004
   4.1600000000000001       0.10013526267175619       4.12700972205119363E-004
   4.1624999999999996       0.10020892788646063       4.14933183846051860E-004
   4.1650000000000000       0.10028260573918717       4.17175814633357993E-004
   4.1675000000000004       0.10035629626078446       4.19428799071426550E-004
   4.1699999999999999       0.10042999948144783       4.21692073328329181E-004
   4.1725000000000003       0.10050371543074316       4.23965575172691861E-004
   4.1749999999999998       0.10057744413762976       4.26249243913820746E-004
   4.1775000000000002       0.10065118563048227       4.28543020344871004E-004
   4.1799999999999997       0.10072493993711107       4.30846846688851871E-004
   4.1825000000000001       0.10079870708478218       4.33160666547312604E-004
   4.1849999999999996       0.10087248710023572       4.35484424851513704E-004
   4.1875000000000000       0.10094628000970393       4.37818067815957848E-004
   4.1900000000000004       0.10102008583892810       4.40161542894114378E-004
   4.1924999999999999       0.10109390461317469       4.42514798736221829E-004
   4.1950000000000003       0.10116773635725104       4.44877785149044890E-004
   4.1974999999999998       0.10124158109551989       4.47250453057455866E-004
   4.2000000000000002       0.10131543885191378       4.49632754467760071E-004
   4.2024999999999997       0.10138930964994840       4.52024642432643034E-004
   4.2050000000000001       0.10146319351273549       4.54426071017667566E-004
   4.2074999999999996       0.10153709046299536       4.56836995269216666E-004
   4.2100000000000000       0.10161100052306869       4.59257371183822418E-004
   4.2125000000000004       0.10168492371492792       4.61687155678787583E-004
   4.2149999999999999       0.10175886006018818       4.64126306564041115E-004
   4.2175000000000002       0.10183280958011766       4.66574782515164356E-004
   4.2199999999999998       0.10190677229564771       4.69032543047514215E-004
   4.2225000000000001       0.10198074822738255       4.71499548491405242E-004
   4.2249999999999996       0.10205473739560847       4.73975759968274686E-004
   4.2275000000000000       0.10212873982030271       4.76461139367799708E-004
   4.2300000000000004       0.10220275552114209       4.78955649325913226E-004
   4.2324999999999999       0.10227678451751120       4.81459253203661433E-004
   4.2350000000000003       0.10235082682851049       4.83971915066888994E-004
   4.2374999999999998       0.10242488247296355       4.86493599666678841E-004
   4.2400000000000002       0.10249895146849486       4.89024272416102275E-004
   4.2424999999999997       0.10257303383618678       4.91563899394285701E-004
   4.2450000000000001       0.10264712959128638       4.94112447284592070E-004
   4.2474999999999996       0.10272123875251173       4.96669883402169705E-004
   4.2500000000000000       0.10279536133740873       4.99236175655570400E-004
   4.3262499999999999       0.10506263089957855       5.81617398204530966E-004
   4.4024999999999999       0.10734280384876518       6.71536629575971138E-004
   4.4787499999999998       0.10963618694561768       7.68548140411122157E-004
   4.5549999999999997       0.11194302508708161       8.72354441788983424E-004
   4.6312499999999996       0.11426352524820986       9.82749512143643242E-004
   4.7074999999999996       0.11659786927137782       1.09958804494963655E-003
   4.7837500000000004       0.11894622205730650       1.22276727468548121E-003
   4.8600000000000003       0.12130873661210860       1.35221552514824036E-003
   4.9362500000000002       0.12368555748288131       1.48788463389129912E-003
   5.0125000000000002       0.12607682315387209       1.62974474308270867E-003
   5.0887500000000001       0.12848266776680001       1.77778060321609368E-003
   5.1650000000000000       0.13090322238568317       1.93198888103237069E-003
   5.2412500000000000       0.13333861594549085       2.09237615527060406E-003
   5.3174999999999999       0.13578897597584941       2.25895739626926330E-003
   5.3937499999999998       0.13825442916134389       2.43175479384001407E-003
   5.4699999999999998       0.14073510178098605       2.61079684090539423E-003
   5.5462499999999997       0.14323112005695163       2.79611760832132288E-003
   5.6224999999999996       0.14574261043427478       2.98775616488817803E-003
   5.6987500000000004       0.14826969980739052       3.18575610920118378E-003
   5.7750000000000004       0.15081251570533849       3.39016518877237501E-003
   5.8512500000000003       0.15337118644452488       3.60103498806441189E-003
   5.9275000000000002       0.15594584125582145       3.81842067153677529E-003
   6.0037500000000001       0.15853661039086467       4.04238077104730753E-003
   6.0800000000000001       0.16114362521374029       4.27297700941750829E-003
   6.1562500000000000       0.16376701827992546       4.51027415368931203E-003
   6.2324999999999999       0.16640692340130481       4.75433989288123401E-003
   6.3087499999999999       0.16906347567509178       5.00524473545342890E-003
   6.3849999999999998       0.17173681159614995       5.26306192664434576E-003
   6.4612499999999997       0.17442706905443417       5.52786737738662770E-003
   6.5375000000000005       0.17713438738766371       5.79973960740482949E-003
   6.6137499999999996       0.17985890741737384       6.07875969872592476E-003
   6.6900000000000013       0.18260077148173506       6.36501125851039479E-003
   6.7662500000000003       0.18536012346570818       6.65858039000979604E-003
   6.8425000000000002       0.18813710882900489       6.95955567065682616E-003
   6.9187500000000002       0.19093187463158814       7.26802813643142795E-003
   6.9949999999999992       0.19374456956091893       7.58409127195187362E-003
   7.0712500000000000       0.19657534395155205       7.90784100533751567E-003
   7.1475000000000000       0.19942434981012819       8.23937570782600458E-003
   7.2237500000000008       0.20229174083637505       8.57879619736446990E-003
   7.2999999999999998       0.20517767244408225       8.92620574595568220E-003
   7.3762499999999998       0.20808230178155068       9.28171009042801087E-003
   7.4524999999999997       0.21100578775162204       9.64541744636471764E-003
   7.5287499999999987       0.21394829103138199       1.00174385249657046E-002
   7.6050000000000004       0.21690997409161522       1.03978865526462069E-002
   7.6812499999999995       0.21989100121607646       1.07868772932044020E-002
   7.7575000000000003       0.22289153852063667       1.11845290724142832E-002
   7.8337500000000002       0.22591175397235133       1.15909628049215528E-002
   7.9100000000000010       0.22895181740849310       1.20063020233396999E-002
   7.9862500000000001       0.23201190055557833       1.24306729094595808E-002
   8.0625000000000000       0.23509217704841634       1.28642043274996842E-002
   8.1387499999999999       0.23819282244919468       1.33070278593339364E-002
   8.2149999999999999       0.24131401426661561       1.37592778416416959E-002
   8.2912499999999998       0.24445593197509180       1.42210914049291388E-002
   8.3674999999999997       0.24761875703400912       1.46926085143757532E-002
   8.4437499999999996       0.25080267290707081       1.51739720124655277E-002
   8.5199999999999996       0.25400786508173712       1.56653276633700912E-002
   8.5962499999999995       0.25723452108877931       1.61668241990629638E-002
   8.6724999999999994       0.26048283052004262       1.66786133670342659E-002
   8.7487499999999994       0.26375298505593431       1.72008499803467281E-002
   8.8249999999999993       0.26704517847398646       1.77336919682272581E-002
   8.9012499999999992       0.27035960667654124       1.82773004296295852E-002
   8.9774999999999991       0.27369646770909523       1.88318396879878919E-002
   9.0537500000000009       0.27705596178059849       1.93974773478821395E-002
   9.1300000000000008       0.28043829128379344       1.99743843534881983E-002
   9.2062500000000007       0.28384366081556972       2.05627350487893115E-002
   9.2825000000000006       0.28727227719733134       2.11627072395193933E-002
   9.3587500000000006       0.29072434949539933       2.17744822568145674E-002
   9.4350000000000005       0.29420008904149431       2.23982450225709527E-002
   9.5112500000000004       0.29769970945335211       2.30341841165391803E-002
   9.5875000000000004       0.30122342665551854       2.36824918452241649E-002
   9.6637500000000003       0.30477145890034490       2.43433643126902341E-002
   9.7400000000000002       0.30834402678915490       2.50170014933858223E-002
   9.8162500000000001       0.31194135329351602       2.57036073070933888E-002
   9.8925000000000001       0.31556366377650208       2.64033896960744197E-002
   9.9687500000000000       0.31921118601804560       2.71165607047848950E-002
   10.045000000000000       0.32288415021901329       2.78433365599787923E-002
   10.121200000000000       0.32658035524632989       2.85834475375157764E-002
   10.197500000000000       0.33030733763539966       2.93385891407645094E-002
   10.273800000000000       0.33406050172819396       3.01080289533959961E-002
   10.350000000000000       0.33783511715682868       3.08909641521742523E-002
   10.426200000000000       0.34163632789614212       3.16886317389079436E-002
   10.502500000000000       0.34546942013069754       3.25023507923112506E-002
   10.578799999999999       0.34932967122258768       3.33313326844831490E-002
   10.654999999999999       0.35321221879053033       3.41747137045335381E-002
   10.731199999999999       0.35712235684343840       3.50338276599378579E-002
   10.807499999999999       0.36106552690705168       3.59100960892119944E-002
   10.883699999999999       0.36503165111317087       3.68014900688426044E-002
   10.960000000000001       0.36903140046385108       3.77106230011495791E-002
   11.036300000000001       0.37305985280785658       3.86366153640587753E-002
   11.112500000000001       0.37711193828152245       3.95785048390733807E-002
   11.188800000000001       0.38119856165666388       4.05390540691118809E-002
   11.265000000000001       0.38530928259580222       4.15160410117314180E-002
   11.341200000000001       0.38944971200870132       4.25110144715298982E-002
   11.417500000000000       0.39362561958616610       4.35256237516882943E-002
   11.493800000000000       0.39783187204775056       4.45588897957419558E-002
   11.570000000000000       0.40206317989443402       4.56097420753881072E-002
   11.646200000000000       0.40632532129214460       4.66798488156758562E-002
   11.722500000000000       0.41062423917395696       4.77709859331590936E-002
   11.798800000000000       0.41495465263021980       4.88821027128783503E-002
   11.875000000000000       0.41931111859689646       5.00120506062054285E-002
   11.951200000000000       0.42369958866948737       5.11626261541438254E-002
   12.027500000000000       0.42812618540215119       5.23357414024582732E-002
   12.103800000000000       0.43258547449453666       5.35302694310233126E-002
   12.180000000000000       0.43707185322900921       5.47449786042463471E-002
   12.256200000000000       0.44159145294849284       5.59818034878590970E-002
   12.332500000000000       0.44615058236385469       5.72428026199032838E-002
   12.408799999999999       0.45074364761859387       5.85267679636629623E-002
   12.484999999999999       0.45536487993249342       5.98323792998447304E-002
   12.561199999999999       0.46002059687627883       6.11617197158011994E-002
   12.637499999999999       0.46471730005573725       6.25170054518947027E-002
   12.713699999999999       0.46944300467981953       6.38951171278881874E-002
   12.789999999999999       0.47421044406573742       6.53001146750045586E-002
   12.866299999999999       0.47901377287972424       6.67306582813162324E-002
   12.942500000000003       0.48384696065994487       6.81852836040233445E-002
   13.018800000000001       0.48872303171870085       6.96682794943264821E-002
   13.095000000000001       0.49362954587040403       7.11762385732197661E-002
   13.171199999999999       0.49857321344321504       7.27115764144806165E-002
   13.247500000000000       0.50356094277367580       7.42768626067156768E-002
   13.323800000000002       0.50858662143432665       7.58706124133869120E-002
   13.400000000000000       0.51364394098522015       7.74912026271809551E-002
   13.476200000000000       0.51873981842366390       7.91412349470695664E-002
   13.552499999999998       0.52388137604569041       8.08234768644798263E-002
   13.628800000000000       0.52906231400722781       8.25363388500533757E-002
   13.705000000000000       0.53427612885855802       8.42780825948174356E-002
   13.781200000000000       0.53952995134314485       8.60515106939889890E-002
   13.857500000000000       0.54483112503647324       8.78596043798833548E-002
   13.933799999999998       0.55017315481620599       8.97006622380511348E-002
   14.010000000000002       0.55554933411607221       9.15728229381011505E-002
   14.086200000000000       0.56096701458072540       9.34791062473282336E-002
   14.162500000000000       0.56643376834989545       9.54227245815505998E-002
   14.238799999999999       0.57194289664221010       9.74018571309323150E-002
   14.315000000000000       0.57748748104180059       9.94145110516458097E-002
   14.391200000000000       0.58307510106828520       0.10146394103003935     
   14.467499999999999       0.58871356452884249       0.10355360961286310     
   14.543799999999999       0.59439596000448980       0.10568156832622433     
   14.619999999999997       0.60011514800341625       0.10784568344003477     
   14.696200000000001       0.60587894336887371       0.11004946384388921     
   14.772500000000001       0.61169539576333432       0.11229664260767731     
   14.848799999999999       0.61755737229504504       0.11458513469661848     
   14.924999999999999       0.62345750285856749       0.11691265540363634     
   15.001200000000003       0.62940384364138768       0.11928298876209627     
   15.077500000000001       0.63540469510004460       0.12170016138998160     
   15.153800000000000       0.64145269205073907       0.12416194204900141     
   15.230000000000000       0.64754022357375329       0.12666588434061368     
   15.306200000000000       0.65367559421690313       0.12921607074812347     
   15.382500000000002       0.65986736072423280       0.13181684609506020     
   15.458800000000000       0.66610791543855619       0.13446582271580806     
   15.535000000000000       0.67238939559197752       0.13716038071815401     
   15.611199999999998       0.67872036014764359       0.13990492617437772     
   15.687500000000000       0.68510962827199828       0.14270414902813933     
   15.763800000000002       0.69154933837892485       0.14555549373275151     
   15.840000000000000       0.69803136450478176       0.14845615397309797     
   15.916200000000000       0.70456452586791773       0.15141088689084772     
   15.992499999999998       0.71115790958546232       0.15442475704048242     
   16.068800000000000       0.71780338843439040       0.15749502883978797     
   16.145000000000000       0.72449256117909167       0.16061869575805712     
   16.221200000000000       0.73123451204617718       0.16380089627614614     
   16.297499999999999       0.73803860121568909       0.16704710218241242     
   16.373799999999999       0.74489642273078216       0.17035438471404019     
   16.449999999999999       0.75179928682779018       0.17371952208273370     
   16.526199999999999       0.75875654692365169       0.17714806722180970     
   16.602499999999999       0.76577783911738784       0.18064593436427717     
   16.678799999999999       0.77285446505530953       0.18420998703031516     
   16.754999999999999       0.77997743253446428       0.18783677148788921     
   16.831199999999999       0.78715636800553201       0.19153229126059243     
   16.907499999999999       0.79440118355717126       0.19530294099389825     
   16.983799999999999       0.80170287484547920       0.19914536082664769     
   17.059999999999999       0.80905213280476085       0.20305584704829063     
   17.136199999999999       0.81645885574153387       0.20704089262247966     
   17.212499999999999       0.82393323727694312       0.21110741621736603     
   17.288799999999998       0.83146594873591850       0.21525181687525610     
   17.364999999999998       0.83904734826123417       0.21947012131098748     
   17.441199999999998       0.84668760643767549       0.22376935544415175     
   17.517499999999998       0.85439719391722124       0.22815700760237287     
   17.593800000000002       0.86216644180541890       0.23262921710634035     
   17.670000000000002       0.86998535843560965       0.23718171933007406     
   17.746200000000002       0.87786438269196543       0.24182211977871715     
   17.822500000000002       0.88581425823191073       0.24655852675092157     
   17.898800000000001       0.89382495720074273       0.25138679867147423     
   17.975000000000001       0.90188611943136410       0.25630235532566886     
   18.051200000000001       0.91000844740926212       0.26131343325756895     
   18.127500000000001       0.91820294937799840       0.26642881541109620     
   18.203800000000001       0.92645921850015545       0.27164405625165183     
   18.280000000000001       0.93476650688361740       0.27695423375294953     
   18.356200000000001       0.94313577009453975       0.28236827116583574     
   18.432500000000001       0.95157826916575017       0.28789568597948612     
   18.508800000000001       0.96008319488790839       0.29353170271118312     
   18.585000000000001       0.96863939332867000       0.29927102913808018     
   18.661200000000001       0.97725805692232759       0.30512333510160411     
   18.737500000000001       0.98595068264812058       0.31109893735376931     
   18.813800000000001       0.99470603784408784       0.31719270252270598     
   18.890000000000001        1.0035125330209209       0.32339893328966030     
   18.966200000000001        1.0123815810706256       0.32972811235385419     
   19.042500000000000        1.0213248919869327       0.33619142567113136     
   19.118800000000000        1.0303307820900864       0.34278334931648330     
   19.195000000000000        1.0393872047466490       0.34949774525062527     
   19.271200000000000        1.0485057655490766       0.35634597925715172     
   19.347500000000000        1.0576983570198306       0.36334018206859098     
   19.423700000000000        1.0669406464170654       0.37046495993512918     
   19.500000000000000        1.0762566111549152       0.37774202251546896     
   19.576300000000000        1.0856338362794926       0.38516519074179850     
   19.652500000000000        1.0950595379178134       0.39272758671617292     
   19.728800000000000        1.1045580309646785       0.40045226962445962     
   19.805000000000000        1.1141039409901317       0.40832226516705900     
   19.881200000000000        1.1237091456561812       0.41635093742439239     
   19.957500000000000        1.1333857754258232       0.42455255514834894     


==> anc/M1_5_6_v2.dat <==
  2.12500000000000015E-002  4.14300685454105410E-004  6.69040297401723513E-007
  4.49999999999999983E-002  9.07340952460954152E-004  1.02391514269487992E-006
  6.87500000000000056E-002  1.38743256835559357E-003  1.57114745540199333E-006
  9.24999999999999989E-002  1.86836865087560149E-003  2.12317063536496124E-006
  0.11625000000000002       2.35015189568866384E-003  2.68003971413984644E-006
  0.14000000000000001       2.83278501398551976E-003  3.24181057376910269E-006
  0.16375000000000001       3.31627073264345032E-003  3.80853996386006736E-006
  0.18750000000000000       3.80061179439260917E-003  4.38028551909363769E-006
  0.21124999999999999       4.28581095798529974E-003  4.95710577717637813E-006
  0.23499999999999999       4.77187099836823714E-003  5.53906019724971841E-006
  0.25874999999999998       5.25879470685789493E-003  6.12620917877043485E-006
  0.28249999999999997       5.74658489131901502E-003  6.71861408087709729E-006
  0.30625000000000002       6.23524437634633954E-003  7.31633724225784015E-006
  0.33000000000000002       6.72477600344968326E-003  7.91944200153504799E-006
  0.35375000000000001       7.21518263124239830E-003  8.52799271818378791E-006
  0.37750000000000000       7.70646713563334987E-003  9.14205479400055419E-006
  0.40125000000000000       8.19863241002247167E-003  9.76169469514033132E-006
  0.42499999999999999       8.69168136550001018E-003  1.03869799747403299E-005
  0.44874999999999998       9.18561693104957139E-003  1.10179792961493214E-005
  0.47249999999999992       9.68044205375502564E-003  1.16547624567824814E-005
  0.49625000000000008       1.01761596990114379E-002  1.22974004126224273E-005
  0.52000000000000002       1.06727728507400657E-002  1.29459653033875068E-005
  0.54374999999999996       1.11702845116076199E-002  1.36005304783901987E-005
  0.56750000000000000       1.16686977032498373E-002  1.42611705231080287E-005
  0.59125000000000005       1.21680154664994909E-002  1.49279612864915811E-005
  0.61499999999999999       1.26682408616190165E-002  1.56009799090344523E-005
  0.63875000000000004       1.31693769685378593E-002  1.62803048516312264E-005
  0.66249999999999998       1.36714268870946169E-002  1.69660159252503422E-005
  0.68625000000000003       1.41743937372842566E-002  1.76581943214505925E-005
  0.70999999999999996       1.46782806595103840E-002  1.83569226437699500E-005
  0.73375000000000001       1.51830908148428770E-002  1.90622849400182100E-005
  0.75749999999999995       1.56888273852809068E-002  1.97743667355041346E-005
  0.78125000000000000       1.61954935740215925E-002  2.04932550672316471E-005
  0.80500000000000016       1.67030926057344688E-002  2.12190385190987701E-005
  0.82875000000000010       1.72116277268418195E-002  2.19518072581359212E-005
  0.85250000000000004       1.77211022058052434E-002  2.26916530718209906E-005
  0.87624999999999997       1.82315193334185097E-002  2.34386694065109166E-005
  0.90000000000000002       1.87428824231069165E-002  2.41929514070300983E-005
  0.92374999999999996       1.92551948112333962E-002  2.49545959574596089E-005
  0.94750000000000001       1.97684598574116091E-002  2.57237017231706469E-005
  0.97124999999999995       2.02826809448261175E-002  2.65003691941499971E-005
  0.99500000000000000       2.07978614805600440E-002  2.72847007296662086E-005
   1.0187500000000000       2.13140048959302997E-002  2.80768006043269440E-005
   1.0425000000000000       2.18311146468307404E-002  2.88767750555816101E-005
   1.0662499999999999       2.23491942140834829E-002  2.96847323327249549E-005
   1.0900000000000001       2.28682471037986307E-002  3.05007827474600622E-005
   1.1137500000000000       2.33882768477426638E-002  3.13250387260815549E-005
   1.1375000000000000       2.39092870037159316E-002  3.21576148633440204E-005
   1.1612499999999999       2.44312811559393682E-002  3.29986279780818936E-005
   1.1850000000000001       2.49542629154509178E-002  3.38481971706516914E-005
   1.2087500000000000       2.54782359205118387E-002  3.47064438822698715E-005
   1.2324999999999999       2.60032038370234565E-002  3.55734919563242087E-005
   1.2562500000000001       2.65291703589545062E-002  3.64494677017393871E-005
   1.2800000000000000       2.70561392087796115E-002  3.73344999584819751E-005
   1.3037500000000000       2.75841141379292096E-002  3.82287201652947766E-005
   1.3274999999999999       2.81130989266440250E-002  3.91322624289073919E-005
   1.3512500000000001       2.86430973868559702E-002  4.00452635998611707E-005
   1.3750000000000000       2.91741133590988390E-002  4.09678633425449994E-005
   1.3987499999999999       2.97061507153705343E-002  4.19002042161095738E-005
   1.4225000000000001       3.02392133590621420E-002  4.28424317540423294E-005
   1.4462500000000000       3.07733052254863179E-002  4.37946945474228041E-005
   1.4700000000000000       3.13084302824205227E-002  4.47571443311749331E-005
   1.4937499999999999       3.18445925306657801E-002  4.57299360734490416E-005
   1.5175000000000001       3.23817960046214673E-002  4.67132280682758719E-005
   1.5412500000000000       3.29200447728768136E-002  4.77071820316410651E-005
   1.5649999999999999       3.34593429388198443E-002  4.87119632011367106E-005
   1.5887500000000001       3.39996946412644066E-002  4.97277404393561907E-005
   1.6125000000000000       3.45411040550960141E-002  5.07546863412061745E-005
   1.6362500000000000       3.50835753919373772E-002  5.17929773453224652E-005
   1.6599999999999999       3.56271129008344165E-002  5.28427938497825814E-005
   1.6837500000000001       3.61717208689635583E-002  5.39043203323242895E-005
   1.7075000000000000       3.67174036223613456E-002  5.49777454752857419E-005
   1.7312500000000000       3.72641655266772870E-002  5.60632622955020110E-005
   1.7549999999999999       3.78120109879509295E-002  5.71610682793993367E-005
   1.7787500000000001       3.83609444534142655E-002  5.82713655235511427E-005
   1.8025000000000000       3.89109704123207154E-002  5.93943608809672477E-005
   1.8262499999999999       3.94620933968016438E-002  6.05302661134118764E-005
   1.8499999999999999       4.00143179827520193E-002  6.16792980500589479E-005
   1.8737499999999998       4.05676487907462580E-002  6.28416787528156886E-005
   1.8974999999999997       4.11220904869858683E-002  6.40176356886640823E-005
   1.9212499999999997       4.16776477842803889E-002  6.52074019093950208E-005
   1.9450000000000001       4.22343254430631518E-002  6.64112162391298176E-005
   1.9687500000000000       4.27921282724436844E-002  6.76293234700548450E-005
   1.9924999999999999       4.33510611312984614E-002  6.88619745668172378E-005
   2.0162499999999999       4.39111289294020421E-002  7.01094268800658984E-005
   2.0400000000000000       4.44723366286004992E-002  7.13719443696483771E-005
   2.0637500000000002       4.50346892440294175E-002  7.26497978380140542E-005
   2.0874999999999999       4.55981918453789298E-002  7.39432651744095098E-005
   2.1112500000000001       4.61628495582077983E-002  7.52526316104925490E-005
   2.1349999999999998       4.67286675653097450E-002  7.65781899880391197E-005
   2.1587499999999999       4.72956511081344816E-002  7.79202410394603227E-005
   2.1825000000000001       4.78638054882665614E-002  7.92790936819034596E-005
   2.2062499999999998       4.84331360689652657E-002  8.06550653257659752E-005
   2.2300000000000000       4.90036482767690559E-002  8.20484821985117355E-005
   2.2537500000000001       4.95753476031680282E-002  8.34596796847490095E-005
   2.2774999999999999       5.01482396063486352E-002  8.48890026835995922E-005
   2.3012500000000000       5.07223299130148478E-002  8.63368059844702671E-005
   2.3250000000000002       5.12976242202898489E-002  8.78034546624250858E-005
   2.3487499999999999       5.18741282977046650E-002  8.92893244944506970E-005
   2.3725000000000001       5.24518479892761846E-002  9.07948023980107181E-005
   2.3962500000000002       5.30307892356146407E-002  9.23202869281015010E-005
   2.4199999999999999       5.36109579969079042E-002  9.38661886272103399E-005
   2.4437500000000001       5.41923603736120460E-002  9.54329307456752918E-005
   2.4674999999999998       5.47750025282030054E-002  9.70209496457718801E-005
   2.4912500000000000       5.53588904695079195E-002  9.86306949870542572E-005
   2.5150000000000001       5.59440310245670966E-002  1.00262632059412943E-004
   2.5387499999999998       5.65304303840896902E-002  1.01917239838940639E-004
   2.5625000000000000       5.71180950758714487E-002  1.03595013392735827E-004
   2.5862500000000002       5.77070317261163326E-002  1.05296464175678461E-004
   2.6099999999999999       5.82972470628309383E-002  1.07022120800561184E-004
   2.6337500000000000       5.88887479194061744E-002  1.08772529856650602E-004
   2.6575000000000002       5.94815412384003470E-002  1.10548256780567525E-004
   2.6812499999999999       6.00756340755393484E-002  1.12349886783754356E-004
   2.7050000000000001       6.06710336039501530E-002  1.14178025841226257E-004
   2.7287499999999998       6.12677471186468051E-002  1.16033301746787664E-004
   2.7524999999999999       6.18657820412887791E-002  1.17916365240428790E-004
   2.7762500000000001       6.24651459252342153E-002  1.19827891214226769E-004
   2.7999999999999998       6.30658464609128028E-002  1.21768580003757632E-004
   2.8237500000000000       6.36678914815458213E-002  1.23739158772799855E-004
   2.8475000000000001       6.42712889692431816E-002  1.25740382999976242E-004
   2.8712499999999999       6.48760470615116908E-002  1.27773038076985627E-004
   2.8950000000000000       6.54821740582116341E-002  1.29837941029188814E-004
   2.9187500000000002       6.60896784290033040E-002  1.31935942370608783E-004
   2.9424999999999999       6.66985688213305727E-002  1.34067928106876213E-004
   2.9662500000000001       6.73088540689935205E-002  1.36234821901333285E-004
   2.9900000000000002       6.79205432013686994E-002  1.38437587421449715E-004
   3.0137499999999999       6.85336454533433947E-002  1.40677230884950802E-004
   3.0375000000000001       6.91481702760386729E-002  1.42954803827630963E-004
   3.0612499999999998       6.97641273484051194E-002  1.45271406117850678E-004
   3.0850000000000000       7.03815265897881209E-002  1.47628189246203659E-004
   3.1087500000000001       7.10003781735715073E-002  1.50026359922945414E-004
   3.1324999999999998       7.16206925420247859E-002  1.52467184020573508E-004
   3.1562500000000000       7.22424804224974237E-002  1.54951990904627246E-004
   3.1800000000000002       7.28657528451252812E-002  1.57482178202462167E-004
   3.2037499999999999       7.34905211622399052E-002  1.60059217067740132E-004
   3.2275000000000000       7.41167970697023393E-002  1.62684658007878263E-004
   3.2512500000000006       7.47445926304190628E-002  1.65360137353127030E-004
   3.2749999999999999       7.53739203003421510E-002  1.68087384459728652E-004
   3.2987500000000005       7.60047929573093306E-002  1.70868229756308344E-004
   3.3224999999999998       7.66372239331426369E-002  1.73704613763056576E-004
   3.3462500000000004       7.72712270495059111E-002  1.76598597238291488E-004
   3.3700000000000001       7.79068166581168009E-002  1.79552372637942887E-004
   3.3937500000000003       7.85440076860313974E-002  1.82568277112020916E-004
   3.4175000000000000       7.91828161840639616E-002  1.85648808476169945E-004
   3.4412500000000001       7.98232568969547557E-002  1.88796636326942418E-004
   3.4649999999999999       8.04653483100963990E-002  1.92014633221341852E-004
   3.4887500000000000       8.11091077417973039E-002  1.95305885560205489E-004
   3.5124999999999997       8.17545539140897559E-002  1.98673725685288296E-004
   3.5362499999999999       8.24017063073051448E-002  2.02121760897290282E-004
   3.5599999999999996       8.30505863853161219E-002  2.05653912527413446E-004
   3.5837500000000002       8.37012160376650050E-002  2.09274455069930946E-004
   3.6074999999999995       8.43536188875725901E-002  2.12988070930350570E-004
   3.6312500000000001       8.50078202178379122E-002  2.16799912779293632E-004
   3.6549999999999994       8.56638472168005788E-002  2.20715680824682265E-004
   3.6787500000000000       8.63217292885391368E-002  2.24741718746105989E-004
   3.7025000000000001       8.69814987445508281E-002  2.28885135251048278E-004
   3.7262499999999998       8.76431897025555656E-002  2.33153954322026590E-004
   3.7500000000000000       8.83068422516679052E-002  2.37557325706465138E-004
   3.7525000000000004       8.83768162055394713E-002  2.38029081012128057E-004
   3.7549999999999999       8.84468123745852097E-002  2.38502455498304549E-004
   3.7574999999999998       8.85168308642434731E-002  2.38977462811953555E-004
   3.7599999999999998       8.85868717203854017E-002  2.39454116661271926E-004
   3.7624999999999997       8.86569349989977940E-002  2.39932431009169130E-004
   3.7650000000000001       8.87270207411364059E-002  2.40412420011643292E-004
   3.7675000000000005       8.87971290291000165E-002  2.40894098176227877E-004
   3.7700000000000000       8.88672599187067952E-002  2.41377480185265197E-004
   3.7725000000000000       8.89374134625207508E-002  2.41862580965422928E-004
   3.7749999999999999       8.90075897205267197E-002  2.42349415723763919E-004
   3.7774999999999999       8.90777887535738055E-002  2.42837999937320234E-004
   3.7799999999999994       8.91480106233989017E-002  2.43328349360795676E-004
   3.7825000000000006       8.92182553926512273E-002  2.43820480034568065E-004
   3.7850000000000001       8.92885231249174460E-002  2.44314408293020520E-004
   3.7875000000000001       8.93588138915840241E-002  2.44810150791940494E-004
   3.7900000000000000       8.94291277445320443E-002  2.45307724442688023E-004
   3.7925000000000000       8.94994647571496216E-002  2.45807146533815477E-004
   3.7949999999999995       8.95698249970490745E-002  2.46308434666114829E-004
   3.7974999999999999       8.96402085329237874E-002  2.46811606781521396E-004
   3.8000000000000003       8.97106154345805040E-002  2.47316681173781743E-004
   3.8025000000000002       8.97810457729731615E-002  2.47823676499593637E-004
   3.8050000000000002       8.98514996202379734E-002  2.48332611790236452E-004
   3.8075000000000001       8.99219770497304977E-002  2.48843506463733368E-004
   3.8099999999999996       8.99924781360638415E-002  2.49356380337559410E-004
   3.8125000000000000       9.00630029551490741E-002  2.49871253641943583E-004
   3.8150000000000004       9.01335515842371093E-002  2.50388147033790514E-004
   3.8174999999999999       9.02041241019627821E-002  2.50907081611265301E-004
   3.8199999999999998       9.02747205882121068E-002  2.51428078928578834E-004
   3.8224999999999998       9.03453411248861249E-002  2.51951161014009729E-004
   3.8249999999999997       9.04159854407950436E-002  2.52476349395005617E-004
   3.8275000000000001       9.04866543245777255E-002  2.53003669059801936E-004
   3.8300000000000005       9.05573475162622793E-002  2.53533142592165140E-004
   3.8325000000000000       9.06280651038539470E-002  2.54064794086708470E-004
   3.8350000000000000       9.06988075258992194E-002  2.54598649182803086E-004
   3.8374999999999999       9.07695738091674337E-002  2.55134730139001899E-004
   3.8399999999999999       9.08403651157100589E-002  2.55673065812619070E-004
   3.8424999999999994       9.09111811847108930E-002  2.56213681695552744E-004
   3.8450000000000006       9.09820221136350415E-002  2.56756604939289328E-004
   3.8475000000000001       9.10528880020671783E-002  2.57301863381733601E-004
   3.8500000000000001       9.11237789481045279E-002  2.57849485565136267E-004
   3.8525000000000000       9.11946950632094439E-002  2.58399500807883476E-004
   3.8550000000000000       9.12656364501678030E-002  2.58951939173714108E-004
   3.8574999999999995       9.13366032179417364E-002  2.59506831547154544E-004
   3.8599999999999999       9.14075954780897287E-002  2.60064209658914696E-004
   3.8625000000000003       9.14786133448796390E-002  2.60624106123935639E-004
   3.8650000000000002       9.15496569354092432E-002  2.61186554481861687E-004
   3.8675000000000002       9.16207263697340762E-002  2.61751589240139925E-004
   3.8700000000000001       9.16918217710041283E-002  2.62319245919966310E-004
   3.8724999999999996       9.17629432656089095E-002  2.62889561105321748E-004
   3.8750000000000000       9.18340909833331304E-002  2.63462572495381023E-004
   3.8775000000000004       9.19052650576867164E-002  2.64038318961052742E-004
   3.8799999999999999       9.19764656254260099E-002  2.64616840603176221E-004
   3.8824999999999998       9.20476928277294409E-002  2.65198178819800402E-004
   3.8849999999999998       9.21189468097453057E-002  2.65782376373557372E-004
   3.8874999999999997       9.21902277209760562E-002  2.66369477466651689E-004
   3.8900000000000001       9.22615357155977950E-002  2.66959527821408803E-004
   3.8925000000000005       9.23328709523901087E-002  2.67552574766025033E-004
   3.8950000000000000       9.24042335954932126E-002  2.68148667329698291E-004
   3.8975000000000000       9.24756238143910753E-002  2.68747856343252392E-004
   3.8999999999999999       9.25470416856429834E-002  2.69350194262382671E-004
   3.9024999999999999       9.26184875877718444E-002  2.69955736435313555E-004
   3.9049999999999994       9.26899616100589213E-002  2.70564539512841947E-004
   3.9075000000000006       9.27614640464419771E-002  2.71176663027132526E-004
   3.9100000000000001       9.28329949006616167E-002  2.71792168101860478E-004
   3.9125000000000001       9.29045544817273944E-002  2.72411119361331167E-004
   3.9150000000000000       9.29761430079663748E-002  2.73033583960823490E-004
   3.9175000000000000       9.30477607067201062E-002  2.73659632083319106E-004
   3.9199999999999995       9.31194078150146681E-002  2.74289337168908179E-004
   3.9224999999999999       9.31910845803034377E-002  2.74922776169193460E-004
   3.9250000000000003       9.32627912612925131E-002  2.75560029830299470E-004
   3.9275000000000002       9.33345281288613521E-002  2.76201183008752311E-004
   3.9300000000000002       9.34062954670930728E-002  2.76846325025306174E-004
   3.9325000000000001       9.34780935744321251E-002  2.77495550062779883E-004
   3.9349999999999996       9.35499227649900789E-002  2.78148957615183799E-004
   3.9375000000000000       9.36217833700248303E-002  2.78806652996964593E-004
   3.9400000000000004       9.36936757435175849E-002  2.79468747934731132E-004
   3.9424999999999999       9.37656002485326157E-002  2.80135361185004635E-004
   3.9449999999999998       9.38375572788695267E-002  2.80806619356647710E-004
   3.9474999999999998       9.39095476467279866E-002  2.81482658950636027E-004
   3.9499999999999997       9.39815706449467492E-002  2.82163621574733133E-004
   3.9525000000000001       9.40536279005621395E-002  2.82849666694162281E-004
   3.9550000000000005       9.41257195446424805E-002  2.83540961570656798E-004
   3.9575000000000000       9.41978461421699165E-002  2.84237688740192058E-004
   3.9600000000000000       9.42700082933694145E-002  2.84940046855802569E-004
   3.9624999999999999       9.43422066566059481E-002  2.85648253235641820E-004
   3.9649999999999999       9.44144419533239215E-002  2.86362546929064612E-004
   3.9674999999999994       9.44867149790875327E-002  2.87083192554803634E-004
   3.9700000000000006       9.45590266175446448E-002  2.87810485159380983E-004
   3.9725000000000001       9.46313778623597557E-002  2.88544756485388282E-004
   3.9750000000000001       9.47037702048907776E-002  2.89286384301635472E-004
   3.9775000000000000       9.47762037859069123E-002  2.90035797709615876E-004
   3.9800000000000000       9.48486812388694561E-002  2.90793504024451101E-004
   3.9824999999999995       9.49212038294753729E-002  2.91560098627465848E-004
   3.9849999999999999       9.49937738787923758E-002  2.92336304638550959E-004
   3.9875000000000003       9.50663940079649050E-002  2.93123021309794700E-004
   3.9900000000000002       9.51390673828671207E-002  2.93921410234742979E-004
   3.9925000000000002       9.52117985865261751E-002  2.94733056808182763E-004
   3.9950000000000001       9.52845946024383217E-002  2.95560314785126130E-004
   3.9974999999999996       9.53574670175198202E-002  2.96407261492167922E-004
   4.0000000000000000       9.54304509654933242E-002  2.97285351741709758E-004
   4.0025000000000004       9.55035211192179490E-002  2.98314025330991038E-004
   4.0049999999999999       9.55765746464004445E-002  2.99434454875812262E-004
   4.0075000000000003       9.56496228258198605E-002  3.00614173810599369E-004
   4.0099999999999998       9.57226697600483123E-002  3.01841633947790271E-004
   4.0125000000000002       9.57957178260135378E-002  3.03110180026204708E-004
   4.0149999999999997       9.58687686295288805E-002  3.04415333962678955E-004
   4.0175000000000001       9.59418233511631496E-002  3.05753817320408535E-004
   4.0199999999999996       9.60148829069180920E-002  3.07123096891800918E-004
   4.0225000000000000       9.60879480348997284E-002  3.08521140189946914E-004
   4.0250000000000004       9.61610193461233526E-002  3.09946270397566822E-004
   4.0274999999999999       9.62340973579713238E-002  3.11397074107403740E-004
   4.0300000000000002       9.63071825161601058E-002  3.12872339430284453E-004
   4.0324999999999998       9.63802752093743109E-002  3.14371012712108143E-004
   4.0350000000000001       9.64533757809881154E-002  3.15892167235393574E-004
   4.0374999999999996       9.65264845371989338E-002  3.17434979944327355E-004
   4.0400000000000000       9.65996017533365531E-002  3.18998713729994510E-004
   4.0425000000000004       9.66727276787808371E-002  3.20582703676829670E-004
   4.0449999999999999       9.67458625407808803E-002  3.22186346199521655E-004
   4.0475000000000003       9.68190065476476347E-002  3.23809090334241541E-004
   4.0499999999999998       9.68921598912277499E-002  3.25450430663760156E-004
   4.0525000000000002       9.69653227489972458E-002  3.27109901503058959E-004
   4.0549999999999997       9.70384952857763355E-002  3.28787072070581092E-004
   4.0579999999999998       9.71263153218527575E-002  3.30822479263185980E-004
   4.0599999999999996       9.71848700010360944E-002  3.32192940121279145E-004
   4.0625000000000000       9.72580724579408668E-002  3.33920917139199250E-004
   4.0650000000000004       9.73312851526892120E-002  3.35665147538999646E-004
   4.0674999999999999       9.74045082047783062E-002  3.37425325223911362E-004
   4.0700000000000003       9.74777417271373292E-002  3.39201162080548710E-004
   4.0724999999999998       9.75509858267168267E-002  3.40992386341379817E-004
   4.0750000000000002       9.76242406050074063E-002  3.42798741147591602E-004
   4.0774999999999997       9.76975061584964832E-002  3.44619983281918400E-004
   4.0800000000000001       9.77707825790877227E-002  3.46455882046532997E-004
   4.0824999999999996       9.78440699544063375E-002  3.48306218265066118E-004
   4.0850000000000000       9.79173683682042079E-002  3.50170783392354096E-004
   4.0875000000000004       9.79906779005933759E-002  3.52049378716569122E-004
   4.0899999999999999       9.80639986283197290E-002  3.53941814642407600E-004
   4.0925000000000002       9.81373306249976318E-002  3.55847910044831549E-004
   4.0949999999999998       9.82106739613077540E-002  3.57767491684671973E-004
   4.0975000000000001       9.82840287052457878E-002  3.59700393679017135E-004
   4.0999999999999996       9.83573949222136951E-002  3.61646457019232652E-004
   4.1025000000000000       9.84307726752355477E-002  3.63605529132190455E-004
   4.1050000000000004       9.85041620250893951E-002  3.65577463479191129E-004
   4.1074999999999999       9.85775630304414341E-002  3.67562119188784319E-004
   4.1100000000000003       9.86509757479688276E-002  3.69559360719862824E-004
   4.1124999999999998       9.87244002324730308E-002  3.71569057551892755E-004
   4.1150000000000002       9.87978365369839989E-002  3.73591083899559007E-004
   4.1174999999999997       9.88712847128670191E-002  3.75625318449425828E-004
   4.1200000000000001       9.89447448098704496E-002  3.77671644116286725E-004
   4.1224999999999996       9.90182168762742676E-002  3.79729947817889803E-004
   4.1250000000000000       9.90917009574756869E-002  3.81800120260002704E-004
   4.1275000000000004       9.91651971018307210E-002  3.83882055764253128E-004
   4.1299999999999999       9.92387053521024270E-002  3.85975652054154530E-004
   4.1325000000000003       9.93122257512604467E-002  3.88080810108622665E-004
   4.1349999999999998       9.93857583411056761E-002  3.90197433999239871E-004
   4.1375000000000002       9.94593031623246665E-002  3.92325430743352454E-004
   4.1399999999999997       9.95328602545401536E-002  3.94464710166630387E-004
   4.1425000000000001       9.96064296578041131E-002  3.96615184780101928E-004
   4.1449999999999996       9.96800114068629867E-002  3.98776769636448802E-004
   4.1475000000000000       9.97536055398654531E-002  4.00949382251108261E-004
   4.1500000000000004       9.98272120926267797E-002  4.03132942472840983E-004
   4.1524999999999999       9.99008311001090277E-002  4.05327372389237804E-004
   4.1550000000000002       9.99744625964565231E-002  4.07532596232349463E-004
   4.1574999999999998       0.10004810661356978       4.09748540283720955E-004
   4.1600000000000001       0.10012176318696911       4.11975132814299352E-004
   4.1624999999999996       0.10019543234707906       4.14212303969389438E-004
   4.1650000000000000       0.10026911412508438       4.16459985717475734E-004
   4.1675000000000004       0.10034280855149968       4.18718111773338413E-004
   4.1699999999999999       0.10041651565619487       4.20986617530886816E-004
   4.1725000000000003       0.10049023546841863       4.23265439999488430E-004
   4.1749999999999998       0.10056396801682105       4.25554517743579751E-004
   4.1775000000000002       0.10063771332947519       4.27853790825349011E-004
   4.1799999999999997       0.10071147143389723       4.30163200750278822E-004
   4.1825000000000001       0.10078524235706622       4.32482690415386304E-004
   4.1849999999999996       0.10085902612544212       4.34812204059975213E-004
   4.1875000000000000       0.10093282276498373       4.37151687218762571E-004
   4.1900000000000004       0.10100663230116536       4.39501086677223035E-004
   4.1924999999999999       0.10108045475899267       4.41860350429023826E-004
   4.1950000000000003       0.10115429016301831       4.44229427635428674E-004
   4.1974999999999998       0.10122813853735610       4.46608268586548107E-004
   4.2000000000000002       0.10130199990569538       4.48996824664345338E-004
   4.2024999999999997       0.10137587429131406       4.51395048307271808E-004
   4.2050000000000001       0.10144976171709148       4.53802892976477596E-004
   4.2074999999999996       0.10152366220552066       4.56220313123467333E-004
   4.2100000000000000       0.10159757577871999       4.58647264159162008E-004
   4.2125000000000004       0.10167150245844447       4.61083702424260240E-004
   4.2149999999999999       0.10174544226609650       4.63529585160849368E-004
   4.2175000000000002       0.10181939522273610       4.65984870485187529E-004
   4.2199999999999998       0.10189336134909090       4.68449517361600840E-004
   4.2225000000000001       0.10196734066556572       4.70923485577444238E-004
   4.2249999999999996       0.10204133319225157       4.73406735719054581E-004
   4.2275000000000000       0.10211533894893460       4.75899229148666030E-004
   4.2300000000000004       0.10218935795510439       4.78400927982224403E-004
   4.2324999999999999       0.10226339022996220       4.80911795068062972E-004
   4.2350000000000003       0.10233743579242888       4.83431793966399232E-004
   4.2374999999999998       0.10241149466115210       4.85960888929599596E-004
   4.2400000000000002       0.10248556685358402       4.88499044878772017E-004
   4.2424999999999997       0.10255965239063775       4.91046227407635556E-004
   4.2450000000000001       0.10263375128739512       4.93602402720599810E-004
   4.2474999999999996       0.10270786356241179       4.96167537660111035E-004
   4.2500000000000000       0.10278198923307462       4.98741599668144162E-004
   4.3262499999999999       0.10504933873906716       5.81391676130665349E-004
   4.4024999999999999       0.10732956219570365       6.71634621496700296E-004
   4.4787499999999998       0.10962296437339401       7.69016539819649889E-004
   4.5549999999999997       0.11192978899307196       8.73233571774601901E-004
   4.6312499999999996       0.11425024235288679       9.84074529059162078E-004
   4.7074999999999996       0.11658450594241261       1.10138979963907971E-003
   4.7837500000000004       0.11893274452810659       1.22507295786007555E-003
   4.8600000000000003       0.12129511113292148       1.35504916787048324E-003
   4.9362500000000002       0.12367175042689713       1.49126750605546327E-003
   5.0125000000000002       0.12606280109228943       1.63369567735803176E-003
   5.0887500000000001       0.12846839752192732       1.78231626287001389E-003
   5.1650000000000000       0.13088867106817850       1.93712398445360545E-003
   5.2412500000000000       0.13332375097996155       2.09812366639603376E-003
   5.3174999999999999       0.13577376511780276       2.26532868769661758E-003
   5.3937499999999998       0.13823884050764848       2.43875978773565056E-003
   5.4699999999999998       0.14071910377543029       2.61844413163032528E-003
   5.5462499999999997       0.14321468149208089       2.80441456983810235E-003
   5.6224999999999996       0.14572570045039746       2.99670904537441881E-003
   5.6987500000000004       0.14825228788943132       3.19537011481574361E-003
   5.7750000000000004       0.15079457167805899       3.40044455815321578E-003
   5.8512500000000003       0.15335268046651496       3.61198305885243555E-003
   5.9275000000000002       0.15592674381257426       3.83003993999617544E-003
   6.0037500000000001       0.15851689228718072       4.05467294567530678E-003
   6.0800000000000001       0.16112325756565274       4.28594305929382371E-003
   6.1562500000000000       0.16374597250629774       4.52391435220006292E-003
   6.2324999999999999       0.16638517121522059       4.76865385735731305E-003
   6.3087499999999999       0.16904098907513468       5.02023146318334064E-003
   6.3849999999999998       0.17171356285763562       5.27871982766740539E-003
   6.4612499999999997       0.17440303072066687       5.54419430440139440E-003
   6.5375000000000005       0.17710953226125534       5.81673288309688622E-003
   6.6137499999999996       0.17983320855166246       6.09641614077467611E-003
   6.6900000000000013       0.18257420217233039       6.38332720250336418E-003
   6.7662500000000003       0.18533265724218451       6.67755171046505863E-003
   6.8425000000000002       0.18810871944675731       6.97917780033062689E-003
   6.9187500000000002       0.19090253606386329       7.28829608406748181E-003
   6.9949999999999992       0.19371425599102765       7.60499963861159187E-003
   7.0712500000000000       0.19654402976527008       7.92938399943415341E-003
   7.1475000000000000       0.19939200958828690       8.26154715897362696E-003
   7.2237500000000008       0.20225834934764375       8.60158956913998317E-003
   7.2999999999999998       0.20514320463794172       8.94961414766254869E-003
   7.3762499999999998       0.20804673278145683       9.30572628794089363E-003
   7.4524999999999997       0.21096909284835680       9.67003387212667792E-003
   7.5287499999999987       0.21391044567658932       1.00426472872023938E-002
   7.6050000000000004       0.21687095389151806       1.04236794438553725E-002
   7.6812499999999995       0.21985078192537094       1.08132457979733931E-002
   7.7575000000000003       0.22285009603655972       1.12114643746134401E-002
   7.8337500000000002       0.22586906432891690       1.16184557943169071E-002
   7.9100000000000010       0.22890785677089293       1.20343433016645400E-002
   7.9862500000000001       0.23196664521474236       1.24592527959809241E-002
   8.0625000000000000       0.23504560341572864       1.28933128641124470E-002
   8.1387499999999999       0.23814490705135966       1.33366548152129838E-002
   8.2149999999999999       0.24126473374067073       1.37894127174791603E-002
   8.2912499999999998       0.24440526306356139       1.42517234367821200E-002
   8.3674999999999997       0.24756667658019571       1.47237266771474175E-002
   8.4437499999999996       0.25074915785047885       1.52055650230405667E-002
   8.5199999999999996       0.25395289245362535       1.56973839834238169E-002
   8.5962499999999995       0.25717806800783771       1.61993320375616728E-002
   8.6724999999999994       0.26042487418819055       1.67115606824429219E-002
   8.7487499999999994       0.26369350275423409       1.72342244825601787E-002
   8.8249999999999993       0.26698414755867317       1.77674811202365827E-002
   8.9012499999999992       0.27029700457516137       1.83114914489388401E-002
   8.9774999999999991       0.27363227191675243       1.88664195477921716E-002
   9.0537500000000009       0.27699014985630283       1.94324327780182847E-002
   9.1300000000000008       0.28037084084691094       2.00097018411681572E-002
   9.2062500000000007       0.28377454954236847       2.05984008391254456E-002
   9.2825000000000006       0.28720148281762126       2.11987073358497861E-002
   9.3587500000000006       0.29065184978926251       2.18108024208358252E-002
   9.4350000000000005       0.29412586183610345       2.24348707742850206E-002
   9.5112500000000004       0.29762373261987557       2.30711007340204007E-002
   9.5875000000000004       0.30114567810610915       2.37196843642124601E-002
   9.6637500000000003       0.30469191658521250       2.43808175260161429E-002
   9.7400000000000002       0.30826266869371993       2.50546999502330829E-002
   9.8162500000000001       0.31185815743564355       2.57415353121047477E-002
   9.8925000000000001       0.31547860820381318       2.64415313083058642E-002
   9.9687500000000000       0.31912424880530332       2.71548997365137768E-002
   10.045000000000000       0.32279530946558599       2.78818565753671949E-002
   10.121200000000000       0.32648959034345165       2.86221317489225718E-002
   10.197500000000000       0.33021462418483338       2.93774208159912203E-002
   10.273800000000000       0.33396581785990742       3.01469908803148438E-002
   10.350000000000000       0.33773844364134203       3.09300387270485498E-002
   10.426200000000000       0.34153764294871092       3.17278012836846104E-002
   10.502500000000000       0.34536869929477665       3.25415974596405463E-002
   10.578799999999999       0.34922689267570889       3.33706382289153461E-002
   10.654999999999999       0.35310736345666255       3.42140595757294275E-002
   10.731199999999999       0.35701540296869783       3.50731951310178439E-002
   10.807499999999999       0.36095644994359638       3.59494661557633877E-002
   10.883699999999999       0.36492043207932939       3.68408434482329281E-002
   10.960000000000001       0.36891801475503483       3.77499400921650977E-002
   11.036300000000001       0.37294427861392360       3.86758762965731043E-002
   11.112500000000001       0.37699415669944553       3.96176895750624120E-002
   11.188800000000001       0.38107854798415136       4.05781420864030143E-002
   11.265000000000001       0.38518701797427851       4.15550117546545847E-002
   11.341200000000001       0.38932517465988709       4.25498469809048874E-002
   11.417500000000000       0.39349878469630473       4.35642965511516267E-002
   11.493800000000000       0.39770271775998128       4.45973812778083026E-002
   11.570000000000000       0.40193168742205371       4.56480306108239045E-002
   11.646200000000000       0.40619146880909002       4.67179122464484869E-002
   11.722500000000000       0.41048800169904576       4.78088014519726448E-002
   11.798800000000000       0.41481600824895309       4.89196474783009996E-002
   11.875000000000000       0.41917004857528917       5.00493018580419335E-002
   11.951200000000000       0.42355607111537436       5.11995604699039264E-002
   12.027500000000000       0.42798019514934077       5.23723345697971465E-002
   12.103800000000000       0.43243698955464138       5.35664973050692869E-002
   12.180000000000000       0.43692085490590044       5.47808172293318962E-002
   12.256200000000000       0.44143791926963921       5.60172281040144382E-002
   12.332500000000000       0.44599448796427688       5.72777875277586529E-002
   12.408799999999999       0.45058497042353091       5.85612876377438196E-002
   12.484999999999999       0.45520360127256693       5.98664085169795385E-002
   12.561199999999999       0.45985669468804885       6.11952322973060847E-002
   12.637499999999999       0.46455074876548474       6.25499741204564863E-002
   12.713699999999999       0.46927378563361899       6.39275156575495884E-002
   12.789999999999999       0.47403853158333736       6.53319149624431994E-002
   12.866299999999999       0.47883914474286610       6.67618325662506784E-002
   12.942500000000003       0.48366959822878552       6.82158046085389463E-002
   13.018800000000001       0.48854290915237125       6.96981178264161338E-002
   13.095000000000001       0.49344664453875781       7.12053662251513897E-002
   13.171199999999999       0.49838751108919549       7.27399640912924084E-002
   13.247500000000000       0.50337241339670746       7.43044795656569584E-002
   13.323800000000002       0.50839524267159220       7.58974284369188512E-002
   13.400000000000000       0.51344969422928977       7.75171881742770102E-002
   13.476200000000000       0.51854268132485493       7.91663590077000684E-002
   13.552499999999998       0.52368132239535292       8.08477067893555307E-002
   13.628800000000000       0.52885932135399460       8.25596426440581843E-002
   13.705000000000000       0.53407017862690143       8.43004290769354958E-002
   13.781200000000000       0.53932102110118973       8.60728670206766105E-002
   13.857500000000000       0.54461918837934609       8.78799358645359074E-002
   13.933799999999998       0.54995818921825201       8.97199349838688903E-002
   14.010000000000002       0.55533132105027916       9.15910040073624615E-002
   14.086200000000000       0.56074593155115005       9.34961608341031286E-002
   14.162500000000000       0.56620958877512628       9.54386158202137902E-002
   14.238799999999999       0.57171559794421845       9.74165490886726992E-002
   14.315000000000000       0.57725704476608475       9.94279689076796730E-002
   14.391200000000000       0.58284150468029627       0.10147612787654707     
   14.467499999999999       0.58847678129775216       0.10356448625164438     
   14.543799999999999       0.59415596732927423       0.10569109664238582     
   14.619999999999997       0.59987192753373442       0.10785382659177407     
   14.696200000000001       0.60563247256516750       0.11005618266910867     
   14.772500000000001       0.61144564778186450       0.11230189540793430     
   14.848799999999999       0.61730432455096751       0.11458888101529531     
   14.924999999999999       0.62320113714767456       0.11691485622718144     
   15.001200000000003       0.62914413746441555       0.11928360250826947     
   15.077500000000001       0.63514162154808951       0.12169914367831348     
   15.153800000000000       0.64118622860619279       0.12415924990839362     
   15.230000000000000       0.64727035223224161       0.12666147642291273     
   15.306200000000000       0.65340229257615579       0.12920990287202383     
   15.382500000000002       0.65959060187080765       0.13180887100196809     
   15.458800000000000       0.66582767698523249       0.13445599473352723     
   15.535000000000000       0.67210565979994852       0.13714865598758269     
   15.611199999999998       0.67843310478131835       0.13989125772111533     
   15.687500000000000       0.68481882648760406       0.14268848650261587     
   15.763800000000002       0.69125496799717401       0.14553778855874902     
   15.840000000000000       0.69773340813305817       0.14843635958861892     
   15.916200000000000       0.70426296152319567       0.15138895331757501     
   15.992499999999998       0.71085271058550414       0.15440063060711898     
   16.068800000000000       0.71749453290329412       0.15746865784643166     
   16.145000000000000       0.72418003216912918       0.16059003073240671     
   16.221200000000000       0.73091828793191904       0.16376988400865969     
   16.297499999999999       0.73771865558813254       0.16701368543155892     
   16.373799999999999       0.74457273413269232       0.17031850841975255     
   16.449999999999999       0.75147183887471525       0.17368113363903745     
   16.526199999999999       0.75842531847330408       0.17710710994293188     
   16.602499999999999       0.76544280416802668       0.18060234717041260     
   16.678799999999999       0.77251560270611475       0.18416371124586087     
   16.754999999999999       0.77963472710542792       0.18778775113177207     
   16.831199999999999       0.78680979898739112       0.19148046590603110     
   16.907499999999999       0.79405072551660261       0.19524824543352162     
   16.983799999999999       0.80134850760313570       0.19908773249389999     
   17.059999999999999       0.80869384155380031       0.20299522632697919     
   17.136199999999999       0.81609662078663314       0.20697721506035341     
   17.212499999999999       0.82356703394416853       0.21104061216858255     
   17.288799999999998       0.83109575776390687       0.21518181958690019     
   17.364999999999998       0.83867315591651392       0.21939686725314986     
   17.441199999999998       0.84630939405153094       0.22369277583407329     
   17.517499999999998       0.85401493780340665       0.22807702802281474     
   17.593800000000002       0.86178012385290170       0.23254576630153459     
   17.670000000000002       0.86959496622045973       0.23709472955801364     
   17.746200000000002       0.87746989882427318       0.24173151759960496     
   17.822500000000002       0.88541566028259089       0.24646423261962433     
   17.898800000000001       0.89342222848387198       0.25128873649104289     
   17.975000000000001       0.90147924911177624       0.25620045282369602     
   18.051200000000001       0.90959741967326091       0.26120761198898756     
   18.127500000000001       0.91778774337217894       0.26631899032313039     
   18.203800000000001       0.92603981928771351       0.27153014604649828     
   18.280000000000001       0.93434290554623323       0.27683616129005278     
   18.356200000000001       0.94270795274525687       0.28224595262562069     
   18.432500000000001       0.95114621690180212       0.28776903039880009     
   18.508800000000001       0.95964689490300670       0.29340062321083493     
   18.585000000000001       0.96819883900576542       0.29913544335248499     
   18.661200000000001       0.97681323671270304       0.30498315344673255     
   18.737500000000001       0.98550158004016020       0.31095406253091662     
   18.813800000000001       0.99425264260755453       0.31704304167017977     
   18.890000000000001        1.0030548412931795       0.32324439844335473     
   18.966200000000001        1.0119195841238668       0.32956860775666907     
   19.042500000000000        1.0208585762176288       0.33602684724356030     
   19.118800000000000        1.0298601403683343       0.34261359779659351     
   19.195000000000000        1.0389122364916652       0.34932272668729508     
   19.271200000000000        1.0480264654184495       0.35616559129583092     
   19.347500000000000        1.0572147149228828       0.36315431338656401     
   19.423700000000000        1.0664526646329262       0.37027351183055424     
   19.500000000000000        1.0757642816072741       0.37754487986635865     
   19.576300000000000        1.0851371576674269       0.38496224387271938     
   19.652500000000000        1.0945585157706323       0.39251873194538123     
   19.728800000000000        1.1040526605905019       0.40023738590488744     
   19.805000000000000        1.1135942303236779       0.40810124537155035     
   19.881200000000000        1.1231950982136383       0.41612366468997214     
   19.957500000000000        1.1328673903791993       0.42431890223513624     


==> anc/M1_5_7_v2.dat <==
  2.12500000000000015E-002  4.14312927730723366E-004  7.47553501823087049E-007
  4.49999999999999983E-002  9.07938022816021160E-004  2.09277771893649160E-007
  6.87500000000000056E-002  1.38833960604572114E-003  3.21386782518989284E-007
  9.24999999999999989E-002  1.86958202112395421E-003  4.34660338897041889E-007
  0.11625000000000002       2.35166790529627847E-003  5.49114025592711637E-007
  0.14000000000000001       2.83459991042126196E-003  6.64763699541319701E-007
  0.16375000000000001       3.31838070311649093E-003  7.81625496044541451E-007
  0.18750000000000000       3.80301296490700080E-003  8.99715834927465490E-007
  0.21124999999999999       4.28849939237620648E-003  1.01905142686195777E-006
  0.23499999999999999       4.77484269731938155E-003  1.13964927986165527E-006
  0.25874999999999998       5.26204560689974999E-003  1.26152670595420200E-006
  0.28249999999999997       5.75011086380726455E-003  1.38470132803642390E-006
  0.30625000000000002       6.23904122642012383E-003  1.50919108691849304E-006
  0.33000000000000002       6.72883946896910001E-003  1.63501424856324793E-006
  0.35375000000000001       7.21950838170477317E-003  1.76218941152719803E-006
  0.37750000000000000       7.71105077106548284E-003  1.89073551460925072E-006
  0.40125000000000000       8.20346945985910535E-003  2.02067184471751983E-006
  0.42499999999999999       8.69676728765008018E-003  2.15201804500862451E-006
  0.44874999999999998       9.19094711008038370E-003  2.28479412299287019E-006
  0.47249999999999992       9.68601180031278611E-003  2.41902045940046218E-006
  0.49625000000000008       1.01819642483994034E-002  2.55471781678133634E-006
  0.52000000000000002       1.06788073616699408E-002  2.69190734860969642E-006
  0.54374999999999996       1.11765440649248607E-002  2.83061060860333818E-006
  0.56750000000000000       1.16751773006321911E-002  2.97084956031512060E-006
  0.59125000000000005       1.21747100290938558E-002  3.11264658699797239E-006
  0.61499999999999999       1.26751452287838951E-002  3.25602450180474830E-006
  0.63875000000000004       1.31764858963602568E-002  3.40100655820600942E-006
  0.66249999999999998       1.36787350470054699E-002  3.54761646080394959E-006
  0.68625000000000003       1.41818957146118071E-002  3.69587837642970571E-006
  0.70999999999999996       1.46859709520021069E-002  3.84581694558492754E-006
  0.73375000000000001       1.51909638311550476E-002  3.99745729423147519E-006
  0.75749999999999995       1.56968774434349083E-002  4.15082504594219142E-006
  0.78125000000000000       1.62037148998260862E-002  4.30594633442578597E-006
  0.80500000000000016       1.67114793311723131E-002  4.46284781643996552E-006
  0.82875000000000010       1.72201738884208908E-002  4.62155668510693647E-006
  0.85250000000000004       1.77298017428720173E-002  4.78210068364671851E-006
  0.87624999999999997       1.82403660864333232E-002  4.94450811954364794E-006
  0.90000000000000002       1.87518701318798338E-002  5.10880787916296448E-006
  0.92374999999999996       1.92643171131195064E-002  5.27502944283409724E-006
  0.94750000000000001       1.97777102854645066E-002  5.44320290041929377E-006
  0.97124999999999995       2.02920529259083722E-002  5.61335896738569246E-006
  0.99500000000000000       2.08073483334093312E-002  5.78552900140106458E-006
   1.0187500000000000       2.13235996349168747E-002  5.95974496517876147E-006
   1.0425000000000000       2.18408105532474882E-002  6.13603965841787086E-006
   1.0662499999999999       2.23589842699859626E-002  6.31444641906014271E-006
   1.0900000000000001       2.28781241635732588E-002  6.49499934751971308E-006
   1.1137500000000000       2.33982336694217273E-002  6.67773328748480839E-006
   1.1375000000000000       2.39193162137618445E-002  6.86268382729929766E-006
   1.1612499999999999       2.44413752577905298E-002  7.04988733324437890E-006
   1.1850000000000001       2.49644142871801346E-002  7.23938096808943321E-006
   1.2087500000000000       2.54884368124263516E-002  7.43120271344906139E-006
   1.2324999999999999       2.60134463692045376E-002  7.62539139291911459E-006
   1.2562500000000001       2.65394465187346676E-002  7.82198669602365323E-006
   1.2800000000000000       2.70664408481554389E-002  8.02102920300866525E-006
   1.3037500000000000       2.75944329709075821E-002  8.22256041051727118E-006
   1.3274999999999999       2.81234265271269462E-002  8.42662275818603692E-006
   1.3512500000000001       2.86534251840475131E-002  8.63325965620061740E-006
   1.3750000000000000       2.91844326364148199E-002  8.84251551385474464E-006
   1.3987499999999999       2.97164526069101619E-002  9.05443576915519478E-006
   1.4225000000000001       3.02494888465858688E-002  9.26906691952016110E-006
   1.4462500000000000       3.07835451353122326E-002  9.48645655362012043E-006
   1.4700000000000000       3.13186252822363481E-002  9.70665338441233993E-006
   1.4937499999999999       3.18547331262534969E-002  9.92970728342412574E-006
   1.5175000000000001       3.23918725364913812E-002  1.01556693163418389E-005
   1.5412500000000000       3.29300474128078266E-002  1.03845917799663752E-005
   1.5649999999999999       3.34692616863024386E-002  1.06165282405987251E-005
   1.5887500000000001       3.40095193198428070E-002  1.08515335739242984E-005
   1.6125000000000000       3.45508243086057321E-002  1.10896640064652227E-005
   1.6362500000000000       3.50931806806341756E-002  1.13309771586782828E-005
   1.6599999999999999       3.56365924974106352E-002  1.15755320897763178E-005
   1.6837500000000001       3.61810638544473664E-002  1.18233893443586605E-005
   1.7075000000000000       3.67265988818945496E-002  1.20746110009388645E-005
   1.7312500000000000       3.72732017451667397E-002  1.23292607224651611E-005
   1.7549999999999999       3.78208766455886969E-002  1.25874038089328368E-005
   1.7787500000000001       3.83696278210612779E-002  1.28491072521953182E-005
   1.8025000000000000       3.89194595467482890E-002  1.31144397930864651E-005
   1.8262499999999999       3.94703761357853219E-002  1.33834719809732174E-005
   1.8499999999999999       4.00223819400113354E-002  1.36562762358660458E-005
   1.8737499999999998       4.05754813507242934E-002  1.39329269132218326E-005
   1.8974999999999997       4.11296787994617080E-002  1.42135003715824700E-005
   1.9212499999999997       4.16849787588074241E-002  1.44980750432022778E-005
   1.9450000000000001       4.22413857432257511E-002  1.47867315078258862E-005
   1.9687500000000000       4.27989043099243141E-002  1.50795525697906652E-005
   1.9924999999999999       4.33575390597469856E-002  1.53766233386376168E-005
   2.0162499999999999       4.39172946380983545E-002  1.56780313134275941E-005
   2.0400000000000000       4.44781757359012722E-002  1.59838664709738440E-005
   2.0637500000000002       4.50401870905891011E-002  1.62942213582136433E-005
   2.0874999999999999       4.56033334871345855E-002  1.66091911889617364E-005
   2.1112500000000001       4.61676197591169568E-002  1.69288739452997968E-005
   2.1349999999999998       4.67330507898294847E-002  1.72533704838789665E-005
   2.1587499999999999       4.72996315134294257E-002  1.75827846474290573E-005
   2.1825000000000001       4.78673669161328655E-002  1.79172233817915711E-005
   2.2062499999999998       4.84362620374564554E-002  1.82567968588147353E-005
   2.2300000000000000       4.90063219715093090E-002  1.86016186054762819E-005
   2.2537500000000001       4.95775518683369137E-002  1.89518056396256111E-005
   2.2774999999999999       5.01499569353209274E-002  1.93074786127674501E-005
   2.3012500000000000       5.07235424386374423E-002  1.96687619603408195E-005
   2.3250000000000002       5.12983137047772556E-002  2.00357840599853437E-005
   2.3487499999999999       5.18742761221319126E-002  2.04086773983215671E-005
   2.3725000000000001       5.24514351426494038E-002  2.07875787468200427E-005
   2.3962500000000002       5.30297962835636280E-002  2.11726293473737552E-005
   2.4199999999999999       5.36093651292023216E-002  2.15639751082472536E-005
   2.4437500000000001       5.41901473328782746E-002  2.19617668111255273E-005
   2.4674999999999998       5.47721486188692125E-002  2.23661603300511821E-005
   2.4912500000000000       5.53553747844919078E-002  2.27773168631055465E-005
   2.5150000000000001       5.59398317022769959E-002  2.31954031777644734E-005
   2.5387499999999998       5.65255253222508094E-002  2.36205918709420048E-005
   2.5625000000000000       5.71124616743321628E-002  2.40530616448275905E-005
   2.5862500000000002       5.77006468708510384E-002  2.44929975997246861E-005
   2.6099999999999999       5.82900871091988695E-002  2.49405915452084216E-005
   2.6337500000000000       5.88807886746189751E-002  2.53960423310501968E-005
   2.6575000000000002       5.94727579431477624E-002  2.58595561994922563E-005
   2.6812499999999999       6.00660013847178556E-002  2.63313471606127934E-005
   2.7050000000000001       6.06605255664351972E-002  2.68116373926966687E-005
   2.7287499999999998       6.12563371560439010E-002  2.73006576697212027E-005
   2.7524999999999999       6.18534429255931106E-002  2.77986478182832298E-005
   2.7762500000000001       6.24518497553225374E-002  2.83058572065434160E-005
   2.7999999999999998       6.30515646377840938E-002  2.88225452680341745E-005
   2.8237500000000000       6.36525946822198013E-002  2.93489820634974662E-005
   2.8475000000000001       6.42549471192171845E-002  2.98854488842643836E-005
   2.8712499999999999       6.48586293056670204E-002  3.04322389010960114E-005
   2.8950000000000000       6.54636487300494507E-002  3.09896578628544468E-005
   2.9187500000000002       6.60700131106049249E-002  3.15580248940925434E-005
   2.9424999999999999       6.66777300329467332E-002  3.21376731330870518E-005
   2.9662500000000001       6.72868074107132452E-002  3.27289508267080337E-005
   2.9900000000000002       6.78972535094874430E-002  3.33322222959102140E-005
   3.0137499999999999       6.85090764745460296E-002  3.39478687369691674E-005
   3.0375000000000001       6.91222847321329575E-002  3.45762895361966969E-005
   3.0612499999999998       6.97368868458797947E-002  3.52179034202380651E-005
   3.0850000000000000       7.03528916127602044E-002  3.58731498354962310E-005
   3.1087500000000001       7.09703080157368937E-002  3.65424903807020724E-005
   3.1324999999999998       7.15891452490644148E-002  3.72264104150049112E-005
   3.1562500000000000       7.22094127302469607E-002  3.79254208162039321E-005
   3.1800000000000002       7.28311201130756453E-002  3.86400599162413166E-005
   3.2037499999999999       7.34542773018788953E-002  3.93708956371840505E-005
   3.2275000000000000       7.40788944671399302E-002  4.01185278547206990E-005
   3.2512500000000006       7.47049820626612265E-002  4.08835910207683514E-005
   3.2749999999999999       7.53325508444850078E-002  4.16667570822838515E-005
   3.2987500000000005       7.59616118918168270E-002  4.24687387400426701E-005
   3.3224999999999998       7.65921766302412182E-002  4.32902930992824686E-005
   3.3462500000000004       7.72242568575748217E-002  4.41322257740768805E-005
   3.3700000000000001       7.78578647727666689E-002  4.49953955196316120E-005
   3.3937500000000003       7.84930129878197297E-002  4.58807194700178790E-005
   3.4175000000000000       7.91297146460586409E-002  4.67891791616566972E-005
   3.4412500000000001       7.97679833416030520E-002  4.77218272974422347E-005
   3.4649999999999999       8.04078332670106893E-002  4.86797956634947793E-005
   3.4887500000000000       8.10492791495219106E-002  4.96643041431611947E-005
   3.5124999999999997       8.16923365085979875E-002  5.06766714021584865E-005
   3.5362499999999999       8.23370215352652035E-002  5.17183271443674516E-005
   3.5599999999999996       8.29833512643571442E-002  5.27908267567927817E-005
   3.5837500000000002       8.36313436686909606E-002  5.38958686539350014E-005
   3.6074999999999995       8.42810177674595817E-002  5.50353150769212972E-005
   3.6312500000000001       8.49323937700173365E-002  5.62112172923009070E-005
   3.6549999999999994       8.55854932693648901E-002  5.74258464588053646E-005
   3.6787500000000000       8.62403393645002486E-002  5.86817318107576456E-005
   3.7025000000000001       8.68969570552826504E-002  5.99817088134309509E-005
   3.7262499999999998       8.75553734839631254E-002  6.13289804857921050E-005
   3.7500000000000000       8.82156183851914577E-002  6.27271972514307087E-005
   3.7525000000000004       8.82852255238221334E-002  6.28775073537557157E-005
   3.7549999999999999       8.83548533240315348E-002  6.30284331989197497E-005
   3.7574999999999998       8.84245018269289168E-002  6.31799801778159327E-005
   3.7599999999999998       8.84941710741208865E-002  6.33321537703350571E-005
   3.7624999999999997       8.85638611077237126E-002  6.34849595477031663E-005
   3.7650000000000001       8.86335719703757463E-002  6.36384031749067931E-005
   3.7675000000000005       8.87033036816452652E-002  6.37924903962320741E-005
   3.7700000000000000       8.87730563324296562E-002  6.39472271057255179E-005
   3.7725000000000000       8.88428299434445568E-002  6.41026192482073898E-005
   3.7749999999999999       8.89126245595525527E-002  6.42586728898297599E-005
   3.7774999999999999       8.89824402507115586E-002  6.44153942218132872E-005
   3.7799999999999994       8.90522770140222547E-002  6.45727894925963975E-005
   3.7825000000000006       8.91221349206323399E-002  6.47308651172380452E-005
   3.7850000000000001       8.91920140178709825E-002  6.48896276099347475E-005
   3.7875000000000001       8.92619143537264487E-002  6.50490836051169363E-005
   3.7900000000000000       8.93318359768642822E-002  6.52092398610101961E-005
   3.7925000000000000       8.94017789366464838E-002  6.53701032633438860E-005
   3.7949999999999995       8.94717432831512172E-002  6.55316808292163750E-005
   3.7974999999999999       8.95417290671935290E-002  6.56939797111249666E-005
   3.8000000000000003       8.96117363403469147E-002  6.58570072011716148E-005
   3.8025000000000002       8.96817651549657174E-002  6.60207707354489682E-005
   3.8050000000000002       8.97518155642084842E-002  6.61852778986244181E-005
   3.8075000000000001       8.98218876220625850E-002  6.63505364287279484E-005
   3.8099999999999996       8.98919813833694986E-002  6.65165542221572741E-005
   3.8125000000000000       8.99620969038517349E-002  6.66833393389136293E-005
   3.8150000000000004       9.00322342401404380E-002  6.68509000080830734E-005
   3.8174999999999999       9.01023934498047657E-002  6.70192446335738724E-005
   3.8199999999999998       9.01725745669056666E-002  6.71883817818938266E-005
   3.8224999999999998       9.02427776998938058E-002  6.73583202613450193E-005
   3.8249999999999997       9.03130028849052358E-002  6.75290690193995402E-005
   3.8275000000000001       9.03832501835810653E-002  6.77006372224125237E-005
   3.8300000000000005       9.04535196586684215E-002  6.78730342447441852E-005
   3.8325000000000000       9.05238113740591405E-002  6.80462696764343059E-005
   3.8350000000000000       9.05941253948306796E-002  6.82203533312781293E-005
   3.8374999999999999       9.06644617872885833E-002  6.83952952553256257E-005
   3.8399999999999999       9.07348206190119605E-002  6.85711057358433305E-005
   3.8424999999999994       9.08052019589006831E-002  6.87477953107610662E-005
   3.8450000000000006       9.08756058772256653E-002  6.89253747786449755E-005
   3.8475000000000001       9.09460324456814462E-002  6.91038552092303833E-005
   3.8500000000000001       9.10164817374423119E-002  6.92832479545614586E-005
   3.8525000000000000       9.10869538272210122E-002  6.94635646607749067E-005
   3.8550000000000000       9.11574487913313081E-002  6.96448172805850586E-005
   3.8574999999999995       9.12279667077539880E-002  6.98270180865171141E-005
   3.8599999999999999       9.12985076562070341E-002  7.00101796849553258E-005
   3.8625000000000003       9.13690717182197298E-002  7.01943150310625422E-005
   3.8650000000000002       9.14396589772119572E-002  7.03794374446513690E-005
   3.8675000000000002       9.15102695185778942E-002  7.05655606270757005E-005
   3.8700000000000001       9.15809034297756924E-002  7.07526986792414724E-005
   3.8724999999999996       9.16515608004225130E-002  7.09408661208202010E-005
   3.8750000000000000       9.17222417223965691E-002  7.11300779107806289E-005
   3.8775000000000004       9.17929462899454984E-002  7.13203494693516926E-005
   3.8799999999999999       9.18636745998028664E-002  7.15116967015507127E-005
   3.8824999999999998       9.19344267513125951E-002  7.17041360224190667E-005
   3.8849999999999998       9.20052028465634109E-002  7.18976843841349005E-005
   3.8874999999999997       9.20760029905313832E-002  7.20923593051754294E-005
   3.8900000000000001       9.21468272912352726E-002  7.22881789017441097E-005
   3.8925000000000005       9.22176758599032170E-002  7.24851619216865706E-005
   3.8950000000000000       9.22885489888474186E-002  7.26833279211019429E-005
   3.8975000000000000       9.23594462634229757E-002  7.28826966045060235E-005
   3.8999999999999999       9.24303683382371871E-002  7.30832892666311338E-005
   3.9024999999999999       9.25013151618519908E-002  7.32851274409185093E-005
   3.9049999999999994       9.25722868901740492E-002  7.34882336698577129E-005
   3.9075000000000006       9.26432836068581123E-002  7.36926313396680973E-005
   3.9100000000000001       9.27143054771612518E-002  7.38983448630166188E-005
   3.9125000000000001       9.27853526459351402E-002  7.41053996647392607E-005
   3.9150000000000000       9.28564252377920146E-002  7.43138222549637206E-005
   3.9175000000000000       9.29275234605212858E-002  7.45236403925255797E-005
   3.9199999999999995       9.29986474510476613E-002  7.47348830510137605E-005
   3.9224999999999999       9.30697973788585653E-002  7.49475806003195436E-005
   3.9250000000000003       9.31409734208119011E-002  7.51617648965167924E-005
   3.9275000000000002       9.32121757617323382E-002  7.53774694050903795E-005
   3.9300000000000002       9.32834045950779595E-002  7.55947293389388336E-005
   3.9325000000000001       9.33546601236892870E-002  7.58135818135117980E-005
   3.9349999999999996       9.34259425606330518E-002  7.60340660219107549E-005
   3.9375000000000000       9.34972521301582066E-002  7.62562234333893810E-005
   3.9400000000000004       9.35685890687831812E-002  7.64800980194287549E-005
   3.9424999999999999       9.36399536265389021E-002  7.67057365125162091E-005
   3.9449999999999998       9.37113460683979410E-002  7.69331887039736474E-005
   3.9474999999999998       9.37827666759268597E-002  7.71625077887538662E-005
   3.9499999999999997       9.38542195119186490E-002  7.73937538699683724E-005
   3.9525000000000001       9.39256976967666607E-002  7.76269822946331581E-005
   3.9550000000000005       9.39972005999819421E-002  7.78622583472882450E-005
   3.9575000000000000       9.40687370925532285E-002  7.80996606697370431E-005
   3.9600000000000000       9.41403035146709671E-002  7.83392638139384241E-005
   3.9624999999999999       9.42119002497932151E-002  7.85811529154176723E-005
   3.9649999999999999       9.42835278014173689E-002  7.88254216438790236E-005
   3.9674999999999994       9.43551866944326162E-002  7.90721736077584227E-005
   3.9700000000000006       9.44268775104983860E-002  7.93215242648446665E-005
   3.9725000000000001       9.44986008995588045E-002  7.95736033538380473E-005
   3.9750000000000001       9.45703575682533271E-002  7.98285580651421616E-005
   3.9775000000000000       9.46421484069313729E-002  8.00865574235905812E-005
   3.9800000000000000       9.47139743844074844E-002  8.03477981092132616E-005
   3.9824999999999995       9.47858365873948810E-002  8.06125129366957967E-005
   3.9849999999999999       9.48577364140516799E-002  8.08809836063256998E-005
   3.9875000000000003       9.49296755602146158E-002  8.11535604697374071E-005
   3.9900000000000002       9.50016562032627576E-002  8.14306960140471624E-005
   3.9925000000000002       9.50736812935502468E-002  8.17130070134674792E-005
   3.9950000000000001       9.51457551802341178E-002  8.20014081884436202E-005
   3.9974999999999996       9.52178853466359443E-002  8.22974832965141793E-005
   4.0000000000000000       9.52900999711717156E-002  8.26056801336052100E-005
   4.0025000000000004       9.53623801639889718E-002  8.30003097913411782E-005
   4.0049999999999999       9.54346669162529082E-002  8.34539362508260958E-005
   4.0075000000000003       9.55069635898170843E-002  8.39459846845260393E-005
   4.0099999999999998       9.55792716873925391E-002  8.44691636168564666E-005
   4.0125000000000002       9.56515920326819619E-002  8.50192840910778586E-005
   4.0149999999999997       9.57239252877643831E-002  8.55935362626275169E-005
   4.0175000000000001       9.57962719045914041E-002  8.61898692329237824E-005
   4.0199999999999996       9.58686322327791524E-002  8.68067030901178868E-005
   4.0225000000000000       9.59410065531069028E-002  8.74427740310989481E-005
   4.0250000000000004       9.60133950974139949E-002  8.80970425500225945E-005
   4.0274999999999999       9.60857980612514484E-002  8.87686350728039843E-005
   4.0300000000000002       9.61582156956988371E-002  8.94568049077527596E-005
   4.0324999999999998       9.62306478967421969E-002  9.01609045143523109E-005
   4.0350000000000001       9.63030950427131438E-002  9.08803665157935288E-005
   4.0374999999999996       9.63755571643547526E-002  9.16146882382535047E-005
   4.0400000000000000       9.64480344476256884E-002  9.23634210083008498E-005
   4.0425000000000004       9.65205268172145137E-002  9.31261610880595471E-005
   4.0449999999999999       9.65930344404556107E-002  9.39025433135175312E-005
   4.0475000000000003       9.66655573937059837E-002  9.46922352945882913E-005
   4.0499999999999998       9.67380957469975433E-002  9.54949330450512868E-005
   4.0525000000000002       9.68106495648406451E-002  9.63103573279675262E-005
   4.0549999999999997       9.68832189068910415E-002  9.71382506226401582E-005
   4.0579999999999998       9.69703226869801788E-002  9.81478473019471720E-005
   4.0599999999999996       9.70284043812381369E-002  9.88305078948680226E-005
   4.0625000000000000       9.71010206131984466E-002  9.96944444407893990E-005
   4.0650000000000004       9.71736525694436026E-002  1.00569991741021207E-004
   4.0674999999999999       9.72463002922549363E-002  1.01456969597892737E-004
   4.0700000000000003       9.73189638214030789E-002  1.02355208923334692E-004
   4.0724999999999998       9.73916431943748773E-002  1.03264550715057141E-004
   4.0750000000000002       9.74643384465734980E-002  1.04184845158623930E-004
   4.0774999999999997       9.75370496114943281E-002  1.05115950836253712E-004
   4.0800000000000001       9.76097767208814887E-002  1.06057734026640066E-004
   4.0824999999999996       9.76825198048661414E-002  1.07010068082796434E-004
   4.0850000000000000       9.77552788920912491E-002  1.07972832877150361E-004
   4.0875000000000004       9.78280540098223489E-002  1.08945914304843703E-004
   4.0899999999999999       9.79008451840472083E-002  1.09929203837663488E-004
   4.0925000000000002       9.79736524395680153E-002  1.10922598122184518E-004
   4.0949999999999998       9.80464758000799547E-002  1.11925998616657665E-004
   4.0975000000000001       9.81193152882474245E-002  1.12939311262015969E-004
   4.0999999999999996       9.81921709257706776E-002  1.13962446182983305E-004
   4.1025000000000000       9.82650427334475357E-002  1.14995317415870287E-004
   4.1050000000000004       9.83379307312293449E-002  1.16037842660074490E-004
   4.1074999999999999       9.84108349382724762E-002  1.17089943050719224E-004
   4.1100000000000003       9.84837553729815546E-002  1.18151542950177725E-004
   4.1124999999999998       9.85566920530691615E-002  1.19222569756551812E-004
   4.1150000000000002       9.86296449955715859E-002  1.20302953727324818E-004
   4.1174999999999997       9.87026142169019627E-002  1.21392627816758412E-004
   4.1200000000000001       9.87755997328804841E-002  1.22491527525652030E-004
   4.1224999999999996       9.88486015587662081E-002  1.23599590762296023E-004
   4.1250000000000000       9.89216197092864097E-002  1.24716757713585862E-004
   4.1275000000000004       9.89946541986640449E-002  1.25842970725362484E-004
   4.1299999999999999       9.90677050406431059E-002  1.26978174191153610E-004
   4.1325000000000003       9.91407722485126014E-002  1.28122314448583373E-004
   4.1349999999999998       9.92138558351285393E-002  1.29275339682779773E-004
   4.1375000000000002       9.92869558129347990E-002  1.30437199836199656E-004
   4.1399999999999997       9.93600721939824627E-002  1.31607846524329288E-004
   4.1425000000000001       9.94332049899481346E-002  1.32787232956786715E-004
   4.1449999999999996       9.95063542121508715E-002  1.33975313863387175E-004
   4.1475000000000000       9.95795198715683921E-002  1.35172045424791776E-004
   4.1500000000000004       9.96527019788519541E-002  1.36377385207367169E-004
   4.1524999999999999       9.97259005443407315E-002  1.37591292101952656E-004
   4.1550000000000002       9.97991155780752343E-002  1.38813726266233080E-004
   4.1574999999999998       9.98723470898096599E-002  1.40044649070450249E-004
   4.1600000000000001       9.99455950890241335E-002  1.41284023046217344E-004
   4.1624999999999996       0.10001885958493577       1.42531811838205190E-004
   4.1650000000000000       0.10009214058650948       1.43787980158512633E-004
   4.1675000000000004       0.10016543810246782       1.45052493743514911E-004
   4.1699999999999999       0.10023875214130086       1.46325319313042281E-004
   4.1725000000000003       0.10031208271127505       1.47606424531715929E-004
   4.1749999999999998       0.10038542982044173       1.48895777972304216E-004
   4.1775000000000002       0.10045879347664563       1.50193349080971096E-004
   4.1799999999999997       0.10053217368753231       1.51499108144284280E-004
   4.1825000000000001       0.10060557046055578       1.52813026257884229E-004
   4.1849999999999996       0.10067898380298532       1.54135075296695054E-004
   4.1875000000000000       0.10075241372191232       1.55465227886600408E-004
   4.1900000000000004       0.10082586022425667       1.56803457377472196E-004
   4.1924999999999999       0.10089932331677270       1.58149737817491002E-004
   4.1950000000000003       0.10097280300605516       1.59504043928672748E-004
   4.1974999999999998       0.10104629925751764       1.60866351018209007E-004
   4.2000000000000002       0.10111981215945014       1.62236635216864064E-004
   4.2024999999999997       0.10119334167702948       1.63614873067608846E-004
   4.2050000000000001       0.10126688781626485       1.65001041764788393E-004
   4.2074999999999996       0.10134045058303108       1.66395119069983835E-004
   4.2100000000000000       0.10141402998307322       1.67797083293454592E-004
   4.2125000000000004       0.10148762602201079       1.69206913276371255E-004
   4.2149999999999999       0.10156123870534173       1.70624588373815758E-004
   4.2175000000000002       0.10163486803844644       1.72050088438496253E-004
   4.2199999999999998       0.10170851402659145       1.73483393805141944E-004
   4.2225000000000001       0.10178217667493314       1.74924485275544542E-004
   4.2249999999999996       0.10185585598852089       1.76373344104208276E-004
   4.2275000000000000       0.10192955197230087       1.77829951984585679E-004
   4.2300000000000004       0.10200326463111885       1.79294291035857423E-004
   4.2324999999999999       0.10207699396972338       1.80766343790240508E-004
   4.2350000000000003       0.10215073999276891       1.82246093180794030E-004
   4.2374999999999998       0.10222450270481831       1.83733522529693286E-004
   4.2400000000000002       0.10229828211034590       1.85228615536961471E-004
   4.2424999999999997       0.10237207821373992       1.86731356269623163E-004
   4.2450000000000001       0.10244589101930514       1.88241729151271848E-004
   4.2474999999999996       0.10251972053126530       1.89759718952021056E-004
   4.2500000000000000       0.10259356675376548       1.91285310778832948E-004
   4.3262499999999999       0.10485392257024112       2.41402480595752746E-004
   4.4024999999999999       0.10712991449909737       2.98287726154840901E-004
   4.4787499999999998       0.10942160387996126       3.61771708495898928E-004
   4.5549999999999997       0.11172903778070224       4.31761008551186955E-004
   4.6312499999999996       0.11405225729204725       5.08206585949731423E-004
   4.7074999999999996       0.11639130179243161       5.91087339659176884E-004
   4.7837500000000004       0.11874621135292081       6.80400789792809336E-004
   4.8600000000000003       0.12111702814426586       7.76157468423219351E-004
   4.9362500000000002       0.12350379726623899       8.78377387444244178E-004
   5.0125000000000002       0.12590656723269938       9.87087735648755011E-004
   5.0887500000000001       0.12832539024367015       1.10232133554527198E-003
   5.1650000000000000       0.13076032232229801       1.22411558645422460E-003
   5.2412500000000000       0.13321142336502778       1.35251172792299383E-003
   5.3174999999999999       0.13567875713581040       1.48755431926115168E-003
   5.3937499999999998       0.13816239125640234       1.62929086826404360E-003
   5.4699999999999998       0.14066239701517821       1.77777156236070492E-003
   5.5462499999999997       0.14317884947797951       1.93304907755651508E-003
   5.6224999999999996       0.14571182727807797       2.09517843733358217E-003
   5.6987500000000004       0.14826141300055617       2.26421691907840008E-003
   5.7750000000000004       0.15082769133893220       2.44022395586158784E-003
   5.8512500000000003       0.15341075162726303       2.62326112490822438E-003
   5.9275000000000002       0.15601068594776296       2.81339208684572078E-003
   6.0037500000000001       0.15862758970506050       3.01068257402504385E-003
   6.0800000000000001       0.16126156125690003       3.21520037310997269E-003
   6.1562500000000000       0.16391270201861233       3.42701532318800961E-003
   6.2324999999999999       0.16658111635274733       3.64619931590963236E-003
   6.3087499999999999       0.16926691150491771       3.87282630097187655E-003
   6.3849999999999998       0.17197019754406007       4.10697229534835642E-003
   6.4612499999999997       0.17469108730700203       4.34871539559888477E-003
   6.5375000000000005       0.17742969634718889       4.59813579275454663E-003
   6.6137499999999996       0.18018614288740273       4.85531578939691830E-003
   6.6900000000000013       0.18296054777629425       5.12033981864280091E-003
   6.7662500000000003       0.18575303444854036       5.39329446481629643E-003
   6.8425000000000002       0.18856372888844405       5.67426848564421462E-003
   6.9187500000000002       0.19139275959678886       5.96335283585159009E-003
   6.9949999999999992       0.19424025754584523       6.26064069158516288E-003
   7.0712500000000000       0.19710635621149983       6.56622747845486861E-003
   7.1475000000000000       0.19999119146051009       6.88021089607762214E-003
   7.2237500000000008       0.20289490160332535       7.20269094899285336E-003
   7.2999999999999998       0.20581762729700842       7.53376997363257132E-003
   7.3762499999999998       0.20875951161931008       7.87355267227370960E-003
   7.4524999999999997       0.21172069999713303       8.22214614298138156E-003
   7.5287499999999987       0.21470134020479437       8.57965991300427624E-003
   7.6050000000000004       0.21770158235411591       8.94620597295516309E-003
   7.6812499999999995       0.22072157888524055       9.32189881208472619E-003
   7.7575000000000003       0.22376148455903053       9.70685545469190426E-003
   7.8337500000000002       0.22682145645118124       1.01011954976929254E-002
   7.9100000000000010       0.22990165394778905       1.05050411493585773E-002
   7.9862500000000001       0.23300223874235498       1.09185172692414789E-002
   8.0625000000000000       0.23612337483413368       1.13417514093141197E-002
   8.1387499999999999       0.23926522852774590       1.17748738563392460E-002
   8.2149999999999999       0.24242796843398101       1.22180176754935720E-002
   8.2912499999999998       0.24561176547171590       1.26713187552637222E-002
   8.3674999999999997       0.24881679287088357       1.31349158536308123E-002
   8.4437499999999996       0.25204322617643343       1.36089506455593211E-002
   8.5199999999999996       0.25529124325322983       1.40935677718062227E-002
   8.5962499999999995       0.25856102495336764       1.45889149263965269E-002
   8.6724999999999994       0.26185275249206036       1.50951427605329012E-002
   8.7487499999999994       0.26516661137853026       1.56124051544472998E-002
   8.8249999999999993       0.26850278882363621       1.61408591274333005E-002
   8.9012499999999992       0.27186147439530772       1.66806649293921617E-002
   8.9774999999999991       0.27524286013688010       1.72319861050294551E-002
   9.0537500000000009       0.27864714017072673       1.77949895275304124E-002
   9.1300000000000008       0.28207451111968818       1.83698454839803411E-002
   9.2062500000000007       0.28552517236904440       1.89567277548617387E-002
   9.2825000000000006       0.28899932529907918       1.95558136273910124E-002
   9.3587500000000006       0.29249717384257529       2.01672839958215618E-002
   9.4350000000000005       0.29601892436815302       2.07913234201499014E-002
   9.5112500000000004       0.29956478569339429       2.14281201947259907E-002
   9.5875000000000004       0.30313496909843879       2.20778664185707803E-002
   9.6637500000000003       0.30672968834005054       2.27407580674886360E-002
   9.7400000000000002       0.31034915966612542       2.34169950680783064E-002
   9.8162500000000001       0.31399360183057290       2.41067813737439983E-002
   9.8925000000000001       0.31766323610847463       2.48103250427855852E-002
   9.9687500000000000       0.32135828631140434       2.55278383186081197E-002
   10.045000000000000       0.32507897880279829       2.62595377120438227E-002
   10.121200000000000       0.32882307722299658       2.70051500662039402E-002
   10.197500000000000       0.33259820895607212       2.77663827405458842E-002
   10.273800000000000       0.33639971208409658       2.85424970215635010E-002
   10.350000000000000       0.34022278913236492       2.93326808229871297E-002
   10.426200000000000       0.34407264391136677       3.01381802208797282E-002
   10.502500000000000       0.34795462628793716       3.09603267686646630E-002
   10.578799999999999       0.35186394142347205       3.17983223714104271E-002
   10.654999999999999       0.35579566185147810       3.26512915695567271E-002
   10.731199999999999       0.35975514277857290       3.35205806762103251E-002
   10.807499999999999       0.36374788789557944       3.44076269102421561E-002
   10.883699999999999       0.36776368653489921       3.53103743592687938E-002
   10.960000000000001       0.37181333728613852       3.62314675824433399E-002
   11.036300000000001       0.37589185018301352       3.71700139986443009E-002
   11.112500000000001       0.37999408677117197       3.81250352126894579E-002
   11.188800000000001       0.38413108083684172       3.90993299746484127E-002
   11.265000000000001       0.38829225745040724       4.00906419452836810E-002
   11.341200000000001       0.39248329082205369       4.11005393699268445E-002
   11.417500000000000       0.39671001509434217       4.21306942694759379E-002
   11.493800000000000       0.40096722813989810       4.31801104175649555E-002
   11.570000000000000       0.40524957100563247       4.42476970590930316E-002
   11.646200000000000       0.40956288621198922       4.53351454147665547E-002
   11.722500000000000       0.41391318179867292       4.64442576860456327E-002
   11.798800000000000       0.41829510752092369       4.75739632396315684E-002
   11.875000000000000       0.42270315027244926       4.87230904918976651E-002
   11.951200000000000       0.42714332684602535       4.98934625779841531E-002
   12.027500000000000       0.43162182569590340       5.10870214820850627E-002
   12.103800000000000       0.43613314255453850       5.23026175621702991E-002
   12.180000000000000       0.44067160409581124       5.35389932934052307E-002
   12.256200000000000       0.44524340761446085       5.47981134957696431E-002
   12.332500000000000       0.44985492842652358       5.60820703716039398E-002
   12.408799999999999       0.45450050209606957       5.73896303185489967E-002
   12.484999999999999       0.45917428866822080       5.87194443261549459E-002
   12.561199999999999       0.46388267233673552       6.00736294783482394E-002
   12.637499999999999       0.46863222212736294       6.14544395240427532E-002
   12.713699999999999       0.47341081219166747       6.28586918463382438E-002
   12.789999999999999       0.47823131272299707       6.42905188569353470E-002
   12.866299999999999       0.48308780691025544       6.57485508297541571E-002
   12.942500000000003       0.48797419225711786       6.72312901708321392E-002
   13.018800000000001       0.49290363053568864       6.87431037140614348E-002
   13.095000000000001       0.49786353949464951       7.02805128455749467E-002
   13.171199999999999       0.50286069714938408       7.18459748874869658E-002
   13.247500000000000       0.50790208000172676       7.34421048368825713E-002
   13.323800000000002       0.51298150324784697       7.50673835457969230E-002
   13.400000000000000       0.51809258556900606       7.67201499290974531E-002
   13.476200000000000       0.52324231205685268       7.84030514684732338E-002
   13.552499999999998       0.52843787353066574       8.01189052069287144E-002
   13.628800000000000       0.53367289704598642       8.18660841046984361E-002
   13.705000000000000       0.53894080595359295       8.36428088349041032E-002
   13.781200000000000       0.54424879928577119       8.54519319212454359E-002
   13.857500000000000       0.54960428938029038       8.72964884249836787E-002
   13.933799999999998       0.55500070754285247       8.91747362803534810E-002
   14.010000000000002       0.56043127320730934       9.10847698299911135E-002
   14.086200000000000       0.56590340662853034       9.30296630769201632E-002
   14.162500000000000       0.57142474885023520       9.50126866811803195E-002
   14.238799999999999       0.57698852641966281       9.70319758374597746E-002
   14.315000000000000       0.58258774736932517       9.90854901620791539E-002
   14.391200000000000       0.58823005944416384       0.10117654293014780     
   14.467499999999999       0.59392333939535957       0.10330865950998666     
   14.543799999999999       0.59966060104927710       0.10547984416411342     
   14.619999999999997       0.60543462982285301       0.10768791197362378     
   14.696200000000001       0.61125330879476014       0.10993643501823600     
   14.772500000000001       0.61712475743641315       0.11222921412105050     
   14.848799999999999       0.62304176703694036       0.11456411344199351     
   14.924999999999999       0.62899689185602947       0.11693879348264311     
   15.001200000000003       0.63499825665688259       0.11935710633236431     
   15.077500000000001       0.64105423052587596       0.12182315113256831     
   15.153800000000000       0.64715737233760340       0.12433464233814003     
   15.230000000000000       0.65329999500346025       0.12688907501433810     
   15.306200000000000       0.65949047137249261       0.12949060466203080     
   15.382500000000002       0.66573742649086798       0.13214365377872950     
   15.458800000000000       0.67203317609310398       0.13484577665679040     
   15.535000000000000       0.67836978076663323       0.13759429098917822     
   15.611199999999998       0.68475586734652505       0.14039368103853414     
   15.687500000000000       0.69120032273232301       0.14324871978625325     
   15.763800000000002       0.69769520625980219       0.14615678939202989     
   15.840000000000000       0.70423231866816949       0.14911501789029469     
   15.916200000000000       0.71082054445767762       0.15212824559887994     
   15.992499999999998       0.71746903783707638       0.15520162573503196     
   16.068800000000000       0.72416959384202750       0.15833235680727473     
   16.145000000000000       0.73091372821219558       0.16151736042468190     
   16.221200000000000       0.73771060230500241       0.16476186662754899     
   16.297499999999999       0.74456963690056976       0.16807144050489686     
   16.373799999999999       0.75148234784655132       0.17144308321473981     
   16.449999999999999       0.75843996726454044       0.17487349788831527     
   16.526199999999999       0.76545191397629453       0.17836833254539852     
   16.602499999999999       0.77252788893529356       0.18193360203279466     
   16.678799999999999       0.77965911489842488       0.18556609538187946     
   16.754999999999999       0.78683652108672275       0.18926227916705543     
   16.831199999999999       0.79406979719132342       0.19302825793450351     
   16.907499999999999       0.80136892056858833       0.19687053380845942     
   16.983799999999999       0.80872480651869683       0.20078566763219718     
   17.059999999999999       0.81612806690730022       0.20476987114748260     
   17.136199999999999       0.82358866261509156       0.20882974499165927     
   17.212499999999999       0.83111684879871972       0.21297232154315821     
   17.288799999999998       0.83870321697613093       0.21719391599392976     
   17.364999999999998       0.84633804574762006       0.22149046540221498     
   17.441199999999998       0.85403156637043298       0.22586911008696839     
   17.517499999999998       0.86179430896021125       0.23033745912296613     
   17.593800000000002       0.86961652433648962       0.23489156292716598     
   17.670000000000002       0.87748814030534983       0.23952706168961949     
   17.746200000000002       0.88541965499437869       0.24425168258261593     
   17.822500000000002       0.89342186854602357       0.24907366188410882     
   17.898800000000001       0.90148467217246009       0.25398876373407880     
   17.975000000000001       0.90959762552146051       0.25899230725668732     
   18.051200000000001       0.91777148676510478       0.26409265778966501     
   18.127500000000001       0.92601731796592424       0.26929873403316124     
   18.203800000000001       0.93432463093686668       0.27460599053749096     
   18.280000000000001       0.94268259723885817       0.28000939860327828     
   18.356200000000001       0.95110222493152463       0.28551801795980214     
   18.432500000000001       0.95959482547076358       0.29114150992615007     
   18.508800000000001       0.96814950921524323       0.29687499354080349     
   18.585000000000001       0.97675503824317600       0.30271306257859931     
   18.661200000000001       0.98542265539887586       0.30866553188241691     
   18.737500000000001       0.99416390385289610       0.31474287038767312     
   18.813800000000001        1.0029674685198997       0.32093983240029400     
   18.890000000000001        1.0118216790423398       0.32725060084467639     
   18.966200000000001        1.0207379926716937       0.33368581126421731     
   19.042500000000000        1.0297281607505193       0.34025681051646761     
   19.118800000000000        1.0387804167692012       0.34695795556144926     
   19.195000000000000        1.0478826332099167       0.35378298142445119     
   19.271200000000000        1.0570464547091847       0.36074341533079901     
   19.347500000000000        1.0662838097495659       0.36785155804653169     
   19.423700000000000        1.0755702248024785       0.37509173690752762     
   19.500000000000000        1.0849297688994413       0.38248598445450788     
   19.576300000000000        1.0943499437475759       0.39002799142194183     
   19.652500000000000        1.1038178845935187       0.39771074121067868     
   19.728800000000000        1.1133579904580682       0.40555762937431011     
   19.805000000000000        1.1229447502447412       0.41355138186950241     
   19.881200000000000        1.1325900681198382       0.42170554251919184     
   19.957500000000000        1.1423060962243639       0.43003456902733100     


==> anc/M1_6_0_v2.dat <==
  2.12500000000000015E-002  9.86371464063618316E-008 -6.35953357892481163E-007
  4.49999999999999983E-002 -1.31203216699858440E-005 -6.35655203395819269E-007
  6.87500000000000056E-002 -1.94538287517481069E-005 -9.75166030962603196E-007
  9.24999999999999989E-002 -2.53776646350538085E-005 -1.31749759378473806E-006
  0.11625000000000002      -3.08908471382387392E-005 -1.66268049980773535E-006
  0.14000000000000001      -3.59923907891144848E-005 -2.01074580490512099E-006
  0.16375000000000001      -4.06813068138208017E-005 -2.36172502146444490E-006
  0.18750000000000000      -4.49566031257531582E-005 -2.71565012718203684E-006
  0.21124999999999999      -4.88172843145714353E-005 -3.07255357407272071E-006
  0.23499999999999999      -5.22623516352958140E-005 -3.43246829770099964E-006
  0.25874999999999998      -5.52908029974957140E-005 -3.79542772664042054E-006
  0.28249999999999997      -5.79016329545786290E-005 -4.16146579216804148E-006
  0.30625000000000002      -6.00938326931859851E-005 -4.53061693820126658E-006
  0.33000000000000002      -6.18663900227022520E-005 -4.90291613148443282E-006
  0.35375000000000001      -6.32182893648861413E-005 -5.27839887203304559E-006
  0.37750000000000000      -6.41485117436301204E-005 -5.65710120384357518E-006
  0.40125000000000000      -6.46560347748581087E-005 -6.03905972587719900E-006
  0.42499999999999999      -6.47398326565684417E-005 -6.42431160332618763E-006
  0.44874999999999998      -6.43988761590320744E-005 -6.81289457917192265E-006
  0.47249999999999992      -6.36321326151554191E-005 -7.20484698604374079E-006
  0.49625000000000008      -6.24385659110161963E-005 -7.60020775838863234E-006
  0.52000000000000002      -6.08171364765852182E-005 -7.99901644496140603E-006
  0.54374999999999996      -5.87668012766420488E-005 -8.40131322164617341E-006
  0.56750000000000000      -5.62865138018979965E-005 -8.80713890461990658E-006
  0.59125000000000005      -5.33752240603369647E-005 -9.21653496386927737E-006
  0.61499999999999999      -5.00318785687872296E-005 -9.62954353707251507E-006
  0.63875000000000004      -4.62554203447366149E-005 -1.00462074438590435E-005
  0.66249999999999998      -4.20447888984054361E-005 -1.04665702004584788E-005
  0.68625000000000003      -3.73989202250902847E-005 -1.08906760347537076E-005
  0.70999999999999996      -3.23167467977944690E-005 -1.13185699017504902E-005
  0.73375000000000001      -2.67971975601615973E-005 -1.17502974994786578E-005
  0.75749999999999995      -2.08391979197253762E-005 -1.21859052853400144E-005
  0.78125000000000000      -1.44416697414975831E-005 -1.26254404929176884E-005
  0.80500000000000016      -7.60353134190851759E-006 -1.30689511492640874E-005
  0.82875000000000010      -3.23697483120925489E-007 -1.35164860926838817E-005
  0.85250000000000004       7.39892063226442578E-006 -1.39680949910295507E-005
  0.87624999999999997       1.55654153660880492E-005 -1.44238283605284311E-005
  0.90000000000000002       2.41768826490768748E-005 -1.48837375851598374E-005
  0.92374999999999996       3.32344219848295332E-005 -1.53478749366027289E-005
  0.94750000000000001       4.27391364533198875E-005 -1.58162935947747420E-005
  0.97124999999999995       5.26921327138918743E-005 -1.62890476689843124E-005
  0.99500000000000000       6.30945210077193513E-005 -1.67661922197187917E-005
   1.0187500000000000       7.39474151597022318E-005 -1.72477832810927129E-005
   1.0425000000000000       8.52519325797712878E-005 -1.77338778839803484E-005
   1.0662499999999999       9.70091942635675861E-005 -1.82245340798596802E-005
   1.0900000000000001       1.09220324792466808E-004 -1.87198109653943978E-005
   1.1137500000000000       1.21886452332910973E-004 -1.92197687077823851E-005
   1.1375000000000000       1.35008708635014457E-004 -1.97244685709012091E-005
   1.1612499999999999       1.48588229030403564E-004 -2.02339729422812260E-005
   1.1850000000000001       1.62626152429251294E-004 -2.07483453609398197E-005
   1.2087500000000000       1.77123621316461636E-004 -2.12676505461103469E-005
   1.2324999999999999       1.92081781746964586E-004 -2.17919544269024318E-005
   1.2562500000000001       2.07501783340068068E-004 -2.23213241729312950E-005
   1.2800000000000000       2.23384779272822298E-004 -2.28558282259555311E-005
   1.3037500000000000       2.39731926272339021E-004 -2.33955363325652013E-005
   1.3274999999999999       2.56544384601474463E-004 -2.39405195774468538E-005
   1.3512500000000001       2.73823318070585031E-004 -2.44908504203526356E-005
   1.3750000000000000       2.91569893994540438E-004 -2.50466027291712676E-005
   1.3987499999999999       3.09785283201065114E-004 -2.56078518192826658E-005
   1.4225000000000001       3.28470660011866643E-004 -2.61746744917027013E-005
   1.4462500000000000       3.47627202227423539E-004 -2.67471490730735467E-005
   1.4700000000000000       3.67256091110272046E-004 -2.73253554570610057E-005
   1.4937499999999999       3.87358511366707741E-004 -2.79093751472219350E-005
   1.5175000000000001       4.07935651126815392E-004 -2.84992913014075047E-005
   1.5412500000000000       4.28988701922737592E-004 -2.90951887777714081E-005
   1.5649999999999999       4.50518858665081108E-004 -2.96971541824552964E-005
   1.5887500000000001       4.72527319617363809E-004 -3.03052759190301220E-005
   1.6125000000000000       4.95015286368383884E-004 -3.09196442397729926E-005
   1.6362500000000000       5.17983963802407096E-004 -3.15403512988671184E-005
   1.6599999999999999       5.41434560067035426E-004 -3.21674912076142013E-005
   1.6837500000000001       5.65368286538637339E-004 -3.28011600917568879E-005
   1.7075000000000000       5.89786357785195914E-004 -3.34414561510116304E-005
   1.7312500000000000       6.14689991526423869E-004 -3.40884797209208882E-005
   1.7549999999999999       6.40080408590994816E-004 -3.47423333371375898E-005
   1.7787500000000001       6.65958832870716970E-004 -3.54031218022637229E-005
   1.8025000000000000       6.92326491271473641E-004 -3.60709522553705363E-005
   1.8262499999999999       7.19184613660741679E-004 -3.67459342443373835E-005
   1.8499999999999999       7.46534432811477933E-004 -3.74281798011523009E-005
   1.8737499999999998       7.74377184342168621E-004 -3.81178035203299045E-005
   1.8974999999999997       8.02714106652798083E-004 -3.88149226406076368E-005
   1.9212499999999997       8.31546440856498507E-004 -3.95196571300962404E-005
   1.9450000000000001       8.60875430706614458E-004 -4.02321297750675948E-005
   1.9687500000000000       8.90702322518893263E-004 -4.09524662725784737E-005
   1.9924999999999999       9.21028365088515143E-004 -4.16807953271393865E-005
   2.0162499999999999       9.51854809601617433E-004 -4.24172487516533128E-005
   2.0400000000000000       9.83182909540982223E-004 -4.31619615728631048E-005
   2.0637500000000002       1.01501392058550707E-003 -4.39150721415639312E-005
   2.0874999999999999       1.04734910050306783E-003 -4.46767222478538739E-005
   2.1112500000000001       1.08018970903632689E-003 -4.54470572417160063E-005
   2.1349999999999998       1.11353700778104377E-003 -4.62262261592444768E-005
   2.1587499999999999       1.14739226005638084E-003 -4.70143818548517150E-005
   2.1825000000000001       1.18175673076667044E-003 -4.78116811398168789E-005
   2.2062499999999998       1.21663168625406565E-003 -4.86182849275629492E-005
   2.2300000000000000       1.25201839414146418E-003 -4.94343583860787429E-005
   2.2537500000000001       1.28791812316500802E-003 -5.02600710979328965E-005
   2.2774999999999999       1.32433214299546151E-003 -5.10955972283629126E-005
   2.3012500000000000       1.36126172404767024E-003 -5.19411157019584405E-005
   2.3250000000000002       1.39870813727723800E-003 -5.27968103884991386E-005
   2.3487499999999999       1.43667265396353995E-003 -5.36628702985531900E-005
   2.3725000000000001       1.47515654547801089E-003 -5.45394897894899318E-005
   2.3962500000000002       1.51416108360576530E-003 -5.54268688034478525E-005
   2.4199999999999999       1.55368753802584609E-003 -5.63252130135961151E-005
   2.4437500000000001       1.59373717938058874E-003 -5.72347341892048283E-005
   2.4674999999999998       1.63431127669007499E-003 -5.81556503669046127E-005
   2.4912500000000000       1.67541109037528009E-003 -5.90881858870667535E-005
   2.5150000000000001       1.71703790114216418E-003 -6.00325727125323029E-005
   2.5387499999999998       1.75919296581386023E-003 -6.09890491796531156E-005
   2.5625000000000000       1.80187754598788350E-003 -6.19578613505141786E-005
   2.5862500000000002       1.84509290039222605E-003 -6.29392630962547856E-005
   2.6099999999999999       1.88884028442768662E-003 -6.39335164582532787E-005
   2.6337500000000000       1.93312094967631630E-003 -6.49408920320170441E-005
   2.6575000000000002       1.97793614337305607E-003 -6.59616693756069053E-005
   2.6812499999999999       2.02328710783739995E-003 -6.69961374446164455E-005
   2.7050000000000001       2.06917507986149017E-003 -6.80445950559186168E-005
   2.7287499999999998       2.11560129005076416E-003 -6.91073513826302146E-005
   2.7524999999999999       2.16256696211279209E-003 -7.01847264829971094E-005
   2.7762500000000001       2.21007331208948003E-003 -7.12770518661902727E-005
   2.7999999999999998       2.25812154752728055E-003 -7.23846710983336327E-005
   2.8237500000000000       2.30671286657944475E-003 -7.35079404524469288E-005
   2.8475000000000001       2.35584845703361388E-003 -7.46472296064096285E-005
   2.8712499999999999       2.40552949525732994E-003 -7.58029223935196005E-005
   2.8950000000000000       2.45575714505306530E-003 -7.69754176107661456E-005
   2.9187500000000002       2.50653255641338033E-003 -7.81651298905476665E-005
   2.9424999999999999       2.55785686416563126E-003 -7.93724906422700561E-005
   2.9662500000000001       2.60973118649428584E-003 -8.05979490710731695E-005
   2.9900000000000002       2.66215662332729922E-003 -8.18419732818584730E-005
   3.0137499999999999       2.71513425457124485E-003 -8.31050514778707380E-005
   3.0375000000000001       2.76866513817773489E-003 -8.43876932643281637E-005
   3.0612499999999998       2.82275030802121201E-003 -8.56904310690409239E-005
   3.0850000000000000       2.87739077156536419E-003 -8.70138216936470723E-005
   3.1087500000000001       2.93258750729198095E-003 -8.83584480110654171E-005
   3.1324999999999998       2.98834146186215859E-003 -8.97249208270854774E-005
   3.1562500000000000       3.04465354697505425E-003 -9.11138809267473810E-005
   3.1800000000000002       3.10152463588381829E-003 -9.25260013294020711E-005
   3.2037499999999999       3.15895555952172688E-003 -9.39619897802006611E-005
   3.2275000000000000       3.21694710218358446E-003 -9.54225915103602872E-005
   3.2512500000000006       3.27549999669788988E-003 -9.69085923040899854E-005
   3.2749999999999999       3.33461491901373410E-003 -9.84208219167392954E-005
   3.2987500000000005       3.39429248211232503E-003 -9.99601578968436696E-005
   3.3224999999999998       3.45453322913573564E-003 -1.01527529874643693E-004
   3.3462500000000004       3.51533762560444617E-003 -1.03123924391833446E-004
   3.3700000000000001       3.57670605056875819E-003 -1.04750390362350922E-004
   3.3937500000000003       3.63863878650654308E-003 -1.06408045272792529E-004
   3.4175000000000000       3.70113603097806934E-003 -1.08098082933349459E-004
   3.4412500000000001       3.76419776698045825E-003 -1.09821778187073460E-004
   3.4649999999999999       3.82782398027218173E-003 -1.11580503048457394E-004
   3.4887500000000000       3.89201440839430542E-003 -1.13375730721729589E-004
   3.5124999999999997       3.95676863558332148E-003 -1.15209051607909204E-004
   3.5362499999999999       4.02208603236363718E-003 -1.17082187080570546E-004
   3.5599999999999996       4.08796577980680143E-003 -1.18997008567560614E-004
   3.5837500000000002       4.15440675144422653E-003 -1.20955556022971639E-004
   3.6074999999999995       4.22140752564905807E-003 -1.22960064644676712E-004
   3.6312500000000001       4.28896631991040108E-003 -1.25012994982672562E-004
   3.6549999999999994       4.35708092622517657E-003 -1.27117070393576299E-004
   3.6787500000000000       4.42574863075401951E-003 -1.29275323622813374E-004
   3.7025000000000001       4.49496612777281618E-003 -1.31491156002993799E-004
   3.7262499999999998       4.56472930634421216E-003 -1.33768410305287668E-004
   3.7500000000000000       4.63503326126048828E-003 -1.36111474306017108E-004
   3.7525000000000004       4.64246489582227379E-003 -1.36362140269940770E-004
   3.7549999999999999       4.64990244541284899E-003 -1.36613597019043226E-004
   3.7574999999999998       4.65734590456105390E-003 -1.36865851125598126E-004
   3.7599999999999998       4.66479526444347255E-003 -1.37118909177527166E-004
   3.7624999999999997       4.67225051653783526E-003 -1.37372777888757232E-004
   3.7650000000000001       4.67971165129763174E-003 -1.37627464063430155E-004
   3.7675000000000005       4.68717866110738342E-003 -1.37882974686094509E-004
   3.7700000000000000       4.69465153670670966E-003 -1.38139316819981098E-004
   3.7725000000000000       4.70213026840544945E-003 -1.38396497646258967E-004
   3.7749999999999999       4.70961484664024575E-003 -1.38654524484094845E-004
   3.7774999999999999       4.71710526162109987E-003 -1.38913404784088982E-004
   3.7799999999999994       4.72460150332463559E-003 -1.39173146132056519E-004
   3.7825000000000006       4.73210356148711254E-003 -1.39433756252964146E-004
   3.7850000000000001       4.73961142559712646E-003 -1.39695243015023859E-004
   3.7875000000000001       4.74712508525117899E-003 -1.39957614444664164E-004
   3.7900000000000000       4.75464452869403531E-003 -1.40220878688172092E-004
   3.7925000000000000       4.76216974498684317E-003 -1.40485044080477205E-004
   3.7949999999999995       4.76970072254844120E-003 -1.40750119107232899E-004
   3.7974999999999999       4.77723744950872466E-003 -1.41016112420528310E-004
   3.8000000000000003       4.78477991369925630E-003 -1.41283032844140516E-004
   3.8025000000000002       4.79232810264350415E-003 -1.41550889379018807E-004
   3.8050000000000002       4.79988200354658934E-003 -1.41819691209013073E-004
   3.8075000000000001       4.80744160328462709E-003 -1.42089447706864015E-004
   3.8099999999999996       4.81500688839349954E-003 -1.42360168440465283E-004
   3.8125000000000000       4.82257784505717938E-003 -1.42631863179417778E-004
   3.8150000000000004       4.83015445909542197E-003 -1.42904541901892512E-004
   3.8174999999999999       4.83773671595093616E-003 -1.43178214801820499E-004
   3.8199999999999998       4.84532460066628042E-003 -1.43452892296145332E-004
   3.8224999999999998       4.85291809790810297E-003 -1.43728585033867031E-004
   3.8249999999999997       4.86051717286015931E-003 -1.44005303338689671E-004
   3.8275000000000001       4.86812184714436637E-003 -1.44283059467348540E-004
   3.8300000000000005       4.87573208550262129E-003 -1.44561864262538002E-004
   3.8325000000000000       4.88334787080845108E-003 -1.44841729384863615E-004
   3.8350000000000000       4.89096920425654506E-003 -1.45122667330168796E-004
   3.8374999999999999       4.89859601030558003E-003 -1.45404688620282506E-004
   3.8399999999999999       4.90622832793197357E-003 -1.45687807489698807E-004
   3.8424999999999994       4.91386611872968605E-003 -1.45972036204112914E-004
   3.8450000000000006       4.92150936293274041E-003 -1.46257387922778568E-004
   3.8475000000000001       4.92915804018087111E-003 -1.46543876141765349E-004
   3.8500000000000001       4.93681212929430319E-003 -1.46831514702037871E-004
   3.8525000000000000       4.94447160904666269E-003 -1.47120317828087837E-004
   3.8550000000000000       4.95213645693783587E-003 -1.47410300108022878E-004
   3.8574999999999995       4.95980664996265377E-003 -1.47701476534006131E-004
   3.8599999999999999       4.96748216437940815E-003 -1.47993862514045582E-004
   3.8625000000000003       4.97516297567587255E-003 -1.48287473890826684E-004
   3.8650000000000002       4.98284905853317757E-003 -1.48582326961750610E-004
   3.8675000000000002       4.99054038678729654E-003 -1.48878438500277179E-004
   3.8700000000000001       4.99823693338798895E-003 -1.49175825778681445E-004
   3.8724999999999996       5.00593867035489023E-003 -1.49474506592349340E-004
   3.8750000000000000       5.01364556873063003E-003 -1.49774499285746488E-004
   3.8775000000000004       5.02135759853955185E-003 -1.50075822780478273E-004
   3.8799999999999999       5.02907472869799487E-003 -1.50378496604002904E-004
   3.8824999999999998       5.03679692701027807E-003 -1.50682540923201052E-004
   3.8849999999999998       5.04452416007066407E-003 -1.50987976577653430E-004
   3.8874999999999997       5.05225639320541417E-003 -1.51294825116878067E-004
   3.8900000000000001       5.05999359040511330E-003 -1.51603108840317230E-004
   3.8925000000000005       5.06773571422886732E-003 -1.51912850839830101E-004
   3.8950000000000000       5.07548272574630602E-003 -1.52224075047017305E-004
   3.8975000000000000       5.08323458442884284E-003 -1.52536806283123916E-004
   3.8999999999999999       5.09099124262680884E-003 -1.52851070150930736E-004
   3.9024999999999999       5.09875266716067980E-003 -1.53166893745683625E-004
   3.9049999999999994       5.10651880667238513E-003 -1.53484304743522121E-004
   3.9075000000000006       5.11428961864289575E-003 -1.53803332287368483E-004
   3.9100000000000001       5.12206504196330813E-003 -1.54124006244283821E-004
   3.9125000000000001       5.12984502957052925E-003 -1.54446358276389355E-004
   3.9150000000000000       5.13762952642865187E-003 -1.54770421277677873E-004
   3.9175000000000000       5.14541847480026217E-003 -1.55096229641313608E-004
   3.9199999999999995       5.15321181403860084E-003 -1.55423819373779972E-004
   3.9224999999999999       5.16100948035696713E-003 -1.55753228221497403E-004
   3.9250000000000003       5.16881140657198673E-003 -1.56084495811710473E-004
   3.9275000000000002       5.17661752181689232E-003 -1.56417663809774215E-004
   3.9300000000000002       5.18442775122014352E-003 -1.56752776095377843E-004
   3.9325000000000001       5.19224201554383674E-003 -1.57089878960731062E-004
   3.9349999999999996       5.20006023077522125E-003 -1.57429021334357295E-004
   3.9375000000000000       5.20788230766322871E-003 -1.57770255034899343E-004
   3.9400000000000004       5.21570815140687434E-003 -1.58113635066883205E-004
   3.9424999999999999       5.22353766018361296E-003 -1.58459219925630152E-004
   3.9449999999999998       5.23137072553332694E-003 -1.58807072011326467E-004
   3.9474999999999998       5.23920725303683894E-003 -1.59157258723423918E-004
   3.9499999999999997       5.24704705310070820E-003 -1.59509849686338061E-004
   3.9525000000000001       5.25489005464378246E-003 -1.59864923878701989E-004
   3.9550000000000005       5.26273608987288394E-003 -1.60222563849852129E-004
   3.9575000000000000       5.27058500011490932E-003 -1.60582859835043865E-004
   3.9600000000000000       5.27843661135960537E-003 -1.60945910096392032E-004
   3.9624999999999999       5.28629073284517942E-003 -1.61311822198900571E-004
   3.9649999999999999       5.29414715401742460E-003 -1.61680714541773173E-004
   3.9674999999999994       5.30200564100850955E-003 -1.62052718276761026E-004
   3.9700000000000006       5.30986593217683527E-003 -1.62427979737000277E-004
   3.9725000000000001       5.31772773258273011E-003 -1.62806663572203465E-004
   3.9750000000000001       5.32559072690956623E-003 -1.63188957486371775E-004
   3.9775000000000000       5.33345446358004290E-003 -1.63575074525993942E-004
   3.9800000000000000       5.34131855436077805E-003 -1.63965267270710466E-004
   3.9824999999999995       5.34918243362920466E-003 -1.64359832002779568E-004
   3.9849999999999999       5.35704545944616032E-003 -1.64759129020427913E-004
   3.9875000000000003       5.36490681563877789E-003 -1.65163606697238662E-004
   3.9900000000000002       5.37276543209136859E-003 -1.65573844662942558E-004
   3.9925000000000002       5.38061986023182903E-003 -1.65990634776488482E-004
   3.9950000000000001       5.38846795467063343E-003 -1.66415153797805815E-004
   3.9974999999999996       5.39630595863267899E-003 -1.66849442108882626E-004
   4.0000000000000000       5.40412344058745914E-003 -1.67299239416915884E-004
   4.0025000000000004       5.41193377852520943E-003 -1.67804646438811953E-004
   4.0049999999999999       5.41977048909013815E-003 -1.68339360801787334E-004
   4.0075000000000003       5.42762778842615420E-003 -1.68892696538924325E-004
   4.0099999999999998       5.43550360855940030E-003 -1.69460818551822563E-004
   4.0125000000000002       5.44339675002490728E-003 -1.70041499769814353E-004
   4.0149999999999997       5.45130640057268651E-003 -1.70633230607861316E-004
   4.0175000000000001       5.45923196174934438E-003 -1.71234897909221077E-004
   4.0199999999999996       5.46717296814863869E-003 -1.71845635425060339E-004
   4.0225000000000000       5.47512904394711376E-003 -1.72464743249374286E-004
   4.0250000000000004       5.48309987704372320E-003 -1.73091639940886008E-004
   4.0274999999999999       5.49108520265552142E-003 -1.73725832027209291E-004
   4.0300000000000002       5.49908479227556850E-003 -1.74366893513221464E-004
   4.0324999999999998       5.50709844589872873E-003 -1.75014451527581277E-004
   4.0350000000000001       5.51512598645767776E-003 -1.75668175928525030E-004
   4.0374999999999996       5.52316725564770683E-003 -1.76327771561720948E-004
   4.0400000000000000       5.53122211075172173E-003 -1.76992972358495346E-004
   4.0425000000000004       5.53929042217325609E-003 -1.77663536746647585E-004
   4.0449999999999999       5.54737207148192201E-003 -1.78339244020045071E-004
   4.0475000000000003       5.55546694985203232E-003 -1.79019891423731585E-004
   4.0499999999999998       5.56357495678580938E-003 -1.79705291782115479E-004
   4.0525000000000002       5.57169599906626265E-003 -1.80395271546724773E-004
   4.0549999999999997       5.57982998988511454E-003 -1.81089669172344029E-004
   4.0579999999999998       5.58960775707298928E-003 -1.81928566104466374E-004
   4.0599999999999996       5.59613649768495036E-003 -1.82491123871277071E-004
   4.0625000000000000       5.60430886705776642E-003 -1.83197906605792434E-004
   4.0650000000000004       5.61249388877399068E-003 -1.83908556692545565E-004
   4.0674999999999999       5.62069149906111506E-003 -1.84622955789233954E-004
   4.0700000000000003       5.62890163749274908E-003 -1.85340991839415487E-004
   4.0724999999999998       5.63712424669079483E-003 -1.86062558515724306E-004
   4.0750000000000002       5.64535927206383063E-003 -1.86787554730450132E-004
   4.0774999999999997       5.65360666157610058E-003 -1.87515884203313970E-004
   4.0800000000000001       5.66186636554357609E-003 -1.88247455078124871E-004
   4.0824999999999996       5.67013833644844627E-003 -1.88982179581251671E-004
   4.0850000000000000       5.67842252878105955E-003 -1.89719973716568480E-004
   4.0875000000000004       5.68671889889063586E-003 -1.90460756991525740E-004
   4.0899999999999999       5.69502740485466463E-003 -1.91204452170705712E-004
   4.0925000000000002       5.70334800636030249E-003 -1.91950985053263436E-004
   4.0949999999999998       5.71168066459616392E-003 -1.92700284271344848E-004
   4.0975000000000001       5.72002534215812573E-003 -1.93452281107149511E-004
   4.0999999999999996       5.72838200295573349E-003 -1.94206909326090517E-004
   4.1025000000000000       5.73675061213450854E-003 -1.94964105024752647E-004
   4.1050000000000004       5.74513113600109288E-003 -1.95723806491645517E-004
   4.1074999999999999       5.75352354195539199E-003 -1.96485954079523759E-004
   4.1100000000000003       5.76192779842822893E-003 -1.97250490088049648E-004
   4.1124999999999998       5.77034387482395703E-003 -1.98017358655724895E-004
   4.1150000000000002       5.77877174146752652E-003 -1.98786505660182214E-004
   4.1174999999999997       5.78721136955617776E-003 -1.99557878626025750E-004
   4.1200000000000001       5.79566273111174583E-003 -2.00331426639384130E-004
   4.1224999999999996       5.80412579894252871E-003 -2.01107100268853832E-004
   4.1250000000000000       5.81260054651683723E-003 -2.01884851488884766E-004
   4.1275000000000004       5.82108694826512924E-003 -2.02664633623051701E-004
   4.1299999999999999       5.82958497904086971E-003 -2.03446401262708177E-004
   4.1325000000000003       5.83809461442538410E-003 -2.04230110219083956E-004
   4.1349999999999998       5.84661583061439009E-003 -2.05015717464705527E-004
   4.1375000000000002       5.85514860439047703E-003 -2.05803181081299676E-004
   4.1399999999999997       5.86369291309727248E-003 -2.06592460210971209E-004
   4.1425000000000001       5.87224873470047759E-003 -2.07383515013413077E-004
   4.1449999999999996       5.88081604742447025E-003 -2.08176306610857519E-004
   4.1475000000000000       5.88939483024167668E-003 -2.08970797065634713E-004
   4.1500000000000004       5.89798506251216440E-003 -2.09766949330085392E-004
   4.1524999999999999       5.90658672404973609E-003 -2.10564727213664095E-004
   4.1550000000000002       5.91519979510409574E-003 -2.11364095349074899E-004
   4.1574999999999998       5.92382425625760916E-003 -2.12165019157199101E-004
   4.1600000000000001       5.93246008875464217E-003 -2.12967464829228760E-004
   4.1624999999999996       5.94110727396890154E-003 -2.13771399279550609E-004
   4.1650000000000000       5.94976579373407161E-003 -2.14576790130997726E-004
   4.1675000000000004       5.95843563024410668E-003 -2.15383605686100864E-004
   4.1699999999999999       5.96711676604045303E-003 -2.16191814902742769E-004
   4.1725000000000003       5.97580918399988337E-003 -2.17001387371043857E-004
   4.1749999999999998       5.98451286732294436E-003 -2.17812293291398500E-004
   4.1775000000000002       5.99322779952300624E-003 -2.18624503453596845E-004
   4.1799999999999997       6.00195396441580934E-003 -2.19437989216949328E-004
   4.1825000000000001       6.01069134610954670E-003 -2.20252722491369809E-004
   4.1849999999999996       6.01943992899538292E-003 -2.21068675719340337E-004
   4.1875000000000000       6.02819969773845093E-003 -2.21885821858719379E-004
   4.1900000000000004       6.03697063726924259E-003 -2.22704134366334493E-004
   4.1924999999999999       6.04575273277538610E-003 -2.23523587182315378E-004
   4.1950000000000003       6.05454596969382756E-003 -2.24344154715127339E-004
   4.1974999999999998       6.06335033370330491E-003 -2.25165811827259758E-004
   4.2000000000000002       6.07216581071720867E-003 -2.25988533821539725E-004
   4.2024999999999997       6.08099238687670202E-003 -2.26812296428026232E-004
   4.2050000000000001       6.08983004854416875E-003 -2.27637075791465297E-004
   4.2074999999999996       6.09867878229690494E-003 -2.28462848459261774E-004
   4.2100000000000000       6.10753857492111855E-003 -2.29289591369955155E-004
   4.2125000000000004       6.11640941340612677E-003 -2.30117281842157041E-004
   4.2149999999999999       6.12529128493881705E-003 -2.30945897563938083E-004
   4.2175000000000002       6.13418417689832410E-003 -2.31775416582638105E-004
   4.2199999999999998       6.14308807685091073E-003 -2.32605817295071532E-004
   4.2225000000000001       6.15200297254506808E-003 -2.33437078438117432E-004
   4.2249999999999996       6.16092885190677470E-003 -2.34269179079667981E-004
   4.2275000000000000       6.16986570303496799E-003 -2.35102098609923422E-004
   4.2300000000000004       6.17881351419716836E-003 -2.35935816733008586E-004
   4.2324999999999999       6.18777227382526565E-003 -2.36770313458905152E-004
   4.2350000000000003       6.19674197051149015E-003 -2.37605569095676697E-004
   4.2374999999999998       6.20572259300446703E-003 -2.38441564241975533E-004
   4.2400000000000002       6.21471413014910903E-003 -2.39278279777650071E-004
   4.2424999999999997       6.22371657116490336E-003 -2.40115696867631120E-004
   4.2450000000000001       6.23272990507855399E-003 -2.40953796933499926E-004
   4.2474999999999996       6.24175412128443862E-003 -2.41792561668707588E-004
   4.2500000000000000       6.25078920925946271E-003 -2.42631973021455687E-004
   4.3262499999999999       6.53153239633288973E-003 -2.68460328807598649E-004
   4.4024999999999999       6.82213891454594174E-003 -2.94467566557075368E-004
   4.4787499999999998       7.12242709865979276E-003 -3.20352341643810124E-004
   4.5549999999999997       7.43225829328582333E-003 -3.45886683437086494E-004
   4.6312499999999996       7.75152390780638450E-003 -3.70890965689277480E-004
   4.7074999999999996       8.08013788377911178E-003 -3.95219509692154624E-004
   4.7837500000000004       8.41803193960550047E-003 -4.18751557394596817E-004
   4.8600000000000003       8.76515232197499702E-003 -4.41385244535442544E-004
   4.9362500000000002       9.12145748175634437E-003 -4.63033382512854517E-004
   5.0125000000000002       9.48691634013916311E-003 -4.83620395101455602E-004
   5.0887500000000001       9.86150695238090409E-003 -5.03080027181075791E-004
   5.1650000000000000       1.02452154505022503E-002 -5.21353589102324980E-004
   5.2412500000000000       1.06380351884601959E-002 -5.38388584273656471E-004
   5.3174999999999999       1.10399660385919387E-002 -5.54137618065970484E-004
   5.3937499999999998       1.14510138038952589E-002 -5.68557517778713159E-004
   5.4699999999999998       1.18711897209160151E-002 -5.81608613939183189E-004
   5.5462499999999997       1.23005100348256916E-002 -5.93254146925810259E-004
   5.6224999999999996       1.27389956329450899E-002 -6.03459772316797954E-004
   5.6987500000000004       1.31866717262559986E-002 -6.12193144970349552E-004
   5.7750000000000004       1.36435675708029714E-002 -6.19423566573197668E-004
   5.8512500000000003       1.41097162226169730E-002 -6.25121684843869731E-004
   5.9275000000000002       1.45851543210823321E-002 -6.29259235133874462E-004
   6.0037500000000001       1.50699218966124163E-002 -6.31808817091190694E-004
   6.0800000000000001       1.55640621994868264E-002 -6.32743700525304278E-004
   6.1562500000000000       1.60676215469777901E-002 -6.32037655728194406E-004
   6.2324999999999999       1.65806491861021470E-002 -6.29664804377474074E-004
   6.3087499999999999       1.71031971675878816E-002 -6.25599487767539587E-004
   6.3849999999999998       1.76353202412354165E-002 -6.19816150196230808E-004
   6.4612499999999997       1.81770757514498893E-002 -6.12289234573660970E-004
   6.5375000000000005       1.87285235484639483E-002 -6.02993089081239691E-004
   6.6137499999999996       1.92897259070645977E-002 -5.91901883071853092E-004
   6.6900000000000013       1.98607474531780730E-002 -5.78989530967392255E-004
   6.7662500000000003       2.04416550975357846E-002 -5.64229623055645781E-004
   6.8425000000000002       2.10325179757424353E-002 -5.47595362249886125E-004
   6.9187500000000002       2.16334073940750576E-002 -5.29059506006859370E-004
   6.9949999999999992       2.22443967809262573E-002 -5.08594312723870253E-004
   7.0712500000000000       2.28655616423359513E-002 -4.86171491991746962E-004
   7.1475000000000000       2.34969795226414625E-002 -4.61762158223778915E-004
   7.2237500000000008       2.41387299688032922E-002 -4.35336787184074957E-004
   7.2999999999999998       2.47908944985049777E-002 -4.06865175034405767E-004
   7.3762499999999998       2.54535565716626673E-002 -3.76316399554467386E-004
   7.4524999999999997       2.61268015650802238E-002 -3.43658783233915274E-004
   7.5287499999999987       2.68107167500126406E-002 -3.08859857970390404E-004
   7.6050000000000004       2.75053912724236259E-002 -2.71886331138490589E-004
   7.6812499999999995       2.82109161357432074E-002 -2.32704052821516502E-004
   7.7575000000000003       2.89273841859506026E-002 -1.91277984021031655E-004
   7.8337500000000002       2.96548900988228802E-002 -1.47572165679534819E-004
   7.9100000000000010       3.03935303692059906E-002 -1.01549688369060375E-004
   7.9862500000000001       3.11434033021770820E-002 -5.31726625135399105E-005
   8.0625000000000000       3.19046090059804111E-002 -2.40218902548441936E-006
   8.1387499999999999       3.26772493866283667E-002  5.08016697515604015E-005
   8.2149999999999999       3.34614281440696673E-002  1.06479918894259384E-004
   8.2912499999999998       3.42572507698335540E-002  1.64674659635619146E-004
   8.3674999999999997       3.50648245460655067E-002  2.25429118069757638E-004
   8.4437499999999996       3.58842585458760827E-002  2.88787673901743909E-004
   8.5199999999999996       3.67156636349294449E-002  3.54795889311701246E-004
   8.5962499999999995       3.75591524742040217E-002  4.23500537995514126E-004
   8.6724999999999994       3.84148395235799911E-002  4.94949634434488296E-004
   8.7487499999999994       3.92828410478928206E-002  5.69192463466441814E-004
   8.8249999999999993       4.01632751211936367E-002  6.46279610154208012E-004
   8.9012499999999992       4.10562616347594223E-002  7.26262990065589279E-004
   8.9774999999999991       4.19619223046503800E-002  8.09195879962809725E-004
   9.0537500000000009       4.28803806804372509E-002  8.95132948969089163E-004
   9.1300000000000008       4.38117621547896019E-002  9.84130290258884797E-004
   9.2062500000000007       4.47561939738894965E-002  1.07624545332111717E-003
   9.2825000000000006       4.57138052486316601E-002  1.17153747684212075E-003
   9.3587500000000006       4.66847269665705555E-002  1.27006692224999472E-003
   9.4350000000000005       4.76690920045744065E-002  1.37189590795530419E-003
   9.5112500000000004       4.86670351421499281E-002  1.47708814431584757E-003
   9.5875000000000004       4.96786930754082937E-002  1.58570896934774673E-003
   9.6637500000000003       5.07042044316523069E-002  1.69782538520263501E-003
   9.7400000000000002       5.17437097845722532E-002  1.81350609543262935E-003
   9.8162500000000001       5.27973516700475654E-002  1.93282154307098438E-003
   9.8925000000000001       5.38652746025524501E-002  2.05584394956513216E-003
   9.9687500000000000       5.49476250928904106E-002  2.18264735463734273E-003
   10.045000000000000       5.60445516629063459E-002  2.31330765695527980E-003
   10.121200000000000       5.71554710565863947E-002  2.44781309055219429E-003
   10.197500000000000       5.82827373120909931E-002  2.58651209524044098E-003
   10.273800000000000       5.94250572053742210E-002  2.72931264487120007E-003
   10.350000000000000       6.05810607061366482E-002  2.87610324989780869E-003
   10.426200000000000       6.17523936316300981E-002  3.02715403914695976E-003
   10.502500000000000       6.29407844254385174E-002  3.18275963928999536E-003
   10.578799999999999       6.41448694850048351E-002  3.34281495971709393E-003
   10.654999999999999       6.53632051278085630E-002  3.50719381369651991E-003
   10.731199999999999       6.65975263290098651E-002  3.67619749938203309E-003
   10.807499999999999       6.78496542211565606E-002  3.85015392916514439E-003
   10.883699999999999       6.91164785065100512E-002  4.02870638911793227E-003
   10.960000000000001       7.04014985669682986E-002  4.21242539927713447E-003
   11.036300000000001       7.17032395319586735E-002  4.40118431558680738E-003
   11.112500000000001       7.30201412083969076E-002  4.59483263053840976E-003
   11.188800000000001       7.43558413483852293E-002  4.79398814739575435E-003
   11.265000000000001       7.57070221277461181E-002  4.99824085072262791E-003
   11.341200000000001       7.70756084504952838E-002  5.20796291607643607E-003
   11.417500000000000       7.84636190265053379E-002  5.42355803855065505E-003
   11.493800000000000       7.98694603992110147E-002  5.64487535869752366E-003
   11.570000000000000       8.12914481220323309E-002  5.87173695947700892E-003
   11.646200000000000       8.27316082960161403E-002  6.10455532895424948E-003
   11.722500000000000       8.41920649592351189E-002  6.34377730908890301E-003
   11.798800000000000       8.56711412334931199E-002  6.58923422977957755E-003
   11.875000000000000       8.71670652264532331E-002  6.84072796517641666E-003
   11.951200000000000       8.86819686783339861E-002  7.09871501579561852E-003
   12.027500000000000       9.02180856084240923E-002  7.36368935735639153E-003
   12.103800000000000       9.17736520156877122E-002  7.63546302569004850E-003
   12.180000000000000       9.33468046383418293E-002  7.91381596320510361E-003
   12.256200000000000       9.49397855257385487E-002  8.19925276610015789E-003
   12.332500000000000       9.65549435719304516E-002  8.49231894579100845E-003
   12.408799999999999       9.81904237408693509E-002  8.79280562651125856E-003
   12.484999999999999       9.98442672697431588E-002  9.10046894125115038E-003
   12.561199999999999       0.10151883141323069       9.41586609507589524E-003
   12.637499999999999       0.10321658506716098       9.73959899883698570E-003
   12.713699999999999       0.10493331107981842       1.00709958085822247E-002
   12.789999999999999       0.10667375164709202       1.04111076768843500E-002
   12.866299999999999       0.10843590735026916       1.07596910034505281E-002
   12.942500000000003       0.11021766790860819       1.11164623001490798E-002
   13.018800000000001       0.11202395505028426       1.14825528697538853E-002
   13.095000000000001       0.11385028183486064       1.18572023917909164E-002
   13.171199999999999       0.11569925153060506       1.22410887467971075E-002
   13.247500000000000       0.11757358935734169       1.26349432974613204E-002
   13.323800000000002       0.11947114140570228       1.30384831843628046E-002
   13.400000000000000       0.12138963520700269       1.34513800171450638E-002
   13.476200000000000       0.12333180530866621       1.38743808402836781E-002
   13.552499999999998       0.12530051373467524       1.43082912538353823E-002
   13.628800000000000       0.12729349752879679       1.47527994074969845E-002
   13.705000000000000       0.12930836970551973       1.52075436856432180E-002
   13.781200000000000       0.13134800190781329       1.56733470135108355E-002
   13.857500000000000       0.13341539903871524       1.61510964647607405E-002
   13.933799999999998       0.13550818389960939       1.66404487008540609E-002
   14.010000000000002       0.13762384952377371       1.71410059596843051E-002
   14.086200000000000       0.13976541069177101       1.76536744652214493E-002
   14.162500000000000       0.14193602148740742       1.81794307580746238E-002
   14.238799999999999       0.14413318497263874       1.87178972872440764E-002
   14.315000000000000       0.14635426840884272       1.92686369534908336E-002
   14.391200000000000       0.14860243597683900       1.98326474850563650E-002
   14.467499999999999       0.15088099746496780       2.04110037345575021E-002
   14.543799999999999       0.15318733035383914       2.10032909745260926E-002
   14.619999999999997       0.15551866998746805       2.16090292895101885E-002
   14.696200000000001       0.15787833653069738       2.22293170105816659E-002
   14.772500000000001       0.16026980194648643       2.28653370546665138E-002
   14.848799999999999       0.16269031203529460       2.35166343010879582E-002
   14.924999999999999       0.16513696368925362       2.41826822119348139E-002
   15.001200000000003       0.16761323944166301       2.48646897279220583E-002
   15.077500000000001       0.17012278081622184       2.55639587231002718E-002
   15.153800000000000       0.17266269506408458       2.62799901146385691E-002
   15.230000000000000       0.17522993367925413       2.70122065752552848E-002
   15.306200000000000       0.17782814847941608       2.77619387859054691E-002
   15.382500000000002       0.18046115732964571       2.85306195238936890E-002
   15.458800000000000       0.18312592201332265       2.93177019081722508E-002
   15.535000000000000       0.18581924121905655       3.01225532655026856E-002
   15.611199999999998       0.18854494295085197       3.09466383264957040E-002
   15.687500000000000       0.19130702857335649       3.17915340488078429E-002
   15.763800000000002       0.19410230680172114       3.26566415343315791E-002
   15.840000000000000       0.19692741564535160       3.35412677789758695E-002
   15.916200000000000       0.19978636626805288       3.44470251955169629E-002
   15.992499999999998       0.20268335066214030       3.53756496117501179E-002
   16.068800000000000       0.20561501641960603       3.63264855045715221E-002
   16.145000000000000       0.20857783243077790       3.72987740623058478E-002
   16.221200000000000       0.21157599989837192       3.82942904571810031E-002
   16.297499999999999       0.21461390870428010       3.93149456847110695E-002
   16.373799999999999       0.21768803659047206       4.03600225311424171E-002
   16.449999999999999       0.22079467427002941       4.14286903587556196E-002
   16.526199999999999       0.22393821996357716       4.25229038375197002E-002
   16.602499999999999       0.22712326829522969       4.36447671374009527E-002
   16.678799999999999       0.23034611789503692       4.47934958211619605E-002
   16.754999999999999       0.23360287162286097       4.59681808177052897E-002
   16.831199999999999       0.23689813171047724       4.71709748815689403E-002
   16.907499999999999       0.24023670360889690       4.84041952019247518E-002
   16.983799999999999       0.24361469707633571       4.96669840782398703E-002
   17.059999999999999       0.24702801676560118       5.09583467321474484E-002
   17.136199999999999       0.25048147447995628       5.22806543550750208E-002
   17.212499999999999       0.25398009433859758       5.36364595714269310E-002
   17.288799999999998       0.25751978559924371       5.50248245381836781E-002
   17.364999999999998       0.26109624348489580       5.64446607194482169E-002
   17.441199999999998       0.26471449559208371       5.78985805207636803E-002
   17.517499999999998       0.26837978969920084       5.93893963393782170E-002
   17.593800000000002       0.27208782322159003       6.09160828392883089E-002
   17.670000000000002       0.27583406990897352       6.24774488357302538E-002
   17.746200000000002       0.27962377806375027       6.40763730238810281E-002
   17.822500000000002       0.28346242422074441       6.57159547133281813E-002
   17.898800000000001       0.28734548107347707       6.73950728120668446E-002
   17.975000000000001       0.29126818762947382       6.91124235625455163E-002
   18.051200000000001       0.29523601746322109       7.08711798201275694E-002
   18.127500000000001       0.29925467944590867       7.26747577153784990E-002
   18.203800000000001       0.30331940756484749       7.45219312056192851E-002
   18.280000000000001       0.30742519198929774       7.64112729704888860E-002
   18.356200000000001       0.31157773421897150       7.83462806524969357E-002
   18.432500000000001       0.31578297788726412       8.03307203027809336E-002
   18.508800000000001       0.32003590255579767       8.23632505304279644E-002
   18.585000000000001       0.32433123513696416       8.44423084018437187E-002
   18.661200000000001       0.32867490569340979       8.65717500421277625E-002
   18.737500000000001       0.33307309316758155       8.87557279337203575E-002
   18.813800000000001       0.33752050690995000       9.09927740349439768E-002
   18.890000000000001       0.34201159153926441       9.32811754154299760E-002
   18.966200000000001       0.34655250582548608       9.56251842187901546E-002
   19.042500000000000       0.35114966204076148       9.80293795158184988E-002
   19.118800000000000       0.35579748035184122       0.10049215341260888     
   19.195000000000000       0.36049010568995482       0.10301162764367626     
   19.271200000000000       0.36523392136946015       0.10559249116480110     
   19.347500000000000       0.37003556790399594       0.10823979370130138     
   19.423700000000000       0.37488276062552817       0.11094817524753270     
   19.500000000000000       0.37978851050999812       0.11372636668348240     
   19.576300000000000       0.38474676508724404       0.11657252178957571     
   19.652500000000000       0.38975118123587726       0.11948448033745772     
   19.728800000000000       0.39481513600520096       0.12247163425133123     
   19.805000000000000       0.39992557943290219       0.12552794354093097     
   19.881200000000000       0.40508931818392085       0.12865910920668039     
   19.957500000000000       0.41031341830876111       0.13187127147087266     


==> anc/M1_6_1_v2.dat <==
  2.12500000000000015E-002  1.01336858776860004E-007 -6.22145149158576242E-007
  4.49999999999999983E-002 -1.31553871883713562E-005 -8.89879065664558990E-007
  6.87500000000000056E-002 -1.95092942024384349E-005 -1.36519012816826823E-006
  9.24999999999999989E-002 -2.54548607708080726E-005 -1.84446166583167247E-006
  0.11625000000000002      -3.09911225752486320E-005 -2.32773679852598971E-006
  0.14000000000000001      -3.61171122771576639E-005 -2.81505927940157931E-006
  0.16375000000000001      -4.08318595115948277E-005 -3.30647350706816175E-006
  0.18750000000000000      -4.51343908815162874E-005 -3.80202453807199828E-006
  0.21124999999999999      -4.90237299522201843E-005 -4.30175809967901442E-006
  0.23499999999999999      -5.24988972460128844E-005 -4.80572060297298292E-006
  0.25874999999999998      -5.55589102371068311E-005 -5.31395915627847133E-006
  0.28249999999999997      -5.82027833467601619E-005 -5.82652157891840157E-006
  0.30625000000000002      -6.04295279386697507E-005 -6.34345641531649756E-006
  0.33000000000000002      -6.22381523146293568E-005 -6.86481294945535069E-006
  0.35375000000000001      -6.36276617104650330E-005 -7.39064121970109482E-006
  0.37750000000000000      -6.45970582922600079E-005 -7.92099203400623391E-006
  0.40125000000000000      -6.51453411528839108E-005 -8.45591698550240732E-006
  0.42499999999999999      -6.52715063088379736E-005 -8.99546846849569137E-006
  0.44874999999999998      -6.49745466974322702E-005 -9.53969969487692587E-006
  0.47249999999999992      -6.42534521743098728E-005 -1.00886647109607689E-005
  0.49625000000000008      -6.31072095113333081E-005 -1.06424184147669291E-005
  0.52000000000000002      -6.15348023948495494E-005 -1.12010165737582943E-005
  0.54374999999999996      -5.95352114243515420E-005 -1.17645158430507252E-005
  0.56750000000000000      -5.71074141115534596E-005 -1.23329737841099103E-005
  0.59125000000000005      -5.42503848798985585E-005 -1.29064488839517561E-005
  0.61499999999999999      -5.09630950645201120E-005 -1.34850005748628625E-005
  0.63875000000000004      -4.72445129126738579E-005 -1.40686892546584019E-005
  0.66249999999999998      -4.30936035846660217E-005 -1.46575763074960714E-005
  0.68625000000000003      -3.85093291552961658E-005 -1.52517241252644625E-005
  0.70999999999999996      -3.34906486090546417E-005 -1.58511961263533556E-005
  0.73375000000000001      -2.80365178707325986E-005 -1.64560567908656262E-005
  0.75749999999999995      -2.21458897652667909E-005 -1.70663716652737515E-005
  0.78125000000000000      -1.58177140510530010E-005 -1.76822073984737860E-005
  0.80500000000000016      -9.05093741680568188E-006 -1.83036317633729601E-005
  0.82875000000000010      -1.84450348663161640E-006 -1.89307136821694567E-005
  0.85250000000000004       5.80264717419111812E-006 -1.95635232523628376E-005
  0.87624999999999997       1.38915770526971787E-005 -2.02021317735220840E-005
  0.90000000000000002       2.24233516809479387E-005 -2.08466117748378606E-005
  0.92374999999999996       3.13990396279368661E-005 -2.14970370434886389E-005
  0.94750000000000001       4.08197124906552368E-005 -2.21534826538496632E-005
  0.97124999999999995       5.06864448842717785E-005 -2.28160249975764437E-005
  0.99500000000000000       6.10003144313924140E-005 -2.34847418145953101E-005
   1.0187500000000000       7.17624017503514465E-005 -2.41597122250349950E-005
   1.0425000000000000       8.29737904424940987E-005 -2.48410167621353214E-005
   1.0662499999999999       9.46355670784007890E-005 -2.55287374061696383E-005
   1.0900000000000001       1.06748821183001700E-004 -2.62229576194202308E-005
   1.1137500000000000       1.19314645219533946E-004 -2.69237623822479178E-005
   1.1375000000000000       1.32334134572284479E-004 -2.76312382302981427E-005
   1.1612499999999999       1.45808387528059431E-004 -2.83454732928881412E-005
   1.1850000000000001       1.59738505256322167E-004 -2.90665573326227059E-005
   1.2087500000000000       1.74125591787934321E-004 -2.97945817862868468E-005
   1.2324999999999999       1.88970753992435926E-004 -3.05296398070679744E-005
   1.2562500000000001       2.04275101553790108E-004 -3.12718263081602412E-005
   1.2800000000000000       2.20039746944518172E-004 -3.20212380078092049E-005
   1.3037500000000000       2.36265805398153404E-004 -3.27779734758550627E-005
   1.3274999999999999       2.52954394879922222E-004 -3.35421331818379183E-005
   1.3512500000000001       2.70106636055571052E-004 -3.43138195447302447E-005
   1.3750000000000000       2.87723652258245770E-004 -3.50931369843655326E-005
   1.3987499999999999       3.05806569453327746E-004 -3.58801919746363037E-005
   1.4225000000000001       3.24356516201122519E-004 -3.66750930985366486E-005
   1.4462500000000000       3.43374623617294654E-004 -3.74779511051314681E-005
   1.4700000000000000       3.62862025330936604E-004 -3.82888789685349092E-005
   1.4937499999999999       3.82819857440143906E-004 -3.91079919489885355E-005
   1.5175000000000001       4.03249258464980322E-004 -3.99354076561332657E-005
   1.5412500000000000       4.24151369297688077E-004 -4.07712461145724947E-005
   1.5649999999999999       4.45527333150006854E-004 -4.16156298318332810E-005
   1.5887500000000001       4.67378295497446563E-004 -4.24686838688336193E-005
   1.6125000000000000       4.89705404020357319E-004 -4.33305359129731242E-005
   1.6362500000000000       5.12509808541624355E-004 -4.42013163539711488E-005
   1.6599999999999999       5.35792660960808867E-004 -4.50811583625802760E-005
   1.6837500000000001       5.59555115184545704E-004 -4.59701979723144201E-005
   1.7075000000000000       5.83798327052991632E-004 -4.68685741643359480E-005
   1.7312500000000000       6.08523454262111354E-004 -4.77764289556570576E-005
   1.7549999999999999       6.33731656281574665E-004 -4.86939074908173720E-005
   1.7787500000000001       6.59424094268017255E-004 -4.96211581372119618E-005
   1.8025000000000000       6.85601930973407615E-004 -5.05583325842517235E-005
   1.8262499999999999       7.12266330648250452E-004 -5.15055859465530803E-005
   1.8499999999999999       7.39418458939323760E-004 -5.24630768713620953E-005
   1.8737499999999998       7.67059482781645013E-004 -5.34309676504331378E-005
   1.8974999999999997       7.95190570284327446E-004 -5.44094243365964058E-005
   1.9212499999999997       8.23812890609978065E-004 -5.53986168652622810E-005
   1.9450000000000001       8.52927613847248058E-004 -5.63987191811280054E-005
   1.9687500000000000       8.82535910876135524E-004 -5.74099093703675942E-005
   1.9924999999999999       9.12638953225611738E-004 -5.84323697986070250E-005
   2.0162499999999999       9.43237912923092247E-004 -5.94662872550053009E-005
   2.0400000000000000       9.74333962335270577E-004 -6.05118531027827833E-005
   2.0637500000000002       1.00592827399977026E-003 -6.15692634365651574E-005
   2.0874999999999999       1.03802202044705593E-003 -6.26387192469324717E-005
   2.1112500000000001       1.07061637401197713E-003 -6.37204265925940197E-005
   2.1349999999999998       1.10371250663429741E-003 -6.48145967806364165E-005
   2.1587499999999999       1.13731158964749252E-003 -6.59214465553272021E-005
   2.1825000000000001       1.17141479355506559E-003 -6.70411982959897873E-005
   2.2062499999999998       1.20602328779354753E-003 -6.81740802245041382E-005
   2.2300000000000000       1.24113824048131729E-003 -6.93203266230289777E-005
   2.2537500000000001       1.27676081815226083E-003 -7.04801780625863799E-005
   2.2774999999999999       1.31289218547327407E-003 -7.16538816431999876E-005
   2.3012500000000000       1.34953350494447575E-003 -7.28416912463289646E-005
   2.3250000000000002       1.38668593658092536E-003 -7.40438678004027136E-005
   2.3487499999999999       1.42435063757456672E-003 -7.52606795603199570E-005
   2.3725000000000001       1.46252876193496461E-003 -7.64924024018542821E-005
   2.3962500000000002       1.50122146010730974E-003 -7.77393201319744731E-005
   2.4199999999999999       1.54042987856603422E-003 -7.90017248161840668E-005
   2.4437500000000001       1.58015515938222896E-003 -8.02799171240689444E-005
   2.4674999999999998       1.62039843976288268E-003 -8.15742066943486504E-005
   2.4912500000000000       1.66116085155981947E-003 -8.28849125208388408E-005
   2.5150000000000001       1.70244352075378394E-003 -8.42123633612448601E-005
   2.5387499999999998       1.74424756686452557E-003 -8.55568981681457524E-005
   2.5625000000000000       1.78657410239992575E-003 -8.69188665497417360E-005
   2.5862500000000002       1.82942423218751256E-003 -8.82986292547252311E-005
   2.6099999999999999       1.87279905269955834E-003 -8.96965586891558547E-005
   2.6337500000000000       1.91669964635625477E-003 -9.11130392293845180E-005
   2.6575000000000002       1.96112710044285630E-003 -9.25484687444121096E-005
   2.6812499999999999       2.00608247706710215E-003 -9.40032578244829963E-005
   2.7050000000000001       2.05156683122658268E-003 -9.54778313515521553E-005
   2.7287499999999998       2.09758120564414608E-003 -9.69726290057826464E-005
   2.7524999999999999       2.14412662938359829E-003 -9.84881060058905310E-005
   2.7762500000000001       2.19120411659246657E-003 -1.00024733912419420E-004
   2.7999999999999998       2.23881466564466872E-003 -1.01583001510936890E-004
   2.8237500000000000       2.28695925760420520E-003 -1.03163415731202273E-004
   2.8475000000000001       2.33563885487386713E-003 -1.04766502648471381E-004
   2.8712499999999999       2.38485439967111787E-003 -1.06392808557440003E-004
   2.8950000000000000       2.43460681237715445E-003 -1.08042901128817649E-004
   2.9187500000000002       2.48489698974613564E-003 -1.09717370656736796E-004
   2.9424999999999999       2.53572580295992854E-003 -1.11416831406217139E-004
   2.9662500000000001       2.58709409551185262E-003 -1.13141923071054807E-004
   2.9900000000000002       2.63900268090072089E-003 -1.14893312353843839E-004
   3.0137499999999999       2.69145234011401594E-003 -1.16671694681376478E-004
   3.0375000000000001       2.74444381887610890E-003 -1.18477796070444330E-004
   3.0612499999999998       2.79797782463406513E-003 -1.20312375161138940E-004
   3.0850000000000000       2.85205502324965962E-003 -1.22176225437161903E-004
   3.1087500000000001       2.90667603536157648E-003 -1.24070177655475749E-004
   3.1324999999999998       2.96184143237636626E-003 -1.25995102510952556E-004
   3.1562500000000000       3.01755173204032098E-003 -1.27951913565583841E-004
   3.1800000000000002       3.07380739353676396E-003 -1.29941570476453818E-004
   3.2037499999999999       3.13060881204427818E-003 -1.31965082562193520E-004
   3.2275000000000000       3.18795631268046055E-003 -1.34023512754222749E-004
   3.2512500000000006       3.24585014374276183E-003 -1.36117981987003808E-004
   3.2749999999999999       3.30429046914220825E-003 -1.38249674091092201E-004
   3.2987500000000005       3.36327735990659587E-003 -1.40419841264376953E-004
   3.3224999999999998       3.42281078460619087E-003 -1.42629810211069289E-004
   3.3462500000000004       3.48289059852625307E-003 -1.44880989055435732E-004
   3.3700000000000001       3.54351653137465654E-003 -1.47174875158802412E-004
   3.3937500000000003       3.60468817326844602E-003 -1.49513063995226100E-004
   3.4175000000000000       3.66640495822293140E-003 -1.51897259255706028E-004
   3.4412500000000001       3.72866614752867141E-003 -1.54329284527443875E-004
   3.4649999999999999       3.79147080604584153E-003 -1.56811096565151139E-004
   3.4887500000000000       3.85481777722215466E-003 -1.59344800776359675E-004
   3.5124999999999997       3.91870565775145896E-003 -1.61932669436720217E-004
   3.5362499999999999       3.98313275861346058E-003 -1.64577162694771778E-004
   3.5599999999999996       4.04809706693498236E-003 -1.67280953742489239E-004
   3.5837500000000002       4.11359619830437007E-003 -1.70046958733797299E-004
   3.6074999999999995       4.17962733404006036E-003 -1.72878372552596690E-004
   3.6312500000000001       4.24618715483386991E-003 -1.75778712673361429E-004
   3.6549999999999994       4.31327174936581466E-003 -1.78751872628021326E-004
   3.6787500000000000       4.38087650516054243E-003 -1.81802188684600312E-004
   3.7025000000000001       4.44899596852749331E-003 -1.84934523839407874E-004
   3.7262499999999998       4.51762366954328986E-003 -1.88154375635898744E-004
   3.7500000000000000       4.58675188226763831E-003 -1.91468016427098428E-004
   3.7525000000000004       4.59405728906139149E-003 -1.91822561839646714E-004
   3.7549999999999999       4.60136812856391623E-003 -1.92178234663874014E-004
   3.7574999999999998       4.60868438854962481E-003 -1.92535044187692458E-004
   3.7599999999999998       4.61600605653809861E-003 -1.92892999854436884E-004
   3.7624999999999997       4.62333311978711543E-003 -1.93252111267016907E-004
   3.7650000000000001       4.63066556528539224E-003 -1.93612388192225505E-004
   3.7675000000000005       4.63800337956544757E-003 -1.93973840557698892E-004
   3.7700000000000000       4.64534654963229959E-003 -1.94336478495723300E-004
   3.7725000000000000       4.65269506100600937E-003 -1.94700312266527593E-004
   3.7749999999999999       4.66004889973852063E-003 -1.95065352347993383E-004
   3.7774999999999999       4.66740805135450708E-003 -1.95431609396928623E-004
   3.7799999999999994       4.67477250105983230E-003 -1.95799094263576274E-004
   3.7825000000000006       4.68214223373208602E-003 -1.96167817997244316E-004
   3.7850000000000001       4.68951723391069358E-003 -1.96537791852160711E-004
   3.7875000000000001       4.69689748578664724E-003 -1.96909027293571938E-004
   3.7900000000000000       4.70428297319178037E-003 -1.97281536004092453E-004
   3.7925000000000000       4.71167367958761664E-003 -1.97655329890324588E-004
   3.7949999999999995       4.71906958805370143E-003 -1.98030421089756081E-004
   3.7974999999999999       4.72647068127546918E-003 -1.98406821977958501E-004
   3.8000000000000003       4.73387694153153994E-003 -1.98784545176097164E-004
   3.8025000000000002       4.74128835068048180E-003 -1.99163603558774008E-004
   3.8050000000000002       4.74870489014695037E-003 -1.99544010262220150E-004
   3.8075000000000001       4.75612654090722120E-003 -1.99925778692860458E-004
   3.8099999999999996       4.76355328347402573E-003 -2.00308922536267139E-004
   3.8125000000000000       4.77098509788071237E-003 -2.00693455766535296E-004
   3.8150000000000004       4.77842196366461656E-003 -2.01079392656093651E-004
   3.8174999999999999       4.78586385984966934E-003 -2.01466747785985123E-004
   3.8199999999999998       4.79331076492814454E-003 -2.01855536056646227E-004
   3.8224999999999998       4.80076265684148754E-003 -2.02245772699211323E-004
   3.8249999999999997       4.80821951296022537E-003 -2.02637473287379507E-004
   3.8275000000000001       4.81568131006281791E-003 -2.03030653749879358E-004
   3.8300000000000005       4.82314802431344208E-003 -2.03425330383570272E-004
   3.8325000000000000       4.83061963104804669E-003 -2.03821519859182177E-004
   3.8350000000000000       4.83809610569438386E-003 -2.04219239275677808E-004
   3.8374999999999999       4.84557742187293611E-003 -2.04618506096498095E-004
   3.8399999999999999       4.85306355322678590E-003 -2.05019338244032741E-004
   3.8424999999999994       4.86055447247195870E-003 -2.05421754077760586E-004
   3.8450000000000006       4.86805015154957461E-003 -2.05825772419900829E-004
   3.8475000000000001       4.87555056159356785E-003 -2.06231412574371745E-004
   3.8500000000000001       4.88305567395882784E-003 -2.06638694391796947E-004
   3.8525000000000000       4.89056545593865872E-003 -2.07047638111061168E-004
   3.8550000000000000       4.89807987709252064E-003 -2.07458264651142491E-004
   3.8574999999999995       4.90559890496378333E-003 -2.07870595455537607E-004
   3.8599999999999999       4.91312250609640764E-003 -2.08284652562426499E-004
   3.8625000000000003       4.92065064598906903E-003 -2.08700458631595976E-004
   3.8650000000000002       4.92818328904636501E-003 -2.09118036973087866E-004
   3.8675000000000002       4.93572039852679945E-003 -2.09537411577706171E-004
   3.8700000000000001       4.94326193648733821E-003 -2.09958607149553586E-004
   3.8724999999999996       4.95080786372413279E-003 -2.10381649140758362E-004
   3.8750000000000000       4.95835813970923675E-003 -2.10806563788600672E-004
   3.8775000000000004       4.96591272252275631E-003 -2.11233378155238502E-004
   3.8799999999999999       4.97347156878018282E-003 -2.11662120170285148E-004
   3.8824999999999998       4.98103463246085242E-003 -2.12092818629935339E-004
   3.8849999999999998       4.98860186919568033E-003 -2.12525503432186810E-004
   3.8874999999999997       4.99617322962307014E-003 -2.12960205350694044E-004
   3.8900000000000001       5.00374866365828775E-003 -2.13396956277597311E-004
   3.8925000000000005       5.01132812041410990E-003 -2.13835789286248530E-004
   3.8950000000000000       5.01891154362216468E-003 -2.14276738507236653E-004
   3.8975000000000000       5.02649887820283588E-003 -2.14719839485977412E-004
   3.8999999999999999       5.03409006567191817E-003 -2.15165129070732066E-004
   3.9024999999999999       5.04168504510912711E-003 -2.15612645545197221E-004
   3.9049999999999994       5.04928375299927481E-003 -2.16062428721218891E-004
   3.9075000000000006       5.05688612193893813E-003 -2.16514519992102878E-004
   3.9100000000000001       5.06449208492319204E-003 -2.16968962635088504E-004
   3.9125000000000001       5.07210156842597282E-003 -2.17425801645701114E-004
   3.9150000000000000       5.07971449664211191E-003 -2.17885084062869640E-004
   3.9175000000000000       5.08733079011702925E-003 -2.18346859068635116E-004
   3.9199999999999995       5.09495036660593658E-003 -2.18811178200212036E-004
   3.9224999999999999       5.10257313620876563E-003 -2.19278095335376959E-004
   3.9250000000000003       5.11019900785222077E-003 -2.19747667186952640E-004
   3.9275000000000002       5.11782788435414648E-003 -2.20219953332292029E-004
   3.9300000000000002       5.12545966312745460E-003 -2.20695016513905966E-004
   3.9325000000000001       5.13309423569318583E-003 -2.21172922922676681E-004
   3.9349999999999996       5.14073148713050342E-003 -2.21653742517664582E-004
   3.9375000000000000       5.14837129545271058E-003 -2.22137549388798768E-004
   3.9400000000000004       5.15601353089604249E-003 -2.22624422170125371E-004
   3.9424999999999999       5.16365805510495858E-003 -2.23114444513041940E-004
   3.9449999999999998       5.17130471882775757E-003 -2.23607705572102469E-004
   3.9474999999999998       5.17895336650138569E-003 -2.24104300881304661E-004
   3.9499999999999997       5.18660382711884187E-003 -2.24604332749789765E-004
   3.9525000000000001       5.19425591480117410E-003 -2.25107911214028573E-004
   3.9550000000000005       5.20190943181470661E-003 -2.25615155266174728E-004
   3.9575000000000000       5.20956416202647803E-003 -2.26126193880159211E-004
   3.9600000000000000       5.21721986953516473E-003 -2.26641167529083380E-004
   3.9624999999999999       5.22487629558963940E-003 -2.27160229970251162E-004
   3.9649999999999999       5.23253315479442396E-003 -2.27683550442553390E-004
   3.9674999999999994       5.24019013037512350E-003 -2.28211316407252044E-004
   3.9700000000000006       5.24784686818201718E-003 -2.28743737018063714E-004
   3.9725000000000001       5.25550296896406220E-003 -2.29281047590577166E-004
   3.9750000000000001       5.26315797702907665E-003 -2.29823515422615543E-004
   3.9775000000000000       5.27081137132296915E-003 -2.30371447898264342E-004
   3.9800000000000000       5.27846254062133875E-003 -2.30925203149267091E-004
   3.9824999999999995       5.28611075645783312E-003 -2.31485205667374458E-004
   3.9849999999999999       5.29375514227697821E-003 -2.32051969997008678E-004
   3.9875000000000003       5.30139458792994091E-003 -2.32626136358792657E-004
   3.9900000000000002       5.30902767858173249E-003 -2.33208533910765013E-004
   3.9925000000000002       5.31665246488850166E-003 -2.33800294022943272E-004
   3.9950000000000001       5.32426603866194541E-003 -2.34403097067355508E-004
   3.9974999999999996       5.33186336171197987E-003 -2.35019858291625293E-004
   4.0000000000000000       5.33943030826626933E-003 -2.35658773692664297E-004
   4.0025000000000004       5.34698681381162721E-003 -2.36373978302439582E-004
   4.0049999999999999       5.35457734909775777E-003 -2.37128461006739805E-004
   4.0075000000000003       5.36219370807717449E-003 -2.37907887793926493E-004
   4.0099999999999998       5.36983293787685924E-003 -2.38707116757941399E-004
   4.0125000000000002       5.37749332575425659E-003 -2.39523163537745551E-004
   4.0149999999999997       5.38517371275351771E-003 -2.40354006296400057E-004
   4.0175000000000001       5.39287324299073285E-003 -2.41198154795614481E-004
   4.0199999999999996       5.40059125281025596E-003 -2.42054449995514494E-004
   4.0225000000000000       5.40832720497405606E-003 -2.42921955810677839E-004
   4.0250000000000004       5.41608065551594381E-003 -2.43799895058741020E-004
   4.0274999999999999       5.42385123877925802E-003 -2.44687608943652119E-004
   4.0300000000000002       5.43163860260835723E-003 -2.45584527363642039E-004
   4.0324999999999998       5.43944247456401749E-003 -2.46490153148108486E-004
   4.0350000000000001       5.44726260195453615E-003 -2.47404045779240430E-004
   4.0374999999999996       5.45509875887358660E-003 -2.48325811597813455E-004
   4.0400000000000000       5.46295074166427540E-003 -2.49255095891958475E-004
   4.0425000000000004       5.47081836539748626E-003 -2.50191576746236629E-004
   4.0449999999999999       5.47870146108450206E-003 -2.51134960176332077E-004
   4.0475000000000003       5.48659987344083267E-003 -2.52084976222784706E-004
   4.0499999999999998       5.49451345906851792E-003 -2.53041375773184994E-004
   4.0525000000000002       5.50244207166405205E-003 -2.54003927332852964E-004
   4.0549999999999997       5.51038561392517678E-003 -2.54972417301620950E-004
   4.0579999999999998       5.51993739181098637E-003 -2.56142161628670139E-004
   4.0599999999999996       5.52631699181915358E-003 -2.56926420938232336E-004
   4.0625000000000000       5.53430462246011848E-003 -2.57911570411475586E-004
   4.0650000000000004       5.54230675467873041E-003 -2.58901926683330189E-004
   4.0674999999999999       5.55032327624489872E-003 -2.59897331699810883E-004
   4.0700000000000003       5.55835410084327269E-003 -2.60897636789320553E-004
   4.0724999999999998       5.56639917355211157E-003 -2.61902702206945478E-004
   4.0750000000000002       5.57445840299712093E-003 -2.62912393312412769E-004
   4.0774999999999997       5.58253171491377050E-003 -2.63926582516657245E-004
   4.0800000000000001       5.59061903838919353E-003 -2.64945148138255560E-004
   4.0824999999999996       5.59872030560196188E-003 -2.65967973946583034E-004
   4.0850000000000000       5.60683545158965121E-003 -2.66994948753466630E-004
   4.0875000000000004       5.61496441404032640E-003 -2.68025966046871861E-004
   4.0899999999999999       5.62310713310499796E-003 -2.69060923661216199E-004
   4.0925000000000002       5.63126355122834255E-003 -2.70099723479698612E-004
   4.0949999999999998       5.63943361299544359E-003 -2.71142271164751068E-004
   4.0975000000000001       5.64761726499272455E-003 -2.72188475913267267E-004
   4.0999999999999996       5.65581445568132200E-003 -2.73238250233745050E-004
   4.1025000000000000       5.66402513528159457E-003 -2.74291509742872715E-004
   4.1050000000000004       5.67224925566746016E-003 -2.75348172979419980E-004
   4.1074999999999999       5.68048678420314274E-003 -2.76408161911576174E-004
   4.1100000000000003       5.68873764794966975E-003 -2.77471399071207720E-004
   4.1124999999999998       5.69700181709521455E-003 -2.78537811468219476E-004
   4.1150000000000002       5.70527924923443317E-003 -2.79607327754525419E-004
   4.1174999999999997       5.71356990320255175E-003 -2.80679878775825804E-004
   4.1200000000000001       5.72187373901077677E-003 -2.81755397457564489E-004
   4.1224999999999996       5.73019071780910688E-003 -2.82833818700268949E-004
   4.1250000000000000       5.73852080173992574E-003 -2.83915079276796372E-004
   4.1275000000000004       5.74686395402235033E-003 -2.84999117747595284E-004
   4.1299999999999999       5.75522013881336024E-003 -2.86085874371014390E-004
   4.1325000000000003       5.76358932116252665E-003 -2.87175291023746525E-004
   4.1349999999999998       5.77197146706178842E-003 -2.88267311131072928E-004
   4.1375000000000002       5.78036654326855113E-003 -2.89361879590465049E-004
   4.1399999999999997       5.78877451736056065E-003 -2.90458942710979757E-004
   4.1425000000000001       5.79719535767850291E-003 -2.91558448150989601E-004
   4.1449999999999996       5.80562903329356374E-003 -2.92660344860761834E-004
   4.1475000000000000       5.81407551397700867E-003 -2.93764583028476424E-004
   4.1500000000000004       5.82253477017148115E-003 -2.94871114029400332E-004
   4.1524999999999999       5.83100675848534193E-003 -2.95979889643066660E-004
   4.1550000000000002       5.83949147955107207E-003 -2.97090864944577241E-004
   4.1574999999999998       5.84798889122167473E-003 -2.98203993862109613E-004
   4.1600000000000001       5.85649896637022941E-003 -2.99319232066584304E-004
   4.1624999999999996       5.86502167842053307E-003 -3.00436536201839773E-004
   4.1650000000000000       5.87355700132678824E-003 -3.01555863848522996E-004
   4.1675000000000004       5.88210490955433287E-003 -3.02677173489865434E-004
   4.1699999999999999       5.89066537806139275E-003 -3.03800424479224080E-004
   4.1725000000000003       5.89923838228175942E-003 -3.04925577009269844E-004
   4.1749999999999998       5.90782389810831730E-003 -3.06052592082711489E-004
   4.1775000000000002       5.91642190187742847E-003 -3.07181431484469911E-004
   4.1799999999999997       5.92503237035404452E-003 -3.08312057755191402E-004
   4.1825000000000001       5.93365528071755199E-003 -3.09444434166040333E-004
   4.1849999999999996       5.94229061054828752E-003 -3.10578524694670030E-004
   4.1875000000000000       5.95093835273111191E-003 -3.11714294783652774E-004
   4.1900000000000004       5.95959845580914475E-003 -3.12851708196666299E-004
   4.1924999999999999       5.96827091337553788E-003 -3.13990731675504629E-004
   4.1950000000000003       5.97695570449164118E-003 -3.15131331804924752E-004
   4.1974999999999998       5.98565280856106462E-003 -3.16273475771554748E-004
   4.2000000000000002       5.99436220531948498E-003 -3.17417131345666995E-004
   4.2024999999999997       6.00308387484920457E-003 -3.18562266865023505E-004
   4.2050000000000001       6.01181779747249519E-003 -3.19708851213011084E-004
   4.2074999999999996       6.02056395388850512E-003 -3.20856853810364971E-004
   4.2100000000000000       6.02932232506749564E-003 -3.22006244594678773E-004
   4.2125000000000004       6.03809289226687421E-003 -3.23156994006968702E-004
   4.2149999999999999       6.04687563702329192E-003 -3.24309072977549732E-004
   4.2175000000000002       6.05567054114507751E-003 -3.25462452912475694E-004
   4.2199999999999998       6.06447758670493938E-003 -3.26617105680508310E-004
   4.2225000000000001       6.07329675600821756E-003 -3.27773003599263581E-004
   4.2249999999999996       6.08212803168514584E-003 -3.28930119428510006E-004
   4.2275000000000000       6.09097139653597477E-003 -3.30088426350586917E-004
   4.2300000000000004       6.09982683362363109E-003 -3.31247897964586811E-004
   4.2324999999999999       6.10869432624301569E-003 -3.32408508274292737E-004
   4.2350000000000003       6.11757385791525388E-003 -3.33570231677842160E-004
   4.2374999999999998       6.12646541238211304E-003 -3.34733042957762979E-004
   4.2400000000000002       6.13536897360066665E-003 -3.35896917271374007E-004
   4.2424999999999997       6.14428452573810742E-003 -3.37061830141519643E-004
   4.2450000000000001       6.15321205316679467E-003 -3.38227757447637461E-004
   4.2474999999999996       6.16215154045941273E-003 -3.39394675417129693E-004
   4.2500000000000000       6.17110297238437217E-003 -3.40562560617040024E-004
   4.3262499999999999       6.44978765572646121E-003 -3.76538471048861042E-004
   4.4024999999999999       6.73921930579767913E-003 -4.12867867642311272E-004
   4.4787499999999998       7.03912959636344374E-003 -4.49163925169214875E-004
   4.5549999999999997       7.34930990890377608E-003 -4.85136225103711331E-004
   4.6312499999999996       7.66959298649952815E-003 -5.20557706832756005E-004
   4.7074999999999996       7.99984234870310638E-003 -5.55245710362821301E-004
   4.7837500000000004       8.33994559518645186E-003 -5.89050117315326324E-004
   4.8600000000000003       8.68980985591638611E-003 -6.21845451042017205E-004
   4.9362500000000002       9.04935855044349327E-003 -6.53525359612627831E-004
   5.0125000000000002       9.41852898150477048E-003 -6.83998617612427569E-004
   5.0887500000000001       9.79727048455577773E-003 -7.13186141311166096E-004
   5.1650000000000000       1.01855429646804507E-002 -7.41018705757631561E-004
   5.2412500000000000       1.05833157219413863E-002 -7.67435163956587578E-004
   5.3174999999999999       1.09905664848881975E-002 -7.92381033658168038E-004
   5.3937499999999998       1.14072806054032368E-002 -8.15807359788482960E-004
   5.4699999999999998       1.18334503790300978E-002 -8.37669787313013807E-004
   5.5462499999999997       1.22690744649840769E-002 -8.57927797389515827E-004
   5.6224999999999996       1.27141573866337895E-002 -8.76544072024795025E-004
   5.6987500000000004       1.31687090978688821E-002 -8.93483961114341471E-004
   5.7750000000000004       1.36327446040863335E-002 -9.08715031943685262E-004
   5.8512500000000003       1.41062836328408082E-002 -9.22206686001622979E-004
   5.9275000000000002       1.45893503258489998E-002 -9.33929829647448515E-004
   6.0037500000000001       1.50819729930060046E-002 -9.43856592154306354E-004
   6.0800000000000001       1.55841838752906123E-002 -9.51960080249675245E-004
   6.1562500000000000       1.60960189330112101E-002 -9.58214164392805668E-004
   6.2324999999999999       1.66175176607630051E-002 -9.62593292040072983E-004
   6.3087499999999999       1.71487229194647907E-002 -9.65072323342276326E-004
   6.3849999999999998       1.76896807850068470E-002 -9.65626386000201340E-004
   6.4612499999999997       1.82404404086350565E-002 -9.64230746305971831E-004
   6.5375000000000005       1.88010539051553065E-002 -9.60860694959571240E-004
   6.6137499999999996       1.93715762236001850E-002 -9.55491443333983284E-004
   6.6900000000000013       1.99520650573334866E-002 -9.48098031648417260E-004
   6.7662500000000003       2.05425807492103686E-002 -9.38655245292352989E-004
   6.8425000000000002       2.11431862080801170E-002 -9.27137539028662170E-004
   6.9187500000000002       2.17539468329755840E-002 -9.13518967888100604E-004
   6.9949999999999992       2.23749304442783202E-002 -8.97773123868352788E-004
   7.0712500000000000       2.30062072212303785E-002 -8.79873077672991286E-004
   7.1475000000000000       2.36478496452353082E-002 -8.59791324828705541E-004
   7.2237500000000008       2.42999324484528580E-002 -8.37499735606260921E-004
   7.2999999999999998       2.49625325672450070E-002 -8.12969508244581487E-004
   7.3762499999999998       2.56357291000782021E-002 -7.86171125040346463E-004
   7.4524999999999997       2.63196032695268874E-002 -7.57074310919281690E-004
   7.5287499999999987       2.70142383880599239E-002 -7.25647994151536972E-004
   7.6050000000000004       2.77197198273220168E-002 -6.91860268913422867E-004
   7.6812499999999995       2.84361349906505287E-002 -6.55678359432346224E-004
   7.7575000000000003       2.91635732885928110E-002 -6.17068585481874809E-004
   7.8337500000000002       2.99021261172107838E-002 -5.75996329020057895E-004
   7.9100000000000010       3.06518868389804786E-002 -5.32426001786725947E-004
   7.9862500000000001       3.14129507661115928E-002 -4.86321013694983686E-004
   8.0625000000000000       3.21854151461290552E-002 -4.37643741868485898E-004
   8.1387499999999999       3.29693791495723476E-002 -3.86355500190033716E-004
   8.2149999999999999       3.37649438596814080E-002 -3.32416509238818360E-004
   8.2912499999999998       3.45722122253567660E-002 -2.75785866196224193E-004
   8.3674999999999997       3.53912892084131403E-002 -2.16421516534022511E-004
   8.4437499999999996       3.62222815472519818E-002 -1.54280222424716903E-004
   8.5199999999999996       3.70652979093613472E-002 -8.93175346595743980E-005
   8.5962499999999995       3.79204488482585977E-002 -2.14877626415356872E-005
   8.6724999999999994       3.87878468037591781E-002  4.92560553627422674E-005
   8.7487499999999994       3.96676061026152785E-002  1.22962182181118504E-004
   8.8249999999999993       4.05598429603943600E-002  1.99680211952207236E-004
   8.9012499999999992       4.14646754845420795E-002  2.79461100653147058E-004
   8.9774999999999991       4.23822236785814793E-002  3.62357196993438435E-004
   9.0537500000000009       4.33126094474029291E-002  4.48422273731369030E-004
   9.1300000000000008       4.42559566124544126E-002  5.37711559579101550E-004
   9.2062500000000007       4.52123908839283800E-002  6.30281771128804046E-004
   9.2825000000000006       4.61820399213623695E-002  7.26191146371372759E-004
   9.3587500000000006       4.71650333081971712E-002  8.25499477896383320E-004
   9.4350000000000005       4.81615025703793567E-002  9.28268147235027552E-004
   9.5112500000000004       4.91715811871644079E-002  1.03456015982289159E-003
   9.5875000000000004       5.01954046026697950E-002  1.14444018069138377E-003
   9.6637500000000003       5.12331102381505185E-002  1.25797457090386588E-003
   9.7400000000000002       5.22848375049820915E-002  1.37523142475476151E-003
   9.8162500000000001       5.33507278183482925E-002  1.49628060775837748E-003
   9.8925000000000001       5.44309246193088875E-002  1.62119379569527567E-003
   9.9687500000000000       5.55255733594334153E-002  1.75004451341841160E-003
   10.045000000000000       5.66348215619404127E-002  1.88290817680884012E-003
   10.121200000000000       5.77580768951946044E-002  2.01977097029503198E-003
   10.197500000000000       5.88977167620355554E-002  2.16098570622568235E-003
   10.273800000000000       6.00524308510814245E-002  2.30645697624270183E-003
   10.350000000000000       6.12208319683294339E-002  2.45606912733670061E-003
   10.426200000000000       6.24045813112388409E-002  2.61009536000688823E-003
   10.502500000000000       6.36054228289522489E-002  2.76883421156119171E-003
   10.578799999999999       6.48219758338965391E-002  2.93217652076048539E-003
   10.654999999999999       6.60527794941472568E-002  3.09999125532121368E-003
   10.731199999999999       6.72995843612239630E-002  3.27258371614998775E-003
   10.807499999999999       6.85642272481142290E-002  3.45028665174667692E-003
   10.883699999999999       6.98435643401948414E-002  3.63273338353583544E-003
   10.960000000000001       7.11411271668579842E-002  3.82050453846371997E-003
   11.036300000000001       7.24554237682972224E-002  4.01346837774850008E-003
   11.112500000000001       7.37848768115819398E-002  4.21146852834947041E-003
   11.188800000000001       7.51331563481529990E-002  4.41513419117600669E-003
   11.265000000000001       7.64969109525298202E-002  4.62404353397541379E-003
   11.341200000000001       7.78780813949929984E-002  4.83857457853341649E-003
   11.417500000000000       7.92787018574317021E-002  5.05913766657705918E-003
   11.493800000000000       8.06971626959021304E-002  5.28557588026230991E-003
   11.570000000000000       8.21317618795253945E-002  5.51770438758195699E-003
   11.646200000000000       8.35845414762855510E-002  5.75594244274930944E-003
   11.722500000000000       8.50576415398233421E-002  6.00074448592227173E-003
   11.798800000000000       8.65493680896872591E-002  6.25193505057472249E-003
   11.875000000000000       8.80579320956100392E-002  6.50930843877769484E-003
   11.951200000000000       8.95854813381180975E-002  6.77332883880154678E-003
   12.027500000000000       9.11342659130851135E-002  7.04449875075477319E-003
   12.103800000000000       9.27025047017911302E-002  7.32262272769119722E-003
   12.180000000000000       9.42883173046064893E-002  7.60747244785000415E-003
   12.256200000000000       9.58939618614344930E-002  7.89956112070084801E-003
   12.332500000000000       9.75218034805111628E-002  8.19944372367362867E-003
   12.408799999999999       9.91699697992300122E-002  8.50690319035604312E-003
   12.484999999999999       0.10083648509856834       8.82168670600856457E-003
   12.561199999999999       0.10252372258225272       9.14436100952951449E-003
   12.637499999999999       0.10423416735777462       9.47553842233735642E-003
   12.713699999999999       0.10596356850016031       9.81452816086068533E-003
   12.789999999999999       0.10771670096242963       1.01624019123426734E-002
   12.866299999999999       0.10949154817983518       1.05189068532092755E-002
   12.942500000000003       0.11128598272402940       1.08837494654387707E-002
   13.018800000000001       0.11310495906924518       1.12580829339966500E-002
   13.095000000000001       0.11494395649140429       1.16411260588367427E-002
   13.171199999999999       0.11680559436426632       1.20335681750610470E-002
   13.247500000000000       0.11869261399430051       1.24361529823381264E-002
   13.323800000000002       0.12060284430459363       1.28485873219808620E-002
   13.400000000000000       0.12253399567508902       1.32705316759350166E-002
   13.476200000000000       0.12448881871918187       1.37027455206339844E-002
   13.552499999999998       0.12647019149732289       1.41460477898533808E-002
   13.628800000000000       0.12847583387131714       1.46001156024291225E-002
   13.705000000000000       0.13050334169843356       1.50645754657815212E-002
   13.781200000000000       0.13255560262648397       1.55402637371908885E-002
   13.857500000000000       0.13463563751514249       1.60280818446552412E-002
   13.933799999999998       0.13674105197155925       1.65276746718582210E-002
   14.010000000000002       0.13886932186424053       1.70386318108708794E-002
   14.086200000000000       0.14102347789054684       1.75618739392977112E-002
   14.162500000000000       0.14320668998710753       1.80983929970869387E-002
   14.238799999999999       0.14541644400733561       1.86477988880618013E-002
   14.315000000000000       0.14765009005514906       1.92096410777290588E-002
   14.391200000000000       0.14991080809585811       1.97849327933885093E-002
   14.467499999999999       0.15220192365212221       2.03747653639211219E-002
   14.543799999999999       0.15452079703000951       2.09787107370533431E-002
   14.619999999999997       0.15686464631341146       2.15962747370437268E-002
   14.696200000000001       0.15923680725259950       2.22285722660765309E-002
   14.772500000000001       0.16164076762184543       2.28768038617305908E-002
   14.848799999999999       0.16407375581374301       2.35405002408048368E-002
   14.924999999999999       0.16653285165155876       2.42191197952712281E-002
   15.001200000000003       0.16902155311075071       2.49138891551720400E-002
   15.077500000000001       0.17154351708449966       2.56261289268027610E-002
   15.153800000000000       0.17409583357593572       2.63553250544816542E-002
   15.230000000000000       0.17667543691009818       2.71008842591998166E-002
   15.306200000000000       0.17928599419132127       2.78641560672814904E-002
   15.382500000000002       0.18193133843652842       2.86465931755009555E-002
   15.458800000000000       0.18460841414801452       2.94476328637272369E-002
   15.535000000000000       0.18731400286721583       3.02666256121945018E-002
   15.611199999999998       0.19005194763450037       3.11050561868022116E-002
   15.687500000000000       0.19282626468871158       3.19645226947336616E-002
   15.763800000000002       0.19563374547775850       3.28444095108791356E-002
   15.840000000000000       0.19847101085735011       3.37440058522655503E-002
   15.916200000000000       0.20134208673360296       3.46649454013239142E-002
   15.992499999999998       0.20425117968053769       3.56089864180299323E-002
   16.068800000000000       0.20719491999969877       3.65754557229691704E-002
   16.145000000000000       0.21016975943225180       3.75635757549013238E-002
   16.221200000000000       0.21317991364734873       3.85751442472822767E-002
   16.297499999999999       0.21622978671992354       3.96120959521379656E-002
   16.373799999999999       0.21931583898392160       4.06736950129562985E-002
   16.449999999999999       0.22243434412058291       4.17590910492973214E-002
   16.526199999999999       0.22558971437673098       4.28702626149192606E-002
   16.602499999999999       0.22878655813256796       4.40093390166552065E-002
   16.678799999999999       0.23202115671862003       4.51755161886079268E-002
   16.754999999999999       0.23528959593548041       4.63678642529249882E-002
   16.831199999999999       0.23859649121082258       4.75885611589957555E-002
   16.907499999999999       0.24194666199107787       4.88399508183922845E-002
   16.983799999999999       0.24533620039187046       5.01211547824859105E-002
   17.059999999999999       0.24876099400382984       5.14311563541464054E-002
   17.136199999999999       0.25222586794623553       5.27723534920249912E-002
   17.212499999999999       0.25573585851230923       5.41473267895219504E-002
   17.288799999999998       0.25928685797411921       5.55551166834599500E-002
   17.364999999999998       0.26287454451521269       5.69946115546888440E-002
   17.441199999999998       0.26650395819972111       5.84684520253214365E-002
   17.517499999999998       0.27018035884173686       5.99794801318404153E-002
   17.593800000000002       0.27389942659803146       6.15266476008150612E-002
   17.670000000000002       0.27765661815851006       6.31087389275388488E-002
   17.746200000000002       0.28145719381538159       6.47286626351485789E-002
   17.822500000000002       0.28530664125070881       6.63895492701922912E-002
   17.898800000000001       0.28920041594045393       6.80902535886643845E-002
   17.975000000000001       0.29313373999392112       6.98294462488667222E-002
   18.051200000000001       0.29711209797713695       7.16103315138783003E-002
   18.127500000000001       0.30114120915534887       7.34363584698332489E-002
   18.203800000000001       0.30521629039744730       7.53062756516646031E-002
   18.280000000000001       0.30933231494928598       7.72186287699038743E-002
   18.356200000000001       0.31349499443984702       7.91769485761018299E-002
   18.432500000000001       0.31771028195789136       8.11850358511365527E-002
   18.508800000000001       0.32197314041017372       8.32415225295014133E-002
   18.585000000000001       0.32627827889997074       8.53448170164398112E-002
   18.661200000000001       0.33063163719486388       8.74988104585179144E-002
   18.737500000000001       0.33503940234170621       8.97076918389434208E-002
   18.813800000000001       0.33949626666836824       9.19699648868184949E-002
   18.890000000000001       0.34399665819833009       9.42838867623361360E-002
   18.966200000000001       0.34854674357240528       9.66537462814645032E-002
   19.042500000000000       0.35315294206970888       9.90841609594438344E-002
   19.118800000000000       0.35780965680484511       0.10157349310676474     
   19.195000000000000       0.36251101628283372       0.10411983292797203     
   19.271200000000000       0.36726341026454967       0.10672790790677526     
   19.347500000000000       0.37207348487750613       0.10940280818943428     
   19.423700000000000       0.37692892774497172       0.11213910545258300     
   19.500000000000000       0.38184276571355863       0.11494560791048827     
   19.576300000000000       0.38680892939733286       0.11782043703693440     
   19.652500000000000       0.39182105950375451       0.12076139841772200     
   19.728800000000000       0.39689254756305609       0.12377796442081050     
   19.805000000000000       0.40201031611375487       0.12686402173430641     
   19.881200000000000       0.40718117564212725       0.13002531399695416     
   19.957500000000000       0.41241219413715552       0.13326802588599371     


==> anc/M1_6_2_v2.dat <==
  2.12500000000000015E-002  9.67006044034316214E-008 -6.46754226135454830E-007
  4.49999999999999983E-002 -1.31395775985199594E-005 -4.71585289488880590E-007
  6.87500000000000056E-002 -1.94820921384985359E-005 -7.23458483529281240E-007
  9.24999999999999989E-002 -2.54141225975352706E-005 -9.77420091596212184E-007
  0.11625000000000002      -3.09346753305451061E-005 -1.23349272585668563E-006
  0.14000000000000001      -3.60427532272767932E-005 -1.49169932867112109E-006
  0.16375000000000001      -4.07373556978195395E-005 -1.75206317891025418E-006
  0.18750000000000000      -4.50174786581033939E-005 -2.01460789842536831E-006
  0.21124999999999999      -4.88821145153974399E-005 -2.27935745867645299E-006
  0.23499999999999999      -5.23302521538082115E-005 -2.54633618752300490E-006
  0.25874999999999998      -5.53608769197831382E-005 -2.81556877618248648E-006
  0.28249999999999997      -5.79729706076217275E-005 -3.08708028636139329E-006
  0.30625000000000002      -6.01655114449992098E-005 -3.36089615756440665E-006
  0.33000000000000002      -6.19374740785069201E-005 -3.63704221458695328E-006
  0.35375000000000001      -6.32878295592132390E-005 -3.91554467519696099E-006
  0.37750000000000000      -6.42155453282503241E-005 -4.19643015801168872E-006
  0.40125000000000000      -6.47195852024315589E-005 -4.47972569057571250E-006
  0.42499999999999999      -6.47989093599041487E-005 -4.76545871764649664E-006
  0.44874999999999998      -6.44524743258438463E-005 -5.05365710969409241E-006
  0.47249999999999992      -6.36792329581954431E-005 -5.34434917162180898E-006
  0.49625000000000008      -6.24781344334671054E-005 -5.63756365171503175E-006
  0.52000000000000002      -6.08481242325836227E-005 -5.93332975082547356E-006
  0.54374999999999996      -5.87881441268053799E-005 -6.23167713179863786E-006
  0.56750000000000000      -5.62971321637207293E-005 -6.53263592915247200E-006
  0.59125000000000005      -5.33740226533179567E-005 -6.83623675901533290E-006
  0.61499999999999999      -5.00177461541465113E-005 -7.14251072933216320E-006
  0.63875000000000004      -4.62272294595729072E-005 -7.45148945034764116E-006
  0.66249999999999998      -4.20013955841430926E-005 -7.76320504537570998E-006
  0.68625000000000003      -3.73391637500574346E-005 -8.07769016186516534E-006
  0.70999999999999996      -3.22394493737695263E-005 -8.39497798277156829E-006
  0.73375000000000001      -2.67011640527189708E-005 -8.71510223824567308E-006
  0.75749999999999995      -2.07232155522067512E-005 -9.03809721764976520E-006
  0.78125000000000000      -1.43045077924272581E-005 -9.36399778191301590E-006
  0.80500000000000016      -7.44394083566565524E-006 -9.69283937623776583E-006
  0.82875000000000010      -1.40410873674826532E-007 -1.00246580431694348E-005
  0.85250000000000004       7.60718978573451509E-006 -1.03594904373761203E-005
  0.87624999999999997       1.57999727281153266E-005 -1.06973738342335592E-005
  0.90000000000000002       2.44390534470487592E-005 -1.10383461518207165E-005
  0.92374999999999996       3.35255513550977352E-005 -1.13824459604868249E-005
  0.94750000000000001       4.30605897953098313E-005 -1.17297124991978138E-005
  0.97124999999999995       5.30452960524683116E-005 -1.20801856910789035E-005
  0.99500000000000000       6.34808013640578031E-005 -1.24339061594241971E-005
   1.0187500000000000       7.43682409309266343E-005 -1.27909152441902805E-005
   1.0425000000000000       8.57087539276237817E-005 -1.31512550189926801E-005
   1.0662499999999999       9.75034835123919402E-005 -1.35149683086238025E-005
   1.0900000000000001       1.09753576836794304E-004 -1.38820987071126402E-005
   1.1137500000000000       1.22460185054949219E-004 -1.42526905963471557E-005
   1.1375000000000000       1.35624463332354025E-004 -1.46267891652813139E-005
   1.1612499999999999       1.49247570854265445E-004 -1.50044404297494292E-005
   1.1850000000000001       1.63330670833614999E-004 -1.53856912529124162E-005
   1.2087500000000000       1.77874930518426538E-004 -1.57705893663605514E-005
   1.2324999999999999       1.92881521198707808E-004 -1.61591833918997419E-005
   1.2562500000000001       2.08351618212784497E-004 -1.65515228640484831E-005
   1.2800000000000000       2.24286400953039732E-004 -1.69476582532751828E-005
   1.3037500000000000       2.40687052871024515E-004 -1.73476409900057450E-005
   1.3274999999999999       2.57554761481904612E-004 -1.77515234894340554E-005
   1.3512500000000001       2.74890718368197087E-004 -1.81593591771686389E-005
   1.3750000000000000       2.92696119182757797E-004 -1.85712025157512548E-005
   1.3987499999999999       3.10972163650976143E-004 -1.89871090320842167E-005
   1.4225000000000001       3.29720055572124465E-004 -1.94071353458058611E-005
   1.4462500000000000       3.48941002819816231E-004 -1.98313391986556953E-005
   1.4700000000000000       3.68636217341516514E-004 -2.02597794848716588E-005
   1.4937499999999999       3.88806915157047424E-004 -2.06925162826663829E-005
   1.5175000000000001       4.09454316356030687E-004 -2.11296108868295798E-005
   1.5412500000000000       4.30579645094201363E-004 -2.15711258425081168E-005
   1.5649999999999999       4.52184129588522915E-004 -2.20171249802167676E-005
   1.5887500000000001       4.74269002111035937E-004 -2.24676734521363696E-005
   1.6125000000000000       4.96835498981357693E-004 -2.29228377697595355E-005
   1.6362500000000000       5.19884860573647471E-004 -2.33826858436607951E-005
   1.6599999999999999       5.43418331243571790E-004 -2.38472870211954162E-005
   1.6837500000000001       5.67437159408725757E-004 -2.43167121327925264E-005
   1.7075000000000000       5.91942597474151675E-004 -2.47910335328726154E-005
   1.7312500000000000       6.16935901831729833E-004 -2.52703251459401610E-005
   1.7549999999999999       6.42418332842688159E-004 -2.57546625137712074E-005
   1.7787500000000001       6.68391154818071833E-004 -2.62441228444739711E-005
   1.8025000000000000       6.94855635997039078E-004 -2.67387850635168403E-005
   1.8262499999999999       7.21813048515919115E-004 -2.72387298665619965E-005
   1.8499999999999999       7.49264668409135360E-004 -2.77440397757726997E-005
   1.8737499999999998       7.77211775539603114E-004 -2.82547991958223282E-005
   1.8974999999999997       8.05655653593569305E-004 -2.87710944748764620E-005
   1.9212499999999997       8.34597590039244642E-004 -2.92930139668328500E-005
   1.9450000000000001       8.64038876088878008E-004 -2.98206480964837629E-005
   1.9687500000000000       8.93980806657485765E-004 -3.03540894274914006E-005
   1.9924999999999999       9.24424680318028770E-004 -3.08934327333311058E-005
   2.0162499999999999       9.55371799252782553E-004 -3.14387750713669706E-005
   2.0400000000000000       9.86823469200668940E-004 -3.19902158602347673E-005
   2.0637500000000002       1.01878099940026757E-003 -3.25478569607201849E-005
   2.0874999999999999       1.05124570252822388E-003 -3.31118027603337202E-005
   2.1112500000000001       1.08421889463273515E-003 -3.36821602617955271E-005
   2.1349999999999998       1.11770189506178448E-003 -3.42590391756622989E-005
   2.1587499999999999       1.15169602643279043E-003 -3.48425520187636021E-005
   2.1825000000000001       1.18620261436305015E-003 -3.54328142102172761E-005
   2.2062499999999998       1.22122298765626764E-003 -3.60299441864474616E-005
   2.2300000000000000       1.25675847802352589E-003 -3.66340635074583477E-005
   2.2537500000000001       1.29281042002431690E-003 -3.72452969756307189E-005
   2.2774999999999999       1.32938015095519888E-003 -3.78637727590793957E-005
   2.3012500000000000       1.36646901072681672E-003 -3.84896225212247786E-005
   2.3250000000000002       1.40407834173806863E-003 -3.91229815572615184E-005
   2.3487499999999999       1.44220948873426905E-003 -3.97639889376093055E-005
   2.3725000000000001       1.48086379865789309E-003 -4.04127876590947320E-005
   2.3962500000000002       1.52004262048736297E-003 -4.10695248042766513E-005
   2.4199999999999999       1.55974726692030378E-003 -4.17343506888911181E-005
   2.4437500000000001       1.59997916536786314E-003 -4.24074230943711521E-005
   2.4674999999999998       1.64073963303731636E-003 -4.30889014129064944E-005
   2.4912500000000000       1.68203002517980870E-003 -4.37789508472233047E-005
   2.5150000000000001       1.72385169807322530E-003 -4.44777416263308911E-005
   2.5387499999999998       1.76620600877173137E-003 -4.51854492275017910E-005
   2.5625000000000000       1.80909431483594683E-003 -4.59022546115510829E-005
   2.5862500000000002       1.85251797404209755E-003 -4.66283444724363083E-005
   2.6099999999999999       1.89647834406838863E-003 -4.73639115022963644E-005
   2.6337500000000000       1.94097678215660475E-003 -4.81091546731549498E-005
   2.6575000000000002       1.98601464474677109E-003 -4.88642795366352994E-005
   2.6812499999999999       2.03159328708249921E-003 -4.96294985431644896E-005
   2.7050000000000001       2.07771406278433766E-003 -5.04050313822974389E-005
   2.7287499999999998       2.12437832338821823E-003 -5.11911053459579820E-005
   2.7524999999999999       2.17158741784573761E-003 -5.19879557165814110E-005
   2.7762500000000001       2.21934269198265392E-003 -5.27958261823588461E-005
   2.7999999999999998       2.26764548791157441E-003 -5.36149692820179623E-005
   2.8237500000000000       2.31649714339436392E-003 -5.44456468818512446E-005
   2.8475000000000001       2.36589899114921301E-003 -5.52881306880033505E-005
   2.8712499999999999       2.41585235809681307E-003 -5.61427027973833377E-005
   2.8950000000000000       2.46635856453928477E-003 -5.70096562909592363E-005
   2.9187500000000002       2.51741892326479014E-003 -5.78892958736482280E-005
   2.9424999999999999       2.56903473856985110E-003 -5.87819385655329426E-005
   2.9662500000000001       2.62120730519034562E-003 -5.96879144497271220E-005
   2.9900000000000002       2.67393790713095275E-003 -6.06075674829021046E-005
   3.0137499999999999       2.72722781638145206E-003 -6.15412563752715431E-005
   3.0375000000000001       2.78107829150666926E-003 -6.24893555477516722E-005
   3.0612499999999998       2.83549057609496120E-003 -6.34522561750728962E-005
   3.0850000000000000       2.89046589704799409E-003 -6.44303673248641475E-005
   3.1087500000000001       2.94600546269192885E-003 -6.54241172041791037E-005
   3.1324999999999998       3.00211046068716431E-003 -6.64339545266400401E-005
   3.1562500000000000       3.05878205571017466E-003 -6.74603500153895776E-005
   3.1800000000000002       3.11602138687670088E-003 -6.85037980594179933E-005
   3.2037499999999999       3.17382956487055091E-003 -6.95648185436741799E-005
   3.2275000000000000       3.23220766873610638E-003 -7.06439588767548201E-005
   3.2512500000000006       3.29115674228535075E-003 -7.17417962440388595E-005
   3.2749999999999999       3.35067779006135817E-003 -7.28589401190483639E-005
   3.2987500000000005       3.41077177278941487E-003 -7.39960350717924629E-005
   3.3224999999999998       3.47143960223364034E-003 -7.51537639201339277E-005
   3.3462500000000004       3.53268213536083592E-003 -7.63328512791903823E-005
   3.3700000000000001       3.59450029324349940E-003 -7.75340702830130181E-005
   3.3937500000000003       3.65689455423252483E-003 -7.87582363695074703E-005
   3.4175000000000000       3.71986555808706022E-003 -8.00062257202737635E-005
   3.4412500000000001       3.78341412557755630E-003 -8.12789818175168173E-005
   3.4649999999999999       3.84754058977192876E-003 -8.25775081819311120E-005
   3.4887500000000000       3.91224529840199751E-003 -8.39028874402510295E-005
   3.5124999999999997       3.97752844484213289E-003 -8.52562873126332099E-005
   3.5362499999999999       4.04339015046929588E-003 -8.66389736780974245E-005
   3.5599999999999996       4.10983029037265395E-003 -8.80523202044984448E-005
   3.5837500000000002       4.17684856701727898E-003 -8.94978258673580625E-005
   3.6074999999999995       4.24444445254501881E-003 -9.09771328897831415E-005
   3.6312500000000001       4.31261714883606016E-003 -9.24920491881080085E-005
   3.6549999999999994       4.38136553816419281E-003 -9.40445759417647757E-005
   3.6787500000000000       4.45068812147616545E-003 -9.56369418792575615E-005
   3.7025000000000001       4.52058297108786766E-003 -9.72716471846139623E-005
   3.7262499999999998       4.59104747487948037E-003 -9.89515155748057980E-005
   3.7500000000000000       4.66207851376692576E-003 -1.00679773295728046E-004
   3.7525000000000004       4.66958826228633730E-003 -1.00864656652854638E-004
   3.7549999999999999       4.67710423823252015E-003 -1.01050121513853778E-004
   3.7574999999999998       4.68462646872207667E-003 -1.01236173359474539E-004
   3.7599999999999998       4.69215488267715839E-003 -1.01422815631671326E-004
   3.7624999999999997       4.69968950740322616E-003 -1.01610053983440695E-004
   3.7650000000000001       4.70723030345186928E-003 -1.01797892712438587E-004
   3.7675000000000005       4.71477733059038825E-003 -1.01986338351744431E-004
   3.7700000000000000       4.72233054972458384E-003 -1.02175395389294510E-004
   3.7725000000000000       4.72988995440180426E-003 -1.02365069113807057E-004
   3.7749999999999999       4.73745553800074184E-003 -1.02555364908089324E-004
   3.7774999999999999       4.74502729372645871E-003 -1.02746288251719865E-004
   3.7799999999999994       4.75260521460516960E-003 -1.02937844723835132E-004
   3.7825000000000006       4.76018929347885728E-003 -1.03130040006030034E-004
   3.7850000000000001       4.76777952299961040E-003 -1.03322879885374696E-004
   3.7875000000000001       4.77537589562378271E-003 -1.03516370257557432E-004
   3.7900000000000000       4.78297840360586597E-003 -1.03710517130156955E-004
   3.7925000000000000       4.79058703899212443E-003 -1.03905326626052216E-004
   3.7949999999999995       4.79820179361392912E-003 -1.04100804986978832E-004
   3.7974999999999999       4.80582265908083544E-003 -1.04296958577237286E-004
   3.8000000000000003       4.81344962806571491E-003 -1.04493793915620071E-004
   3.8025000000000002       4.82108268913058503E-003 -1.04691317567302673E-004
   3.8050000000000002       4.82872183446414124E-003 -1.04889536316182252E-004
   3.8075000000000001       4.83636705471282742E-003 -1.05088457057288454E-004
   3.8099999999999996       4.84401834026157701E-003 -1.05288086829379474E-004
   3.8125000000000000       4.85167568457694435E-003 -1.05488432892661215E-004
   3.8150000000000004       4.85933907079649785E-003 -1.05689502442491811E-004
   3.8174999999999999       4.86700849180905781E-003 -1.05891303051425473E-004
   3.8199999999999998       4.87468393685841321E-003 -1.06093842383794842E-004
   3.8224999999999998       4.88236539487690076E-003 -1.06297128274234769E-004
   3.8249999999999997       4.89005285447389852E-003 -1.06501168733800412E-004
   3.8275000000000001       4.89774630359341486E-003 -1.06705971949196788E-004
   3.8300000000000005       4.90544573082181239E-003 -1.06911546318298726E-004
   3.8325000000000000       4.91315112339485698E-003 -1.07117900414135977E-004
   3.8350000000000000       4.92086246850257248E-003 -1.07325043021098883E-004
   3.8374999999999999       4.92857974984900991E-003 -1.07532983068095149E-004
   3.8399999999999999       4.93630295866324779E-003 -1.07741729877400771E-004
   3.8424999999999994       4.94403208531275611E-003 -1.07951292990989160E-004
   3.8450000000000006       4.95176710441572361E-003 -1.08161681854960741E-004
   3.8475000000000001       4.95950800582362159E-003 -1.08372906506096165E-004
   3.8500000000000001       4.96725477413170659E-003 -1.08584977135386428E-004
   3.8525000000000000       4.97500739343650477E-003 -1.08797904203274573E-004
   3.8550000000000000       4.98276584731383813E-003 -1.09011698451256755E-004
   3.8574999999999995       4.99053011879547950E-003 -1.09226370914189676E-004
   3.8599999999999999       4.99830019034439715E-003 -1.09441932933358047E-004
   3.8625000000000003       5.00607604382836188E-003 -1.09658396170359484E-004
   3.8650000000000002       5.01385766015017848E-003 -1.09875772614392874E-004
   3.8675000000000002       5.02164502092645407E-003 -1.10094074635438976E-004
   3.8700000000000001       5.02943810503836061E-003 -1.10313314926153595E-004
   3.8724999999999996       5.03723689201488432E-003 -1.10533506594670978E-004
   3.8750000000000000       5.04504136028774246E-003 -1.10754663146310302E-004
   3.8775000000000004       5.05285148749406911E-003 -1.10976798511558961E-004
   3.8799999999999999       5.06066725043458499E-003 -1.11199927068038389E-004
   3.8824999999999998       5.06848862006408201E-003 -1.11424063554934369E-004
   3.8849999999999998       5.07631558129036271E-003 -1.11649223534593560E-004
   3.8874999999999997       5.08414810458164643E-003 -1.11875422796942661E-004
   3.8900000000000001       5.09198616367880896E-003 -1.12102677779349930E-004
   3.8925000000000005       5.09982972468301602E-003 -1.12331005359563412E-004
   3.8950000000000000       5.10767876188865464E-003 -1.12560423240037262E-004
   3.8975000000000000       5.11553324476853380E-003 -1.12790949700243003E-004
   3.8999999999999999       5.12339314148314330E-003 -1.13022603715956583E-004
   3.9024999999999999       5.13125841879662464E-003 -1.13255405003162476E-004
   3.9049999999999994       5.13912904198512814E-003 -1.13489374065900255E-004
   3.9075000000000006       5.14700497473669430E-003 -1.13724532248523518E-004
   3.9100000000000001       5.15488617904156284E-003 -1.13960901792899415E-004
   3.9125000000000001       5.16277260997060478E-003 -1.14198505788339237E-004
   3.9150000000000000       5.17066423593615706E-003 -1.14437368691664061E-004
   3.9175000000000000       5.17856100797299459E-003 -1.14677515727278835E-004
   3.9199999999999995       5.18646287994697051E-003 -1.14918973421779082E-004
   3.9224999999999999       5.19436980328572169E-003 -1.15161769584839558E-004
   3.9250000000000003       5.20228172677876521E-003 -1.15405933413153652E-004
   3.9275000000000002       5.21019859635420222E-003 -1.15651495606474406E-004
   3.9300000000000002       5.21812035482840594E-003 -1.15898488497627840E-004
   3.9325000000000001       5.22604694162435816E-003 -1.16146946198736843E-004
   3.9349999999999996       5.23397829391440434E-003 -1.16396904798827931E-004
   3.9375000000000000       5.24191434041840470E-003 -1.16648402421229286E-004
   3.9400000000000004       5.24985500974799960E-003 -1.16901479631611443E-004
   3.9424999999999999       5.25780022410182301E-003 -1.17156179552690154E-004
   3.9449999999999998       5.26574990395126119E-003 -1.17412548262084990E-004
   3.9474999999999998       5.27370395232726157E-003 -1.17670634781943105E-004
   3.9499999999999997       5.28166227670476968E-003 -1.17930491962994042E-004
   3.9525000000000001       5.28962477305347425E-003 -1.18192176594261102E-004
   3.9550000000000005       5.29759132860938443E-003 -1.18455750015070114E-004
   3.9575000000000000       5.30556182063791817E-003 -1.18721278743926125E-004
   3.9600000000000000       5.31353611497025705E-003 -1.18988835236381272E-004
   3.9624999999999999       5.32151406421591672E-003 -1.19258498807063866E-004
   3.9649999999999999       5.32949550172162091E-003 -1.19530356678631958E-004
   3.9674999999999994       5.33748025267023578E-003 -1.19804505708050773E-004
   3.9700000000000006       5.34546811359798164E-003 -1.20081053798185041E-004
   3.9725000000000001       5.35345889392176231E-003 -1.20360123240651848E-004
   3.9750000000000001       5.36145225333263011E-003 -1.20641850227068748E-004
   3.9775000000000000       5.36944789293806145E-003 -1.20926393401351928E-004
   3.9800000000000000       5.37744554088674751E-003 -1.21213939432743720E-004
   3.9824999999999995       5.38544473297708579E-003 -1.21504706496544583E-004
   3.9849999999999999       5.39344496462850886E-003 -1.21798960250962406E-004
   3.9875000000000003       5.40144559499618638E-003 -1.22097031417027773E-004
   3.9900000000000002       5.40944581590981164E-003 -1.22399348362011362E-004
   3.9925000000000002       5.41744448144766775E-003 -1.22706495104124081E-004
   3.9950000000000001       5.42543991545294587E-003 -1.23019340057408863E-004
   3.9974999999999996       5.43342918841072716E-003 -1.23339389417399646E-004
   4.0000000000000000       5.44140436283963545E-003 -1.23670884537577339E-004
   4.0025000000000004       5.44937464787609814E-003 -1.24045015641982781E-004
   4.0049999999999999       5.45736655453016913E-003 -1.24442078186089519E-004
   4.0075000000000003       5.46537583774018166E-003 -1.24853713578590387E-004
   4.0099999999999998       5.47340097011052729E-003 -1.25276919642078972E-004
   4.0125000000000002       5.48144106569346378E-003 -1.25709951947705503E-004
   4.0149999999999997       5.48949552439229049E-003 -1.26151627382930836E-004
   4.0175000000000001       5.49756390410508378E-003 -1.26601073045574529E-004
   4.0199999999999996       5.50564586094556656E-003 -1.27057609278994363E-004
   4.0225000000000000       5.51374111719208325E-003 -1.27520686644488039E-004
   4.0250000000000004       5.52184944220332052E-003 -1.27989848460315932E-004
   4.0274999999999999       5.52997064020436819E-003 -1.28464706935207593E-004
   4.0300000000000002       5.53810454245635703E-003 -1.28944927138669959E-004
   4.0324999999999998       5.54625100100456739E-003 -1.29430215754694397E-004
   4.0350000000000001       5.55440988494927332E-003 -1.29920312953582377E-004
   4.0374999999999996       5.56258107728849205E-003 -1.30414986328918498E-004
   4.0400000000000000       5.57076447248599626E-003 -1.30914026274424382E-004
   4.0425000000000004       5.57895997471796398E-003 -1.31417242391771116E-004
   4.0449999999999999       5.58716749641431382E-003 -1.31924460646950739E-004
   4.0475000000000003       5.59538695710188987E-003 -1.32435521086959228E-004
   4.0499999999999998       5.60361828246361011E-003 -1.32950275981843314E-004
   4.0525000000000002       5.61186140356439642E-003 -1.33468588295146190E-004
   4.0549999999999997       5.62011625620752880E-003 -1.33990330411517600E-004
   4.0579999999999998       5.63003748080527326E-003 -1.34620780902833617E-004
   4.0599999999999996       5.63666091986793523E-003 -1.35043634450831879E-004
   4.0625000000000000       5.64495062172153811E-003 -1.35574979420297319E-004
   4.0650000000000004       5.65325183606537295E-003 -1.36109318850369861E-004
   4.0674999999999999       5.66156451575417635E-003 -1.36646559053801034E-004
   4.0700000000000003       5.66988861606430253E-003 -1.37186611281525720E-004
   4.0724999999999998       5.67822409456254524E-003 -1.37729391288157483E-004
   4.0750000000000002       5.68657091095613274E-003 -1.38274818949191906E-004
   4.0774999999999997       5.69492902666292496E-003 -1.38822817915672020E-004
   4.0800000000000001       5.70329840498466373E-003 -1.39373315321308813E-004
   4.0824999999999996       5.71167901078618433E-003 -1.39926241510087768E-004
   4.0850000000000000       5.72007081041704408E-003 -1.40481529797787888E-004
   4.0875000000000004       5.72847377329509851E-003 -1.41039116298737787E-004
   4.0899999999999999       5.73688786504681063E-003 -1.41598939565968181E-004
   4.0925000000000002       5.74531305755802274E-003 -1.42160940665815323E-004
   4.0949999999999998       5.75374932214778312E-003 -1.42725062853887174E-004
   4.0975000000000001       5.76219663115012850E-003 -1.43291251471953078E-004
   4.0999999999999996       5.77065495789965462E-003 -1.43859453818326322E-004
   4.1025000000000000       5.77912427663761392E-003 -1.44429619027531988E-004
   4.1050000000000004       5.78760456246568515E-003 -1.45001697961165686E-004
   4.1074999999999999       5.79609579129581470E-003 -1.45575643107600866E-004
   4.1100000000000003       5.80459793980413283E-003 -1.46151408489802223E-004
   4.1124999999999998       5.81311098538850671E-003 -1.46728949580416789E-004
   4.1150000000000002       5.82163490612075223E-003 -1.47308223223201201E-004
   4.1174999999999997       5.83016968074515952E-003 -1.47889187561454872E-004
   4.1200000000000001       5.83871528859298498E-003 -1.48471801969609084E-004
   4.1224999999999996       5.84727170937696973E-003 -1.49056026986522640E-004
   4.1250000000000000       5.85583892398985981E-003 -1.49641824278715459E-004
   4.1275000000000004       5.86441691322423138E-003 -1.50229156554618351E-004
   4.1299999999999999       5.87300565858261698E-003 -1.50817987535638824E-004
   4.1325000000000003       5.88160514204554789E-003 -1.51408281904011376E-004
   4.1349999999999998       5.89021534605857228E-003 -1.52000005259238122E-004
   4.1375000000000002       5.89883625347660968E-003 -1.52593124076195303E-004
   4.1399999999999997       5.90746784759775632E-003 -1.53187605668089679E-004
   4.1425000000000001       5.91611011210126971E-003 -1.53783418149280421E-004
   4.1449999999999996       5.92476303107646908E-003 -1.54380530402608847E-004
   4.1475000000000000       5.93342658894810242E-003 -1.54978912046029282E-004
   4.1500000000000004       5.94210077050387215E-003 -1.55578533403729816E-004
   4.1524999999999999       5.95078556087182652E-003 -1.56179365477652560E-004
   4.1550000000000002       5.95948094549979789E-003 -1.56781379920641891E-004
   4.1574999999999998       5.96818691014874315E-003 -1.57384549011416349E-004
   4.1600000000000001       5.97690344087952082E-003 -1.57988845630728411E-004
   4.1624999999999996       5.98563052404174449E-003 -1.58594243238841280E-004
   4.1650000000000000       5.99436814626323495E-003 -1.59200715854199100E-004
   4.1675000000000004       6.00311629444001335E-003 -1.59808238033205694E-004
   4.1699999999999999       6.01187495572684267E-003 -1.60416784851044565E-004
   4.1725000000000003       6.02064411752822881E-003 -1.61026331883465357E-004
   4.1749999999999998       6.02942376748985109E-003 -1.61636855189476087E-004
   4.1775000000000002       6.03821389349048446E-003 -1.62248331294887908E-004
   4.1799999999999997       6.04701448363424276E-003 -1.62860737176650150E-004
   4.1825000000000001       6.05582552624324161E-003 -1.63474050247936685E-004
   4.1849999999999996       6.06464700985058416E-003 -1.64088248343928055E-004
   4.1875000000000000       6.07347892319368837E-003 -1.64703309708255337E-004
   4.1900000000000004       6.08232125520792068E-003 -1.65319212980060787E-004
   4.1924999999999999       6.09117399502049923E-003 -1.65935937181643274E-004
   4.1950000000000003       6.10003713194470949E-003 -1.66553461706652107E-004
   4.1974999999999998       6.10891065547433665E-003 -1.67171766308797860E-004
   4.2000000000000002       6.11779455527836601E-003 -1.67790831091053390E-004
   4.2024999999999997       6.12668882119589506E-003 -1.68410636495315054E-004
   4.2050000000000001       6.13559344323128582E-003 -1.69031163292500088E-004
   4.2074999999999996       6.14450841154947844E-003 -1.69652392573056482E-004
   4.2100000000000000       6.15343371647156419E-003 -1.70274305737865217E-004
   4.2125000000000004       6.16236934847046777E-003 -1.70896884489507377E-004
   4.2149999999999999       6.17131529816686113E-003 -1.71520110823886564E-004
   4.2175000000000002       6.18027155632521093E-003 -1.72143967022181550E-004
   4.2199999999999998       6.18923811384998381E-003 -1.72768435643111954E-004
   4.2225000000000001       6.19821496178202345E-003 -1.73393499515507663E-004
   4.2249999999999996       6.20720209129657381E-003 -1.74019141731201728E-004
   4.2275000000000000       6.21619949369375639E-003 -1.74645345637980821E-004
   4.2300000000000004       6.22520716040457934E-003 -1.75272094833221921E-004
   4.2324999999999999       6.23422508298164708E-003 -1.75899373157343788E-004
   4.2350000000000003       6.24325325309770928E-003 -1.76527164687707318E-004
   4.2374999999999998       6.25229166254275600E-003 -1.77155453732694016E-004
   4.2400000000000002       6.26134030322123784E-003 -1.77784224825996068E-004
   4.2424999999999997       6.27039916714936495E-003 -1.78413462721109246E-004
   4.2450000000000001       6.27946824645252664E-003 -1.79043152386018721E-004
   4.2474999999999996       6.28854753336277345E-003 -1.79673278998066036E-004
   4.2500000000000000       6.29763702021481856E-003 -1.80303827938950917E-004
   4.3262499999999999       6.57973022532248441E-003 -1.99670043515486100E-004
   4.4024999999999999       6.87113121450111126E-003 -2.19085511015026620E-004
   4.4787499999999998       7.17171086016858087E-003 -2.38303682555519766E-004
   4.5549999999999997       7.48137290076290960E-003 -2.57136796087916440E-004
   4.6312499999999996       7.80004426106862929E-003 -2.75435931352077527E-004
   4.7074999999999996       8.12766941722816577E-003 -2.93079503638492040E-004
   4.7837500000000004       8.46420682160026888E-003 -3.09966028220824447E-004
   4.8600000000000003       8.80962642606876976E-003 -3.26009275888552769E-004
   4.9362500000000002       9.16390791276107744E-003 -3.41134874231697224E-004
   5.0125000000000002       9.52703939047928709E-003 -3.55277834504673839E-004
   5.0887500000000001       9.89901637326627386E-003 -3.68380697251078346E-004
   5.1650000000000000       1.02798409374439698E-002 -3.80392107250686156E-004
   5.2412500000000000       1.06695210904106472E-002 -3.91265699203310066E-004
   5.3174999999999999       1.10680701927480859E-002 -4.00959208007701118E-004
   5.3937499999999998       1.14755065414654869E-002 -4.09433752196956911E-004
   5.4699999999999998       1.18918529561512637E-002 -4.16653245410963100E-004
   5.5462499999999997       1.23171364535943455E-002 -4.22583910584980874E-004
   5.6224999999999996       1.27513879610049487E-002 -4.27193873949034697E-004
   5.6987500000000004       1.31946420664122693E-002 -4.30452822937104046E-004
   5.7750000000000004       1.36469368000702671E-002 -4.32331715667432751E-004
   5.8512500000000003       1.41083134317222907E-002 -4.32802532116912308E-004
   5.9275000000000002       1.45788163410307692E-002 -4.31838061377308815E-004
   6.0037500000000001       1.50584927968055293E-002 -4.29411714063152017E-004
   6.0800000000000001       1.55473929003905817E-002 -4.25497363011702833E-004
   6.1562500000000000       1.60455693970988529E-002 -4.20069199560297235E-004
   6.2324999999999999       1.65530776083987995E-002 -4.13101609800773815E-004
   6.3087499999999999       1.70699753268944016E-002 -4.04569063624052338E-004
   6.3849999999999998       1.75963227266123373E-002 -3.94446016034327143E-004
   6.4612499999999997       1.81321822870508659E-002 -3.82706818903667605E-004
   6.5375000000000005       1.86776187226979605E-002 -3.69325641490357950E-004
   6.6137499999999996       1.92326989199474371E-002 -3.54276398541729018E-004
   6.6900000000000013       1.97974918803220518E-002 -3.37532684912973321E-004
   6.7662500000000003       2.03720686717177510E-002 -3.19067715838658558E-004
   6.8425000000000002       2.09565023734634079E-002 -2.98854271870896274E-004
   6.9187500000000002       2.15508680480311944E-002 -2.76864648364817819E-004
   6.9949999999999992       2.21552426961331463E-002 -2.53070608237759354E-004
   7.0712500000000000       2.27697052251980905E-002 -2.27443338021753489E-004
   7.1475000000000000       2.33943364200713474E-002 -1.99953406597325959E-004
   7.2237500000000008       2.40292189168267549E-002 -1.70570726259861998E-004
   7.2999999999999998       2.46744371796032320E-002 -1.39264515797468078E-004
   7.3762499999999998       2.53300774802322215E-002 -1.06003265296324535E-004
   7.4524999999999997       2.59962278804456402E-002 -7.07547024236134496E-005
   7.5287499999999987       2.66729782164753272E-002 -3.34857599673329015E-005
   7.6050000000000004       2.73604200858729614E-002  5.83745556240658171E-006
   7.6812499999999995       2.80586468363955982E-002  4.72496944441245205E-005
   7.7575000000000003       2.87677535568172937E-002  9.07865935222774355E-005
   7.8337500000000002       2.94878370695391238E-002  1.36484705389059829E-004
   7.9100000000000010       3.02189959248828736E-002  1.84381527094397760E-004
   7.9862500000000001       3.09613303969638425E-002  2.34515528495515444E-004
   8.0625000000000000       3.17149424810478434E-002  2.86926180347021941E-004
   8.1387499999999999       3.24799358923058071E-002  3.41653982223578869E-004
   8.2149999999999999       3.32564160658872232E-002  3.98740490359636164E-004
   8.2912499999999998       3.40444901582392517E-002  4.58228345483983901E-004
   8.3674999999999997       3.48442670496036527E-002  5.20161300720670041E-004
   8.4437499999999996       3.56558573476289248E-002  5.84584249621952854E-004
   8.5199999999999996       3.64793733920387026E-002  6.51543254393122323E-004
   8.5962499999999995       3.73149292603024429E-002  7.21085574363603443E-004
   8.6724999999999994       3.81626407739611914E-002  7.93259694747631538E-004
   8.7487499999999994       3.90226255073444286E-002  8.68115355776711293E-004
   8.8249999999999993       3.98950027942143598E-002  9.45703582157292962E-004
   8.9012499999999992       4.07798937381715076E-002  1.02607671301334683E-003
   8.9774999999999991       4.16774212224149190E-002  1.10928843226960547E-003
   9.0537500000000009       4.25877099205696982E-002  1.19539379955263341E-003
   9.1300000000000008       4.35108863082652522E-002  1.28444928164797166E-003
   9.2062500000000007       4.44470786754352018E-002  1.37651278455663785E-003
   9.2825000000000006       4.53964171393083232E-002  1.47164368619221060E-003
   9.3587500000000006       4.63590336580590040E-002  1.56990286975594215E-003
   9.4350000000000005       4.73350620450862444E-002  1.67135275782236570E-003
   9.5112500000000004       4.83246379838930679E-002  1.77605734716282599E-003
   9.5875000000000004       4.93278990425929653E-002  1.88408224429429034E-003
   9.6637500000000003       5.03449846937008075E-002  1.99549470199095105E-003
   9.7400000000000002       5.13760363250851046E-002  2.11036365625045944E-003
   9.8162500000000001       5.24211972840109217E-002  2.22875976543155871E-003
   9.8925000000000001       5.34806127995852490E-002  2.35075544512680472E-003
   9.9687500000000000       5.45544301466746456E-002  2.47642491406336370E-003
   10.045000000000000       5.56427985611317316E-002  2.60584423055004863E-003
   10.121200000000000       5.67451411142958564E-002  2.73900268885585120E-003
   10.197500000000000       5.78637956091119163E-002  2.87624609530994640E-003
   10.273800000000000       5.89974807121777245E-002  3.01748422620566137E-003
   10.350000000000000       6.01448383872094788E-002  3.16260793593561200E-003
   10.426200000000000       6.13075037613275559E-002  3.31188544316603911E-003
   10.502500000000000       6.24871944563645115E-002  3.46560888719989061E-003
   10.578799999999999       6.36825588100094903E-002  3.62367546537694036E-003
   10.654999999999999       6.48921651733204430E-002  3.78596181890428814E-003
   10.731199999999999       6.61177376518611720E-002  3.95276670247349162E-003
   10.807499999999999       6.73610863933629539E-002  4.12441490816682979E-003
   10.883699999999999       6.86191246323862025E-002  4.30055572838579890E-003
   10.960000000000001       6.98953291989527076E-002  4.48175329059310491E-003
   11.036300000000001       7.11882372379882278E-002  4.66788396413916808E-003
   11.112500000000001       7.24963006519837028E-002  4.85880079594543449E-003
   11.188800000000001       7.38231344701927861E-002  5.05511430111922101E-003
   11.265000000000001       7.51654445729081772E-002  5.25642177632720722E-003
   11.341200000000001       7.65251447082833103E-002  5.46309158623577932E-003
   11.417500000000000       7.79042423399931849E-002  5.67552303402441352E-003
   11.493800000000000       7.93011561014689420E-002  5.89356900049046659E-003
   11.570000000000000       8.07142137053862563E-002  6.11705585392857947E-003
   11.646200000000000       8.21454299837865026E-002  6.34639163272239255E-003
   11.722500000000000       8.35969176388296625E-002  6.58201814441938034E-003
   11.798800000000000       8.50670119093391019E-002  6.82377094408911488E-003
   11.875000000000000       8.65539531175821691E-002  7.07145668382398295E-003
   11.951200000000000       8.80598616406802759E-002  7.32552677060912399E-003
   12.027500000000000       8.95869600505274644E-002  7.58646949366888635E-003
   12.103800000000000       9.11334965690934473E-002  7.85410161016717595E-003
   12.180000000000000       9.26976201656599108E-002  8.12820833643882260E-003
   12.256200000000000       9.42815614487116926E-002  8.40928852490184855E-003
   12.332500000000000       9.58876578146222458E-002  8.69788134370049273E-003
   12.408799999999999       9.75140664651938521E-002  8.99378313228838856E-003
   12.484999999999999       9.91588409279450245E-002  9.29675580331261811E-003
   12.561199999999999       0.10082432695563173       9.60735015766882479E-003
   12.637499999999999       0.10251298189187970       9.92616109223583981E-003
   12.713699999999999       0.10422061281601099       1.02525291546249880E-002
   12.789999999999999       0.10595193843438500       1.05874917667856134E-002
   12.866299999999999       0.10770497164273278       1.09308113001373979E-002
   12.942500000000003       0.10947761451625732       1.12822108177093334E-002
   13.018800000000001       0.11127476524011302       1.16428069287528007E-002
   13.095000000000001       0.11309196121251570       1.20118531007814399E-002
   13.171199999999999       0.11493179412462806       1.23900194544275723E-002
   13.247500000000000       0.11679697759063713       1.27780289585249091E-002
   13.323800000000002       0.11868537008968702       1.31756055032932074E-002
   13.400000000000000       0.12059471157294822       1.35824280460492136E-002
   13.476200000000000       0.12252772499578933       1.39992351716321916E-002
   13.552499999999998       0.12448726077429188       1.44268233710969137E-002
   13.628800000000000       0.12647106837857183       1.48648880728179875E-002
   13.705000000000000       0.12847677330038323       1.53130755552635129E-002
   13.781200000000000       0.13050723558674798       1.57721995648396791E-002
   13.857500000000000       0.13256544854577046       1.62431373306412170E-002
   13.933799999999998       0.13464904746483253       1.67255533366498926E-002
   14.010000000000002       0.13675553788160577       1.72190582726882424E-002
   14.086200000000000       0.13888792300899577       1.77245484480980757E-002
   14.162500000000000       0.14104934536878710       1.82429898035423414E-002
   14.238799999999999       0.14323732055740987       1.87740131686326278E-002
   14.315000000000000       0.14544922839040647       1.93171904737820810E-002
   14.391200000000000       0.14768822150059721       1.98735087719690492E-002
   14.467499999999999       0.14995759817456658       2.04440315372671107E-002
   14.543799999999999       0.15225474847405712       2.10283529952528594E-002
   14.619999999999997       0.15457692032612533       2.16260028511555714E-002
   14.696200000000001       0.15692742230014467       2.22380679614937495E-002
   14.772500000000001       0.15930971516864245       2.28657190902584913E-002
   14.848799999999999       0.16172105724032290       2.35085106417934793E-002
   14.924999999999999       0.16415855802547630       2.41659263097506252E-002
   15.001200000000003       0.16662568867148045       2.48391627679408304E-002
   15.077500000000001       0.16912607936273552       2.55295088674931947E-002
   15.153800000000000       0.17165685002631748       2.62364756767072584E-002
   15.230000000000000       0.17421496481429899       2.69594967346362333E-002
   15.306200000000000       0.17680406426309775       2.76998896170976283E-002
   15.382500000000002       0.17942795503343756       2.84590732142149389E-002
   15.458800000000000       0.18208361160470315       2.92365114226682335E-002
   15.535000000000000       0.18476784537078514       3.00315830947159024E-002
   15.611199999999998       0.18748447318627909       3.08457389848945523E-002
   15.687500000000000       0.19023748535220614       3.16805412602579606E-002
   15.763800000000002       0.19302370352114520       3.25354024856869331E-002
   15.840000000000000       0.19583977808332395       3.34096418046362850E-002
   15.916200000000000       0.19868970937033240       3.43048567737585727E-002
   15.992499999999998       0.20157767853265399       3.52227674982676583E-002
   16.068800000000000       0.20450034595407249       3.61627305646893132E-002
   16.145000000000000       0.20745419326727491       3.71240000752768098E-002
   16.221200000000000       0.21044341093559268       3.81083353884990247E-002
   16.297499999999999       0.21347237812480524       3.91176307840242488E-002
   16.373799999999999       0.21653758544588197       4.01511818714518423E-002
   16.449999999999999       0.21963533640316407       4.12081716732823553E-002
   16.526199999999999       0.22277001866260585       4.22905380563011260E-002
   16.602499999999999       0.22594621646214194       4.34003674678756848E-002
   16.678799999999999       0.22916024130196977       4.45368890245442933E-002
   16.754999999999999       0.23240820887176858       4.56992080936577116E-002
   16.831199999999999       0.23569471075234438       4.68894595290555022E-002
   16.907499999999999       0.23902454305313792       4.81099418789782615E-002
   16.983799999999999       0.24239382809665266       4.93598117005040332E-002
   17.059999999999999       0.24579848334476420       5.06380894585435753E-002
   17.136199999999999       0.24924331066893254       5.19471274554512974E-002
   17.212499999999999       0.25273332446523339       5.32894584173861374E-002
   17.288799999999998       0.25626444699184914       5.46641596480979611E-002
   17.364999999999998       0.25983238626844013       5.60701587032946813E-002
   17.441199999999998       0.26344216034914247       5.75100479885830712E-002
   17.517499999999998       0.26709900774024287       5.89866188500599367E-002
   17.593800000000002       0.27079863884609728       6.04988619400201391E-002
   17.670000000000002       0.27453654013942852       6.20456030445914533E-002
   17.746200000000002       0.27831795104331192       6.36296997470958414E-002
   17.822500000000002       0.28214833918630883       6.52542290676060982E-002
   17.898800000000001       0.28602319029777901       6.69180868027586945E-002
   17.975000000000001       0.28993775619613821       6.86199871330403222E-002
   18.051200000000001       0.29389750189448960       7.03630805468099668E-002
   18.127500000000001       0.29790812804933764       7.21507596503657422E-002
   18.203800000000001       0.30196488181809233       7.39818162640225319E-002
   18.280000000000001       0.30606276596966248       7.58548419580240274E-002
   18.356200000000001       0.31020747413648242       7.77733107701615578E-002
   18.432500000000001       0.31440494190819074       7.97409637882243866E-002
   18.508800000000001       0.31865016349557412       8.17564788593458103E-002
   18.585000000000001       0.32293787695232690       8.38183126338599843E-002
   18.661200000000001       0.32727400564372822       8.59302964428342586E-002
   18.737500000000001       0.33166472176908185       8.80965565743134227E-002
   18.813800000000001       0.33610474773483778       9.03156448822057950E-002
   18.890000000000001       0.34058854088112922       9.25858695575148688E-002
   18.966200000000001       0.34512225354437964       9.49114564526263166E-002
   19.042500000000000       0.34971229214641569       9.72969570291551816E-002
   19.118800000000000       0.35435308990641973       9.97407844219433681E-002
   19.195000000000000       0.35903880443970765       0.10224108269148227     
   19.271200000000000       0.36377581348589844       0.10480251307572763     
   19.347500000000000       0.36857075353254415       0.10743009645962798     
   19.423700000000000       0.37341136006736059       0.11011852102121597     
   19.500000000000000       0.37831063164709244       0.11287646234747731     
   19.576300000000000       0.38326252882639644       0.11570209709460758     
   19.652500000000000       0.38826072101825881       0.11859328930604249     
   19.728800000000000       0.39331857352714322       0.12155937322422893     
   19.805000000000000       0.39842305712043935       0.12459436090021281     
   19.881200000000000       0.40358097526373127       0.12770392270229883     
   19.957500000000000       0.40879939169974561       0.13089416672621854     


==> anc/M1_6_3_v2.dat <==
  2.12500000000000015E-002  1.18719696466616901E-007 -4.99022382485765550E-007
  4.49999999999999983E-002 -1.09340625091641934E-005 -6.42281294111479370E-007
  6.87500000000000056E-002 -1.61100944248032831E-005 -9.85334126588200465E-007
  9.24999999999999989E-002 -2.08739239935671634E-005 -1.33123915850865453E-006
  0.11625000000000002      -2.52245436451797576E-005 -1.68002734363610881E-006
  0.14000000000000001      -2.91609423579643826E-005 -2.03173008855145471E-006
  0.16375000000000001      -3.26821056464207869E-005 -2.38637926132763804E-006
  0.18750000000000000      -3.57870155490157846E-005 -2.74400720042658419E-006
  0.21124999999999999      -3.84746506153092386E-005 -3.10464672375781250E-006
  0.23499999999999999      -4.07439858945509608E-005 -3.46833113806528081E-006
  0.25874999999999998      -4.25939929230196603E-005 -3.83509424844557514E-006
  0.28249999999999997      -4.40236397120845422E-005 -4.20497036815042676E-006
  0.30625000000000002      -4.50318907362359531E-005 -4.57799432862491275E-006
  0.33000000000000002      -4.56177069212143090E-005 -4.95420148979791577E-006
  0.35375000000000001      -4.57800456322442724E-005 -5.33362775063258128E-006
  0.37750000000000000      -4.55178606623816322E-005 -5.71630955994492567E-006
  0.40125000000000000      -4.48301022209810721E-005 -6.10228392749901573E-006
  0.42499999999999999      -4.37157169222929522E-005 -6.49158843538743573E-006
  0.44874999999999998      -4.21736477741976827E-005 -6.88426124970612206E-006
  0.47249999999999992      -4.02028341670870816E-005 -7.28034113253302863E-006
  0.49625000000000008      -3.78022118629018643E-005 -7.67986745422033089E-006
  0.52000000000000002      -3.49707129843357682E-005 -8.08288020601030895E-006
  0.54374999999999996      -3.17072660042157990E-005 -8.48942001298572331E-006
  0.56750000000000000      -2.80107957350709694E-005 -8.89952814736517604E-006
  0.59125000000000005      -2.38802233188997918E-005 -9.31324654215542175E-006
  0.61499999999999999      -1.93144662171488729E-005 -9.73061780517199741E-006
  0.63875000000000004      -1.43124382009158214E-005 -1.01516852334408305E-005
  0.66249999999999998      -8.87304934138862523E-006 -1.05764928279935821E-005
  0.68625000000000003      -2.99520600053665370E-006 -1.10050853090699893E-005
  0.70999999999999996       3.32218917793356854E-006 -1.14375081317411997E-005
  0.73375000000000001       1.00802372773410299E-005 -1.18738075019685946E-005
  0.75749999999999995       1.72800431164967389E-005 -1.23140303931130694E-005
  0.78125000000000000       2.49227152578566214E-005 -1.27582245629106901E-005
  0.80500000000000016       3.30093660153424261E-005 -1.32064385709307793E-005
  0.82875000000000010       4.15411114618137787E-005 -1.36587217965337757E-005
  0.85250000000000004       5.05190714361704034E-005 -1.41151244573467718E-005
  0.87624999999999997       5.99443695500650358E-005 -1.45756976282746152E-005
  0.90000000000000002       6.98181331942048666E-005 -1.50404932610669032E-005
  0.92374999999999996       8.01414935442191286E-005 -1.55095642044603360E-005
  0.94750000000000001       9.09155855660702888E-005 -1.59829642249179075E-005
  0.97124999999999995       1.02141548020981307E-004 -1.64607480279867490E-005
  0.99500000000000000       1.13820523469855981E-004 -1.69429712802979077E-005
   1.0187500000000000       1.25953658277160800E-004 -1.74296906322319338E-005
   1.0425000000000000       1.38542102614245161E-004 -1.79209637412754277E-005
   1.0662499999999999       1.51587010462062380E-004 -1.84168492960949563E-005
   1.0900000000000001       1.65089539613264816E-004 -1.89174070413559926E-005
   1.1137500000000000       1.79050851673636036E-004 -1.94226978033150236E-005
   1.1375000000000000       1.93472112062828073E-004 -1.99327835162160272E-005
   1.1612499999999999       2.08354490014360175E-004 -2.04477272495219349E-005
   1.1850000000000001       2.23699158574846451E-004 -2.09675932360146785E-005
   1.2087500000000000       2.39507294602404669E-004 -2.14924469007984113E-005
   1.2324999999999999       2.55780078764206793E-004 -2.20223548912419874E-005
   1.2562500000000001       2.72518695533121896E-004 -2.25573851078992149E-005
   1.2800000000000000       2.89724333183402844E-004 -2.30976067364467858E-005
   1.3037500000000000       3.07398183785366605E-004 -2.36430902806813382E-005
   1.3274999999999999       3.25541443199013451E-004 -2.41939075966207461E-005
   1.3512500000000001       3.44155311066523357E-004 -2.47501319277548587E-005
   1.3750000000000000       3.63240990803574790E-004 -2.53118379414952322E-005
   1.3987499999999999       3.82799689589416621E-004 -2.58791017668746928E-005
   1.4225000000000001       4.02832618355628957E-004 -2.64520010335502868E-005
   1.4462500000000000       4.23340991773494461E-004 -2.70306149121666943E-005
   1.4700000000000000       4.44326028229311617E-004 -2.76150241554809457E-005
   1.4937499999999999       4.65788949850471788E-004 -2.82053111442388579E-005
   1.5175000000000001       4.87730982426654860E-004 -2.88015599281120353E-005
   1.5412500000000000       5.10153355431223901E-004 -2.94038562746930739E-005
   1.5649999999999999       5.33057301990500507E-004 -3.00122877169876960E-005
   1.5887500000000001       5.56444058861055367E-004 -3.06269436033116790E-005
   1.6125000000000000       5.80314866404973984E-004 -3.12479151490394286E-005
   1.6362500000000000       6.04670968562982065E-004 -3.18752954902922644E-005
   1.6599999999999999       6.29513612825309868E-004 -3.25091797396567756E-005
   1.6837500000000001       6.54844050200162624E-004 -3.31496650440304630E-005
   1.7075000000000000       6.80663535179663794E-004 -3.37968506446981331E-005
   1.7312500000000000       7.06973325703118293E-004 -3.44508379397460431E-005
   1.7549999999999999       7.33774683117448755E-004 -3.51117305489303944E-005
   1.7787500000000001       7.61068872134626614E-004 -3.57796343811208332E-005
   1.8025000000000000       7.88857160785931999E-004 -3.64546577044489614E-005
   1.8262499999999999       8.17140820372848375E-004 -3.71369112192991850E-005
   1.8499999999999999       8.45921125414388422E-004 -3.78265081342865330E-005
   1.8737499999999998       8.75199353590643426E-004 -3.85235642453781262E-005
   1.8974999999999997       9.04976785682316560E-004 -3.92281980183210443E-005
   1.9212499999999997       9.35254705506006752E-004 -3.99405306745529532E-005
   1.9450000000000001       9.66034399844968171E-004 -4.06606862807814510E-005
   1.9687500000000000       9.97317158375075593E-004 -4.13887918424310524E-005
   1.9924999999999999       1.02910427358569000E-003 -4.21249774011696145E-005
   2.0162499999999999       1.06139704069510045E-003 -4.28693761367402430E-005
   2.0400000000000000       1.09419675756020182E-003 -4.36221244733394218E-005
   2.0637500000000002       1.12750472458003691E-003 -4.43833621908004482E-005
   2.0874999999999999       1.16132224459280088E-003 -4.51532325408568228E-005
   2.1112500000000001       1.19565062276588935E-003 -4.59318823687808358E-005
   2.1349999999999998       1.23049116647852065E-003 -4.67194622407145544E-005
   2.1587499999999999       1.26584518519644437E-003 -4.75161265770297384E-005
   2.1825000000000001       1.30171399033820654E-003 -4.83220337920832495E-005
   2.2062499999999998       1.33809889513238252E-003 -4.91373464407554242E-005
   2.2300000000000000       1.37500121446518134E-003 -4.99622313721927473E-005
   2.2537500000000001       1.41242226471772884E-003 -5.07968598912055013E-005
   2.2774999999999999       1.45036336359232257E-003 -5.16414079278062081E-005
   2.3012500000000000       1.48882582992687423E-003 -5.24960562154135770E-005
   2.3250000000000002       1.52781098349667678E-003 -5.33609904782851756E-005
   2.3487499999999999       1.56732014480262050E-003 -5.42364016287921342E-005
   2.3725000000000001       1.60735463484479183E-003 -5.51224859751912533E-005
   2.3962500000000002       1.64791577551086626E-003 -5.60194454620446185E-005
   2.4199999999999999       1.68900488681805240E-003 -5.69274878160474566E-005
   2.4437500000000001       1.73062329035165996E-003 -5.78468269166985824E-005
   2.4674999999999998       1.77277230643869987E-003 -5.87776829673478538E-005
   2.4912500000000000       1.81545324648260675E-003 -5.97202825267056277E-005
   2.5150000000000001       1.85866744490915795E-003 -6.06748598609610203E-005
   2.5387499999999998       1.90241621042029890E-003 -6.16416556510803452E-005
   2.5625000000000000       1.94670085770524298E-003 -6.26209183784177270E-005
   2.5862500000000002       1.99152269904428244E-003 -6.36129044032544762E-005
   2.6099999999999999       2.03688304385775312E-003 -6.46178783290020403E-005
   2.6337500000000000       2.08278319822126183E-003 -6.56361133892926449E-005
   2.6575000000000002       2.12922446434426387E-003 -6.66678918598030814E-005
   2.6812499999999999       2.17620814000882030E-003 -6.77135054968451680E-005
   2.7050000000000001       2.22373551796495664E-003 -6.87732560049552586E-005
   2.7287499999999998       2.27180788527872601E-003 -6.98474555359518390E-005
   2.7524999999999999       2.32042652262863221E-003 -7.09364272221849832E-005
   2.7762500000000001       2.36959270354559440E-003 -7.20405057469925518E-005
   2.7999999999999998       2.41930769359107638E-003 -7.31600379557092789E-005
   2.8237500000000000       2.46957274946743403E-003 -7.42953835109414889E-005
   2.8475000000000001       2.52038911805377297E-003 -7.54469155962456670E-005
   2.8712499999999999       2.57175803535988554E-003 -7.66150216728219818E-005
   2.8950000000000000       2.62368072538987814E-003 -7.78001042943798888E-005
   2.9187500000000002       2.67615839890608881E-003 -7.90025819859545731E-005
   2.9424999999999999       2.72919225208270331E-003 -8.02228901931591822E-005
   2.9662500000000001       2.78278346503712691E-003 -8.14614823091767395E-005
   2.9900000000000002       2.83693320022554776E-003 -8.27188307877318931E-005
   3.0137499999999999       2.89164260068737857E-003 -8.39954283513659450E-005
   3.0375000000000001       2.94691278812107436E-003 -8.52917893055921524E-005
   3.0612499999999998       3.00274486077140544E-003 -8.66084509709672971E-005
   3.0850000000000000       3.05913989110537981E-003 -8.79459752468149852E-005
   3.1087500000000001       3.11609892325061515E-003 -8.93049503223207659E-005
   3.1324999999999998       3.17362297016599883E-003 -9.06859925530657823E-005
   3.1562500000000000       3.23171301050979246E-003 -9.20897485238080188E-005
   3.1800000000000002       3.29036998516470808E-003 -9.35168973215957613E-005
   3.2037499999999999       3.34959479337290688E-003 -9.49681530471761315E-005
   3.2275000000000000       3.40938828842584632E-003 -9.64442675973024442E-005
   3.2512500000000006       3.46975127284434139E-003 -9.79460337561245643E-005
   3.2749999999999999       3.53068449297260683E-003 -9.94742886405728451E-005
   3.2987500000000005       3.59218863289595272E-003 -1.01029917552826414E-004
   3.3224999999999998       3.65426430757444850E-003 -1.02613858302936782E-004
   3.3462500000000004       3.71691205506376058E-003 -1.04227106076949474E-004
   3.3700000000000001       3.78013235148228193E-003 -1.05870719608024076E-004
   3.3937500000000003       3.84392550623823123E-003 -1.07545824773912037E-004
   3.4175000000000000       3.90829179180383381E-003 -1.09253625686608311E-004
   3.4412500000000001       3.97323133557477438E-003 -1.10995410205654062E-004
   3.4649999999999999       4.03874410414866748E-003 -1.12772559347747370E-004
   3.4887500000000000       4.10482998663947145E-003 -1.14586561024913351E-004
   3.5124999999999997       4.17148861911980848E-003 -1.16439018450259821E-004
   3.5362499999999999       4.23871946437242696E-003 -1.18331667990939475E-004
   3.5599999999999996       4.30652175354855841E-003 -1.20266396019325707E-004
   3.5837500000000002       4.37489445324648965E-003 -1.22245260028452186E-004
   3.6074999999999995       4.44383622116648752E-003 -1.24270513901223308E-004
   3.6312500000000001       4.51334535435571772E-003 -1.26344638669899161E-004
   3.6549999999999994       4.58341972441081782E-003 -1.28470380266747773E-004
   3.6787500000000000       4.65405669689665253E-003 -1.30650796474598247E-004
   3.7025000000000001       4.72525306204015730E-003 -1.32889317051988444E-004
   3.7262499999999998       4.79700473546546338E-003 -1.35189814868703597E-004
   3.7500000000000000       4.86930692353093608E-003 -1.37556714401157042E-004
   3.7525000000000004       4.87694946784877729E-003 -1.37809925429109803E-004
   3.7549999999999999       4.88459803754453213E-003 -1.38063934349773180E-004
   3.7574999999999998       4.89225262581092276E-003 -1.38318747745010156E-004
   3.7599999999999998       4.89991322377380991E-003 -1.38574372253047565E-004
   3.7624999999999997       4.90757982299343688E-003 -1.38830814642232629E-004
   3.7650000000000001       4.91525241371609019E-003 -1.39088081764773440E-004
   3.7675000000000005       4.92293098933328354E-003 -1.39346180686219584E-004
   3.7700000000000000       4.93061553968207264E-003 -1.39605118499343072E-004
   3.7725000000000000       4.93830605549951639E-003 -1.39864902453724611E-004
   3.7749999999999999       4.94600252730183470E-003 -1.40125539927752956E-004
   3.7774999999999999       4.95370494537794148E-003 -1.40387038432291728E-004
   3.7799999999999994       4.96141329978267136E-003 -1.40649405614492638E-004
   3.7825000000000006       4.96912758032977409E-003 -1.40912649261762390E-004
   3.7850000000000001       4.97684777658457048E-003 -1.41176777305888998E-004
   3.7875000000000001       4.98457387824394367E-003 -1.41441797838339303E-004
   3.7900000000000000       4.99230587357892865E-003 -1.41707719070769837E-004
   3.7925000000000000       5.00004375174931646E-003 -1.41974549405594376E-004
   3.7949999999999995       5.00778750124729246E-003 -1.42242297396940839E-004
   3.7974999999999999       5.01553711027515406E-003 -1.42510971766692684E-004
   3.8000000000000003       5.02329256673588517E-003 -1.42780581409783692E-004
   3.8025000000000002       5.03105385822334109E-003 -1.43051135399724794E-004
   3.8050000000000002       5.03882097201196338E-003 -1.43322642994379482E-004
   3.8075000000000001       5.04659389504606010E-003 -1.43595113641999507E-004
   3.8099999999999996       5.05437261392853356E-003 -1.43868556987538623E-004
   3.8125000000000000       5.06215711490914499E-003 -1.44142982879258278E-004
   3.8150000000000004       5.06994738387216235E-003 -1.44418401375644417E-004
   3.8174999999999999       5.07774340632345146E-003 -1.44694822752654940E-004
   3.8199999999999998       5.08554516736538752E-003 -1.44972257510988140E-004
   3.8224999999999998       5.09335265172877836E-003 -1.45250716385366915E-004
   3.8249999999999997       5.10116584368873038E-003 -1.45530210350932091E-004
   3.8275000000000001       5.10898472689055687E-003 -1.45810750627506862E-004
   3.8300000000000005       5.11680928513933049E-003 -1.46092348711834646E-004
   3.8325000000000000       5.12463950136226969E-003 -1.46375016358188181E-004
   3.8350000000000000       5.13247535758858033E-003 -1.46658765588517743E-004
   3.8374999999999999       5.14031683593535287E-003 -1.46943608731932936E-004
   3.8399999999999999       5.14816391782729321E-003 -1.47229558414359562E-004
   3.8424999999999994       5.15601658410363723E-003 -1.47516627574182659E-004
   3.8450000000000006       5.16387481504176991E-003 -1.47804829476219640E-004
   3.8475000000000001       5.17173859032241372E-003 -1.48094177724777124E-004
   3.8500000000000001       5.17960788879563618E-003 -1.48384686271815303E-004
   3.8525000000000000       5.18748268928815367E-003 -1.48676369455809409E-004
   3.8550000000000000       5.19536296932430249E-003 -1.48969241981795458E-004
   3.8574999999999995       5.20324870592906059E-003 -1.49263318962055129E-004
   3.8599999999999999       5.21113987538777967E-003 -1.49558615928017702E-004
   3.8625000000000003       5.21903645321204583E-003 -1.49855148849242889E-004
   3.8650000000000002       5.22693841410336747E-003 -1.50152934153618576E-004
   3.8675000000000002       5.23484573191447707E-003 -1.50451988748873127E-004
   3.8700000000000001       5.24275837960804913E-003 -1.50752330045513823E-004
   3.8724999999999996       5.25067632921259134E-003 -1.51053975981315953E-004
   3.8750000000000000       5.25859955177530782E-003 -1.51356945047497593E-004
   3.8775000000000004       5.26652801732251791E-003 -1.51661256317047784E-004
   3.8799999999999999       5.27446169476186461E-003 -1.51966929473492139E-004
   3.8824999999999998       5.28240055188969500E-003 -1.52273984844993911E-004
   3.8849999999999998       5.29034455528491331E-003 -1.52582443437720771E-004
   3.8874999999999997       5.29829367025262590E-003 -1.52892326973422444E-004
   3.8900000000000001       5.30624786075513388E-003 -1.53203657929702693E-004
   3.8925000000000005       5.31420708931962943E-003 -1.53516459582986466E-004
   3.8950000000000000       5.32217131697385742E-003 -1.53830756056017525E-004
   3.8975000000000000       5.33014050314084553E-003 -1.54146572368295308E-004
   3.8999999999999999       5.33811460003314787E-003 -1.54463934331918856E-004
   3.9024999999999999       5.34609357456899970E-003 -1.54782869248803264E-004
   3.9049999999999994       5.35407737523477343E-003 -1.55103405020892362E-004
   3.9075000000000006       5.36206595951061859E-003 -1.55425571018910538E-004
   3.9100000000000001       5.37005926602635367E-003 -1.55749397358002570E-004
   3.9125000000000001       5.37805724769593006E-003 -1.56074915948160983E-004
   3.9150000000000000       5.38605984936482620E-003 -1.56402159945889850E-004
   3.9175000000000000       5.39406701316359847E-003 -1.56731164018802786E-004
   3.9199999999999995       5.40207867829892076E-003 -1.57061964460683496E-004
   3.9224999999999999       5.41009478082174044E-003 -1.57394599319113832E-004
   3.9250000000000003       5.41811525336912975E-003 -1.57729108537485132E-004
   3.9275000000000002       5.42614002487600434E-003 -1.58065534113540490E-004
   3.9300000000000002       5.43416902025198670E-003 -1.58403920277006043E-004
   3.9325000000000001       5.44220216001780471E-003 -1.58744313689360833E-004
   3.9349999999999996       5.45023935989455248E-003 -1.59086763669414965E-004
   3.9375000000000000       5.45828053033765598E-003 -1.59431322449146213E-004
   3.9400000000000004       5.46632557623142300E-003 -1.59778045471802905E-004
   3.9424999999999999       5.47437439537762013E-003 -1.60126991699340395E-004
   3.9449999999999998       5.48242687892100140E-003 -1.60478224029691205E-004
   3.9474999999999998       5.49048291076842040E-003 -1.60831809748765496E-004
   3.9499999999999997       5.49854236460710962E-003 -1.61187820989807225E-004
   3.9525000000000001       5.50660510503355859E-003 -1.61546335408134685E-004
   3.9550000000000005       5.51467098491029671E-003 -1.61907436862821587E-004
   3.9575000000000000       5.52273984491293696E-003 -1.62271216309052828E-004
   3.9600000000000000       5.53081151027156985E-003 -1.62637772793057148E-004
   3.9624999999999999       5.53888578937993068E-003 -1.63007214738259407E-004
   3.9649999999999999       5.54696247072911010E-003 -1.63379661488867028E-004
   3.9674999999999994       5.55504131936600254E-003 -1.63755245243568664E-004
   3.9700000000000006       5.56312207240732340E-003 -1.64134113503814336E-004
   3.9725000000000001       5.57120443349117585E-003 -1.64516432234083833E-004
   3.9750000000000001       5.57928806380535158E-003 -1.64902389964502287E-004
   3.9775000000000000       5.58737257524885740E-003 -1.65292203462859424E-004
   3.9800000000000000       5.59545751183713851E-003 -1.65686125307705576E-004
   3.9824999999999995       5.60354232683730330E-003 -1.66084454827870236E-004
   3.9849999999999999       5.61162637497769710E-003 -1.66487555191666776E-004
   3.9875000000000003       5.61970883563408640E-003 -1.66895878358644276E-004
   3.9900000000000002       5.62778863264731810E-003 -1.67310008606631137E-004
   3.9925000000000002       5.63586430926330244E-003 -1.67730744132596574E-004
   3.9950000000000001       5.64393370786641594E-003 -1.68159271108649528E-004
   3.9974999999999996       5.65199304967744804E-003 -1.68597646268891984E-004
   4.0000000000000000       5.66003189846528854E-003 -1.69051656889400112E-004
   4.0025000000000004       5.66806358068526039E-003 -1.69561647723637379E-004
   4.0049999999999999       5.67612198462131776E-003 -1.70101121166868832E-004
   4.0075000000000003       5.68420122105827742E-003 -1.70659323681229179E-004
   4.0099999999999998       5.69229920558316383E-003 -1.71232396140624918E-004
   4.0125000000000002       5.70041472907738007E-003 -1.71818097317057665E-004
   4.0149999999999997       5.70854697274660386E-003 -1.72414907898579551E-004
   4.0175000000000001       5.71669533331148252E-003 -1.73021707462427354E-004
   4.0199999999999996       5.72485934160938542E-003 -1.73637624034168121E-004
   4.0225000000000000       5.73303861877242759E-003 -1.74261953025003279E-004
   4.0250000000000004       5.74123285020224430E-003 -1.74894109058455690E-004
   4.0274999999999999       5.74944176894675099E-003 -1.75533595282416257E-004
   4.0300000000000002       5.75766514465865086E-003 -1.76179982752557984E-004
   4.0324999999999998       5.76590277571184789E-003 -1.76832895987772478E-004
   4.0350000000000001       5.77415448360344037E-003 -1.77492002511109417E-004
   4.0374999999999996       5.78242010874450811E-003 -1.78157005058958781E-004
   4.0400000000000000       5.79069950726037591E-003 -1.78827635642092592E-004
   4.0425000000000004       5.79899254849979354E-003 -1.79503650927336059E-004
   4.0449999999999999       5.80729911307259483E-003 -1.80184828584390588E-004
   4.0475000000000003       5.81561909126786496E-003 -1.80870964352152787E-004
   4.0499999999999998       5.82395238177080016E-003 -1.81561869651899300E-004
   4.0525000000000002       5.83229889060636868E-003 -1.82257369622527613E-004
   4.0549999999999997       5.84065853026101076E-003 -1.82957301486302642E-004
   4.0579999999999998       5.85070731573321488E-003 -1.83802856396096155E-004
   4.0599999999999996       5.85741687997086511E-003 -1.84369862176734638E-004
   4.0625000000000000       5.86581544121858329E-003 -1.85082214527398871E-004
   4.0650000000000004       5.87422683467984062E-003 -1.85798443976055016E-004
   4.0674999999999999       5.88265099606331832E-003 -1.86518431239761123E-004
   4.0700000000000003       5.89108786445109722E-003 -1.87242063364517579E-004
   4.0724999999999998       5.89953738199845094E-003 -1.87969233164840370E-004
   4.0750000000000002       5.90799949367008890E-003 -1.88699838731129353E-004
   4.0774999999999997       5.91647414700730880E-003 -1.89433782994598168E-004
   4.0800000000000001       5.92496129192242489E-003 -1.90170973341402273E-004
   4.0824999999999996       5.93346088051166769E-003 -1.90911321268850541E-004
   4.0850000000000000       5.94197286689598144E-003 -1.91654742078325226E-004
   4.0875000000000004       5.95049720707045704E-003 -1.92401154599532371E-004
   4.0899999999999999       5.95903385877267697E-003 -1.93150480942409954E-004
   4.0925000000000002       5.96758278136316420E-003 -1.93902646273083363E-004
   4.0949999999999998       5.97614393571712591E-003 -1.94657578610954685E-004
   4.0975000000000001       5.98471728412620571E-003 -1.95415208644427499E-004
   4.0999999999999996       5.99330279020820686E-003 -1.96175469563078075E-004
   4.1025000000000000       6.00190041882886667E-003 -1.96938296904583564E-004
   4.1050000000000004       6.01051013602217198E-003 -1.97703628414395066E-004
   4.1074999999999999       6.01913190892530182E-003 -1.98471403917299026E-004
   4.1100000000000003       6.02776570571495612E-003 -1.99241565199251427E-004
   4.1124999999999998       6.03641149554947059E-003 -2.00014055898570454E-004
   4.1150000000000002       6.04506924851549825E-003 -2.00788821405546068E-004
   4.1174999999999997       6.05373893557928019E-003 -2.01565808769644096E-004
   4.1200000000000001       6.06242052853855906E-003 -2.02344966613474266E-004
   4.1224999999999996       6.07111399998418004E-003 -2.03126245053182342E-004
   4.1250000000000000       6.07981932014937856E-003 -2.03909595520013513E-004
   4.1275000000000004       6.08853646930071664E-003 -2.04694971107908852E-004
   4.1299999999999999       6.09726541907468483E-003 -2.05482325885199003E-004
   4.1325000000000003       6.10600614485854939E-003 -2.06271615250171940E-004
   4.1349999999999998       6.11475862265919035E-003 -2.07062795771246821E-004
   4.1375000000000002       6.12352282907534240E-003 -2.07855825134510395E-004
   4.1399999999999997       6.13229874127156627E-003 -2.08650662094552228E-004
   4.1425000000000001       6.14108633695386978E-003 -2.09447266428341875E-004
   4.1449999999999996       6.14988559443647304E-003 -2.10245598894964590E-004
   4.1475000000000000       6.15869649533914900E-003 -2.11045621288084601E-004
   4.1500000000000004       6.16751901280127024E-003 -2.11847295994582312E-004
   4.1524999999999999       6.17635312954971545E-003 -2.12650586577511761E-004
   4.1550000000000002       6.18519882568004976E-003 -2.13455457324628452E-004
   4.1574999999999998       6.19405607851630877E-003 -2.14261873210679532E-004
   4.1600000000000001       6.20292487536494661E-003 -2.15069800308432911E-004
   4.1624999999999996       6.21180519435473363E-003 -2.15879205098398129E-004
   4.1650000000000000       6.22069701717896210E-003 -2.16690054882044236E-004
   4.1675000000000004       6.22960032589434803E-003 -2.17502317645944980E-004
   4.1699999999999999       6.23851510290812823E-003 -2.18315962037254397E-004
   4.1725000000000003       6.24744133096581493E-003 -2.19130957340425627E-004
   4.1749999999999998       6.25637899313953236E-003 -2.19947273455086334E-004
   4.1775000000000002       6.26532807281699692E-003 -2.20764880875007081E-004
   4.1799999999999997       6.27428855369096053E-003 -2.21583750668082052E-004
   4.1825000000000001       6.28326041974921080E-003 -2.22403854457269945E-004
   4.1849999999999996       6.29224365526502832E-003 -2.23225164402429487E-004
   4.1875000000000000       6.30123824478810105E-003 -2.24047653182998118E-004
   4.1900000000000004       6.31024417313583944E-003 -2.24871293981462623E-004
   4.1924999999999999       6.31926142538509310E-003 -2.25696060467577643E-004
   4.1950000000000003       6.32828998686426388E-003 -2.26521926783287194E-004
   4.1974999999999998       6.33732984314572256E-003 -2.27348867528306210E-004
   4.2000000000000002       6.34638098003860712E-003 -2.28176857746330199E-004
   4.2024999999999997       6.35544338358188642E-003 -2.29005872911834050E-004
   4.2050000000000001       6.36451704003775705E-003 -2.29835888917430262E-004
   4.2074999999999996       6.37360193588528204E-003 -2.30666882061751497E-004
   4.2100000000000000       6.38269805781434187E-003 -2.31498829037838770E-004
   4.2125000000000004       6.39180539271977637E-003 -2.32331706921995424E-004
   4.2149999999999999       6.40092392769580753E-003 -2.33165493163093500E-004
   4.2175000000000002       6.41005365003068008E-003 -2.34000165572305265E-004
   4.2199999999999998       6.41919454720148250E-003 -2.34835702313234963E-004
   4.2225000000000001       6.42834660686921865E-003 -2.35672081892437279E-004
   4.2249999999999996       6.43750981687402166E-003 -2.36509283150295564E-004
   4.2275000000000000       6.44668416523059683E-003 -2.37347285252249748E-004
   4.2300000000000004       6.45586964012380068E-003 -2.38186067680349158E-004
   4.2324999999999999       6.46506622990439348E-003 -2.39025610225120728E-004
   4.2350000000000003       6.47427392308497825E-003 -2.39865892977736997E-004
   4.2374999999999998       6.48349270835125828E-003 -2.40706896323026416E-004
   4.2400000000000002       6.49272257444720793E-003 -2.41548600928072262E-004
   4.2424999999999997       6.50196351046330827E-003 -2.42390987746034529E-004
   4.2450000000000001       6.51121550547140333E-003 -2.43234037995940130E-004
   4.2474999999999996       6.52047854877205093E-003 -2.44077733165467452E-004
   4.2500000000000000       6.52975262970071843E-003 -2.44922054997516426E-004
   4.3262499999999999       6.81786447331845808E-003 -2.70889625621256909E-004
   4.4024999999999999       7.11599245916794652E-003 -2.97012528836828910E-004
   4.4787499999999998       7.42395409304270025E-003 -3.22985589599209650E-004
   4.5549999999999997       7.74161038540970015E-003 -3.48577712903849594E-004
   4.6312499999999996       8.06885277424304256E-003 -3.73606625463712250E-004
   4.7074999999999996       8.40559554605507277E-003 -3.97924341268476227E-004
   4.7837500000000004       8.75177101834231051E-003 -4.21408042579044797E-004
   4.8600000000000003       9.10732626165862078E-003 -4.43953989428823781E-004
   4.9362500000000002       9.47222075062050493E-003 -4.65473255013823311E-004
   5.0125000000000002       9.84642461067324060E-003 -4.85888627409365910E-004
   5.0887500000000001       1.02299172663057412E-002 -5.05132291234022509E-004
   5.1650000000000000       1.06226863710112539E-002 -5.23144050625832103E-004
   5.2412500000000000       1.10247269418344666E-002 -5.39869939612296719E-004
   5.3174999999999999       1.14360406468263405E-002 -5.55261116935313356E-004
   5.3937499999999998       1.18566352096370568E-002 -5.69272974341431654E-004
   5.4699999999999998       1.22865239057725600E-002 -5.81864408076229788E-004
   5.5462499999999997       1.27257251319132861E-002 -5.92997217177988322E-004
   5.6224999999999996       1.31742620344094553E-002 -6.02635601673071953E-004
   5.6987500000000004       1.36321621863837207E-002 -6.10745740449542929E-004
   5.7750000000000004       1.40994573052544148E-002 -6.17295433366732275E-004
   5.8512500000000003       1.45761830042392456E-002 -6.22253795646029984E-004
   5.9275000000000002       1.50623785727018698E-002 -6.25590995173406009E-004
   6.0037500000000001       1.55580867811389596E-002 -6.27278025286582934E-004
   6.0800000000000001       1.60633537077291971E-002 -6.27286507116387414E-004
   6.1562500000000000       1.65782285845863658E-002 -6.25588516715133193E-004
   6.2324999999999999       1.71027636522083984E-002 -6.22156432717187614E-004
   6.3087499999999999       1.76370140446529614E-002 -6.16962802257348857E-004
   6.3849999999999998       1.81810376709869784E-002 -6.09980221235684270E-004
   6.4612499999999997       1.87348951153276308E-002 -6.01181227645683448E-004
   6.5375000000000005       1.92986495462626646E-002 -5.90538205803820427E-004
   6.6137499999999996       1.98723666343596748E-002 -5.78023299927784857E-004
   6.6900000000000013       2.04561144779844238E-002 -5.63608335791750906E-004
   6.7662500000000003       2.10499635362658040E-002 -5.47264749331951737E-004
   6.8425000000000002       2.16539865685708779E-002 -5.28963521254154339E-004
   6.9187500000000002       2.22682585798084330E-002 -5.08675116827072855E-004
   6.9949999999999992       2.28928567714714142E-002 -4.86369430171433744E-004
   7.0712500000000000       2.35278604968405594E-002 -4.62015732413828561E-004
   7.1475000000000000       2.41733512213909672E-002 -4.35582623215527421E-004
   7.2237500000000008       2.48294124869385818E-002 -4.07037985193905202E-004
   7.2999999999999998       2.54961298796246433E-002 -3.76348940848603435E-004
   7.3762499999999998       2.61735910013675722E-002 -3.43481811641667097E-004
   7.4524999999999997       2.68618854445132962E-002 -3.08402078924824242E-004
   7.5287499999999987       2.75611047694422455E-002 -2.71074346443324332E-004
   7.6050000000000004       2.82713424849146931E-002 -2.31462304176967238E-004
   7.6812499999999995       2.89926940309566394E-002 -1.89528693306142401E-004
   7.7575000000000003       2.97252567641075847E-002 -1.45235272114157285E-004
   7.8337500000000002       3.04691299448679211E-002 -9.85427826577271943E-005
   7.9100000000000010       3.12244147271986960E-002 -4.94109180551174172E-005
   7.9862500000000001       3.19912141499405153E-002  2.20170974329555087E-006
   8.0625000000000000       3.27696331300305621E-002  5.63376018244544203E-005
   8.1387499999999999       3.35597784574067845E-002  1.13040403933467717E-004
   8.2149999999999999       3.43617587914991154E-002  1.72354937948043639E-004
   8.2912499999999998       3.51756846592135922E-002  2.34327233300421972E-004
   8.3674999999999997       3.60016684543230520E-002  2.99004558433093237E-004
   8.4437499999999996       3.68398244377979162E-002  3.66435452363426365E-004
   8.5199999999999996       3.76902687413024906E-002  4.36669756451115441E-004
   8.5962499999999995       3.85531193680664283E-002  5.09758646379461153E-004
   8.6724999999999994       3.94284961986534205E-002  5.85754664478025408E-004
   8.7487499999999994       4.03165209959127288E-002  6.64711752390138161E-004
   8.8249999999999993       4.12173174113148882E-002  7.46685284154906389E-004
   8.9012499999999992       4.21310109922541295E-002  8.31732099749738808E-004
   8.9774999999999991       4.30577291902797532E-002  9.19910539143126106E-004
   9.0537500000000009       4.39976013702193594E-002  1.01128047690871112E-003
   9.1300000000000008       4.49507588201581501E-002  1.10590335745288596E-003
   9.2062500000000007       4.59173347622360770E-002  1.20384223090779950E-003
   9.2825000000000006       4.68974643642226657E-002  1.30516178973905453E-003
   9.3587500000000006       4.78912847518270166E-002  1.40992840611230564E-003
   9.4350000000000005       4.88989350217017282E-002  1.51821017005617561E-003
   9.5112500000000004       4.99205562551017848E-002  1.63007692845176431E-003
   9.5875000000000004       5.09562915321675122E-002  1.74560032487356027E-003
   9.6637500000000003       5.20062859468093941E-002  1.86485384030426289E-003
   9.7400000000000002       5.30706866221800980E-002  1.98791283474806374E-003
   9.8162500000000001       5.41496427377039860E-002  2.11485459020192921E-003
   9.8925000000000001       5.52433055021558511E-002  2.24575835248449823E-003
   9.9687500000000000       5.63518282367508408E-002  2.38070537829019333E-003
   10.045000000000000       5.74753663458141759E-002  2.51977897899636691E-003
   10.121200000000000       5.86133256500610197E-002  2.66296921122424844E-003
   10.197500000000000       5.97681209102890673E-002  2.81064970876461007E-003
   10.273800000000000       6.09384308602901187E-002  2.96272527897695290E-003
   10.350000000000000       6.21228550953159750E-002  3.11907994418611544E-003
   10.426200000000000       6.33230831021081297E-002  3.28000424927407533E-003
   10.502500000000000       6.45408895685160161E-002  3.44581508992077923E-003
   10.578799999999999       6.57748807704869182E-002  3.61640357291134230E-003
   10.654999999999999       6.70235804171197685E-002  3.79163822982231608E-003
   10.731199999999999       6.82887699790232922E-002  3.97184334601564416E-003
   10.807499999999999       6.95723198157118666E-002  4.15737188800514509E-003
   10.883699999999999       7.08710450617843352E-002  4.34784672738886772E-003
   10.960000000000001       7.21885367212507512E-002  4.54387987769933662E-003
   11.036300000000001       7.35232863851783547E-002  4.74533977529180851E-003
   11.112500000000001       7.48736975885036377E-002  4.95206924411266923E-003
   11.188800000000001       7.62435041712466177E-002  5.16473145892149942E-003
   11.265000000000001       7.76293071102691912E-002  5.38289231117542941E-003
   11.341200000000001       7.90330839179472500E-002  5.60695300709865632E-003
   11.417500000000000       8.04569089749174043E-002  5.83734884104007961E-003
   11.493800000000000       8.18991514778523999E-002  6.07392269083740447E-003
   11.570000000000000       8.33580866347939098E-002  6.31648831162062371E-003
   11.646200000000000       8.48357964457450153E-002  6.56549076156222409E-003
   11.722500000000000       8.63344640832920396E-002  6.82141231428310887E-003
   11.798800000000000       8.78523725450315734E-002  7.08407699636975832E-003
   11.875000000000000       8.93877066290368477E-002  7.35327707339453965E-003
   11.951200000000000       9.09426574212408717E-002  7.62950555121313240E-003
   12.027500000000000       9.25195216995024078E-002  7.91329609747632237E-003
   12.103800000000000       9.41164923542375659E-002  8.20445227253969490E-003
   12.180000000000000       9.57316596347937698E-002  8.50274297143147235E-003
   12.256200000000000       9.73673285367723240E-002  8.80871366976573693E-003
   12.332500000000000       9.90259144937602614E-002  9.12295430544697236E-003
   12.408799999999999       0.10070551615434502       9.44524620847469153E-003
   12.484999999999999       0.10240412485760761       9.77533284978812124E-003
   12.561199999999999       0.10412416455380107       1.01138171741054616E-002
   12.637499999999999       0.10586817461011971       1.04613507786435449E-002
   12.713699999999999       0.10763182604875539       1.08172179612405391E-002
   12.789999999999999       0.10941999370674085       1.11825531473040245E-002
   12.866299999999999       0.11123062658641168       1.15571006520661743E-002
   12.942500000000003       0.11306155892688920       1.19405615293154393E-002
   13.018800000000001       0.11491785108277626       1.23341577091757009E-002
   13.095000000000001       0.11679489460928140       1.27370778476109149E-002
   13.171199999999999       0.11869536738181437       1.31500569584131876E-002
   13.247500000000000       0.12062207336640832       1.35738884178562089E-002
   13.323800000000002       0.12257280121029740       1.40082745591917478E-002
   13.400000000000000       0.12454521676691493       1.44528682202586627E-002
   13.476200000000000       0.12654213332534031       1.49084802332547992E-002
   13.552499999999998       0.12856649596669187       1.53759854096278212E-002
   13.628800000000000       0.13061598001261643       1.58550549985969312E-002
   13.705000000000000       0.13268813229182763       1.63453060714116617E-002
   13.781200000000000       0.13478590741625232       1.68476327245793422E-002
   13.857500000000000       0.13691239774239394       1.73629992282274409E-002
   13.933799999999998       0.13906515974805772       1.78910429975401054E-002
   14.010000000000002       0.14124161544594790       1.84313421146530682E-002
   14.086200000000000       0.14344486687803237       1.89848821642221513E-002
   14.162500000000000       0.14567816003164474       1.95527257383779005E-002
   14.238799999999999       0.14793892669431508       2.01344734120560143E-002
   14.315000000000000       0.15022445791989547       2.07296607515244369E-002
   14.391200000000000       0.15253800947218132       2.13393739248100810E-002
   14.467499999999999       0.15488298750611179       2.19647836511813570E-002
   14.543799999999999       0.15725669289801616       2.26054503854127981E-002
   14.619999999999997       0.15965627921784276       2.32608633228883963E-002
   14.696200000000001       0.16208516239409024       2.39322192767781536E-002
   14.772500000000001       0.16454691542860370       2.46208079385422315E-002
   14.848799999999999       0.16703870165455340       2.53261460548088319E-002
   14.924999999999999       0.16955753021429545       2.60476722232311983E-002
   15.001200000000003       0.17210698376319764       2.67867050247924329E-002
   15.077500000000001       0.17469080894155850       2.75446651127296827E-002
   15.153800000000000       0.17730602446686422       2.83210215930410243E-002
   15.230000000000000       0.17994948766524108       2.91151578278167865E-002
   15.306200000000000       0.18262495456721822       2.99285264680071890E-002
   15.382500000000002       0.18533635244990751       3.07626924163556699E-002
   15.458800000000000       0.18808054758832771       3.16170727887295291E-002
   15.535000000000000       0.19085423775316571       3.24909906499544140E-002
   15.611199999999998       0.19366135902252846       3.33860463357883094E-002
   15.687500000000000       0.19650602589021104       3.43039636326128855E-002
   15.763800000000002       0.19938494465140724       3.52441030396322963E-002
   15.840000000000000       0.20229464483373519       3.62057216954665625E-002
   15.916200000000000       0.20523924920816408       3.71905826852314686E-002
   15.992499999999998       0.20822306635644799       3.82005849324319885E-002
   16.068800000000000       0.21124263366437379       3.92350270920219166E-002
   16.145000000000000       0.21429430356051951       4.02930942519991245E-002
   16.221200000000000       0.21738239190248451       4.13767288844004849E-002
   16.297499999999999       0.22051140812526990       4.24880230410596624E-002
   16.373799999999999       0.22367771131761499       4.36262078134632553E-002
   16.449999999999999       0.22687746713729973       4.47903894599608957E-002
   16.526199999999999       0.23011519090810054       4.59827082886689678E-002
   16.602499999999999       0.23339559901514520       4.72054693120805835E-002
   16.678799999999999       0.23671486231394284       4.84578297906628763E-002
   16.754999999999999       0.24006894933156930       4.97388096788756728E-002
   16.831199999999999       0.24346258105085633       5.10507675659142707E-002
   16.907499999999999       0.24690068596622239       5.23962432530966082E-002
   16.983799999999999       0.25037923615126451       5.37743132822461473E-002
   17.059999999999999       0.25389399204076113       5.51839030726106253E-002
   17.136199999999999       0.25744988459273349       5.66276117985615862E-002
   17.212499999999999       0.26105206115735430       5.81082386508109672E-002
   17.288799999999998       0.26469628267373979       5.96247716199412650E-002
   17.364999999999998       0.26837808912831446       6.11760323409134485E-002
   17.441199999999998       0.27210262678044711       6.27648856009445505E-002
   17.517499999999998       0.27587526524926664       6.43944166013649677E-002
   17.593800000000002       0.27969154178560302       6.60635162493975608E-002
   17.670000000000002       0.28354676330758605       6.77708922760832666E-002
   17.746200000000002       0.28744629455975185       6.95197024420163984E-002
   17.822500000000002       0.29139573065048574       7.13133475571480629E-002
   17.898800000000001       0.29539037135915086       7.31506119042853731E-002
   17.975000000000001       0.29942527636357424       7.50300779070411927E-002
   18.051200000000001       0.30350603112490426       7.69552265431064780E-002
   18.127500000000001       0.30763845773462173       7.89298067891327365E-002
   18.203800000000001       0.31181760336970193       8.09524855836838281E-002
   18.280000000000001       0.31603826470345198       8.30217071630982850E-002
   18.356200000000001       0.32030624936246832       8.51413092383042636E-002
   18.432500000000001       0.32462760544629637       8.73154246222314495E-002
   18.508800000000001       0.32899711113847951       8.95425908776970453E-002
   18.585000000000001       0.33340928454213709       9.18210999934260946E-002
   18.661200000000001       0.33787015144999105       9.41551823350891409E-002
   18.737500000000001       0.34238598425399291       9.65493941661133559E-002
   18.813800000000001       0.34695127381508423       9.90021299630512996E-002
   18.890000000000001       0.35156024112667739       0.10151151316706053     
   18.966200000000001       0.35621912663386107       0.10408220703552094     
   19.042500000000000       0.36093442045296548       0.10671923415080836     
   19.118800000000000       0.36570030621554300       0.10942083035537420     
   19.195000000000000       0.37051068799998277       0.11218493215734150     
   19.271200000000000       0.37537201293164296       0.11501667932144855     
   19.347500000000000       0.38029097890396324       0.11792160762282033     
   19.423700000000000       0.38525489220171849       0.12089382843163027     
   19.500000000000000       0.39027696287505220       0.12394291438667478     
   19.576300000000000       0.39535087174921957       0.12706682908930284     
   19.652500000000000       0.40047000644152198       0.13026318840351714     
   19.728800000000000       0.40564791963097063       0.13354228672903509     
   19.805000000000000       0.41087113082266336       0.13689747669328406     
   19.881200000000000       0.41614645814486956       0.14033499694365809     
   19.957500000000000       0.42148096577822008       0.14386156656652682     


==> anc/M1_6_4_v2.dat <==
  2.12500000000000015E-002  7.96618040948747502E-008 -7.65151432700755650E-007
  4.49999999999999983E-002 -1.51686187603392894E-005 -6.23528915707622131E-007
  6.87500000000000056E-002 -2.25863796472277856E-005 -9.56559952247412469E-007
  9.24999999999999989E-002 -2.95967183424538789E-005 -1.29235580566574967E-006
  0.11625000000000002      -3.61986778835381428E-005 -1.63094647277869998E-006
  0.14000000000000001      -4.23912981776403491E-005 -1.97236238957592502E-006
  0.16375000000000001      -4.81736159916376091E-005 -2.31663443964476579E-006
  0.18750000000000000      -5.35446649422900530E-005 -2.66379396279926678E-006
  0.21124999999999999      -5.85034754865001544E-005 -3.01387276392029245E-006
  0.23499999999999999      -6.30490749116722826E-005 -3.36690312201310403E-006
  0.25874999999999998      -6.71804873261780454E-005 -3.72291779948896401E-006
  0.28249999999999997      -7.08967336499348775E-005 -4.08195005167760457E-006
  0.30625000000000002      -7.41968316051045139E-005 -4.44403363657771773E-006
  0.33000000000000002      -7.70797957069190134E-005 -4.80920282485266288E-006
  0.35375000000000001      -7.95446372546414264E-005 -5.17749241007919015E-006
  0.37750000000000000      -8.15903643226697665E-005 -5.54893771925693608E-006
  0.40125000000000000      -8.32159817517925140E-005 -5.92357462358699497E-006
  0.42499999999999999      -8.44204911406036860E-005 -6.30143954952801379E-006
  0.44874999999999998      -8.52028908370877061E-005 -6.68256949013862822E-006
  0.47249999999999992      -8.55621759303836155E-005 -7.06700201671551749E-006
  0.49625000000000008      -8.54973382427372296E-005 -7.45477529073653762E-006
  0.52000000000000002      -8.50073663216532356E-005 -7.84592807611875181E-006
  0.54374999999999996      -8.40912454322582080E-005 -8.24049975180179945E-006
  0.56750000000000000      -8.27479575498845570E-005 -8.63853032466721448E-006
  0.59125000000000005      -8.09764813528893971E-005 -9.04006044280476466E-006
  0.61499999999999999      -7.87757922157193528E-005 -9.44513140913737128E-006
  0.63875000000000004      -7.61448622022350177E-005 -9.85378519541689710E-006
  0.66249999999999998      -7.30826600593097566E-005 -1.02660644566027305E-005
  0.68625000000000003      -6.95881512107157272E-005 -1.06820125456367473E-005
  0.70999999999999996      -6.56602977513133968E-005 -1.11016735286280297E-005
  0.73375000000000001      -6.12980584415601391E-005 -1.15250922004611862E-005
  0.75749999999999995      -5.65003887023546843E-005 -1.19523141008433185E-005
  0.78125000000000000      -5.12662406102345767E-005 -1.23833855308048309E-005
  0.80500000000000016      -4.55945628929454617E-005 -1.28183535696698832E-005
  0.82875000000000010      -3.94843009254003583E-005 -1.32572660925133125E-005
  0.85250000000000004      -3.29343967260510790E-005 -1.37001717881213335E-005
  0.87624999999999997      -2.59437889536900902E-005 -1.41471201774740075E-005
  0.90000000000000002      -1.85114129047081252E-005 -1.45981616327683521E-005
  0.92374999999999996      -1.06362005108285654E-005 -1.50533473970020882E-005
  0.94750000000000001      -2.31708033734298815E-006 -1.55127296041380782E-005
  0.97124999999999995       6.44702241812380918E-006 -1.59763612998713491E-005
  0.99500000000000000       1.56571859262955211E-005 -1.64442964630211722E-005
   1.0187500000000000       2.53144917263419992E-005 -1.69165900275711792E-005
   1.0425000000000000       3.54200247253651639E-005 -1.73932979053824789E-005
   1.0662499999999999       4.59748731972399417E-005 -1.78744770096055232E-005
   1.0900000000000001       5.69801287807781759E-005 -1.83601852788169643E-005
   1.1137500000000000       6.84368864771789284E-005 -1.88504817019101248E-005
   1.1375000000000000       8.03462446467341924E-005 -1.93454263437681833E-005
   1.1612499999999999       9.27093050047435172E-005 -1.98450803717512030E-005
   1.1850000000000001       1.05527172616603799E-004 -2.03495060830285263E-005
   1.2087500000000000       1.18800955892026599E-004 -2.08587669327912973E-005
   1.2324999999999999       1.32531766578342845E-004 -2.13729275633798181E-005
   1.2562500000000001       1.46720719752844569E-004 -2.18920538343629994E-005
   1.2800000000000000       1.61368933814110948E-004 -2.24162128536095551E-005
   1.3037500000000000       1.76477530472273826E-004 -2.29454730093907682E-005
   1.3274999999999999       1.92047634733995303E-004 -2.34799040030498162E-005
   1.3512500000000001       2.08080374906654197E-004 -2.40195768853149678E-005
   1.3750000000000000       2.24576882561354062E-004 -2.45645640887753651E-005
   1.3987499999999999       2.41538292533745861E-004 -2.51149394665382214E-005
   1.4225000000000001       2.58965742904308707E-004 -2.56707783296947351E-005
   1.4462500000000000       2.76860374980936901E-004 -2.62321574865999555E-005
   1.4700000000000000       2.95223333280001472E-004 -2.67991552835360995E-005
   1.4937499999999999       3.14055765505799633E-004 -2.73718516468208035E-005
   1.5175000000000001       3.33358822528310615E-004 -2.79503281264249247E-005
   1.5412500000000000       3.53133658359161291E-004 -2.85346679411676247E-005
   1.5649999999999999       3.73381430125710163E-004 -2.91249560255615361E-005
   1.5887500000000001       3.94103298043137565E-004 -2.97212790783822593E-005
   1.6125000000000000       4.15300425384442363E-004 -3.03237256130438335E-005
   1.6362500000000000       4.36973978448223382E-004 -3.09323860098635671E-005
   1.6599999999999999       4.59125126524119801E-004 -3.15473525703062306E-005
   1.6837500000000001       4.81755041855789991E-004 -3.21687195733019933E-005
   1.7075000000000000       5.04864899601275468E-004 -3.27965833337380596E-005
   1.7312500000000000       5.28455877790612923E-004 -3.34310422632301933E-005
   1.7549999999999999       5.52529157280533061E-004 -3.40721969332855308E-005
   1.7787500000000001       5.77085921706079158E-004 -3.47201501409770635E-005
   1.8025000000000000       6.02127357428961906E-004 -3.53750069772546701E-005
   1.8262499999999999       6.27654653482474355E-004 -3.60368748980265899E-005
   1.8499999999999999       6.53669001512743983E-004 -3.67058637981548390E-005
   1.8737499999999998       6.80171595716126958E-004 -3.73820860885138562E-005
   1.8974999999999997       7.07163632772495770E-004 -3.80656567762743730E-005
   1.9212499999999997       7.34646311774185285E-004 -3.87566935485828012E-005
   1.9450000000000001       7.62620834150329742E-004 -3.94553168598182305E-005
   1.9687500000000000       7.91088403586307724E-004 -4.01616500226203624E-005
   1.9924999999999999       8.20050225937995429E-004 -4.08758193028969943E-005
   2.0162499999999999       8.49507509140506986E-004 -4.15979540190284576E-005
   2.0400000000000000       8.79461463111068376E-004 -4.23281866455079602E-005
   2.0637500000000002       9.09913299645663141E-004 -4.30666529212664616E-005
   2.0874999999999999       9.40864232309047022E-004 -4.38134919629531723E-005
   2.1112500000000001       9.72315476317699764E-004 -4.45688463834591388E-005
   2.1349999999999998       1.00426824841526275E-003 -4.53328624159919381E-005
   2.1587499999999999       1.03672376673995975E-003 -4.61056900440327306E-005
   2.1825000000000001       1.06968325068347234E-003 -4.68874831375296308E-005
   2.2062499999999998       1.10314792074069231E-003 -4.76783995957098943E-005
   2.2300000000000000       1.13711899834974131E-003 -4.84786014969188273E-005
   2.2537500000000001       1.17159770572157072E-003 -4.92882552559266451E-005
   2.2774999999999999       1.20658526565844146E-003 -5.01075317891773908E-005
   2.3012500000000000       1.24208290136048867E-003 -5.09366066884920754E-005
   2.3250000000000002       1.27809183621952231E-003 -5.17756604037753309E-005
   2.3487499999999999       1.31461329359917824E-003 -5.26248784353248360E-005
   2.3725000000000001       1.35164849660036825E-003 -5.34844515363833007E-005
   2.3962500000000002       1.38919866832630653E-003 -5.43545759467955404E-005
   2.4199999999999999       1.42726502957381783E-003 -5.52354535380957535E-005
   2.4437500000000001       1.46584880158116566E-003 -5.61272921705707162E-005
   2.4674999999999998       1.50495119708350124E-003 -5.70303056138415671E-005
   2.4912500000000000       1.54457344678399461E-003 -5.79447148312811221E-005
   2.5150000000000001       1.58471675991442144E-003 -5.88707467718275053E-005
   2.5387499999999998       1.62538234968537211E-003 -5.98086356537289742E-005
   2.5625000000000000       1.66657142648864772E-003 -6.07586230348913412E-005
   2.5862500000000002       1.70828519746857722E-003 -6.17209581473890921E-005
   2.6099999999999999       1.75052486606225148E-003 -6.26958982526722982E-005
   2.6337500000000000       1.79329163150602025E-003 -6.36837090191098962E-005
   2.6575000000000002       1.83658668830536504E-003 -6.46846649236746931E-005
   2.6812499999999999       1.88041122566498476E-003 -6.56990496797522103E-005
   2.7050000000000001       1.92476642687555667E-003 -6.67271566932553219E-005
   2.7287499999999998       1.96965346865330022E-003 -6.77692895494536897E-005
   2.7524999999999999       2.01507352042802190E-003 -6.88257625331774488E-005
   2.7762500000000001       2.06102774357486791E-003 -6.98969011853406490E-005
   2.7999999999999998       2.10751729058446550E-003 -7.09830428990480778E-005
   2.8237500000000000       2.15454330416552228E-003 -7.20845375589154139E-005
   2.8475000000000001       2.20210691627327482E-003 -7.32017482276374606E-005
   2.8712499999999999       2.25020924705638661E-003 -7.43350518843116111E-005
   2.8950000000000000       2.29885140371401033E-003 -7.54848402195504406E-005
   2.9187500000000002       2.34803447925368853E-003 -7.66515204930238932E-005
   2.9424999999999999       2.39775955113960852E-003 -7.78355164597663133E-005
   2.9662500000000001       2.44802767981939194E-003 -7.90372693723789853E-005
   2.9900000000000002       2.49883990711599439E-003 -8.02572390671727837E-005
   3.0137499999999999       2.55019725446955234E-003 -8.14959051433572436E-005
   3.0375000000000001       2.60210072101188343E-003 -8.27537682456016546E-005
   3.0612499999999998       2.65455128145392462E-003 -8.40313514617237336E-005
   3.0850000000000000       2.70754988376356110E-003 -8.53292018489140166E-005
   3.1087500000000001       2.76109744660796731E-003 -8.66478921038524590E-005
   3.1324999999999998       2.81519485653061946E-003 -8.79880223943508172E-005
   3.1562500000000000       2.86984296482859381E-003 -8.93502223728477054E-005
   3.1800000000000002       2.92504258409014397E-003 -9.07351533952718988E-005
   3.2037499999999999       2.98079448434612196E-003 -9.21435109725781077E-005
   3.2275000000000000       3.03709938878084446E-003 -9.35760274867954866E-005
   3.2512500000000006       3.09395796893863683E-003 -9.50334752088713409E-005
   3.2749999999999999       3.15137083935080340E-003 -9.65166696621710073E-005
   3.2987500000000005       3.20933855149392600E-003 -9.80264733834709042E-005
   3.3224999999999998       3.26786158697327028E-003 -9.95638001430384102E-005
   3.3462500000000004       3.32694034980429579E-003 -1.01129619697368941E-004
   3.3700000000000001       3.38657515763907645E-003 -1.02724963162976839E-004
   3.3937500000000003       3.44676623175225278E-003 -1.04350929118105656E-004
   3.4175000000000000       3.50751370734176662E-003 -1.06008691220727918E-004
   3.4412500000000001       3.56881751130453534E-003 -1.07699502891318960E-004
   3.4649999999999999       3.63067756509549222E-003 -1.09424713098121528E-004
   3.4887500000000000       3.69309354854962949E-003 -1.11185770408881384E-004
   3.5124999999999997       3.75606498762284064E-003 -1.12984238692629682E-004
   3.5362499999999999       3.81959121036145330E-003 -1.14821811110333349E-004
   3.5599999999999996       3.88367131378693307E-003 -1.16700327236298203E-004
   3.5837500000000002       3.94830413187144836E-003 -1.18621793696963609E-004
   3.6074999999999995       4.01348819171571183E-003 -1.20588408839843305E-004
   3.6312500000000001       4.07922166244601304E-003 -1.22602592768932683E-004
   3.6549999999999994       4.14550229133237892E-003 -1.24667024206854367E-004
   3.6787500000000000       4.21232732418790144E-003 -1.26784686335695943E-004
   3.7025000000000001       4.27969340439634735E-003 -1.28958924595962978E-004
   3.7262499999999998       4.34759644418401901E-003 -1.31193520779663360E-004
   3.7500000000000000       4.41603145206533130E-003 -1.33492789613384337E-004
   3.7525000000000004       4.42326584637080505E-003 -1.33738776303718356E-004
   3.7549999999999999       4.43050605861198231E-003 -1.33985540199509323E-004
   3.7574999999999998       4.43775208300271982E-003 -1.34233087760975909E-004
   3.7599999999999998       4.44500391084805876E-003 -1.34481425472878624E-004
   3.7624999999999997       4.45226153363413851E-003 -1.34730559940948459E-004
   3.7650000000000001       4.45952494175418015E-003 -1.34980497856461418E-004
   3.7675000000000005       4.46679412776686269E-003 -1.35231246098096823E-004
   3.7700000000000000       4.47406908231672094E-003 -1.35482811611847636E-004
   3.7725000000000000       4.48134979575093382E-003 -1.35735201463427484E-004
   3.7749999999999999       4.48863625852617080E-003 -1.35988422854224861E-004
   3.7774999999999999       4.49592846087501583E-003 -1.36242483114979920E-004
   3.7799999999999994       4.50322639279931210E-003 -1.36497389709508985E-004
   3.7825000000000006       4.51053004406326390E-003 -1.36753150238576310E-004
   3.7850000000000001       4.51783940418622795E-003 -1.37009772443925286E-004
   3.7875000000000001       4.52515446277665552E-003 -1.37267264222831466E-004
   3.7900000000000000       4.53247520815941267E-003 -1.37525633591072913E-004
   3.7925000000000000       4.53980162941375592E-003 -1.37784888749545238E-004
   3.7949999999999995       4.54713371500155370E-003 -1.38045038047662809E-004
   3.7974999999999999       4.55447145309906178E-003 -1.38306089998643588E-004
   3.8000000000000003       4.56181483158766155E-003 -1.38568053284676034E-004
   3.8025000000000002       4.56916383804421757E-003 -1.38830936762319350E-004
   3.8050000000000002       4.57651845973096414E-003 -1.39094749468139927E-004
   3.8075000000000001       4.58387868358496424E-003 -1.39359500624607014E-004
   3.8099999999999996       4.59124449620704634E-003 -1.39625199646256171E-004
   3.8125000000000000       4.59861588385025982E-003 -1.39891856146141482E-004
   3.8150000000000004       4.60599283240773535E-003 -1.40159479942587352E-004
   3.8174999999999999       4.61337532740000930E-003 -1.40428081066266741E-004
   3.8199999999999998       4.62076335395381673E-003 -1.40697669767378940E-004
   3.8224999999999998       4.62815689681965545E-003 -1.40968256524391379E-004
   3.8249999999999997       4.63555594030981653E-003 -1.41239852050768029E-004
   3.8275000000000001       4.64296046812692070E-003 -1.41512467298792458E-004
   3.8300000000000005       4.65037046408963047E-003 -1.41786113491196801E-004
   3.8325000000000000       4.65778591099154631E-003 -1.42060802096394436E-004
   3.8350000000000000       4.66520679151403907E-003 -1.42336544866833063E-004
   3.8374999999999999       4.67263308729289756E-003 -1.42613353821624599E-004
   3.8399999999999999       4.68006477998899901E-003 -1.42891241290901374E-004
   3.8424999999999994       4.68750185054034145E-003 -1.43170219905342796E-004
   3.8450000000000006       4.69494427932146390E-003 -1.43450302614068288E-004
   3.8475000000000001       4.70239204592884808E-003 -1.43731502691850626E-004
   3.8500000000000001       4.70984512991974580E-003 -1.44013833776264602E-004
   3.8525000000000000       4.71730350964088326E-003 -1.44297309847314517E-004
   3.8550000000000000       4.72476716296333157E-003 -1.44581945266232520E-004
   3.8574999999999995       4.73223606706223848E-003 -1.44867754786081910E-004
   3.8599999999999999       4.73971019838531626E-003 -1.45154753569200028E-004
   3.8625000000000003       4.74718953261932947E-003 -1.45442957205733263E-004
   3.8650000000000002       4.75467404465442899E-003 -1.45732381733359041E-004
   3.8675000000000002       4.76216370854615385E-003 -1.46023043658291345E-004
   3.8700000000000001       4.76965849747490196E-003 -1.46314959977679389E-004
   3.8724999999999996       4.77715838370261145E-003 -1.46608148203517441E-004
   3.8750000000000000       4.78466333852648786E-003 -1.46902626388205354E-004
   3.8775000000000004       4.79217333223667680E-003 -1.47198413152124108E-004
   3.8799999999999999       4.79968833403410233E-003 -1.47495527712058469E-004
   3.8824999999999998       4.80720831201695512E-003 -1.47793989913992262E-004
   3.8849999999999998       4.81473323309031514E-003 -1.48093820266023094E-004
   3.8874999999999997       4.82226306290738354E-003 -1.48395039974971417E-004
   3.8900000000000001       4.82979776580349292E-003 -1.48697670985762953E-004
   3.8925000000000005       4.83733730469844501E-003 -1.49001736023139116E-004
   3.8950000000000000       4.84488164104399620E-003 -1.49307258638402767E-004
   3.8975000000000000       4.85243073471341557E-003 -1.49614263258419683E-004
   3.8999999999999999       4.85998453862530877E-003 -1.49922775076658513E-004
   3.9024999999999999       4.86754301975792295E-003 -1.50232820763235325E-004
   3.9049999999999994       4.87510612736934568E-003 -1.50544427552234597E-004
   3.9075000000000006       4.88267381929205230E-003 -1.50857624126506671E-004
   3.9100000000000001       4.89024603523705026E-003 -1.51172439873899168E-004
   3.9125000000000001       4.89782272855182783E-003 -1.51488905956661683E-004
   3.9150000000000000       4.90540384479040865E-003 -1.51807054746895960E-004
   3.9175000000000000       4.91298932684062530E-003 -1.52126920092194234E-004
   3.9199999999999995       4.92057911471909058E-003 -1.52448537427985782E-004
   3.9224999999999999       4.92817314534371113E-003 -1.52771943902154576E-004
   3.9250000000000003       4.93577135228041690E-003 -1.53097178513699579E-004
   3.9275000000000002       4.94337366546033097E-003 -1.53424282267537862E-004
   3.9300000000000002       4.95098001086274279E-003 -1.53753298347944077E-004
   3.9325000000000001       4.95859031015841861E-003 -1.54084272313606395E-004
   3.9349999999999996       4.96620448030666174E-003 -1.54417252317883013E-004
   3.9375000000000000       4.97382243309815904E-003 -1.54752289358600094E-004
   3.9400000000000004       4.98144407463384318E-003 -1.55089437562674968E-004
   3.9424999999999999       4.98906930493602831E-003 -1.55428754518542578E-004
   3.9449999999999998       4.99669801622003220E-003 -1.55770301619023277E-004
   3.9474999999999998       5.00433009438721373E-003 -1.56114144567333205E-004
   3.9499999999999997       5.01196541497628961E-003 -1.56460353786525930E-004
   3.9525000000000001       5.01960384518058012E-003 -1.56809005111166233E-004
   3.9550000000000005       5.02724524028923345E-003 -1.57160180420123170E-004
   3.9575000000000000       5.03488944317171359E-003 -1.57513968507809780E-004
   3.9600000000000000       5.04253628221711884E-003 -1.57870466088380108E-004
   3.9624999999999999       5.05018556907445987E-003 -1.58229779025336690E-004
   3.9649999999999999       5.05783709586977038E-003 -1.58592023845202087E-004
   3.9674999999999994       5.06549063173346997E-003 -1.58957329625548525E-004
   3.9700000000000006       5.07314591840183748E-003 -1.59325840385450557E-004
   3.9725000000000001       5.08080266476296054E-003 -1.59697718171126015E-004
   3.9750000000000001       5.08846053815623783E-003 -1.60073147061918927E-004
   3.9775000000000000       5.09611915739878636E-003 -1.60452338706569954E-004
   3.9800000000000000       5.10377807495481645E-003 -1.60835539721111541E-004
   3.9824999999999995       5.11143675430994655E-003 -1.61223042358071069E-004
   3.9849999999999999       5.11909456200274147E-003 -1.61615201225747887E-004
   3.9875000000000003       5.12675069289469931E-003 -1.62012457610080857E-004
   3.9900000000000002       5.13440409157266912E-003 -1.62415381972715565E-004
   3.9925000000000002       5.14205332929331283E-003 -1.62824753655266529E-004
   3.9950000000000001       5.14969629007326363E-003 -1.63241730821242666E-004
   3.9974999999999996       5.15732926927316929E-003 -1.63668321593946249E-004
   4.0000000000000000       5.16494195841320832E-003 -1.64110174338227312E-004
   4.0025000000000004       5.17254755189227797E-003 -1.64606822148274159E-004
   4.0049999999999999       5.18017908661751181E-003 -1.65132368537041125E-004
   4.0075000000000003       5.18783086615906552E-003 -1.65676278470021067E-004
   4.0099999999999998       5.19550085527452441E-003 -1.66234771430476540E-004
   4.0125000000000002       5.20318787348766996E-003 -1.66805652222042040E-004
   4.0149999999999997       5.21089112141324105E-003 -1.67387432981110426E-004
   4.0175000000000001       5.21861001008015052E-003 -1.67979016651183781E-004
   4.0199999999999996       5.22634408145948755E-003 -1.68579549575814436E-004
   4.0225000000000000       5.23409296568730625E-003 -1.69188342073447876E-004
   4.0250000000000004       5.24185635561455476E-003 -1.69804821237643389E-004
   4.0274999999999999       5.24963399066071500E-003 -1.70428500873737372E-004
   4.0300000000000002       5.25742564594636284E-003 -1.71058961298193826E-004
   4.0324999999999998       5.26523112464352856E-003 -1.71695835189196504E-004
   4.0350000000000001       5.27305025249848094E-003 -1.72338797340368741E-004
   4.0374999999999996       5.28088287372290108E-003 -1.72987557028949593E-004
   4.0400000000000000       5.28872884786912162E-003 -1.73641852198212808E-004
   4.0425000000000004       5.29658804740213741E-003 -1.74301444933823966E-004
   4.0449999999999999       5.30446035577608610E-003 -1.74966117885345831E-004
   4.0475000000000003       5.31234566589745653E-003 -1.75635671393069580E-004
   4.0499999999999998       5.32024387886857568E-003 -1.76309921150196304E-004
   4.0525000000000002       5.32815490295704061E-003 -1.76988696278598871E-004
   4.0549999999999997       5.33607865273747102E-003 -1.77671837728284325E-004
   4.0579999999999998       5.34560383833626238E-003 -1.78497162501202797E-004
   4.0599999999999996       5.35196401501152486E-003 -1.79050634676082999E-004
   4.0625000000000000       5.35992548224973383E-003 -1.79746020112302093E-004
   4.0650000000000004       5.36789938370586632E-003 -1.80445229941245323E-004
   4.0674999999999999       5.37588565662433428E-003 -1.81148147682294651E-004
   4.0700000000000003       5.38388424154243300E-003 -1.81854663047975368E-004
   4.0724999999999998       5.39189508199724565E-003 -1.82564671395233757E-004
   4.0750000000000002       5.39991812426816702E-003 -1.83278073243109917E-004
   4.0774999999999997       5.40795331714954020E-003 -1.83994773846784653E-004
   4.0800000000000001       5.41600061174994825E-003 -1.84714682819805113E-004
   4.0824999999999996       5.42405996130969955E-003 -1.85437713797522086E-004
   4.0850000000000000       5.43213132104517198E-003 -1.86163784136478283E-004
   4.0875000000000004       5.44021464800196423E-003 -1.86892814644471075E-004
   4.0899999999999999       5.44830990092633888E-003 -1.87624729337703300E-004
   4.0925000000000002       5.45641704014850504E-003 -1.88359455221476810E-004
   4.0949999999999998       5.46453602747614103E-003 -1.89096922091555922E-004
   4.0975000000000001       5.47266682610162303E-003 -1.89837062353912281E-004
   4.0999999999999996       5.48080940051000505E-003 -1.90579810860325762E-004
   4.1025000000000000       5.48896371640250451E-003 -1.91325104758576382E-004
   4.1050000000000004       5.49712974062285548E-003 -1.92072883355241114E-004
   4.1074999999999999       5.50530744109050361E-003 -1.92823087989893888E-004
   4.1100000000000003       5.51349678673927843E-003 -1.93575661919492663E-004
   4.1124999999999998       5.52169774746088127E-003 -1.94330550211906002E-004
   4.1150000000000002       5.52991029405282622E-003 -1.95087699647674768E-004
   4.1174999999999997       5.53813439817087399E-003 -1.95847058629214843E-004
   4.1200000000000001       5.54637003228211894E-003 -1.96608577096631467E-004
   4.1224999999999996       5.55461716962741842E-003 -1.97372206449835058E-004
   4.1250000000000000       5.56287578409964296E-003 -1.98137899473085807E-004
   4.1275000000000004       5.57114585053044686E-003 -1.98905610279011361E-004
   4.1299999999999999       5.57942734417546729E-003 -1.99675294228609021E-004
   4.1325000000000003       5.58772024100382975E-003 -2.00446907883964145E-004
   4.1349999999999998       5.59602451758912066E-003 -2.01220408950563979E-004
   4.1375000000000002       5.60434015108228663E-003 -2.01995756225978004E-004
   4.1399999999999997       5.61266711918622686E-003 -2.02772909551764678E-004
   4.1425000000000001       5.62100540021321423E-003 -2.03551829771296653E-004
   4.1449999999999996       5.62935497273779877E-003 -2.04332478675626773E-004
   4.1475000000000000       5.63771581606262867E-003 -2.05114818981245209E-004
   4.1500000000000004       5.64608790987427851E-003 -2.05898814280835101E-004
   4.1524999999999999       5.65447123430567154E-003 -2.06684429010844104E-004
   4.1550000000000002       5.66286576991852433E-003 -2.07471628418130825E-004
   4.1574999999999998       5.67127149760441544E-003 -2.08260378525441177E-004
   4.1600000000000001       5.67968839889824301E-003 -2.09050646113719316E-004
   4.1624999999999996       5.68811645546999072E-003 -2.09842398675839128E-004
   4.1650000000000000       5.69655564943946473E-003 -2.10635604401986798E-004
   4.1675000000000004       5.70500596328085523E-003 -2.11430232151368279E-004
   4.1699999999999999       5.71346737981012417E-003 -2.12226251428232791E-004
   4.1725000000000003       5.72193988217307298E-003 -2.13023632359106522E-004
   4.1749999999999998       5.73042345383393669E-003 -2.13822345671163148E-004
   4.1775000000000002       5.73891807856463914E-003 -2.14622362671660477E-004
   4.1799999999999997       5.74742374043449560E-003 -2.15423655228369379E-004
   4.1825000000000001       5.75594042380043417E-003 -2.16226195750940928E-004
   4.1849999999999996       5.76446811329769156E-003 -2.17029957173147964E-004
   4.1875000000000000       5.77300679383094609E-003 -2.17834912935954212E-004
   4.1900000000000004       5.78155645056583744E-003 -2.18641036971357314E-004
   4.1924999999999999       5.79011706892088203E-003 -2.19448303686959765E-004
   4.1950000000000003       5.79868863455978035E-003 -2.20256687951233144E-004
   4.1974999999999998       5.80727113338400797E-003 -2.21066165079424401E-004
   4.2000000000000002       5.81586455152578469E-003 -2.21876710820076819E-004
   4.2024999999999997       5.82446887534131350E-003 -2.22688301342129736E-004
   4.2050000000000001       5.83308409140433602E-003 -2.23500913222561792E-004
   4.2074999999999996       5.84171018649991009E-003 -2.24314523434550079E-004
   4.2100000000000000       5.85034714761851864E-003 -2.25129109336120960E-004
   4.2125000000000004       5.85899496195035289E-003 -2.25944648659259637E-004
   4.2149999999999999       5.86765361687985754E-003 -2.26761119499460423E-004
   4.2175000000000002       5.87632309998051272E-003 -2.27578500305692473E-004
   4.2199999999999998       5.88500339900976856E-003 -2.28396769870757842E-004
   4.2225000000000001       5.89369450190425220E-003 -2.29215907322026952E-004
   4.2249999999999996       5.90239639677507099E-003 -2.30035892112526283E-004
   4.2275000000000000       5.91110907190339156E-003 -2.30856704012368218E-004
   4.2300000000000004       5.91983251573610560E-003 -2.31678323100498776E-004
   4.2324999999999999       5.92856671688169433E-003 -2.32500729756752843E-004
   4.2350000000000003       5.93731166410626978E-003 -2.33323904654202666E-004
   4.2374999999999998       5.94606734632968040E-003 -2.34147828751778202E-004
   4.2400000000000002       5.95483375256045892E-003 -2.34972483284738522E-004
   4.2424999999999997       5.96361087219923584E-003 -2.35797849769922986E-004
   4.2450000000000001       5.97239869442129073E-003 -2.36623909974906802E-004
   4.2474999999999996       5.98119720878721815E-003 -2.37450645935840892E-004
   4.2500000000000000       5.99000640493274270E-003 -2.38278039939169862E-004
   4.3262499999999999       6.26376936119901230E-003 -2.63746956371764259E-004
   4.4024999999999999       6.54722255279867153E-003 -2.89413534054313605E-004
   4.4787499999999998       6.84018675798140924E-003 -3.14982508169603349E-004
   4.5549999999999997       7.14252496544139342E-003 -3.40230734492518306E-004
   4.6312499999999996       7.45412962822471561E-003 -3.64982578010729852E-004
   4.7074999999999996       7.77491528179791169E-003 -3.89095764774520948E-004
   4.7837500000000004       8.10481385589333254E-003 -4.12452513493834477E-004
   4.8600000000000003       8.44377148731965260E-003 -4.34953617544730923E-004
   4.9362500000000002       8.79174623808426370E-003 -4.56514304518882699E-004
   5.0125000000000002       9.14870638826619301E-003 -4.77061230160336731E-004
   5.0887500000000001       9.51462914693025630E-003 -4.96530232022283999E-004
   5.1650000000000000       9.88949958318125974E-003 -5.14864606289091816E-004
   5.2412500000000000       1.02733098093843959E-002 -5.32013763586248827E-004
   5.3174999999999999       1.06660582865484334E-002 -5.47932159528581857E-004
   5.3937499999999998       1.10677492486033202E-002 -5.62578432650171108E-004
   5.4699999999999998       1.14783922155669259E-002 -5.75914700619959796E-004
   5.5462499999999997       1.18980015775063137E-002 -5.87905979395978709E-004
   5.6224999999999996       1.23265962357941451E-002 -5.98519699214688692E-004
   5.6987500000000004       1.27641992913911234E-002 -6.07725297798118237E-004
   5.7750000000000004       1.32108377722053132E-002 -6.15493875806057394E-004
   5.8512500000000003       1.36665423932792827E-002 -6.21797902946917861E-004
   5.9275000000000002       1.41313473448227960E-002 -6.26610965670210346E-004
   6.0037500000000001       1.46052901040531913E-002 -6.29907549249488202E-004
   6.0800000000000001       1.50884112676587228E-002 -6.31662848506775541E-004
   6.1562500000000000       1.55807544023114398E-002 -6.31852602537958784E-004
   6.2324999999999999       1.60823659102972139E-002 -6.30452949628617265E-004
   6.3087499999999999       1.65932949062616020E-002 -6.27440299182679333E-004
   6.3849999999999998       1.71135931146801507E-002 -6.22791218535169162E-004
   6.4612499999999997       1.76433147676866402E-002 -6.16482331768970705E-004
   6.5375000000000005       1.81825165181369701E-002 -6.08490229395027547E-004
   6.6137499999999996       1.87312573600266138E-002 -5.98791387121503250E-004
   6.6900000000000013       1.92895985565868892E-002 -5.87362092494813910E-004
   6.7662500000000003       1.98576035753003748E-002 -5.74178378337825428E-004
   6.8425000000000002       2.04353380291721898E-002 -5.59215962068566907E-004
   6.9187500000000002       2.10228696236009899E-002 -5.42450190112438039E-004
   6.9949999999999992       2.16202681087671010E-002 -5.23855986743985719E-004
   7.0712500000000000       2.22276052360136055E-002 -5.03407806747265332E-004
   7.1475000000000000       2.28449547192330557E-002 -4.81079591427593619E-004
   7.2237500000000008       2.34723921998464362E-002 -4.56844727507385259E-004
   7.2999999999999998       2.41099952154728916E-002 -4.30676008534484434E-004
   7.3762499999999998       2.47578431719345585E-002 -4.02545598465865111E-004
   7.4524999999999997       2.54160173183392013E-002 -3.72424997132213980E-004
   7.5287499999999987       2.60846007250096559E-002 -3.40285007324021556E-004
   7.6050000000000004       2.67636782640515089E-002 -3.06095703270002877E-004
   7.6812499999999995       2.74533365923703872E-002 -2.69826400304909420E-004
   7.7575000000000003       2.81536641369687438E-002 -2.31445625546622467E-004
   7.8337500000000002       2.88647510823674888E-002 -1.90921089422257722E-004
   7.9100000000000010       2.95866893600127689E-002 -1.48219657900177640E-004
   7.9862500000000001       3.03195726395414505E-002 -1.03307325299580789E-004
   8.0625000000000000       3.10634963217905451E-002 -5.61491875618124972E-005
   8.1387499999999999       3.18185575334461665E-002 -6.70941587821209269E-006
   8.2149999999999999       3.25848551232369790E-002  4.50487694217101013E-005
   8.2912499999999998       3.33624896595844170E-002  9.91631248099264718E-005
   8.3674999999999997       3.41515634296278847E-002  1.55672409408138098E-004
   8.4437499999999996       3.49521804395499305E-002  2.14616410818273246E-004
   8.5199999999999996       3.57644464161300940E-002  2.76035971001723033E-004
   8.5962499999999995       3.65884688094633495E-002  3.39973012267068416E-004
   8.6724999999999994       3.74243567966345211E-002  4.06470563418194670E-004
   8.7487499999999994       3.82722212871865405E-002  4.75572786120864266E-004
   8.8249999999999993       3.91321749281251310E-002  5.47325001510388476E-004
   8.9012499999999992       4.00043321113533745E-002  6.21773717114072169E-004
   8.9774999999999991       4.08888089813141953E-002  6.98966654111657826E-004
   9.0537500000000009       4.17857234436783478E-002  7.78952774987974909E-004
   9.1300000000000008       4.26951951749022438E-002  8.61782311623486195E-004
   9.2062500000000007       4.36173456326218317E-002  9.47506793869415062E-004
   9.2825000000000006       4.45522980668468863E-002  1.03617907865163525E-003
   9.3587500000000006       4.55001775319179222E-002  1.12785337964254381E-003
   9.4350000000000005       4.64611108991887511E-002  1.22258529753343365E-003
   9.5112500000000004       4.74352268704007762E-002  1.32043185093283391E-003
   9.5875000000000004       4.84226559917220398E-002  1.42145150791069702E-003
   9.6637500000000003       4.94235306684327469E-002  1.52570421820584262E-003
   9.7400000000000002       5.04379851802476756E-002  1.63325144611584094E-003
   9.8162500000000001       5.14661556972741685E-002  1.74415620409443511E-003
   9.8925000000000001       5.25081802966064493E-002  1.85848308709028092E-003
   9.9687500000000000       5.35641989799631527E-002  1.97629830768523279E-003
   10.045000000000000       5.46343536899330309E-002  2.09766973199356421E-003
   10.121200000000000       5.57180725155482781E-002  2.22258374776332542E-003
   10.197500000000000       5.68176487855924783E-002  2.35136114623386502E-003
   10.273800000000000       5.79318178730972508E-002  2.48391358774673922E-003
   10.350000000000000       5.90592406903012457E-002  2.62013475447171957E-003
   10.426200000000000       6.02015195461859179E-002  2.76027244082676987E-003
   10.502500000000000       6.13603368216642173E-002  2.90459689732070706E-003
   10.578799999999999       6.25343596498149357E-002  3.05300749194806079E-003
   10.654999999999999       6.37221775777344762E-002  3.20538415349016538E-003
   10.731199999999999       6.49254793155858712E-002  3.36200305853144631E-003
   10.807499999999999       6.61460370304420286E-002  3.52316472795925501E-003
   10.883699999999999       6.73808158526764539E-002  3.68853534761522063E-003
   10.960000000000001       6.86332236539410889E-002  3.85863990879275684E-003
   11.036300000000001       6.99018198047404865E-002  4.03335757543053612E-003
   11.112500000000001       7.11850810823565078E-002  4.21254559784732877E-003
   11.188800000000001       7.24865493571801439E-002  4.39677203279525627E-003
   11.265000000000001       7.38029889021164509E-002  4.58565392415149608E-003
   11.341200000000001       7.51362724345559368E-002  4.77953181042169769E-003
   11.417500000000000       7.64883634727193673E-002  4.97877494787423661E-003
   11.493800000000000       7.78577066953348440E-002  5.18323989886627836E-003
   11.570000000000000       7.92426587706559354E-002  5.39275845921004075E-003
   11.646200000000000       8.06451904489529775E-002  5.60770768438222100E-003
   11.722500000000000       8.20673672554190353E-002  5.82849587320774347E-003
   11.798800000000000       8.35075532787056124E-002  6.05496302219377374E-003
   11.875000000000000       8.49640207476152487E-002  6.28692222110437387E-003
   11.951200000000000       8.64388427551664867E-002  6.52479033345367259E-003
   12.027500000000000       8.79341913523651042E-002  6.76901824624040124E-003
   12.103800000000000       8.94483465395185112E-002  7.01942805922710182E-003
   12.180000000000000       9.09794923914857417E-002  7.27581261306008489E-003
   12.256200000000000       9.25298088868123092E-002  7.53863221109949983E-003
   12.332500000000000       9.41015793679754048E-002  7.80838424335754833E-003
   12.408799999999999       9.56929960518666384E-002  8.08487146457909783E-003
   12.484999999999999       9.73021509501909437E-002  8.36786478791389128E-003
   12.561199999999999       9.89313357040070979E-002  8.65787197169401099E-003
   12.637499999999999       0.10058294995570477       8.95544123540862637E-003
   12.713699999999999       0.10225288915836821       9.25994991320878980E-003
   12.789999999999999       0.10394576435241214       9.57235866140827840E-003
   12.866299999999999       0.10565962868918087       9.89243821871324362E-003
   12.942500000000003       0.10739242826905396       1.02199231219003289E-002
   13.018800000000001       0.10914894797751486       1.05558463499363445E-002
   13.095000000000001       0.11092482302180903       1.08995047039872010E-002
   13.171199999999999       0.11272258366009621       1.12515146061822596E-002
   13.247500000000000       0.11454487815492842       1.16125407504424263E-002
   13.323800000000002       0.11638961106227934       1.19823178193927977E-002
   13.400000000000000       0.11825457248771358       1.23605392732218655E-002
   13.476200000000000       0.12014242014952529       1.27478837224987967E-002
   13.552499999999998       0.12205593515202696       1.31450825644710920E-002
   13.628800000000000       0.12399291728679368       1.35518439419679941E-002
   13.705000000000000       0.12595104662653075       1.39678310107609130E-002
   13.781200000000000       0.12793311411701061       1.43937905526381107E-002
   13.857500000000000       0.12994203974123722       1.48305271132274583E-002
   13.933799999999998       0.13197551373634758       1.52777200952945863E-002
   14.010000000000002       0.13403110078763097       1.57349997407742019E-002
   14.086200000000000       0.13611173118998793       1.62031876240807081E-002
   14.162500000000000       0.13822047010470348       1.66831685622608715E-002
   14.238799999999999       0.14035489284731514       1.71745907880184213E-002
   14.315000000000000       0.14251244364565330       1.76770488552083875E-002
   14.391200000000000       0.14469619823465946       1.81914464264813676E-002
   14.467499999999999       0.14690937352038264       1.87187564790721565E-002
   14.543799999999999       0.14914942450870153       1.92585934765243556E-002
   14.619999999999997       0.15141366897854117       1.98105131959109733E-002
   14.696200000000001       0.15370533473237713       2.03755095056813960E-002
   14.772500000000001       0.15602779723567667       2.09546522806307554E-002
   14.848799999999999       0.15837838534577908       2.15475193755792806E-002
   14.924999999999999       0.16075428423326954       2.21536244442373034E-002
   15.001200000000003       0.16315888053423108       2.27740605340054324E-002
   15.077500000000001       0.16559571533102979       2.34100040901790776E-002
   15.153800000000000       0.16806198511977782       2.40609932635403208E-002
   15.230000000000000       0.17055473591872175       2.47264959294906106E-002
   15.306200000000000       0.17307752019443362       2.54077142565122122E-002
   15.382500000000002       0.17563405192375456       2.61059419814186171E-002
   15.458800000000000       0.17822138864351791       2.68206741890006754E-002
   15.535000000000000       0.18083643024677207       2.75513289919268566E-002
   15.611199999999998       0.18348290222849706       2.82992287092971098E-002
   15.687500000000000       0.18616469896162055       2.90657962688834620E-002
   15.763800000000002       0.18887873191657054       2.98504800243050844E-002
   15.840000000000000       0.19162174744739596       3.06526439795237922E-002
   15.916200000000000       0.19439765144884294       3.14737428390280058E-002
   15.992499999999998       0.19721052630135902       3.23153419124636437E-002
   16.068800000000000       0.20005712986934510       3.31768388323988514E-002
   16.145000000000000       0.20293404702982770       3.40575387344210501E-002
   16.221200000000000       0.20584537151216359       3.49590422691195765E-002
   16.297499999999999       0.20879538154032568       3.58830717835580751E-002
   16.373799999999999       0.21178067323843952       3.68289698260085424E-002
   16.449999999999999       0.21479766148809923       3.77959774510547089E-002
   16.526199999999999       0.21785063550400027       3.87858563382104185E-002
   16.602499999999999       0.22094407703647437       3.98005021149700697E-002
   16.678799999999999       0.22407441180469656       4.08391974975152797E-002
   16.754999999999999       0.22723787561576778       4.19011137627875174E-002
   16.831199999999999       0.23043896103688322       4.29881904151724614E-002
   16.907499999999999       0.23368236042646098       4.41025143007173909E-002
   16.983799999999999       0.23696432003695153       4.52433031598164434E-002
   17.059999999999999       0.24028088684468274       4.64096522378452600E-002
   17.136199999999999       0.24363676346555874       4.76036973082309967E-002
   17.212499999999999       0.24703686191420385       4.88277367643733320E-002
   17.288799999999998       0.25047723811928446       5.00809175276483998E-002
   17.364999999999998       0.25395373969005353       5.13622519266202365E-002
   17.441199999999998       0.25747128687106374       5.26740927121640348E-002
   17.517499999999998       0.26103501789749400       5.40189719725864270E-002
   17.593800000000002       0.26464078780802164       5.53959596152636888E-002
   17.670000000000002       0.26828423345919822       5.68039774684715379E-002
   17.746200000000002       0.27197049953628244       5.82456181891558011E-002
   17.822500000000002       0.27570495733755745       5.97236723228224339E-002
   17.898800000000001       0.27948324906900818       6.12371258533339763E-002
   17.975000000000001       0.28330078853857887       6.27848017405322339E-002
   18.051200000000001       0.28716295108404710       6.43695580062997041E-002
   18.127500000000001       0.29107534729478818       6.59944711682479007E-002
   18.203800000000001       0.29503339334905981       6.76584356017257832E-002
   18.280000000000001       0.29903226674927019       6.93601661428493443E-002
   18.356200000000001       0.30307757884984649       7.11028144294017089E-002
   18.432500000000001       0.30717518446337017       7.28897734118534035E-002
   18.508800000000001       0.31132025941954661       7.47198373417679862E-002
   18.585000000000001       0.31550773178122271       7.65916029600791359E-002
   18.661200000000001       0.31974345152747230       7.85085464730860272E-002
   18.737500000000001       0.32403352218703702       8.04744112661565786E-002
   18.813800000000001       0.32837286446576253       8.24878822126365735E-002
   18.890000000000001       0.33275613798269688       8.45474257034586341E-002
   18.966200000000001       0.33718943720579109       8.66568780044685155E-002
   19.042500000000000       0.34167911536730172       8.88203701701917453E-002
   19.118800000000000       0.34621982035114035       9.10364669681336391E-002
   19.195000000000000       0.35080592749559592       9.33034919122041340E-002
   19.271200000000000       0.35544377485428924       9.56256793681606043E-002
   19.347500000000000       0.36013996559189998       9.80075896310887429E-002
   19.423700000000000       0.36488259715499993       0.10044441870656481     
   19.500000000000000       0.36968451739872760       0.10294404276398463     
   19.576300000000000       0.37453992867516578       0.10550482346123763     
   19.652500000000000       0.37944274348711909       0.10812484214785013     
   19.728800000000000       0.38440620121337388       0.11081257653023492     
   19.805000000000000       0.38941765050085020       0.11356262188577586     
   19.881200000000000       0.39448390713250686       0.11638014025391567     
   19.957500000000000       0.39961206113652531       0.11927069240378488     


==> anc/M1_6_5_v2.dat <==
  2.12500000000000015E-002  9.83559061241700411E-008 -6.38497859208148258E-007
  4.49999999999999983E-002 -1.31670692803804602E-005 -6.33099303893651031E-007
  6.87500000000000056E-002 -1.95252917221172610E-005 -9.71241809185019793E-007
  9.24999999999999989E-002 -2.54738723700213796E-005 -1.31219145513538735E-006
  0.11625000000000002      -3.10118287957685584E-005 -1.65597868642585670E-006
  0.14000000000000001      -3.61381752748274264E-005 -2.00263439312612472E-006
  0.16375000000000001      -4.08519227751971887E-005 -2.35218991923036974E-006
  0.18750000000000000      -4.51520789462175347E-005 -2.70467707140061954E-006
  0.21124999999999999      -4.90376481074573619E-005 -3.06012812792389208E-006
  0.23499999999999999      -5.25076312376869758E-005 -3.41857584788944847E-006
  0.25874999999999998      -5.55610259639412483E-005 -3.78005348059291358E-006
  0.28249999999999997      -5.81968265506791746E-005 -4.14459477517411386E-006
  0.30625000000000002      -6.04140238890471138E-005 -4.51223399049588657E-006
  0.33000000000000002      -6.22116054862525443E-005 -4.88300590527119223E-006
  0.35375000000000001      -6.35885554550558808E-005 -5.25694582844631376E-006
  0.37750000000000000      -6.45438545033881006E-005 -5.63408960984814243E-006
  0.40125000000000000      -6.50764799241020038E-005 -6.01447365110377170E-006
  0.42499999999999999      -6.51854055848655992E-005 -6.39813491684107472E-006
  0.44874999999999998      -6.48696019182070684E-005 -6.78511094617927638E-006
  0.47249999999999992      -6.41280359117200020E-005 -7.17543986451851431E-006
  0.49625000000000008      -6.29596710984382866E-005 -7.56916039563858481E-006
  0.52000000000000002      -6.13634675473919447E-005 -7.96631187411609767E-006
  0.54374999999999996      -5.93383818543535707E-005 -8.36693425807124972E-006
  0.56750000000000000      -5.68833671327866459E-005 -8.77106814225447795E-006
  0.59125000000000005      -5.39973730050081181E-005 -9.17875477148453550E-006
  0.61499999999999999      -5.06793455935766651E-005 -9.59003605444940710E-006
  0.63875000000000004      -4.69282275129195777E-005 -1.00049545778825997E-005
  0.66249999999999998      -4.27429578612125393E-005 -1.04235536211270946E-005
  0.68625000000000003      -3.81224722125247099E-005 -1.08458771711003718E-005
  0.70999999999999996      -3.30657026092465159E-005 -1.12719699376740463E-005
  0.73375000000000001      -2.75715775548120142E-005 -1.17018773694825472E-005
  0.75749999999999995      -2.16390220067358745E-005 -1.21356456701755520E-005
  0.78125000000000000      -1.52669573699792721E-005 -1.25733218151298828E-005
  0.80500000000000016      -8.45430149066364587E-006 -1.30149535686366054E-005
  0.82875000000000010      -1.19996865015138336E-006 -1.34605895015806270E-005
  0.85250000000000004       6.49713044048800819E-006 -1.39102790096300756E-005
  0.87624999999999997       1.46380886456042876E-005 -1.43640723319537455E-005
  0.90000000000000002       2.32240024096640413E-005 -1.48220205704858899E-005
  0.92374999999999996       3.22559717614982167E-005 -1.52841757097578616E-005
  0.94750000000000001       4.17351003180722961E-005 -1.57505906373182627E-005
  0.97124999999999995       5.16624952877580733E-005 -1.62213191647621675E-005
  0.99500000000000000       6.20392674730765718E-005 -1.66964160493932139E-005
   1.0187500000000000       7.28665312728873129E-005 -1.71759370165416019E-005
   1.0425000000000000       8.41454046839933893E-005 -1.76599387825630884E-005
   1.0662499999999999       9.58770093021309416E-005 -1.81484790785448401E-005
   1.0900000000000001       1.08062470322312112E-004 -1.86416166747452921E-005
   1.1137500000000000       1.20702916538486353E-004 -1.91394114057963768E-005
   1.1375000000000000       1.33799480342484522E-004 -1.96419241966981415E-005
   1.1612499999999999       1.47353297722207046E-004 -2.01492170896362553E-005
   1.1850000000000001       1.61365508259019166E-004 -2.06613532716557785E-005
   1.2087500000000000       1.75837255124306315E-004 -2.11783971032247396E-005
   1.2324999999999999       1.90769685075151097E-004 -2.17004141477240314E-005
   1.2562500000000001       2.06163948449080217E-004 -2.22274712019004581E-005
   1.2800000000000000       2.22021199157834979E-004 -2.27596363273229532E-005
   1.3037500000000000       2.38342594680112854E-004 -2.32969788828832954E-005
   1.3274999999999999       2.55129296047712430E-004 -2.38395695578694141E-005
   1.3512500000000001       2.72382467857616901E-004 -2.43874804087262401E-005
   1.3750000000000000       2.90103278229650796E-004 -2.49407848919332114E-005
   1.3987499999999999       3.08292898815177771E-004 -2.54995579031365790E-005
   1.4225000000000001       3.26952504778754856E-004 -2.60638758150763741E-005
   1.4462500000000000       3.46083274783428284E-004 -2.66338165173484350E-005
   1.4700000000000000       3.65686390974551069E-004 -2.72094594575663329E-005
   1.4937499999999999       3.85763038962026652E-004 -2.77908856839854381E-005
   1.5175000000000001       4.06314407800906446E-004 -2.83781778896537572E-005
   1.5412500000000000       4.27341689970241125E-004 -2.89714204581591147E-005
   1.5649999999999999       4.48846081350091897E-004 -2.95706995110457297E-005
   1.5887500000000001       4.70828781196604216E-004 -3.01761029569747841E-005
   1.6125000000000000       4.93290992115025294E-004 -3.07877205427129538E-005
   1.6362500000000000       5.16233920030562858E-004 -3.14056439060317403E-005
   1.6599999999999999       5.39658774156951153E-004 -3.20299666306100224E-005
   1.6837500000000001       5.63566766962603281E-004 -3.26607843030338028E-005
   1.7075000000000000       5.87959114134207171E-004 -3.32981945719957752E-005
   1.7312500000000000       6.12837034537619700E-004 -3.39422972098011032E-005
   1.7549999999999999       6.38201750175901674E-004 -3.45931941762924892E-005
   1.7787500000000001       6.64054486144331898E-004 -3.52509896853163480E-005
   1.8025000000000000       6.90396470582214602E-004 -3.59157902738557589E-005
   1.8262499999999999       7.17228934621303512E-004 -3.65877048739673952E-005
   1.8499999999999999       7.44553112330625607E-004 -3.72668448876647593E-005
   1.8737499999999998       7.72370240657509199E-004 -3.79533242649016873E-005
   1.8974999999999997       8.00681559364566954E-004 -3.86472595848181771E-005
   1.9212499999999997       8.29488310962403800E-004 -3.93487701404209286E-005
   1.9450000000000001       8.58791740637781815E-004 -4.00579780268835940E-005
   1.9687500000000000       8.88593096176957913E-004 -4.07750082336623228E-005
   1.9924999999999999       9.18893627883907789E-004 -4.14999887406355053E-005
   2.0162499999999999       9.49694588493096002E-004 -4.22330506184915764E-005
   2.0400000000000000       9.80997233076462589E-004 -4.29743281336024283E-005
   2.0637500000000002       1.01280281894425154E-003 -4.37239588576366226E-005
   2.0874999999999999       1.04511260553928555E-003 -4.44820837821863874E-005
   2.1112500000000001       1.07792785432425566E-003 -4.52488474386975349E-005
   2.1349999999999998       1.11124982866157547E-003 -4.60243980240159664E-005
   2.1587499999999999       1.14507979368530283E-003 -4.68088875318839812E-005
   2.1825000000000001       1.17941901616459778E-003 -4.76024718907473192E-005
   2.2062499999999998       1.21426876435814265E-003 -4.84053111082553903E-005
   2.2300000000000000       1.24963030785891767E-003 -4.92175694228722845E-005
   2.2537500000000001       1.28550491742864632E-003 -5.00394154630407945E-005
   2.2774999999999999       1.32189386482120855E-003 -5.08710224143826207E-005
   2.3012500000000000       1.35879842259423482E-003 -5.17125681954493791E-005
   2.3250000000000002       1.39621986390802994E-003 -5.25642356425836118E-005
   2.3487499999999999       1.43415946231094426E-003 -5.34262127044930974E-005
   2.3725000000000001       1.47261849151013855E-003 -5.42986926471877279E-005
   2.3962500000000002       1.51159822569485089E-003 -5.51818742907267626E-005
   2.4199999999999999       1.55109993702322335E-003 -5.60759621546583355E-005
   2.4437500000000001       1.59112489868884033E-003 -5.69811668212984155E-005
   2.4674999999999998       1.63167438234213696E-003 -5.78977051060474272E-005
   2.4912500000000000       1.67274965112725461E-003 -5.88258000934272480E-005
   2.5150000000000001       1.71435198852292717E-003 -5.97656824497654759E-005
   2.5387499999999998       1.75648265424837853E-003 -6.07175891795871931E-005
   2.5625000000000000       1.79914291287763578E-003 -6.16817649716373530E-005
   2.5862500000000002       1.84233402621129349E-003 -6.26584622816296518E-005
   2.6099999999999999       1.88605725282311293E-003 -6.36479416916205378E-005
   2.6337500000000000       1.93031384757299043E-003 -6.46504722919830961E-005
   2.6575000000000002       1.97510506108340570E-003 -6.56663320878044849E-005
   2.6812499999999999       2.02043213917619093E-003 -6.66958084317148390E-005
   2.7050000000000001       2.06629632226606064E-003 -6.77391984853531633E-005
   2.7287499999999998       2.11269884470705613E-003 -6.87968097119109748E-005
   2.7524999999999999       2.15964093408755253E-003 -6.98689604024418351E-005
   2.7762500000000001       2.20712381046905826E-003 -7.09559802389193595E-005
   2.7999999999999998       2.25514868556347513E-003 -7.20582108973448693E-005
   2.8237500000000000       2.30371676184289295E-003 -7.31760066945794937E-005
   2.8475000000000001       2.35282923157527010E-003 -7.43097352829820662E-005
   2.8712499999999999       2.40248727577861828E-003 -7.54597783974166292E-005
   2.8950000000000000       2.45269206308536313E-003 -7.66265326597194679E-005
   2.9187500000000002       2.50344474850753597E-003 -7.78104104463393532E-005
   2.9424999999999999       2.55474647209230589E-003 -7.90118408255586536E-005
   2.9662500000000001       2.60659835745597878E-003 -8.02312705715124724E-005
   2.9900000000000002       2.65900151018300807E-003 -8.14691652631496842E-005
   3.0137499999999999       2.71195701607481994E-003 -8.27260104773489219E-005
   3.0375000000000001       2.76546593923109214E-003 -8.40023130866446495E-005
   3.0612499999999998       2.81952931994370985E-003 -8.52986026734568438E-005
   3.0850000000000000       2.87414817238078888E-003 -8.66154330743981439E-005
   3.1087500000000001       2.92932348203476774E-003 -8.79533840702015216E-005
   3.1324999999999998       2.98505620290465861E-003 -8.93130632391169089E-005
   3.1562500000000000       3.04134725437789398E-003 -9.06951079943514019E-005
   3.1800000000000002       3.09819751777165499E-003 -9.21001878293574574E-005
   3.2037499999999999       3.15560783248699898E-003 -9.35290067986055477E-005
   3.2275000000000000       3.21357899172122286E-003 -9.49823062660768640E-005
   3.2512500000000006       3.27211173767434985E-003 -9.64608679592123371E-005
   3.2749999999999999       3.33120675617421371E-003 -9.79655173727207843E-005
   3.2987500000000005       3.39086467063057792E-003 -9.94971275747273253E-005
   3.3224999999999998       3.45108603521159744E-003 -1.01056623477608737E-004
   3.3462500000000004       3.51187132711498068E-003 -1.02644986648006285E-004
   3.3700000000000001       3.57322093777989866E-003 -1.04263260745503925E-004
   3.3937500000000003       3.63513516285330881E-003 -1.05912557698169707E-004
   3.4175000000000000       3.69761421390069848E-003 -1.07594065422227274E-004
   3.4412500000000001       3.76065808896048704E-003 -1.09309052515261650E-004
   3.4649999999999999       3.82426678974968296E-003 -1.11058884326714402E-004
   3.4887500000000000       3.88844007102553263E-003 -1.12845026966164634E-004
   3.5124999999999997       3.95317753552610392E-003 -1.14669063246424587E-004
   3.5362499999999999       4.01847857375774772E-003 -1.16532706408209260E-004
   3.5599999999999996       4.08434238839695905E-003 -1.18437819129068060E-004
   3.5837500000000002       4.15076787650498109E-003 -1.20386431929500449E-004
   3.6074999999999995       4.21775364213257658E-003 -1.22380769791218105E-004
   3.6312500000000001       4.28529793093733544E-003 -1.24423282157167908E-004
   3.6549999999999994       4.35339856598123114E-003 -1.26516680252342268E-004
   3.6787500000000000       4.42205286788976016E-003 -1.28663983501671865E-004
   3.7025000000000001       4.49125756942397956E-003 -1.30868578521576423E-004
   3.7262499999999998       4.56100860303017969E-003 -1.33134291723798333E-004
   3.7500000000000000       4.63130111268807154E-003 -1.35465492523024946E-004
   3.7525000000000004       4.63873158542268092E-003 -1.35714890168965526E-004
   3.7549999999999999       4.64616798163061499E-003 -1.35965074777980239E-004
   3.7574999999999998       4.65361029591096140E-003 -1.36216052895616311E-004
   3.7599999999999998       4.66105851951427192E-003 -1.36467831083126288E-004
   3.7624999999999997       4.66851264399305733E-003 -1.36720416027306306E-004
   3.7650000000000001       4.67597265987748905E-003 -1.36973814504878641E-004
   3.7675000000000005       4.68343855962833483E-003 -1.37228033472261158E-004
   3.7700000000000000       4.69091033406392015E-003 -1.37483079964330796E-004
   3.7725000000000000       4.69838797357430716E-003 -1.37738961133496564E-004
   3.7749999999999999       4.70587146867746265E-003 -1.37995684269670707E-004
   3.7774999999999999       4.71336080966613512E-003 -1.38253256793740317E-004
   3.7799999999999994       4.72085598660115270E-003 -1.38511686261337053E-004
   3.7825000000000006       4.72835698930448595E-003 -1.38770980366759752E-004
   3.7850000000000001       4.73586380735198549E-003 -1.39031146947056348E-004
   3.7875000000000001       4.74337643042871404E-003 -1.39292193996929314E-004
   3.7900000000000000       4.75089484687049677E-003 -1.39554129630567523E-004
   3.7925000000000000       4.75841904583037319E-003 -1.39816962150110307E-004
   3.7949999999999995       4.76594901582109640E-003 -1.40080700007915566E-004
   3.7974999999999999       4.77348474506827328E-003 -1.40345351822206377E-004
   3.8000000000000003       4.78102622150103004E-003 -1.40610926382304306E-004
   3.8025000000000002       4.78857343274230116E-003 -1.40877432654097336E-004
   3.8050000000000002       4.79612636609865264E-003 -1.41144879785750249E-004
   3.8075000000000001       4.80368500854967077E-003 -1.41413277113674790E-004
   3.8099999999999996       4.81124934673681556E-003 -1.41682634168771766E-004
   3.8125000000000000       4.81881936695180424E-003 -1.41952960682965808E-004
   3.8150000000000004       4.82639505512438491E-003 -1.42224266596044623E-004
   3.8174999999999999       4.83397639680957416E-003 -1.42496562062827202E-004
   3.8199999999999998       4.84156337716465206E-003 -1.42769857460393597E-004
   3.8224999999999998       4.84915598097344826E-003 -1.43044163397098391E-004
   3.8249999999999997       4.85675417355423480E-003 -1.43319490157884944E-004
   3.8275000000000001       4.86435797662206071E-003 -1.43595849951873880E-004
   3.8300000000000005       4.87196735505844407E-003 -1.43873253581242684E-004
   3.8325000000000000       4.87958229186497960E-003 -1.44151712662566326E-004
   3.8350000000000000       4.88720278835292309E-003 -1.44431239644075268E-004
   3.8374999999999999       4.89482876915929826E-003 -1.44711845009806218E-004
   3.8399999999999999       4.90246027335349867E-003 -1.44993542939205069E-004
   3.8424999999999994       4.91009726268495147E-003 -1.45276345652752578E-004
   3.8450000000000006       4.91773971753183079E-003 -1.45560266260703626E-004
   3.8475000000000001       4.92538761768163656E-003 -1.45845318209019217E-004
   3.8500000000000001       4.93304094210625984E-003 -1.46131515287431242E-004
   3.8525000000000000       4.94069966973446559E-003 -1.46418871667913921E-004
   3.8550000000000000       4.94836377822581355E-003 -1.46707401884893626E-004
   3.8574999999999995       4.95603324473892302E-003 -1.46997120875524897E-004
   3.8599999999999999       4.96370804570032704E-003 -1.47288043991451192E-004
   3.8625000000000003       4.97138815677069038E-003 -1.47580187017581292E-004
   3.8650000000000002       4.97907355280889988E-003 -1.47873566192063827E-004
   3.8675000000000002       4.98676420783378087E-003 -1.48168198227565827E-004
   3.8700000000000001       4.99446009498327563E-003 -1.48464100333959355E-004
   3.8724999999999996       5.00216118647079690E-003 -1.48761290242541231E-004
   3.8750000000000000       5.00986745353862017E-003 -1.49059786231923314E-004
   3.8775000000000004       5.01757886641689566E-003 -1.49359607156006032E-004
   3.8799999999999999       5.02529539423426409E-003 -1.49660772472604627E-004
   3.8824999999999998       5.03301700501414956E-003 -1.49963302276915196E-004
   3.8849999999999998       5.04074366557711456E-003 -1.50267217334691168E-004
   3.8874999999999997       5.04847534148329495E-003 -1.50572539119367741E-004
   3.8900000000000001       5.05621199696515075E-003 -1.50879289851926481E-004
   3.8925000000000005       5.06395359483213271E-003 -1.51187492543260275E-004
   3.8950000000000000       5.07170009641315454E-003 -1.51497171041353881E-004
   3.8975000000000000       5.07945146144840685E-003 -1.51808350081035498E-004
   3.8999999999999999       5.08720764257110554E-003 -1.52121055176481916E-004
   3.9024999999999999       5.09496860688320782E-003 -1.52435313328856540E-004
   3.9049999999999994       5.10273430333161530E-003 -1.52751152119206353E-004
   3.9075000000000006       5.11050468970632686E-003 -1.53068600590246310E-004
   3.9100000000000001       5.11827970523258142E-003 -1.53387688507399152E-004
   3.9125000000000001       5.12605930318315185E-003 -1.53708447424753835E-004
   3.9150000000000000       5.13384342887690526E-003 -1.54030910124734299E-004
   3.9175000000000000       5.14163202494715560E-003 -1.54355110884307468E-004
   3.9199999999999995       5.14942503113503987E-003 -1.54681085588790197E-004
   3.9224999999999999       5.15722238406025792E-003 -1.55008871858092358E-004
   3.9250000000000003       5.16502401696584349E-003 -1.55338509187182743E-004
   3.9275000000000002       5.17282985943310399E-003 -1.55670039102911859E-004
   3.9300000000000002       5.18063983706211831E-003 -1.56003505339711771E-004
   3.9325000000000001       5.18845387111223182E-003 -1.56338954037198207E-004
   3.9349999999999996       5.19627187809596630E-003 -1.56676433963302836E-004
   3.9375000000000000       5.20409376931821235E-003 -1.57015996767332234E-004
   3.9400000000000004       5.21191945056756478E-003 -1.57357697274848027E-004
   3.9424999999999999       5.21974882064879780E-003 -1.57701593791734885E-004
   3.9449999999999998       5.22758177177011160E-003 -1.58047748516994182E-004
   3.9474999999999998       5.23541821021079185E-003 -1.58396228632731961E-004
   3.9499999999999997       5.24325794718975228E-003 -1.58747103544081393E-004
   3.9525000000000001       5.25110091240315550E-003 -1.59100451975492749E-004
   3.9550000000000005       5.25894693896236318E-003 -1.59456356216213278E-004
   3.9575000000000000       5.26679586915740610E-003 -1.59814906217423976E-004
   3.9600000000000000       5.27464753002695064E-003 -1.60176199933479622E-004
   3.9624999999999999       5.28250173195649649E-003 -1.60540344594194682E-004
   3.9649999999999999       5.29035826565394263E-003 -1.60907458231738561E-004
   3.9674999999999994       5.29821689864867600E-003 -1.61277671593446309E-004
   3.9700000000000006       5.30607737085713252E-003 -1.61651130563658749E-004
   3.9725000000000001       5.31393938909142938E-003 -1.62027999289883614E-004
   3.9750000000000001       5.32180264000940186E-003 -1.62408464905705032E-004
   3.9775000000000000       5.32966667436455491E-003 -1.62792739818633448E-004
   3.9800000000000000       5.33753110653952933E-003 -1.63181075847587144E-004
   3.9824999999999995       5.34539537408548759E-003 -1.63573768393474446E-004
   3.9849999999999999       5.35325883887387104E-003 -1.63971176686867915E-004
   3.9875000000000003       5.36112068948615267E-003 -1.64373747781933996E-004
   3.9900000000000002       5.36897986196134547E-003 -1.64782059614564704E-004
   3.9925000000000002       5.37683491611422575E-003 -1.65196901744432836E-004
   3.9950000000000001       5.38468371899946362E-003 -1.65619447538029626E-004
   3.9974999999999996       5.39252253543349904E-003 -1.66051731539293348E-004
   4.0000000000000000       5.40034099442349581E-003 -1.66499477173912789E-004
   4.0025000000000004       5.40815245402738107E-003 -1.67002565334133454E-004
   4.0049999999999999       5.41599022989898860E-003 -1.67534785782276810E-004
   4.0075000000000003       5.42384855426013539E-003 -1.68085513494218094E-004
   4.0099999999999998       5.43172536483895428E-003 -1.68650935185586339E-004
   4.0125000000000002       5.43961946545261886E-003 -1.69228836426743026E-004
   4.0149999999999997       5.44753004605752229E-003 -1.69817716184544778E-004
   4.0175000000000001       5.45545650981460375E-003 -1.70416467596879134E-004
   4.0199999999999996       5.46339839256469468E-003 -1.71024229304909920E-004
   4.0225000000000000       5.47135531948490534E-003 -1.71640305347157610E-004
   4.0250000000000004       5.47932697929988909E-003 -1.72264117554118257E-004
   4.0274999999999999       5.48731310792303396E-003 -1.72895175226048004E-004
   4.0300000000000002       5.49531347744487697E-003 -1.73533054757933614E-004
   4.0324999999999998       5.50332788838024060E-003 -1.74177385367637943E-004
   4.0350000000000001       5.51135616411964346E-003 -1.74827838760779376E-004
   4.0374999999999996       5.51939814676554331E-003 -1.75484121432568810E-004
   4.0400000000000000       5.52745369396604944E-003 -1.76145968799547639E-004
   4.0425000000000004       5.53552267645469106E-003 -1.76813140636444902E-004
   4.0449999999999999       5.54360497610120045E-003 -1.77485417466366366E-004
   4.0475000000000003       5.55170048435440263E-003 -1.78162597662426595E-004
   4.0499999999999998       5.55980910096889446E-003 -1.78844495089377153E-004
   4.0525000000000002       5.56793073296076631E-003 -1.79530937162417965E-004
   4.0549999999999997       5.57606529373789669E-003 -1.80221763232524593E-004
   4.0579999999999998       5.58584371908390186E-003 -1.81056330771495611E-004
   4.0599999999999996       5.59237288298639838E-003 -1.81615976521053759E-004
   4.0625000000000000       5.60054576421359883E-003 -1.82319090919372766E-004
   4.0650000000000004       5.60873127876170170E-003 -1.83026041853720609E-004
   4.0674999999999999       5.61692936301404992E-003 -1.83736711635651358E-004
   4.0700000000000003       5.62513995669143910E-003 -1.84450988827410643E-004
   4.0724999999999998       5.63336300255508349E-003 -1.85168767688290528E-004
   4.0750000000000002       5.64159844614570225E-003 -1.85889947687969910E-004
   4.0774999999999997       5.64984623555311958E-003 -1.86614433076724235E-004
   4.0800000000000001       5.65810632121287703E-003 -1.87342132504240933E-004
   4.0824999999999996       5.66637865572120879E-003 -1.88072958680013695E-004
   4.0850000000000000       5.67466319367740564E-003 -1.88806828070003268E-004
   4.0875000000000004       5.68295989153492446E-003 -1.89543660624251427E-004
   4.0899999999999999       5.69126870747112615E-003 -1.90283379531816017E-004
   4.0925000000000002       5.69958960126899002E-003 -1.91025910999469297E-004
   4.0949999999999998       5.70792253420918626E-003 -1.91771184051240507E-004
   4.0975000000000001       5.71626746897613367E-003 -1.92519130346510676E-004
   4.0999999999999996       5.72462436956463951E-003 -1.93269684014104589E-004
   4.1025000000000000       5.73299320120242064E-003 -1.94022781501104139E-004
   4.1050000000000004       5.74137393027544015E-003 -1.94778361434378219E-004
   4.1074999999999999       5.74976652426022541E-003 -1.95536364493622032E-004
   4.1100000000000003       5.75817095166168864E-003 -1.96296733294672507E-004
   4.1124999999999998       5.76658718195588189E-003 -1.97059412282047286E-004
   4.1150000000000002       5.77501518553720592E-003 -1.97824347629793531E-004
   4.1174999999999997       5.78345493367022571E-003 -1.98591487149841160E-004
   4.1200000000000001       5.79190639844210080E-003 -1.99360780207036200E-004
   4.1224999999999996       5.80036955272455069E-003 -2.00132177640524009E-004
   4.1250000000000000       5.80884437004756254E-003 -2.00905631687560334E-004
   4.1275000000000004       5.81733082490140749E-003 -2.01681095927108104E-004
   4.1299999999999999       5.82582889219790054E-003 -2.02458525198930765E-004
   4.1325000000000003       5.83433854757513162E-003 -2.03237875555967726E-004
   4.1349999999999998       5.84285976728411618E-003 -2.04019104206076357E-004
   4.1375000000000002       5.85139252816134839E-003 -2.04802169460226391E-004
   4.1399999999999997       5.85993680760303268E-003 -2.05587030683950439E-004
   4.1425000000000001       5.86849258362612692E-003 -2.06373648254793389E-004
   4.1449999999999996       5.87705983450522405E-003 -2.07161983507559414E-004
   4.1475000000000000       5.88563853926163914E-003 -2.07951998712010717E-004
   4.1500000000000004       5.89422867730328513E-003 -2.08743657023049062E-004
   4.1524999999999999       5.90283022849074756E-003 -2.09536922448001929E-004
   4.1550000000000002       5.91144317311950978E-003 -2.10331759812948442E-004
   4.1574999999999998       5.92006749181679410E-003 -2.11128134727838141E-004
   4.1600000000000001       5.92870316587073339E-003 -2.11926013568732106E-004
   4.1624999999999996       5.93735017669807033E-003 -2.12725363430935744E-004
   4.1650000000000000       5.94600850617461527E-003 -2.13526152114339965E-004
   4.1675000000000004       5.95467813653562279E-003 -2.14328348094829909E-004
   4.1699999999999999       5.96335905036305194E-003 -2.15131920500073569E-004
   4.1725000000000003       5.97205123057342226E-003 -2.15936839086535565E-004
   4.1749999999999998       5.98075466040629434E-003 -2.16743074217634488E-004
   4.1775000000000002       5.98946932341335239E-003 -2.17550596842979799E-004
   4.1799999999999997       5.99819520344796291E-003 -2.18359378478607613E-004
   4.1825000000000001       6.00693228465529021E-003 -2.19169391188166592E-004
   4.1849999999999996       6.01568055146284048E-003 -2.19980607564982175E-004
   4.1875000000000000       6.02443998857147677E-003 -2.20793000714960912E-004
   4.1900000000000004       6.03321058094682863E-003 -2.21606544240271833E-004
   4.1924999999999999       6.04199231381109206E-003 -2.22421212223767738E-004
   4.1950000000000003       6.05078517263523373E-003 -2.23236979214099294E-004
   4.1974999999999998       6.05958914313147433E-003 -2.24053820211483033E-004
   4.2000000000000002       6.06840421124617627E-003 -2.24871710654090529E-004
   4.2024999999999997       6.07723036315297414E-003 -2.25690626405014030E-004
   4.2050000000000001       6.08606758524623658E-003 -2.26510543739790685E-004
   4.2074999999999996       6.09491586413478479E-003 -2.27331439334440920E-004
   4.2100000000000000       6.10377518663588869E-003 -2.28153290254006440E-004
   4.2125000000000004       6.11264553976949461E-003 -2.28976073941549645E-004
   4.2149999999999999       6.12152691075269068E-003 -2.29799768207598757E-004
   4.2175000000000002       6.13041928699439680E-003 -2.30624351220011455E-004
   4.2199999999999998       6.13932265609026286E-003 -2.31449801494236810E-004
   4.2225000000000001       6.14823700581777419E-003 -2.32276097883956186E-004
   4.2249999999999996       6.15716232413152532E-003 -2.33103219572080997E-004
   4.2275000000000000       6.16609859915870622E-003 -2.33931146062093837E-004
   4.2300000000000004       6.17504581919472474E-003 -2.34759857169713348E-004
   4.2324999999999999       6.18400397269901463E-003 -2.35589333014869014E-004
   4.2350000000000003       6.19297304829101013E-003 -2.36419554013969359E-004
   4.2374999999999998       6.20195303474621422E-003 -2.37250500872449629E-004
   4.2400000000000002       6.21094392093612599E-003 -2.38082154575428034E-004
   4.2424999999999997       6.21994569610637930E-003 -2.38914496391578649E-004
   4.2450000000000001       6.22895834930971715E-003 -2.39747507844842737E-004
   4.2474999999999996       6.23798186996612873E-003 -2.40581170729574513E-004
   4.2500000000000000       6.24701624757787420E-003 -2.41415467093511471E-004
   4.3262499999999999       6.52773077364600732E-003 -2.67081970807958667E-004
   4.4024999999999999       6.81829547606890938E-003 -2.92917482828801206E-004
   4.4787499999999998       7.11852917867131837E-003 -3.18622358114262270E-004
   4.5549999999999997       7.42829363632999638E-003 -3.43969936380047027E-004
   4.6312499999999996       7.74748061597778630E-003 -3.68781645119327958E-004
   4.7074999999999996       8.07600437830111734E-003 -3.92912678280392771E-004
   4.7837500000000004       8.41379693104020443E-003 -4.16243016343367041E-004
   4.8600000000000003       8.76080478607935142E-003 -4.38671430599099741E-004
   4.9362500000000002       9.11698663925680081E-003 -4.60111286709069273E-004
   5.0125000000000002       9.48231163936492059E-003 -4.80487497120655549E-004
   5.0887500000000001       9.85675805406910528E-003 -4.99734241514372896E-004
   5.1650000000000000       1.02403122143097259E-002 -5.17793220142412987E-004
   5.2412500000000000       1.06329676608538422E-002 -5.34612288433701901E-004
   5.3174999999999999       1.10347244418786527E-002 -5.50144371486817893E-004
   5.3937499999999998       1.14455885262119590E-002 -5.64346588554812708E-004
   5.4699999999999998       1.18655713070413577E-002 -5.77179538047177705E-004
   5.5462499999999997       1.22946891777043748E-002 -5.88606707222430665E-004
   5.6224999999999996       1.27329631658369292E-002 -5.98593980107091752E-004
   5.6987500000000004       1.31804186154378927E-002 -6.07109223747919814E-004
   5.7750000000000004       1.36370849087639450E-002 -6.14121937610682261E-004
   5.8512500000000003       1.41029952216958927E-002 -6.19602954371026998E-004
   5.9275000000000002       1.45781863075053388E-002 -6.23524182886837485E-004
   6.0037500000000001       1.50626983048930321E-002 -6.25858386053032177E-004
   6.0800000000000001       1.55565745671565024E-002 -6.26578987707199697E-004
   6.1562500000000000       1.60598615096186337E-002 -6.25659903864103878E-004
   6.2324999999999999       1.65726084726571313E-002 -6.23075394424594500E-004
   6.3087499999999999       1.70948675959277756E-002 -6.18799932121539523E-004
   6.3849999999999998       1.76266937139584086E-002 -6.12808086538612707E-004
   6.4612499999999997       1.81681442519014413E-002 -6.05074420287324082E-004
   6.5375000000000005       1.87192791369581307E-002 -5.95573396172742789E-004
   6.6137499999999996       1.92801607172931669E-002 -5.84279293549418112E-004
   6.6900000000000013       1.98508536887942177E-002 -5.71166132629636345E-004
   6.7662500000000003       2.04314250289007737E-002 -5.56207605651593191E-004
   6.8425000000000002       2.10219439368242757E-002 -5.39377013975494437E-004
   6.9187500000000002       2.16224817794893921E-002 -5.20647210307435913E-004
   6.9949999999999992       2.22331120431102404E-002 -4.99990545375036868E-004
   7.0712500000000000       2.28539102888471492E-002 -4.77378818435104555E-004
   7.1475000000000000       2.34849541135737881E-002 -4.52783231135490472E-004
   7.2237500000000008       2.41263231143131196E-002 -4.26174344257301406E-004
   7.2999999999999998       2.47780988564408472E-002 -3.97522036958385984E-004
   7.3762499999999998       2.54403648452926033E-002 -3.66795468174820419E-004
   7.4524999999999997       2.61132065009110625E-002 -3.33963039880336772E-004
   7.5287499999999987       2.67967111356962329E-002 -2.98992361939237681E-004
   7.6050000000000004       2.74909679347450711E-002 -2.61850218319034287E-004
   7.6812499999999995       2.81960679386866996E-002 -2.22502534455696488E-004
   7.7575000000000003       2.89121040288387067E-002 -1.80914345587496428E-004
   7.8337500000000002       2.96391709145254444E-002 -1.37049765893662112E-004
   7.9100000000000010       3.03773651224150572E-002 -9.08719582913406534E-005
   7.9862500000000001       3.11267849877444810E-002 -4.23431047594513283E-005
   8.0625000000000000       3.18875306473149142E-002  8.57562292943047925E-006
   8.1387499999999999       3.26597040341494241E-002  6.19240921771767110E-005
   8.2149999999999999       3.34434088737150109E-002  1.17743238327105556E-004
   8.2912499999999998       3.42387506816180381E-002  1.76075093320654194E-004
   8.3674999999999997       3.50458367626887354E-002  2.36962814327007395E-004
   8.4437499999999996       3.58647762113765908E-002  3.00450712421715545E-004
   8.5199999999999996       3.66956799133832529E-002  3.66584281383167999E-004
   8.5962499999999995       3.75386605484656632E-002  4.35410226668913789E-004
   8.6724999999999994       3.83938325940643629E-002  5.06976494623851120E-004
   8.7487499999999994       3.92613123313954454E-002  5.81332301993072310E-004
   8.8249999999999993       4.01412178497492847E-002  6.58528165733835423E-004
   8.9012499999999992       4.10336690545361621E-002  7.38615933242273365E-004
   8.9774999999999991       4.19387876748783528E-002  8.21648812991461171E-004
   9.0537500000000009       4.28566972723705975E-002  9.07681405648736632E-004
   9.1300000000000008       4.37875232507001708E-002  9.96769735718576119E-004
   9.2062500000000007       4.47313928660909646E-002  1.08897128376008248E-003
   9.2825000000000006       4.56884352385328318E-002  1.18434501922559535E-003
   9.3587500000000006       4.66587813637566740E-002  1.28295143396190228E-003
   9.4350000000000005       4.76425641259155611E-002  1.38485257640881608E-003
   9.5112500000000004       4.86399183109357605E-002  1.49011208652276511E-003
   9.5875000000000004       4.96509806205083920E-002  1.59879523144763414E-003
   9.6637500000000003       5.06758896867018152E-002  1.71096894195265086E-003
   9.7400000000000002       5.17147860871821144E-002  1.82670184965912866E-003
   9.8162500000000001       5.27678123610389738E-002  1.94606432508392176E-003
   9.8925000000000001       5.38351130252147023E-002  2.06912851653634749E-003
   9.9687500000000000       5.49168345922609324E-002  2.19596838994381201E-003
   10.045000000000000       5.60131255850740348E-002  2.32665976948716281E-003
   10.121200000000000       5.71234031713281909E-002  2.46119079900139872E-003
   10.197500000000000       5.82500201189553105E-002  2.59990988728648741E-003
   10.273800000000000       5.93916840408860724E-002  2.74272489408414503E-003
   10.350000000000000       6.05470257781013446E-002  2.88952424439678631E-003
   10.426200000000000       6.17176902903497152E-002  3.04057801139607587E-003
   10.502500000000000       6.29054051282123827E-002  3.19618073491486710E-003
   10.578799999999999       6.41088075586542100E-002  3.35622723618617200E-003
   10.654999999999999       6.53264548031082248E-002  3.52059127049889975E-003
   10.731199999999999       6.65600809420980877E-002  3.68957404626700037E-003
   10.807499999999999       6.78115061780409645E-002  3.86350335313035949E-003
   10.883699999999999       6.90776220496953919E-002  4.04202246398769477E-003
   10.960000000000001       7.03619260738038571E-002  4.22570172583452627E-003
   11.036300000000001       7.16629442988276355E-002  4.41441444751897172E-003
   11.112500000000001       7.29791174854171193E-002  4.60801010706399401E-003
   11.188800000000001       7.43140814665296384E-002  4.80710628054490958E-003
   11.265000000000001       7.56645203401451055E-002  5.01129301802564955E-003
   11.341200000000001       7.70323580419941256E-002  5.22094233043019808E-003
   11.417500000000000       7.84196122780350252E-002  5.43645771128250729E-003
   11.493800000000000       7.98246905611212781E-002  5.65768829792763842E-003
   11.570000000000000       8.12459094491361916E-002  5.88445620539190199E-003
   11.646200000000000       8.26852940382171026E-002  6.11717371605767415E-003
   11.722500000000000       8.41449673257944758E-002  6.35628742713465443E-003
   11.798800000000000       8.56232534372654147E-002  6.60162869624737487E-003
   11.875000000000000       8.71183815192080185E-002  6.85299946245673461E-003
   11.951200000000000       8.86324822704533805E-002  7.11085597700406198E-003
   12.027500000000000       9.01677886330411321E-002  7.37569192502605161E-003
   12.103800000000000       9.17225376442110801E-002  7.64731940252326523E-003
   12.180000000000000       9.32948671160657300E-002  7.92551845129253058E-003
   12.256200000000000       9.48870180201665664E-002  8.21079337200670938E-003
   12.332500000000000       9.65013381367549883E-002  8.50368933685336295E-003
   12.408799999999999       9.81359735032274610E-002  8.80399756424752288E-003
   12.484999999999999       9.97889664661363168E-002  9.11147432272118099E-003
   12.561199999999999       0.10146267316603852       9.42667647265920013E-003
   12.637499999999999       0.10315956134847820       9.75020553396993214E-003
   12.713699999999999       0.10487541611885001       1.00813900768368641E-002
   12.789999999999999       0.10661497737481440       1.04212805743235989E-002
   12.866299999999999       0.10837624682500353       1.07696335744315967E-002
   12.942500000000003       0.11015711535245942       1.11261657821985511E-002
   13.018800000000001       0.11196250233274159       1.14920077443018825E-002
   13.095000000000001       0.11378792317374119       1.18663996614439618E-002
   13.171199999999999       0.11563597995745299       1.22500189618675644E-002
   13.247500000000000       0.11750939668098252       1.26435965041097314E-002
   13.323800000000002       0.11940602061763447       1.30468496354018016E-002
   13.400000000000000       0.12132358051832541       1.34594502207800639E-002
   13.476200000000000       0.12326480970834557       1.38821447935339893E-002
   13.552499999999998       0.12523256895299487       1.43157383875522244E-002
   13.628800000000000       0.12722459651642687       1.47599194005323328E-002
   13.705000000000000       0.12923850667080672       1.52143265163802392E-002
   13.781200000000000       0.13127716980143816       1.56797820864798022E-002
   13.857500000000000       0.13334358951710137       1.61571725523410557E-002
   13.933799999999998       0.13543538987811685       1.66461548669466566E-002
   14.010000000000002       0.13755006521432606       1.71463316142694763E-002
   14.086200000000000       0.13969062901351295       1.76586083778515340E-002
   14.162500000000000       0.14186023403008971       1.81839609960363739E-002
   14.238799999999999       0.14405638462426784       1.87220122552710713E-002
   14.315000000000000       0.14627644939359255       1.92723254515431743E-002
   14.391200000000000       0.14852359119139730       1.98358976018525174E-002
   14.467499999999999       0.15080111844196509       2.04138027818985580E-002
   14.543799999999999       0.15310640996425601       2.10056266500199783E-002
   14.619999999999997       0.15543670247883323       2.16108897377794984E-002
   14.696200000000001       0.15779531478891465       2.22306895895287362E-002
   14.772500000000001       0.16018571745963331       2.28662082656838177E-002
   14.848799999999999       0.16260515767080091       2.35169910823463321E-002
   14.924999999999999       0.16505073373242696       2.41825120033111705E-002
   15.001200000000003       0.16752592678307993       2.48639791022030009E-002
   15.077500000000001       0.17003437691559670       2.55626933118177808E-002
   15.153800000000000       0.17257319280260472       2.62781560400181073E-002
   15.230000000000000       0.17513932739820701       2.70097905191480046E-002
   15.306200000000000       0.17773643109317050       2.77589264775013507E-002
   15.382500000000002       0.18036832028990299       2.85269956608222228E-002
   15.458800000000000       0.18303195823622878       2.93134517357575251E-002
   15.535000000000000       0.18572414512394964       3.01176626499582503E-002
   15.611199999999998       0.18844870749920001       3.09410920900717173E-002
   15.687500000000000       0.19120964523358069       3.17853158857848914E-002
   15.763800000000002       0.19400376855077855       3.26497357469177907E-002
   15.840000000000000       0.19682771700751453       3.35336593551066181E-002
   15.916200000000000       0.19968550028044166       3.44386979817434546E-002
   15.992499999999998       0.20258130884035580       3.53665862237830669E-002
   16.068800000000000       0.20551179183307250       3.63166692298945368E-002
   16.145000000000000       0.20847341974144024       3.72881889429604110E-002
   16.221200000000000       0.21147039225376132       3.82829192899518042E-002
   16.297499999999999       0.21450709770406495       3.93027699257947893E-002
   16.373799999999999       0.21758001543462263       4.03470243762708222E-002
   16.449999999999999       0.22068543779727534       4.14148528313185785E-002
   16.526199999999999       0.22382776147326180       4.25082086047560426E-002
   16.602499999999999       0.22701157951521736       4.36291944087383241E-002
   16.678799999999999       0.23023319220120650       4.47770266174494155E-002
   16.754999999999999       0.23348870407722433       4.59507970650901640E-002
   16.831199999999999       0.23678271581348723       4.71526570315722385E-002
   16.907499999999999       0.24012003126955703       4.83849221230807786E-002
   16.983799999999999       0.24349676190066599       4.96467355269076607E-002
   17.059999999999999       0.24690881409433918       5.09371034526386393E-002
   17.136199999999999       0.25036099807405321       5.22583954906729597E-002
   17.212499999999999       0.25385833635081223       5.36131625486603106E-002
   17.288799999999998       0.25739673993018192       5.50004677528612360E-002
   17.364999999999998       0.26097190581968321       5.64192236434585201E-002
   17.441199999999998       0.26458886002185461       5.78720408899789374E-002
   17.517499999999998       0.26825284869522253       5.93617300300985848E-002
   17.593800000000002       0.27195957105513680       6.08872667838956105E-002
   17.670000000000002       0.27570450268690039       6.24474611367087720E-002
   17.746200000000002       0.27949289028990865       6.40451899035729688E-002
   17.822500000000002       0.28333020877304255       6.56835503819561267E-002
   17.898800000000001       0.28721193268373230       6.73614226286531892E-002
   17.975000000000001       0.29113330291760520       6.90775041567585346E-002
   18.051200000000001       0.29509979144302301       7.08349657876502642E-002
   18.127500000000001       0.29911710550600762       7.26372214769978042E-002
   18.203800000000001       0.30318048100347855       7.44830464301765305E-002
   18.280000000000001       0.30728491004665154       7.63710147051513272E-002
   18.356200000000001       0.31143609253327609       7.83046217463820027E-002
   18.432500000000001       0.31563997048028491       8.02876312564592270E-002
   18.508800000000001       0.31989152541671562       8.23187031990078033E-002
   18.585000000000001       0.32418548625175325       8.43962761341302686E-002
   18.661200000000001       0.32852778145903988       8.65242038140823233E-002
   18.737500000000001       0.33292458838268957       8.87066361876708287E-002
   18.813800000000001       0.33737061840002924       9.09421066820661067E-002
   18.890000000000001       0.34186031818393559       9.32289039849700657E-002
   18.966200000000001       0.34639984493790665       9.55712776809506531E-002
   19.042500000000000       0.35099560936502056       9.79738041101947260E-002
   19.118800000000000       0.35564203372072262       0.10043487697091198     
   19.195000000000000       0.36033326504872309       0.10295261974957265     
   19.271200000000000       0.36507568513149963       0.10553171864507263     
   19.347500000000000       0.36987593295597776       0.10817722044281058     
   19.423700000000000       0.37472172784185215       0.11088376929030978     
   19.500000000000000       0.37962607743267690       0.11366009068040872     
   19.576300000000000       0.38458293144409866       0.11650434018947070     
   19.652500000000000       0.38958594895760873       0.11941435956243443     
   19.728800000000000       0.39464850373504967       0.12239953502998081     
   19.805000000000000       0.39975754988350570       0.12545383117610426     
   19.881200000000000       0.40491989264941375       0.12858294581248841     
   19.957500000000000       0.41014259668977060       0.13179301576486149     


==> anc/M1_6_6_v2.dat <==
  2.12500000000000015E-002  9.88603659009062945E-008 -6.33910038297712039E-007
  4.49999999999999983E-002 -1.30821853637790148E-005 -6.36949843076403704E-007
  6.87500000000000056E-002 -1.93955269551854228E-005 -9.77153545942329322E-007
  9.24999999999999989E-002 -2.52991713241092873E-005 -1.32018470991781630E-006
  0.11625000000000002      -3.07921364693545675E-005 -1.66607401963444389E-006
  0.14000000000000001      -3.58734371036783598E-005 -2.01485260878674030E-006
  0.16375000000000001      -4.05420846427372763E-005 -2.36655206873976650E-006
  0.18750000000000000      -4.47970871941114941E-005 -2.72120445734596495E-006
  0.21124999999999999      -4.86374495464122233E-005 -3.07884230797750515E-006
  0.23499999999999999      -5.20621731584788383E-005 -3.43949863878061772E-006
  0.25874999999999998      -5.50702561486715684E-005 -3.80320696215868857E-006
  0.28249999999999997      -5.76606932842669228E-005 -4.17000129449103572E-006
  0.30625000000000002      -5.98324759709624107E-005 -4.53991616609460757E-006
  0.33000000000000002      -6.15845922424979210E-005 -4.91298663143614035E-006
  0.35375000000000001      -6.29160267504013109E-005 -5.28924827960246956E-006
  0.37750000000000000      -6.38257607538658201E-005 -5.66873724503712031E-006
  0.40125000000000000      -6.43127721097685805E-005 -6.05149021855153395E-006
  0.42499999999999999      -6.43760352628374311E-005 -6.43754445861961636E-006
  0.44874999999999998      -6.40145212359764326E-005 -6.82693780296450914E-006
  0.47249999999999992      -6.32271976207587292E-005 -7.21970868044716545E-006
  0.49625000000000008      -6.20130285680973276E-005 -7.61589612326627817E-006
  0.52000000000000002      -6.03709747791033146E-005 -8.01553977947958597E-006
  0.54374999999999996      -5.82999934961436823E-005 -8.41867992585738315E-006
  0.56750000000000000      -5.57990384941087716E-005 -8.82535748107869577E-006
  0.59125000000000005      -5.28670600719023209E-005 -9.23561401928180052E-006
  0.61499999999999999      -4.95030050441661992E-005 -9.64949178398066177E-006
  0.63875000000000004      -4.57058167332532230E-005 -1.00670337023597561E-005
  0.66249999999999998      -4.14744349614609492E-005 -1.04882833999596871E-005
  0.68625000000000003      -3.68077960435420260E-005 -1.09132852157673386E-005
  0.70999999999999996      -3.17048327795057622E-005 -1.13420842177239549E-005
  0.73375000000000001      -2.61644744477256634E-005 -1.17747262186658112E-005
  0.75749999999999995      -2.01856467983719424E-005 -1.22112577927121451E-005
  0.78125000000000000      -1.37672720471831550E-005 -1.26517262921166072E-005
  0.80500000000000016      -6.90826886959909204E-006 -1.30961798645974690E-005
  0.82875000000000010       3.92447604730210733E-007 -1.35446674711646034E-005
  0.85250000000000004       8.13596579703560675E-006 -1.39972389044603540E-005
  0.87624999999999997       1.63233776841005972E-005 -1.44539448076326280E-005
  0.90000000000000002       2.49557788024917898E-005 -1.49148366937599435E-005
  0.92374999999999996       3.40342682523245212E-005 -1.53799669658479787E-005
  0.94750000000000001       4.35599487005384304E-005 -1.58493889374192688E-005
  0.97124999999999995       5.35339263836588202E-005 -1.63231568537169379E-005
  0.99500000000000000       6.39573111100144842E-005 -1.68013259135466461E-005
   1.0187500000000000       7.48312162613876656E-005 -1.72839522917792770E-005
   1.0425000000000000       8.61567587940598048E-005 -1.77710931625407445E-005
   1.0662499999999999       9.79350592392301696E-005 -1.82628067231137114E-005
   1.0900000000000001       1.10167241702765621E-004 -1.87591522185799118E-005
   1.1137500000000000       1.22854433864252942E-004 -1.92601899672302993E-005
   1.1375000000000000       1.35997766975315214E-004 -1.97659813867743882E-005
   1.1612499999999999       1.49598375857152584E-004 -2.02765890213789675E-005
   1.1850000000000001       1.63657398897268375E-004 -2.07920765695698986E-005
   1.2087500000000000       1.78175978045335890E-004 -2.13125089130308660E-005
   1.2324999999999999       1.93155258808163922E-004 -2.18379521463357891E-005
   1.2562500000000001       2.08596390243710441E-004 -2.23684736076521263E-005
   1.2800000000000000       2.24500524954094987E-004 -2.29041419104552798E-005
   1.3037500000000000       2.40868819077556958E-004 -2.34450269762957259E-005
   1.3274999999999999       2.57702432273738458E-004 -2.39912000681443952E-005
   1.3512500000000001       2.75002527735151959E-004 -2.45427338274502722E-005
   1.3750000000000000       2.92770272143646516E-004 -2.50997023072921743E-005
   1.3987499999999999       3.11006835678431304E-004 -2.56621810118268104E-005
   1.4225000000000001       3.29713391996752582E-004 -2.62302469345260068E-005
   1.4462500000000000       3.48891118218236948E-004 -2.68039785982621720E-005
   1.4700000000000000       3.68541194907721480E-004 -2.73834560968051790E-005
   1.4937499999999999       3.88664806056476493E-004 -2.79687611377922796E-005
   1.5175000000000001       4.09263139061746210E-004 -2.85599770872373206E-005
   1.5412500000000000       4.30337384704504618E-004 -2.91571890156481367E-005
   1.5649999999999999       4.51888737125334845E-004 -2.97604837458263109E-005
   1.5887500000000001       4.73918393798326886E-004 -3.03699499024253540E-005
   1.6125000000000000       4.96427555502878420E-004 -3.09856779633495454E-005
   1.6362500000000000       5.19417426293291239E-004 -3.16077603130795215E-005
   1.6599999999999999       5.42889213466027582E-004 -3.22362912980156985E-005
   1.6837500000000001       5.66844127524507063E-004 -3.28713672839356640E-005
   1.7075000000000000       5.91283382141289922E-004 -3.35130867156675810E-005
   1.7312500000000000       6.16208194117510402E-004 -3.41615501790876796E-005
   1.7549999999999999       6.41619783339392115E-004 -3.48168604655559649E-005
   1.7787500000000001       6.67519372731682423E-004 -3.54791226389112370E-005
   1.8025000000000000       6.93908188207819254E-004 -3.61484441051541342E-005
   1.8262499999999999       7.20787458616649291E-004 -3.68249346849546498E-005
   1.8499999999999999       7.48158415685479922E-004 -3.75087066891288876E-005
   1.8737499999999998       7.76022293959255827E-004 -3.81998749972385827E-005
   1.8974999999999997       8.04380330735625132E-004 -3.88985571394776184E-005
   1.9212499999999997       8.33233765995643172E-004 -3.96048733820196218E-005
   1.9450000000000001       8.62583842329851152E-004 -4.03189468160111757E-005
   1.9687500000000000       8.92431804859443695E-004 -4.10409034504094074E-005
   1.9924999999999999       9.22778901152221712E-004 -4.17708723088733156E-005
   2.0162499999999999       9.53626381133002607E-004 -4.25089855309344422E-005
   2.0400000000000000       9.84975496988134587E-004 -4.32553784776862829E-005
   2.0637500000000002       1.01682750306375026E-003 -4.40101898422487128E-005
   2.0874999999999999       1.04918365575734792E-003 -4.47735617652816379E-005
   2.1112500000000001       1.08204521340226571E-003 -4.55456399558419253E-005
   2.1349999999999998       1.11541343614459309E-003 -4.63265738178956550E-005
   2.1587499999999999       1.14928958581201235E-003 -4.71165165828257653E-005
   2.1825000000000001       1.18367492577402863E-003 -4.79156254482935299E-005
   2.2062499999999998       1.21857072079301358E-003 -4.87240617238426607E-005
   2.2300000000000000       1.25397823686544197E-003 -4.95419909836652980E-005
   2.2537500000000001       1.28989874105261623E-003 -5.03695832269741129E-005
   2.2774999999999999       1.32633350130018611E-003 -5.12070130464681818E-005
   2.3012500000000000       1.36328378624565199E-003 -5.20544598054104417E-005
   2.3250000000000002       1.40075086501298082E-003 -5.29121078238786345E-005
   2.3487499999999999       1.43873600699346085E-003 -5.37801465747992917E-005
   2.3725000000000001       1.47724048161170635E-003 -5.46587708904155596E-005
   2.3962500000000002       1.51626555864566785E-003 -5.55481812007799911E-005
   2.4199999999999999       1.55581250570119983E-003 -5.64485836803392624E-005
   2.4437500000000001       1.59588259128345218E-003 -5.73601906138052639E-005
   2.4674999999999998       1.63647708220528891E-003 -5.82832205677881457E-005
   2.4912500000000000       1.67759723659883998E-003 -5.92178984272540799E-005
   2.5150000000000001       1.71924433283471810E-003 -6.01644567171410099E-005
   2.5387499999999998       1.76141962529326895E-003 -6.11231343506524335E-005
   2.5625000000000000       1.80412437305660150E-003 -6.20941779844347318E-005
   2.5862500000000002       1.84735983225135878E-003 -6.30778421020680556E-005
   2.6099999999999999       1.89112725558706327E-003 -6.40743893760264949E-005
   2.6337500000000000       1.93542789186032494E-003 -6.50840910523879895E-005
   2.6575000000000002       1.98026298542197622E-003 -6.61072273601315177E-005
   2.6812499999999999       2.02563377560393588E-003 -6.71440879470381268E-005
   2.7050000000000001       2.07154149610219371E-003 -6.81949723444209811E-005
   2.7287499999999998       2.11798737431200196E-003 -6.92601904631330150E-005
   2.7524999999999999       2.16497263061088928E-003 -7.03400631235634043E-005
   2.7762500000000001       2.21249847758462834E-003 -7.14349226226190180E-005
   2.7999999999999998       2.26056611919078039E-003 -7.25451133410149360E-005
   2.8237500000000000       2.30917674985379150E-003 -7.36709923945691952E-005
   2.8475000000000001       2.35833155348491022E-003 -7.48129303336095628E-005
   2.8712499999999999       2.40803170241944437E-003 -7.59713118950808291E-005
   2.8950000000000000       2.45827835626290410E-003 -7.71465368124763299E-005
   2.9187500000000002       2.50907266063658948E-003 -7.83390206893381922E-005
   2.9424999999999999       2.56041574581195291E-003 -7.95491959427729460E-005
   2.9662500000000001       2.61230872522173578E-003 -8.07775128242436442E-005
   2.9900000000000002       2.66475269383423122E-003 -8.20244405258255071E-005
   3.0137499999999999       2.71774872637527230E-003 -8.32904683811984067E-005
   3.0375000000000001       2.77129787538036177E-003 -8.45761071718844970E-005
   3.0612499999999998       2.82540116905690775E-003 -8.58818905506970285E-005
   3.0850000000000000       2.88005960893364344E-003 -8.72083765960527730E-005
   3.1087500000000001       2.93527416727091530E-003 -8.85561495127762074E-005
   3.1324999999999998       2.99104578420152133E-003 -8.99258214973461858E-005
   3.1562500000000000       3.04737536456710020E-003 -9.13180347882771399E-005
   3.1800000000000002       3.10426377440942147E-003 -9.27334639255685965E-005
   3.2037499999999999       3.16171183706931641E-003 -9.41728182470191104E-005
   3.2275000000000000       3.21972032883795353E-003 -9.56368446538098302E-005
   3.2512500000000006       3.27828997409556179E-003 -9.71263306833111288E-005
   3.2749999999999999       3.33742143986106915E-003 -9.86421079337513143E-005
   3.2987500000000005       3.39711532966199652E-003 -1.00185055893514782E-004
   3.3224999999999998       3.45737217661651981E-003 -1.01756106237756215E-004
   3.3462500000000004       3.51819243559847684E-003 -1.03356247667218973E-004
   3.3700000000000001       3.57957647432940920E-003 -1.04986531379223366E-004
   3.3937500000000003       3.64152456320895662E-003 -1.06648077279599494E-004
   3.4175000000000000       3.70403688691111179E-003 -1.08342081748219726E-004
   3.4412500000000001       3.76711341455959227E-003 -1.10069822355488955E-004
   3.4649999999999999       3.83075411713353509E-003 -1.11832674033332969E-004
   3.4887500000000000       3.89495871618889726E-003 -1.13632113097791033E-004
   3.5124999999999997       3.95972677872563194E-003 -1.15469733286507133E-004
   3.5362499999999999       4.02505765659270584E-003 -1.17347259558745929E-004
   3.5599999999999996       4.09095051059784384E-003 -1.19266567211917998E-004
   3.5837500000000002       4.15740419213335259E-003 -1.21229700385147015E-004
   3.6074999999999995       4.22441725532811310E-003 -1.23238898824725601E-004
   3.6312500000000001       4.29198789098279940E-003 -1.25296628045031591E-004
   3.6549999999999994       4.36011386155797393E-003 -1.27405616848269462E-004
   3.6787500000000000       4.42879242032860176E-003 -1.29568903987307770E-004
   3.7025000000000001       4.49802022471451537E-003 -1.31789897466159922E-004
   3.7262499999999998       4.56779312208719940E-003 -1.34072447514554087E-004
   3.7500000000000000       4.63810615978175328E-003 -1.36420950333524736E-004
   3.7525000000000004       4.64553871126627532E-003 -1.36672197506832621E-004
   3.7549999999999999       4.65297717006301660E-003 -1.36924237167514352E-004
   3.7574999999999998       4.66042153063232854E-003 -1.37177075900254253E-004
   3.7599999999999998       4.66787178407904006E-003 -1.37430720305362059E-004
   3.7624999999999997       4.67532792180824688E-003 -1.37685177109379294E-004
   3.7650000000000001       4.68278993419903380E-003 -1.37940453129205271E-004
   3.7675000000000005       4.69025781356164576E-003 -1.38196555362491959E-004
   3.7700000000000000       4.69773155055918604E-003 -1.38453490885687510E-004
   3.7725000000000000       4.70521113542349094E-003 -1.38711266893377293E-004
   3.7749999999999999       4.71269655851206185E-003 -1.38969890718388821E-004
   3.7774999999999999       4.72018780995433866E-003 -1.39229369825209402E-004
   3.7799999999999994       4.72768487964492917E-003 -1.39489711813774284E-004
   3.7825000000000006       4.73518775723658428E-003 -1.39750924423409168E-004
   3.7850000000000001       4.74269643213284710E-003 -1.40013015536931716E-004
   3.7875000000000001       4.75021089384381878E-003 -1.40275993195653170E-004
   3.7900000000000000       4.75773113052551950E-003 -1.40539865560931080E-004
   3.7925000000000000       4.76525713114937886E-003 -1.40804640983106696E-004
   3.7949999999999995       4.77278888404254493E-003 -1.41070327963497400E-004
   3.7974999999999999       4.78032637724143481E-003 -1.41336935170140236E-004
   3.8000000000000003       4.78786959848228732E-003 -1.41604471443053929E-004
   3.8025000000000002       4.79541853519134011E-003 -1.41872945799731312E-004
   3.8050000000000002       4.80297317447452368E-003 -1.42142367440877877E-004
   3.8075000000000001       4.81053350310672954E-003 -1.42412745756411504E-004
   3.8099999999999996       4.81809950752052230E-003 -1.42684090331734515E-004
   3.8125000000000000       4.82567117379438786E-003 -1.42956410954300312E-004
   3.8150000000000004       4.83324848764036044E-003 -1.43229717620485476E-004
   3.8174999999999999       4.84083143439110151E-003 -1.43504020542792321E-004
   3.8199999999999998       4.84841999897672737E-003 -1.43779330157114342E-004
   3.8224999999999998       4.85601416594897729E-003 -1.44055657131794050E-004
   3.8249999999999997       4.86361390036198042E-003 -1.44333011808997209E-004
   3.8275000000000001       4.87121922374161766E-003 -1.44611406468175255E-004
   3.8300000000000005       4.87883010069499988E-003 -1.44890851971367726E-004
   3.8325000000000000       4.88644651396987015E-003 -1.45171360000230455E-004
   3.8350000000000000       4.89406846464408244E-003 -1.45452943073392561E-004
   3.8374999999999999       4.90169587700808092E-003 -1.45735611730806174E-004
   3.8399999999999999       4.90932878993974742E-003 -1.46019380233358849E-004
   3.8424999999999994       4.91696716488248045E-003 -1.46304260868473620E-004
   3.8450000000000006       4.92461098192844247E-003 -1.46590266818970934E-004
   3.8475000000000001       4.93226022057190270E-003 -1.46877411605051078E-004
   3.8500000000000001       4.93991485948372562E-003 -1.47165709092383679E-004
   3.8525000000000000       4.94757487728464309E-003 -1.47455173530816212E-004
   3.8550000000000000       4.95524025131717331E-003 -1.47745819534408451E-004
   3.8574999999999995       4.96291095841464545E-003 -1.48037662121953327E-004
   3.8599999999999999       4.97058697466938766E-003 -1.48330716728781181E-004
   3.8625000000000003       4.97826827539855736E-003 -1.48624999225622660E-004
   3.8650000000000002       4.98595483510779619E-003 -1.48920525938680740E-004
   3.8675000000000002       4.99364662745248929E-003 -1.49217313671007047E-004
   3.8700000000000001       5.00134362519646589E-003 -1.49515379725295472E-004
   3.8724999999999996       5.00904580016782973E-003 -1.49814741928218012E-004
   3.8750000000000000       5.01675312321180067E-003 -1.50115418656434886E-004
   3.8775000000000004       5.02446556414913852E-003 -1.50417428864700500E-004
   3.8799999999999999       5.03218309168609445E-003 -1.50720792114621772E-004
   3.8824999999999998       5.03990567341007240E-003 -1.51025528608283690E-004
   3.8849999999999998       5.04763327569122261E-003 -1.51331659221579388E-004
   3.8874999999999997       5.05536586362408894E-003 -1.51639205541508526E-004
   3.8900000000000001       5.06310340095952535E-003 -1.51948189906227330E-004
   3.8925000000000005       5.07084585000841439E-003 -1.52258635447610280E-004
   3.8950000000000000       5.07859317158319487E-003 -1.52570566138651731E-004
   3.8975000000000000       5.08634532488856737E-003 -1.52884006843448492E-004
   3.8999999999999999       5.09410226199473459E-003 -1.53198983208807345E-004
   3.9024999999999999       5.10186394944125987E-003 -1.53515522376754872E-004
   3.9049999999999994       5.10963033556778318E-003 -1.53833652070845727E-004
   3.9075000000000006       5.11740137754744789E-003 -1.54153401484021538E-004
   3.9100000000000001       5.12517701394053001E-003 -1.54474800534224561E-004
   3.9125000000000001       5.13295719734917395E-003 -1.54797880937698279E-004
   3.9150000000000000       5.14074187238447531E-003 -1.55122675644454741E-004
   3.9175000000000000       5.14853098093999862E-003 -1.55449219106112182E-004
   3.9199999999999995       5.15632446198273451E-003 -1.55777547390226309E-004
   3.9224999999999999       5.16412225132113940E-003 -1.56107698307109404E-004
   3.9250000000000003       5.17192428134691674E-003 -1.56439711550942866E-004
   3.9275000000000002       5.17973048074660530E-003 -1.56773628857314094E-004
   3.9300000000000002       5.18754077417833605E-003 -1.57109494179721697E-004
   3.9325000000000001       5.19535508190811096E-003 -1.57447353888077492E-004
   3.9349999999999996       5.20317331939895277E-003 -1.57787256992855028E-004
   3.9375000000000000       5.21099539684470765E-003 -1.58129255399300467E-004
   3.9400000000000004       5.21882121885551553E-003 -1.58473404203669950E-004
   3.9424999999999999       5.22665068298209991E-003 -1.58819761998608836E-004
   3.9449999999999998       5.23448368009635408E-003 -1.59168391287900306E-004
   3.9474999999999998       5.24232011507789857E-003 -1.59519359583053087E-004
   3.9499999999999997       5.25015979752906873E-003 -1.59872736622330899E-004
   3.9525000000000001       5.25800265558264406E-003 -1.60228601515810358E-004
   3.9550000000000005       5.26584852054282158E-003 -1.60587036948212514E-004
   3.9575000000000000       5.27369723277204289E-003 -1.60948133302891056E-004
   3.9600000000000000       5.28154861720941081E-003 -1.61311989002834870E-004
   3.9624999999999999       5.28940248194352102E-003 -1.61678711788731857E-004
   3.9649999999999999       5.29725861515506925E-003 -1.62048420252693923E-004
   3.9674999999999994       5.30511678157521201E-003 -1.62421245759628355E-004
   3.9700000000000006       5.31297671799955875E-003 -1.62797334879906391E-004
   3.9725000000000001       5.32083812773067374E-003 -1.63176852529497095E-004
   3.9750000000000001       5.32870069346739160E-003 -1.63559986715576349E-004
   3.9775000000000000       5.33656396130049483E-003 -1.63946950826056309E-004
   3.9800000000000000       5.34442754036070812E-003 -1.64337997847150986E-004
   3.9824999999999995       5.35229086184040199E-003 -1.64733424534639617E-004
   3.9849999999999999       5.36015327996919744E-003 -1.65133591761931103E-004
   3.9875000000000003       5.36801397379459404E-003 -1.65538948616097064E-004
   3.9900000000000002       5.37587186701316173E-003 -1.65950075646341806E-004
   3.9925000000000002       5.38372550261635285E-003 -1.66367765964412585E-004
   3.9950000000000001       5.39157272269184286E-003 -1.66793198186623810E-004
   3.9974999999999996       5.39940974873406431E-003 -1.67228415902969621E-004
   4.0000000000000000       5.40722608824708174E-003 -1.67679167814073786E-004
   4.0025000000000004       5.41503511404974828E-003 -1.68185771525779194E-004
   4.0049999999999999       5.42287054933213511E-003 -1.68721857039380937E-004
   4.0075000000000003       5.43072660124644183E-003 -1.69276677018897782E-004
   4.0099999999999998       5.43860119860776949E-003 -1.69846374401613390E-004
   4.0125000000000002       5.44649314009054350E-003 -1.70428709390845222E-004
   4.0149999999999997       5.45440161218593844E-003 -1.71022163794020749E-004
   4.0175000000000001       5.46232601551356091E-003 -1.71625618120413209E-004
   4.0199999999999996       5.47026588394640325E-003 -1.72238201202009006E-004
   4.0225000000000000       5.47822084107895801E-003 -1.72859209165973285E-004
   4.0250000000000004       5.48619057432671482E-003 -1.73488057281862891E-004
   4.0274999999999999       5.49417481849635327E-003 -1.74124249290905954E-004
   4.0300000000000002       5.50217334472653460E-003 -1.74767356796930802E-004
   4.0324999999999998       5.51018595270168481E-003 -1.75417004830662730E-004
   4.0350000000000001       5.51821246507936368E-003 -1.76072861396002342E-004
   4.0374999999999996       5.52625272330860371E-003 -1.76734629683574900E-004
   4.0400000000000000       5.53430658445001628E-003 -1.77402042135198305E-004
   4.0425000000000004       5.54237391870497902E-003 -1.78074855828461826E-004
   4.0449999999999999       5.55045460745807670E-003 -1.78752848825577059E-004
   4.0475000000000003       5.55854854171330785E-003 -1.79435817241836682E-004
   4.0499999999999998       5.56665562081533078E-003 -1.80123572860266029E-004
   4.0525000000000002       5.57477575140072172E-003 -1.80815941168237498E-004
   4.0549999999999997       5.58290884652456239E-003 -1.81512759724347661E-004
   4.0579999999999998       5.59268555981886142E-003 -1.82354603350835001E-004
   4.0599999999999996       5.59921361043035429E-003 -1.82919150155307135E-004
   4.0625000000000000       5.60738513137052589E-003 -1.83628446174630985E-004
   4.0650000000000004       5.61556932018542412E-003 -1.84341638889441842E-004
   4.0674999999999999       5.62376611300099884E-003 -1.85058609305308670E-004
   4.0700000000000003       5.63197544929440550E-003 -1.85779244749074399E-004
   4.0724999999999998       5.64019727159571771E-003 -1.86503438308906829E-004
   4.0750000000000002       5.64843152522591027E-003 -1.87231088342100505E-004
   4.0774999999999997       5.65667815806549911E-003 -1.87962098040396968E-004
   4.0800000000000001       5.66493712035028713E-003 -1.88696375044466021E-004
   4.0824999999999996       5.67320836448557703E-003 -1.89433831100442672E-004
   4.0850000000000000       5.68149184488785704E-003 -1.90174381753140857E-004
   4.0875000000000004       5.68978751783530586E-003 -1.90917946070575506E-004
   4.0899999999999999       5.69809534133697195E-003 -1.91664446396119721E-004
   4.0925000000000002       5.70641527501400576E-003 -1.92413808124688399E-004
   4.0949999999999998       5.71474727999127415E-003 -1.93165959500014568E-004
   4.0975000000000001       5.72309131880303044E-003 -1.93920831430678063E-004
   4.0999999999999996       5.73144735529916745E-003 -1.94678357322323092E-004
   4.1025000000000000       5.73981535456741764E-003 -1.95438472924758228E-004
   4.1050000000000004       5.74819528285837843E-003 -1.96201116191920954E-004
   4.1074999999999999       5.75658710751755440E-003 -1.96966227153480946E-004
   4.1100000000000003       5.76499079692291330E-003 -1.97733747796837784E-004
   4.1124999999999998       5.77340632042741206E-003 -1.98503621958446083E-004
   4.1150000000000002       5.78183364830598887E-003 -1.99275795223543460E-004
   4.1174999999999997       5.79027275170717476E-003 -2.00050214833472501E-004
   4.1200000000000001       5.79872360260533497E-003 -2.00826829599753780E-004
   4.1224999999999996       5.80718617376246946E-003 -2.01605589824584294E-004
   4.1250000000000000       5.81566043860166568E-003 -2.02386447223800212E-004
   4.1275000000000004       5.82414637150934899E-003 -2.03169354869794607E-004
   4.1299999999999999       5.83264394729582532E-003 -2.03954267109767714E-004
   4.1325000000000003       5.84115314150027067E-003 -2.04741139517520431E-004
   4.1349999999999998       5.84967393027717008E-003 -2.05529928834554467E-004
   4.1375000000000002       5.85820629036875543E-003 -2.06320592917683880E-004
   4.1399999999999997       5.86675019907913035E-003 -2.07113090689939317E-004
   4.1425000000000001       5.87530563433532119E-003 -2.07907382097529086E-004
   4.1449999999999996       5.88387257432366508E-003 -2.08703428054518613E-004
   4.1475000000000000       5.89245099797940704E-003 -2.09501190420208422E-004
   4.1500000000000004       5.90104088462609956E-003 -2.10300631948804798E-004
   4.1524999999999999       5.90964221404170070E-003 -2.11101716256327222E-004
   4.1550000000000002       5.91825496644072298E-003 -2.11904407786557461E-004
   4.1574999999999998       5.92687912237091583E-003 -2.12708671775778760E-004
   4.1600000000000001       5.93551466304276243E-003 -2.13514474234773429E-004
   4.1624999999999996       5.94416156979653103E-003 -2.14321781901500398E-004
   4.1650000000000000       5.95281982443306417E-003 -2.15130562226225274E-004
   4.1675000000000004       5.96148940911401214E-003 -2.15940783342623158E-004
   4.1699999999999999       5.97017030634903415E-003 -2.16752414043295757E-004
   4.1725000000000003       5.97886249898360762E-003 -2.17565423756529427E-004
   4.1749999999999998       5.98756597018746967E-003 -2.18379782524207722E-004
   4.1775000000000002       5.99628070344364501E-003 -2.19195460980818775E-004
   4.1799999999999997       6.00500668253797342E-003 -2.20012430333468872E-004
   4.1825000000000001       6.01374389154918192E-003 -2.20830662342859498E-004
   4.1849999999999996       6.02249231483938888E-003 -2.21650129305153438E-004
   4.1875000000000000       6.03125193704509132E-003 -2.22470804034686842E-004
   4.1900000000000004       6.04002274306852938E-003 -2.23292659847470218E-004
   4.1924999999999999       6.04880471806946724E-003 -2.24115670545436035E-004
   4.1950000000000003       6.05759784745735306E-003 -2.24939810401388366E-004
   4.1974999999999998       6.06640211688378936E-003 -2.25765054144612545E-004
   4.2000000000000002       6.07521751223536952E-003 -2.26591376947111951E-004
   4.2024999999999997       6.08404401962680651E-003 -2.27418754410431379E-004
   4.2050000000000001       6.09288162539435487E-003 -2.28247162553041393E-004
   4.2074999999999996       6.10173031608950405E-003 -2.29076577798244756E-004
   4.2100000000000000       6.11059007847296158E-003 -2.29906976962587317E-004
   4.2125000000000004       6.11946089950884259E-003 -2.30738337244735527E-004
   4.2149999999999999       6.12834276635912910E-003 -2.31570636214805211E-004
   4.2175000000000002       6.13723566637833229E-003 -2.32403851804113061E-004
   4.2199999999999998       6.14613958710837072E-003 -2.33237962295330270E-004
   4.2225000000000001       6.15505451627365759E-003 -2.34072946313020828E-004
   4.2249999999999996       6.16398044177635714E-003 -2.34908782814538894E-004
   4.2275000000000000       6.17291735169185098E-003 -2.35745451081276891E-004
   4.2300000000000004       6.18186523426434830E-003 -2.36582930710235164E-004
   4.2324999999999999       6.19082407790267231E-003 -2.37421201605909378E-004
   4.2350000000000003       6.19979387117622523E-003 -2.38260243972475698E-004
   4.2374999999999998       6.20877460281103483E-003 -2.39100038306251899E-004
   4.2400000000000002       6.21776626162961251E-003 -2.39940565386263669E-004
   4.2424999999999997       6.22676883682938068E-003 -2.40781806278119652E-004
   4.2450000000000001       6.23578231741502009E-003 -2.41623742305483683E-004
   4.2474999999999996       6.24480669275921489E-003 -2.42466355065319044E-004
   4.2500000000000000       6.25384195231734608E-003 -2.43309626410703186E-004
   4.3262499999999999       6.53459624660555124E-003 -2.69261017276285731E-004
   4.4024999999999999       6.82522490443328821E-003 -2.95400199329775854E-004
   4.4787499999999998       7.12554582350891520E-003 -3.21424240502878034E-004
   4.5549999999999997       7.43541997595480522E-003 -3.47103963156761134E-004
   4.6312499999999996       7.75473844433168663E-003 -3.72258782343544317E-004
   4.7074999999999996       8.08341487805545877E-003 -3.96742234145482629E-004
   4.7837500000000004       8.42138073105218321E-003 -4.20432902554393408E-004
   4.8600000000000003       8.76858200837984589E-003 -4.43228362140433627E-004
   4.9362500000000002       9.12497693862530240E-003 -4.65040938852410264E-004
   5.0125000000000002       9.49053423740345119E-003 -4.85794631594816816E-004
   5.0887500000000001       9.86523176903797601E-003 -5.05422809735662582E-004
   5.1650000000000000       1.02490554875970079E-002 -5.23866448941518836E-004
   5.2412500000000000       1.06419985807035388E-002 -5.41072752139789333E-004
   5.3174999999999999       1.10440607648403036E-002 -5.56994053184672812E-004
   5.3937499999999998       1.14552476966638707E-002 -5.71586932615921243E-004
   5.4699999999999998       1.18755704750621235E-002 -5.84811495533265973E-004
   5.5462499999999997       1.23050452155113645E-002 -5.96630775398660981E-004
   5.6224999999999996       1.27436926829690243E-002 -6.07010237036957178E-004
   5.6987500000000004       1.31915379728285050E-002 -6.15917358743713018E-004
   5.7750000000000004       1.36486102318262529E-002 -6.23321278163000911E-004
   5.8512500000000003       1.41149424125233576E-002 -6.29192490064874521E-004
   5.9275000000000002       1.45905710562754826E-002 -6.33502586721532450E-004
   6.0037500000000001       1.50755361005503428E-002 -6.36224033511771821E-004
   6.0800000000000001       1.55698807074404685E-002 -6.37329973865340105E-004
   6.1562500000000000       1.60736511104946841E-002 -6.36794058779381199E-004
   6.2324999999999999       1.65868964772009943E-002 -6.34590297015004802E-004
   6.3087499999999999       1.71096687827058253E-002 -6.30692922704408727E-004
   6.3849999999999998       1.76420227049518541E-002 -6.25076278187450306E-004
   6.4612499999999997       1.81840155200008249E-002 -6.17714709128398582E-004
   6.5375000000000005       1.87357070130653863E-002 -6.08582470737458435E-004
   6.6137499999999996       1.92971593970591195E-002 -5.97653643278913825E-004
   6.6900000000000013       1.98684372390176972E-002 -5.84902055616495341E-004
   6.7662500000000003       2.04496073936130777E-002 -5.70301215692983385E-004
   6.8425000000000002       2.10407389430805856E-002 -5.53824247003054798E-004
   6.9187500000000002       2.16419031428867238E-002 -5.35443830251463638E-004
   6.9949999999999992       2.22531733730502515E-002 -5.15132149514141479E-004
   7.0712500000000000       2.28746250935596210E-002 -4.92860842276013930E-004
   7.1475000000000000       2.35063358049164978E-002 -4.68600952863694258E-004
   7.2237500000000008       2.41483850123617068E-002 -4.42322888794104000E-004
   7.2999999999999998       2.48008541938814671E-002 -4.13996379656451539E-004
   7.3762499999999998       2.54638267716292520E-002 -3.83590438180894785E-004
   7.4524999999999997       2.61373880864983685E-002 -3.51073323190906415E-004
   7.5287499999999987       2.68216253756078798E-002 -3.16412504172275942E-004
   7.6050000000000004       2.75166277524871543E-002 -2.79574627222711422E-004
   7.6812499999999995       2.82224861897646603E-002 -2.40525482172869942E-004
   7.7575000000000003       2.89392935041859131E-002 -1.99229970693025186E-004
   7.8337500000000002       2.96671443438008171E-002 -1.55652075219951653E-004
   7.9100000000000010       3.04061351771767047E-002 -1.09754828556130640E-004
   7.9862500000000001       3.11563642845057477E-002 -6.15002840085661129E-005
   8.0625000000000000       3.19179317504889107E-002 -1.08494859472384974E-005
   8.1387499999999999       3.26909394588876245E-002  4.22375593258764021E-005
   8.2149999999999999       3.34754910886452609E-002  9.78019124970561001E-005
   8.2912499999999998       3.42716921114868817E-002  1.55885730041993494E-004
   8.3674999999999997       3.50796497909127633E-002  2.16532292991960466E-004
   8.4437499999999996       3.58994731825071356E-002  2.79786035741734300E-004
   8.5199999999999996       3.67312731354884417E-002  3.45692574968800364E-004
   8.5962499999999995       3.75751622954335479E-002  4.14298738726415010E-004
   8.6724999999999994       3.84312551078302977E-002  4.85652595763186063E-004
   8.7487499999999994       3.92996678240981542E-002  5.59803485141405124E-004
   8.8249999999999993       4.01805185058159361E-002  6.36802046151337098E-004
   8.9012499999999992       4.10739270327019068E-002  7.16700248634249710E-004
   8.9774999999999991       4.19800151101417038E-002  7.99551423713433171E-004
   9.0537500000000009       4.28989062778875885E-002  8.85410295000556746E-004
   9.1300000000000008       4.38307259196199089E-002  9.74333010324173344E-004
   9.2062500000000007       4.47756012733350819E-002  1.06637717402986200E-003
   9.2825000000000006       4.57336614425212090E-002  1.16160187989892581E-003
   9.3587500000000006       4.67050374080815317E-002  1.26006774472751221E-003
   9.4350000000000005       4.76898620409656887E-002  1.36183694260119648E-003
   9.5112500000000004       4.86882701154723527E-002  1.46697323989284376E-003
   9.5875000000000004       4.97003983231936938E-002  1.57554203100599170E-003
   9.6637500000000003       5.07263852875815199E-002  1.68761037488352784E-003
   9.7400000000000002       5.17663715791225609E-002  1.80324703230328939E-003
   9.8162500000000001       5.28204997311201435E-002  1.92252250398846866E-003
   9.8925000000000001       5.38889142560803960E-002  2.04550906956955936E-003
   9.9687500000000000       5.49717616634284451E-002  2.17228082747306832E-003
   10.045000000000000       5.60691904742013497E-002  2.30291373562023678E-003
   10.121200000000000       5.71806170975595468E-002  2.43739610158275576E-003
   10.197500000000000       5.83083965756684974E-002  2.57607638447902246E-003
   10.273800000000000       5.94512350231293507E-002  2.71886265245931125E-003
   10.350000000000000       6.06077617208539352E-002  2.86564348766477767E-003
   10.426200000000000       6.17796231640322033E-002  3.01668905957066906E-003
   10.502500000000000       6.29685485026013209E-002  3.17229406011620930E-003
   10.578799999999999       6.41731734466536030E-002  3.33235347253152663E-003
   10.654999999999999       6.53920535987761731E-002  3.49674116010538147E-003
   10.731199999999999       6.66269246418187411E-002  3.66575848856707468E-003
   10.807499999999999       6.78796084444308473E-002  3.83973346395753484E-003
   10.883699999999999       6.91469932561159101E-002  4.01830939076831470E-003
   10.960000000000001       7.04325799347705200E-002  4.20205691864885059E-003
   11.036300000000001       7.17348928829070198E-002  4.39084944499971205E-003
   11.112500000000001       7.30523711527632652E-002  4.58453647800124726E-003
   11.188800000000001       7.43886540156738080E-002  4.78373599332425868E-003
   11.265000000000001       7.57404221261910177E-002  4.98803793183666758E-003
   11.341200000000001       7.71096011550269217E-002  5.19781459587715777E-003
   11.417500000000000       7.84982106072765889E-002  5.41346983651660313E-003
   11.493800000000000       7.99046562591837067E-002  5.63485280113394747E-003
   11.570000000000000       8.13272528689324703E-002  5.86178555164367735E-003
   11.646200000000000       8.27680273336118960E-002  6.09468073536220071E-003
   11.722500000000000       8.42291045159501012E-002  6.33398538439188495E-003
   11.798800000000000       8.57088067432346806E-002  6.57953081104051523E-003
   11.875000000000000       8.72053613003409694E-002  6.83111884247487693E-003
   11.951200000000000       8.87209007527628296E-002  7.08920617295555333E-003
   12.027500000000000       9.02576599737862362E-002  7.35428700462014730E-003
   12.103800000000000       9.18138741401230279E-002  7.62617333009108032E-003
   12.180000000000000       9.33876791392302952E-002  7.90464501755744862E-003
   12.256200000000000       9.49813178749145393E-002  8.19020689357169429E-003
   12.332500000000000       9.65971401245377947E-002  8.48340473448298306E-003
   12.408799999999999       9.82332900016686938E-002  8.78402959445102882E-003
   12.484999999999999       9.98878078643502948E-002  9.09183750367828329E-003
   12.561199999999999       0.10156305185084362       9.40738593650403132E-003
   12.637499999999999       0.10326149176953607       9.73127710967035611E-003
   12.713699999999999       0.10497890867939116       1.00628388599841787E-002
   12.789999999999999       0.10672004659923387       1.04031228703009970E-002
   12.866299999999999       0.10848290521684577       1.07518854274953474E-002
   12.942500000000003       0.11026537332879276       1.11088428950929310E-002
   13.018800000000001       0.11207237452978988       1.14751271668004414E-002
   13.095000000000001       0.11389942001703926       1.18499775182261853E-002
   13.171199999999999       0.11574911400026543       1.22340721844268006E-002
   13.247500000000000       0.11762418266996832       1.26281429236796174E-002
   13.323800000000002       0.11952247117899813       1.30319067175982337E-002
   13.400000000000000       0.12144170609129967       1.34450349782751846E-002
   13.476200000000000       0.12338462292453325       1.38682751513764784E-002
   13.552499999999998       0.12535408470222986       1.43024332817042275E-002
   13.628800000000000       0.12734782750018808       1.47471973272910693E-002
   13.705000000000000       0.12936346333504112       1.52022054400425249E-002
   13.781200000000000       0.13140386484852642       1.56682809960608412E-002
   13.857500000000000       0.13347203797180668       1.61463115660664402E-002
   13.933799999999998       0.13556560450743707       1.66359535854306330E-002
   14.010000000000002       0.13768205645970102       1.71368090227435113E-002
   14.086200000000000       0.13982440963614040       1.76497846056277198E-002
   14.162500000000000       0.14199581917692736       1.81758574273566502E-002
   14.238799999999999       0.14419378711370798       1.87146496745040879E-002
   14.315000000000000       0.14641567964714614       1.92657239396274646E-002
   14.391200000000000       0.14866466201294126       1.98300785107834408E-002
   14.467499999999999       0.15094404508367823       2.04087888524705219E-002
   14.543799999999999       0.15325120527754926       2.10014399365214127E-002
   14.619999999999997       0.15558337684550730       2.16075514982797291E-002
   14.696200000000001       0.15794388103473794       2.22282224885089336E-002
   14.772500000000001       0.16033619091962945       2.28646364991678605E-002
   14.848799999999999       0.16275755120538293       2.35163380685311056E-002
   14.924999999999999       0.16520505765795498       2.41828002661734522E-002
   15.001200000000003       0.16768219391964714       2.48652327162737150E-002
   15.077500000000001       0.17019260265220459       2.55649380351706292E-002
   15.153800000000000       0.17273338997778398       2.62814167562957328E-002
   15.230000000000000       0.17530150623037799       2.70140911139776889E-002
   15.306200000000000       0.17790060436261934       2.77642925405509541E-002
   15.382500000000002       0.18053450340328633       2.85334546272938208E-002
   15.458800000000000       0.18320016397233144       2.93210300642787296E-002
   15.535000000000000       0.18589438356381394       3.01263856913424298E-002
   15.611199999999998       0.18862099134166557       3.09509870629556122E-002
   15.687500000000000       0.19138398985877919       3.17964120272954676E-002
   15.763800000000002       0.19418018663154682       3.26620612096621896E-002
   15.840000000000000       0.19700621843945065       3.35472410676623256E-002
   15.916200000000000       0.19986609762989568       3.44535649152872825E-002
   15.992499999999998       0.20276401740649039       3.53827695525487027E-002
   16.068800000000000       0.20569662412617187       3.63341989291666723E-002
   16.145000000000000       0.20866038541309687       3.73070936406116049E-002
   16.221200000000000       0.21165950367566869       3.83032298428239160E-002
   16.297499999999999       0.21469837002844896       3.93245195907107395E-002
   16.373799999999999       0.21777346094109429       4.03702450896451376E-002
   16.449999999999999       0.22088106582342945       4.14395750511066530E-002
   16.526199999999999       0.22402558412205539       4.25344652168702028E-002
   16.602499999999999       0.22721161171298734       4.36570209094298001E-002
   16.678799999999999       0.23043544591570717       4.48064570536981580E-002
   16.754999999999999       0.23369318824881516       4.59818638662192816E-002
   16.831199999999999       0.23698944218814857       4.71853952674727087E-002
   16.907499999999999       0.24032901445297858       4.84193696986325306E-002
   16.983799999999999       0.24370801345165602       4.96829287607484169E-002
   17.059999999999999       0.24712234245674120       5.09750768975504517E-002
   17.136199999999999       0.25057681453053460       5.22981865668647183E-002
   17.212499999999999       0.25407645507430970       5.36548117514234618E-002
   17.288799999999998       0.25761717195515238       5.50440138452067754E-002
   17.364999999999998       0.26119465897584271       5.64647034645185397E-002
   17.441199999999998       0.26481394500375099       5.79194943886046920E-002
   17.517499999999998       0.26848027910916261       5.94112004865849225E-002
   17.593800000000002       0.27218935727494209       6.09387955906215487E-002
   17.670000000000002       0.27593665178959464       6.25010875935670812E-002
   17.746200000000002       0.27972741223406139       6.41009566788941637E-002
   17.822500000000002       0.28356711644045191       6.57415037493673665E-002
   17.898800000000001       0.28745123562655706       6.74216068076100850E-002
   17.975000000000001       0.29137500729650623       6.91399610939169157E-002
   18.051200000000001       0.29534390630637419       7.08997410742933654E-002
   18.127500000000001       0.29936364282461358       7.27043646019509271E-002
   18.203800000000001       0.30342944931810045       7.45526046501052697E-002
   18.280000000000001       0.30753631440943419       7.64430328107963408E-002
   18.356200000000001       0.31168994087720098       7.83791484676813616E-002
   18.432500000000001       0.31589627364576151       8.03647195326933905E-002
   18.508800000000001       0.32015029070989770       8.23984035463339731E-002
   18.585000000000001       0.32444671739126463       8.44786363958471564E-002
   18.661200000000001       0.32879148502170563       8.66092760865528333E-002
   18.737500000000001       0.33319077382087542       8.87944771089682477E-002
   18.813800000000001       0.33763929152466987       9.10327702621264723E-002
   18.890000000000001       0.34213148111501257       9.33224413377763545E-002
   18.966200000000001       0.34667350261379715       9.56677445079325284E-002
   19.042500000000000       0.35127176954779965       9.80732610082445111E-002
   19.118800000000000       0.35592070041952512       0.10053738168769176     
   19.195000000000000       0.36061443847644348       0.10305822689662099     
   19.271200000000000       0.36535936825803716       0.10564048777670183     
   19.347500000000000       0.37016213149962185       0.10828921638474948     
   19.423700000000000       0.37501044035219022       0.11099904942934689     
   19.500000000000000       0.37991730845536359       0.11377872206043164     
   19.576300000000000       0.38487668159669658       0.11662638663953351     
   19.652500000000000       0.38988221489828723       0.11953988137838603     
   19.728800000000000       0.39494728803847062       0.12252860271500013     
   19.805000000000000       0.40005884780743456       0.12558650703866930     
   19.881200000000000       0.40522370200657093       0.12871929787961317     
   19.957500000000000       0.41044891780369303       0.13193311815532391     


==> anc/M1_6_7_v2.dat <==
  2.12500000000000015E-002  8.81897941273461144E-008 -7.02292189045350856E-007
  4.49999999999999983E-002 -1.36041404223381358E-005  7.40007672315250780E-008
  6.87500000000000056E-002 -2.01884830235562896E-005  1.13540566202236830E-007
  9.24999999999999989E-002 -2.63599717064592025E-005  1.53419484980223043E-007
  0.11625000000000002      -3.21175736944390454E-005  1.93641312783497615E-007
  0.14000000000000001      -3.74602521340547273E-005  2.34209895439353972E-007
  0.16375000000000001      -4.23869660687955276E-005  2.75129136478460105E-007
  0.18750000000000000      -4.68966704125543281E-005  3.16402998255435620E-007
  0.21124999999999999      -5.09883159228054946E-005  3.58035503096674558E-007
  0.23499999999999999      -5.46608491734821368E-005  4.00030734476227048E-007
  0.25874999999999998      -5.79132125275469724E-005  4.42392838220567066E-007
  0.28249999999999997      -6.07443441092512116E-005  4.85126023743131627E-007
  0.30625000000000002      -6.31531777760756496E-005  5.28234565309491124E-007
  0.33000000000000002      -6.51386430903482926E-005  5.71722803334142524E-007
  0.35375000000000001      -6.66996652905317507E-005  6.15595145709817790E-007
  0.37750000000000000      -6.78351652621554045E-005  6.59856069170144476E-007
  0.40125000000000000      -6.85440595085005846E-005  7.04510120687834440E-007
  0.42499999999999999      -6.88252601225137312E-005  7.49561918925935250E-007
  0.44874999999999998      -6.86776747498155169E-005  7.95016155633749690E-007
  0.47249999999999992      -6.81002065685196157E-005  8.40877597263028414E-007
  0.49625000000000008      -6.70917542516494443E-005  8.87151086444593693E-007
  0.52000000000000002      -6.56512119375898589E-005  9.33841543592587521E-007
  0.54374999999999996      -6.37774691984951839E-005  9.80953968533381412E-007
  0.56750000000000000      -6.14694110083032960E-005  1.02849344217740630E-006
  0.59125000000000005      -5.87259177101839185E-005  1.07646512823233384E-006
  0.61499999999999999      -5.55458649844039589E-005  1.12487427497693888E-006
  0.63875000000000004      -5.19281238141188576E-005  1.17372621705309563E-006
  0.66249999999999998      -4.78715604523943287E-005  1.22302637733527158E-006
  0.68625000000000003      -4.33750363879636844E-005  1.27278026883646167E-006
  0.70999999999999996      -3.84374083107058551E-005  1.32299349666904570E-006
  0.73375000000000001      -3.30575280766684044E-005  1.37367176005957979E-006
  0.75749999999999995      -2.72342426726261317E-005  1.42482085441928930E-006
  0.78125000000000000      -2.09663941801642297E-005  1.47644667347227250E-006
  0.80500000000000016      -1.42528197392764756E-005  1.52855521144321519E-006
  0.82875000000000010      -7.09235151146745126E-006  1.58115256530688976E-006
  0.85250000000000004       5.16183357653159396E-007  1.63424493710134920E-006
  0.87624999999999997       8.57396277629521222E-006  1.68783863630718320E-006
  0.90000000000000002       1.70821697449432771E-005  1.74194008229518053E-006
  0.92374999999999996       2.60419923953546242E-005  1.79655580684468229E-006
  0.94750000000000001       3.54546240301147013E-005  1.85169245673525059E-006
  0.97124999999999995       4.53212631627588730E-005  1.90735679641430131E-006
  0.99500000000000000       5.56431135584800656E-005  1.96355571074334573E-006
   1.0187500000000000       6.64213836703143976E-005  2.02029618942038838E-006
   1.0425000000000000       7.76572889822256057E-005  2.07758540253905220E-006
   1.0662499999999999       8.93520487695198160E-005  2.13543059604959118E-006
   1.0900000000000001       1.01506888172601180E-004  2.19383916452115126E-006
   1.1137500000000000       1.14123037939675874E-004  2.25281864115995584E-006
   1.1375000000000000       1.27201734191515164E-004  2.31237669473105130E-006
   1.1612499999999999       1.40744218646313585E-004  2.37252113713158875E-006
   1.1850000000000001       1.54751738622318916E-004  2.43325992584643522E-006
   1.2087500000000000       1.69225547084469232E-004  2.49460116754782905E-006
   1.2324999999999999       1.84166902691780196E-004  2.55655312180877660E-006
   1.2562500000000001       1.99577069845492959E-004  2.61912420493464937E-006
   1.2800000000000000       2.15457318738013096E-004  2.68232299391788641E-006
   1.3037500000000000       2.31808925402653446E-004  2.74615823052040006E-006
   1.3274999999999999       2.48633171764208870E-004  2.81063882548898783E-006
   1.3512500000000001       2.65931345690383395E-004  2.87577386290909241E-006
   1.3750000000000000       2.83704741044089610E-004  2.94157260470258976E-006
   1.3987499999999999       3.01954657736654478E-004  3.00804449527543477E-006
   1.4225000000000001       3.20682401781947424E-004  3.07519916632151544E-006
   1.4462500000000000       3.39889285351461167E-004  3.14304644178909847E-006
   1.4700000000000000       3.59576626830374459E-004  3.21159634301686046E-006
   1.4937499999999999       3.79745750874623238E-004  3.28085909404670652E-006
   1.5175000000000001       4.00397988469010130E-004  3.35084512712076538E-006
   1.5412500000000000       4.21534676986384045E-004  3.42156508837085980E-006
   1.5649999999999999       4.43157160247921933E-004  3.49302984370867541E-006
   1.5887500000000001       4.65266788584546933E-004  3.56525048492535209E-006
   1.6125000000000000       4.87864918899516770E-004  3.63823833601011940E-006
   1.6362500000000000       5.10952914732220264E-004  3.71200495969757661E-006
   1.6599999999999999       5.34532146323218839E-004  3.78656216425402672E-006
   1.6837500000000001       5.58603990680573781E-004  3.86192201051380790E-006
   1.7075000000000000       5.83169831647500892E-004  3.93809681917722813E-006
   1.7312500000000000       6.08231059971394805E-004  4.01509917838214070E-006
   1.7549999999999999       6.33789073374267653E-004  4.09294195156226179E-006
   1.7787500000000001       6.59845276624652704E-004  4.17163828560553017E-006
   1.8025000000000000       6.86401081611017318E-004  4.25120161932737156E-006
   1.8262499999999999       7.13457907416744632E-004  4.33164569227355130E-006
   1.8499999999999999       7.41017180396726267E-004  4.41298455386941506E-006
   1.8737499999999998       7.69080334255636518E-004  4.49523257293201212E-006
   1.8974999999999997       7.97648810127933356E-004  4.57840444756374088E-006
   1.9212499999999997       8.26724056659662023E-004  4.66251521544656812E-006
   1.9450000000000001       8.56307530092116197E-004  4.74758026455723043E-006
   1.9687500000000000       8.86400694347426639E-004  4.83361534432530337E-006
   1.9924999999999999       9.17005021116158118E-004  4.92063657725718289E-006
   2.0162499999999999       9.48121989946974233E-004  5.00866047105053682E-006
   2.0400000000000000       9.79753088338463805E-004  5.09770393122541017E-006
   2.0637500000000002       1.01189981183320171E-003  5.18778427429980989E-006
   2.0874999999999999       1.04456366411414246E-003  5.27891924153991934E-006
   2.1112500000000001       1.07774615710342519E-003  5.37112701331575670E-006
   2.1349999999999998       1.11144881106369701E-003  5.46442622409730120E-006
   2.1587499999999999       1.14567315470205460E-003  5.55883597812633062E-006
   2.1825000000000001       1.18042072527671038E-003  5.65437586580317319E-006
   2.2062499999999998       1.21569306870649568E-003  5.75106598082980062E-006
   2.2300000000000000       1.25149173968332975E-003  5.84892693815350197E-006
   2.2537500000000001       1.28781830178776474E-003  5.94797989275875513E-006
   2.2774999999999999       1.32467432760775654E-003  6.04824655935859815E-006
   2.3012500000000000       1.36206139886080042E-003  6.14974923304019335E-006
   2.3250000000000002       1.39998110651956987E-003  6.25251081092348518E-006
   2.3487499999999999       1.43843505094123068E-003  6.35655481489685208E-006
   2.3725000000000001       1.47742484200060202E-003  6.46190541549795010E-006
   2.3962500000000002       1.51695209922731865E-003  6.56858745701316947E-006
   2.4199999999999999       1.55701845194722039E-003  6.67662648387623206E-006
   2.4437500000000001       1.59762553942813961E-003  6.78604876845119391E-006
   2.4674999999999998       1.63877501103031563E-003  6.89688134029351942E-006
   2.4912500000000000       1.68046852636166873E-003  7.00915201698973868E-006
   2.5150000000000001       1.72270775543816642E-003  7.12288943668579708E-006
   2.5387499999999998       1.76549437884954271E-003  7.23812309242184667E-006
   2.5625000000000000       1.80883008793066621E-003  7.35488336840397066E-006
   2.5862500000000002       1.85271658493881626E-003  7.47320157835235500E-006
   2.6099999999999999       1.89715558323722434E-003  7.59311000608000678E-006
   2.6337500000000000       1.94214880748519707E-003  7.71464194846894870E-006
   2.6575000000000002       1.98769799383517309E-003  7.83783176102727283E-006
   2.6812499999999999       2.03380489013714255E-003  7.96271490622692064E-006
   2.7050000000000001       2.08047125615079672E-003  8.08932800484221009E-006
   2.7287499999999998       2.12769886376589943E-003  8.21770889053051618E-006
   2.7524999999999999       2.17548949723134081E-003  8.34789666792018443E-006
   2.7762500000000001       2.22384495339339634E-003  8.47993177449837319E-006
   2.7999999999999998       2.27276704194375899E-003  8.61385604662178468E-006
   2.8237500000000000       2.32225758567795046E-003  8.74971279000767864E-006
   2.8475000000000001       2.37231842076474899E-003  8.88754685510044314E-006
   2.8712499999999999       2.42295139702737626E-003  9.02740471775400016E-006
   2.8950000000000000       2.47415837823717916E-003  9.16933456571824365E-006
   2.9187500000000002       2.52594124595803462E-003  9.31338640451843570E-006
   2.9424999999999999       2.57830188582344223E-003  9.45961210540222312E-006
   2.9662500000000001       2.63124220503135105E-003  9.60806557637304689E-006
   2.9900000000000002       2.68476413375789112E-003  9.75880288128638632E-006
   3.0137499999999999       2.73886960677620101E-003  9.91188229649197036E-006
   3.0375000000000001       2.79356057911749750E-003  1.00673645021287792E-005
   3.0612499999999998       2.84883902049880419E-003  1.02253127070379062E-005
   3.0850000000000000       2.90470691923460896E-003  1.03857928206508961E-005
   3.1087500000000001       2.96116628038696397E-003  1.05488736180072317E-005
   3.1324999999999998       3.01821912681710927E-003  1.07146269308318786E-005
   3.1562500000000000       3.07586749969234298E-003  1.08831278540716129E-005
   3.1800000000000002       3.13411345902244289E-003  1.10544549721110955E-005
   3.2037499999999999       3.19295908422813314E-003  1.12286906071527955E-005
   3.2275000000000000       3.25240647474437077E-003  1.14059210926417903E-005
   3.2512500000000006       3.31245775066147784E-003  1.15862370750900845E-005
   3.2749999999999999       3.37311505340754736E-003  1.17697338482248484E-005
   3.2987500000000005       3.43438054647590696E-003  1.19565117240734381E-005
   3.3224999999999998       3.49625641620178538E-003  1.21466764464335881E-005
   3.3462500000000004       3.55874487259295576E-003  1.23403396531997092E-005
   3.3700000000000001       3.62184815021947271E-003  1.25376193952753435E-005
   3.3937500000000003       3.68556850820496744E-003  1.27386407180301628E-005
   3.4175000000000000       3.74990823507948641E-003  1.29435363364305895E-005
   3.4412500000000001       3.81486964418467807E-003  1.31524473680271486E-005
   3.4649999999999999       3.88045507958124057E-003  1.33655242095663900E-005
   3.4887500000000000       3.94666691168693486E-003  1.35829275062325517E-005
   3.5124999999999997       4.01350754809400891E-003  1.38048293272033401E-005
   3.5362499999999999       4.08097942577466746E-003  1.40314144638233335E-005
   3.5599999999999996       4.14908501694873869E-003  1.42628820032483826E-005
   3.5837500000000002       4.21782683062827974E-003  1.44994471693436963E-005
   3.6074999999999995       4.28720741407439578E-003  1.47413435156096818E-005
   3.6312500000000001       4.35722935499957640E-003  1.49888255659176381E-005
   3.6549999999999994       4.42789528496000465E-003  1.52421720295751121E-005
   3.6787500000000000       4.49920787722658724E-003  1.55016897387061925E-005
   3.7025000000000001       4.57116985620710254E-003  1.57677186055409579E-005
   3.7262499999999998       4.64378399552155437E-003  1.60406378618029841E-005
   3.7500000000000000       4.71705312192199043E-003  1.63208741387749884E-005
   3.7525000000000004       4.72480388043071062E-003  1.63508175204906221E-005
   3.7549999999999999       4.73256193169815584E-003  1.63808478892969769E-005
   3.7574999999999998       4.74032727913013558E-003  1.64109658613362710E-005
   3.7599999999999998       4.74809992613960553E-003  1.64411720619753250E-005
   3.7624999999999997       4.75587987614670572E-003  1.64714671260375500E-005
   3.7650000000000001       4.76366713257875621E-003  1.65018516980427398E-005
   3.7675000000000005       4.77146169760052797E-003  1.65323264280568806E-005
   3.7700000000000000       4.77926357719029183E-003  1.65628919895366071E-005
   3.7725000000000000       4.78707277353027354E-003  1.65935490532341102E-005
   3.7749999999999999       4.79488929007668586E-003  1.66242983050385132E-005
   3.7774999999999999       4.80271313161550681E-003  1.66551404464627438E-005
   3.7799999999999994       4.81054429897587611E-003  1.66860761766104255E-005
   3.7825000000000006       4.81838279695483238E-003  1.67171062199658397E-005
   3.7850000000000001       4.82622862903757908E-003  1.67482313084109047E-005
   3.7875000000000001       4.83408179871656126E-003  1.67794521861344258E-005
   3.7900000000000000       4.84194230949144648E-003  1.68107696099822561E-005
   3.7925000000000000       4.84981016486911529E-003  1.68421843498207539E-005
   3.7949999999999995       4.85768536836363000E-003  1.68736971889159190E-005
   3.7974999999999999       4.86556792349622427E-003  1.69053089243281265E-005
   3.8000000000000003       4.87345783379525624E-003  1.69370203673236222E-005
   3.8025000000000002       4.88135510279618778E-003  1.69688323438036295E-005
   3.8050000000000002       4.88925973404152024E-003  1.70007456947519760E-005
   3.8075000000000001       4.89717173108077369E-003  1.70327612767024287E-005
   3.8099999999999996       4.90509109747039491E-003  1.70648799622270250E-005
   3.8125000000000000       4.91301783677372712E-003  1.70971026404459734E-005
   3.8150000000000004       4.92095195256089801E-003  1.71294302175614741E-005
   3.8174999999999999       4.92889344840876514E-003  1.71618636174156827E-005
   3.8199999999999998       4.93684232656074317E-003  1.71944037774079070E-005
   3.8224999999999998       4.94479859328361779E-003  1.72270516677631156E-005
   3.8249999999999997       4.95276225083706584E-003  1.72598082642088027E-005
   3.8275000000000001       4.96073330282375755E-003  1.72926745672787749E-005
   3.8300000000000005       4.96871175285248327E-003  1.73256515983652956E-005
   3.8325000000000000       4.97669760453800080E-003  1.73587404004616833E-005
   3.8350000000000000       4.98469086150086539E-003  1.73919420389427092E-005
   3.8374999999999999       4.99269152736720248E-003  1.74252576023853932E-005
   3.8399999999999999       5.00069960576852903E-003  1.74586882034336748E-005
   3.8424999999999994       5.00871510034148638E-003  1.74922349797088217E-005
   3.8450000000000006       5.01673801472760344E-003  1.75258990947700153E-005
   3.8475000000000001       5.02476835257297666E-003  1.75596817391274943E-005
   3.8500000000000001       5.03280611752799506E-003  1.75935841313133291E-005
   3.8525000000000000       5.04085131324695946E-003  1.76276075190133563E-005
   3.8550000000000000       5.04890394338772513E-003  1.76617531802643006E-005
   3.8574999999999995       5.05696401161126897E-003  1.76960224247230973E-005
   3.8599999999999999       5.06503152158124803E-003  1.77304165950112357E-005
   3.8625000000000003       5.07310647696347823E-003  1.77649370681429581E-005
   3.8650000000000002       5.08118888142540352E-003  1.77995852570415063E-005
   3.8675000000000002       5.08927873863547313E-003  1.78343626121525195E-005
   3.8700000000000001       5.09737605226250490E-003  1.78692706231619730E-005
   3.8724999999999996       5.10548082597492552E-003  1.79043108208274264E-005
   3.8750000000000000       5.11359306343999766E-003  1.79394847789329750E-005
   3.8775000000000004       5.12171276832292573E-003  1.79747941163783015E-005
   3.8799999999999999       5.12983994428589576E-003  1.80102404994145985E-005
   3.8824999999999998       5.13797459498700152E-003  1.80458256440404047E-005
   3.8849999999999998       5.14611672407911617E-003  1.80815513185730648E-005
   3.8874999999999997       5.15426633520853737E-003  1.81174193464119681E-005
   3.8900000000000001       5.16242343201359696E-003  1.81534316090133377E-005
   3.8925000000000005       5.17058801812308490E-003  1.81895900490974775E-005
   3.8950000000000000       5.17876010712582917E-003  1.82258967092051998E-005
   3.8975000000000000       5.18693967272552091E-003  1.82623535600294140E-005
   3.8999999999999999       5.19512674839846776E-003  1.82989628552155073E-005
   3.9024999999999999       5.20332132775778826E-003  1.83357267851276721E-005
   3.9049999999999994       5.21152341579618917E-003  1.83726476620088180E-005
   3.9075000000000006       5.21973301316077873E-003  1.84097278698519181E-005
   3.9100000000000001       5.22795012479103545E-003  1.84469699005790023E-005
   3.9125000000000001       5.23617475415760238E-003  1.84843763400204412E-005
   3.9150000000000000       5.24440690324151984E-003  1.85219498747308742E-005
   3.9175000000000000       5.25264657834702189E-003  1.85596933201159349E-005
   3.9199999999999995       5.26089378137519197E-003  1.85976095980131730E-005
   3.9224999999999999       5.26914851562882043E-003  1.86357017664827647E-005
   3.9250000000000003       5.27741078435386372E-003  1.86739730249876250E-005
   3.9275000000000002       5.28568059073186020E-003  1.87124267258817825E-005
   3.9300000000000002       5.29395793787129209E-003  1.87510663872628818E-005
   3.9325000000000001       5.30224282879770015E-003  1.87898957074043440E-005
   3.9349999999999996       5.31053526644232211E-003  1.88289185810284449E-005
   3.9375000000000000       5.31883525362901975E-003  1.88681391177339203E-005
   3.9400000000000004       5.32714279305911836E-003  1.89075616629612071E-005
   3.9424999999999999       5.33545788729378363E-003  1.89471908219646004E-005
   3.9449999999999998       5.34378053873341228E-003  1.89870314873722422E-005
   3.9474999999999998       5.35211074959338236E-003  1.90270888710580847E-005
   3.9499999999999997       5.36044873678110604E-003  1.90673693056659421E-005
   3.9525000000000001       5.36879409098423802E-003  1.91078772975159563E-005
   3.9550000000000005       5.37714675743713143E-003  1.91486190643766117E-005
   3.9575000000000000       5.38550722330264232E-003  1.91896032680382008E-005
   3.9600000000000000       5.39387525717822079E-003  1.92308365997263952E-005
   3.9624999999999999       5.40225085628784005E-003  1.92723272412134033E-005
   3.9649999999999999       5.41063402182956777E-003  1.93140841754412162E-005
   3.9674999999999994       5.41902475280296031E-003  1.93561173016806562E-005
   3.9700000000000006       5.42742304737016835E-003  1.93984376137708021E-005
   3.9725000000000001       5.43582890265790000E-003  1.94410574223981648E-005
   3.9750000000000001       5.44424231295714475E-003  1.94839906411780637E-005
   3.9775000000000000       5.45266327550731570E-003  1.95272532001481662E-005
   3.9800000000000000       5.46109178232885312E-003  1.95708635588416876E-005
   3.9824999999999995       5.46952781945167065E-003  1.96148434777517103E-005
   3.9849999999999999       5.47797137354471067E-003  1.96592191945617926E-005
   3.9875000000000003       5.48642242399176132E-003  1.97040232045314086E-005
   3.9900000000000002       5.49488094144203951E-003  1.97492972998577941E-005
   3.9925000000000002       5.50334688218119539E-003  1.97950981978171392E-005
   3.9950000000000001       5.51182017585939623E-003  1.98415096289145680E-005
   3.9974999999999996       5.52030069095842298E-003  1.98886758532528048E-005
   4.0000000000000000       5.52878845358859873E-003  1.99370005192031962E-005
   4.0025000000000004       5.53728094231803556E-003  1.99852557786856454E-005
   4.0049999999999999       5.54578046457395325E-003  2.00323628821298125E-005
   4.0075000000000003       5.55428735519083918E-003  2.00787785351176094E-005
   4.0099999999999998       5.56280175048813261E-003  2.01246765281073989E-005
   4.0125000000000002       5.57132372627657749E-003  2.01701626003916353E-005
   4.0149999999999997       5.57985333968852477E-003  2.02153115764692273E-005
   4.0175000000000001       5.58839063055124787E-003  2.02601808644110596E-005
   4.0199999999999996       5.59693562959940553E-003  2.03048168448938295E-005
   4.0225000000000000       5.60548836146739990E-003  2.03492583424251411E-005
   4.0250000000000004       5.61404884646357627E-003  2.03935387113808218E-005
   4.0274999999999999       5.62261710169700054E-003  2.04376871781189606E-005
   4.0300000000000002       5.63119314671282900E-003  2.04817297696812040E-005
   4.0324999999999998       5.63977697962551091E-003  2.05256898696111006E-005
   4.0350000000000001       5.64836862629043354E-003  2.05695888668539562E-005
   4.0374999999999996       5.65696809179769625E-003  2.06134463328375350E-005
   4.0400000000000000       5.66557539000530578E-003  2.06572804010544828E-005
   4.0425000000000004       5.67419051914878729E-003  2.07011078918286369E-005
   4.0449999999999999       5.68281349147517316E-003  2.07449445909404255E-005
   4.0475000000000003       5.69144431369185237E-003  2.07888053166631524E-005
   4.0499999999999998       5.70008299196401915E-003  2.08327040515384877E-005
   4.0525000000000002       5.70872953198529268E-003  2.08766540369819976E-005
   4.0549999999999997       5.71738393903623542E-003  2.09206678526920837E-005
   4.0579999999999998       5.72777961887597879E-003  2.09735855243521995E-005
   4.0599999999999996       5.73471637357097965E-003  2.10089343789658045E-005
   4.0625000000000000       5.74339440995564037E-003  2.10532094986095171E-005
   4.0650000000000004       5.75208033123720749E-003  2.10975933590405936E-005
   4.0674999999999999       5.76077414123451863E-003  2.11420960692461982E-005
   4.0700000000000003       5.76947584355813614E-003  2.11867273638391524E-005
   4.0724999999999998       5.77818544163005796E-003  2.12314966320125365E-005
   4.0750000000000002       5.78690293870107262E-003  2.12764129432087218E-005
   4.0774999999999997       5.79562833786598838E-003  2.13214850699793902E-005
   4.0800000000000001       5.80436164207716494E-003  2.13667215084321067E-005
   4.0824999999999996       5.81310285415645792E-003  2.14121304965911511E-005
   4.0850000000000000       5.82185197680597059E-003  2.14577200309462345E-005
   4.0875000000000004       5.83060901261758108E-003  2.15034978814209062E-005
   4.0899999999999999       5.83937396408151788E-003  2.15494716049548357E-005
   4.0925000000000002       5.84814683359422167E-003  2.15956485578681014E-005
   4.0949999999999998       5.85692762346514285E-003  2.16420359071463601E-005
   4.0975000000000001       5.86571633592321371E-003  2.16886406407725036E-005
   4.0999999999999996       5.87451297312253668E-003  2.17354695772078481E-005
   4.1025000000000000       5.88331753714765177E-003  2.17825293741144929E-005
   4.1050000000000004       5.89213003001829144E-003  2.18298265363982981E-005
   4.1074999999999999       5.90095045369375126E-003  2.18773674236419680E-005
   4.1100000000000003       5.90977881007666035E-003  2.19251582569874481E-005
   4.1124999999999998       5.91861510101761908E-003  2.19732051255265036E-005
   4.1150000000000002       5.92745932831713861E-003  2.20215139922334439E-005
   4.1174999999999997       5.93631149372971303E-003  2.20700906994986018E-005
   4.1200000000000001       5.94517159896646927E-003  2.21189409742869408E-005
   4.1224999999999996       5.95403964569782805E-003  2.21680704329593528E-005
   4.1250000000000000       5.96291563555596989E-003  2.22174845857849012E-005
   4.1275000000000004       5.97179957013712921E-003  2.22671888411710114E-005
   4.1299999999999999       5.98069145100370726E-003  2.23171885096337146E-005
   4.1325000000000003       5.98959127968627745E-003  2.23674888075302268E-005
   4.1349999999999998       5.99849905768540682E-003  2.24180948605719066E-005
   4.1375000000000002       6.00741478647339247E-003  2.24690117071354860E-005
   4.1399999999999997       6.01633846749585408E-003  2.25202443013871792E-005
   4.1425000000000001       6.02527010217325607E-003  2.25717975162343650E-005
   4.1449999999999996       6.03420969190229372E-003  2.26236761461173229E-005
   4.1475000000000000       6.04315723805723751E-003  2.26758849096522639E-005
   4.1500000000000004       6.05211274199114833E-003  2.27284284521369282E-005
   4.1524999999999999       6.06107620503704841E-003  2.27813113479274550E-005
   4.1550000000000002       6.07004762850903070E-003  2.28345381026960434E-005
   4.1574999999999998       6.07902701370325888E-003  2.28881131555770190E-005
   4.1600000000000001       6.08801436189896229E-003  2.29420408812088235E-005
   4.1624999999999996       6.09700967435933099E-003  2.29963255916787687E-005
   4.1650000000000000       6.10601295233240051E-003  2.30509715383766526E-005
   4.1675000000000004       6.11502419705183507E-003  2.31059829137627444E-005
   4.1699999999999999       6.12404340973773074E-003  2.31613638530562090E-005
   4.1725000000000003       6.13307059159732670E-003  2.32171184358479360E-005
   4.1749999999999998       6.14210574382567914E-003  2.32732506876426405E-005
   4.1775000000000002       6.15114886760635519E-003  2.33297645813347203E-005
   4.1799999999999997       6.16019996411201320E-003  2.33866640386211643E-005
   4.1825000000000001       6.16925903450501502E-003  2.34439529313557716E-005
   4.1849999999999996       6.17832607993796645E-003  2.35016350828471079E-005
   4.1875000000000000       6.18740110155425582E-003  2.35597142691043755E-005
   4.1900000000000004       6.19648410048856315E-003  2.36181942200330073E-005
   4.1924999999999999       6.20557507786731639E-003  2.36770786205838867E-005
   4.1950000000000003       6.21467403480917713E-003  2.37363711118571679E-005
   4.1974999999999998       6.22378096989846009E-003  2.37960752825029121E-005
   4.2000000000000002       6.23289588928821730E-003  2.38561947083592549E-005
   4.2024999999999997       6.24201879155458512E-003  2.39167328955578505E-005
   4.2050000000000001       6.25114967778923631E-003  2.39776933200270419E-005
   4.2074999999999996       6.26028854907802017E-003  2.40390794187747332E-005
   4.2100000000000000       6.26943540650133982E-003  2.41008945907690873E-005
   4.2125000000000004       6.27859025113445060E-003  2.41631421977890785E-005
   4.2149999999999999       6.28775308404778185E-003  2.42258255652447092E-005
   4.2175000000000002       6.29692390630723874E-003  2.42889479829698555E-005
   4.2199999999999998       6.30610271897448071E-003  2.43525127059876370E-005
   4.2225000000000001       6.31528952310720770E-003  2.44165229552508957E-005
   4.2249999999999996       6.32448431975939085E-003  2.44809819183575832E-005
   4.2275000000000000       6.33368710998156656E-003  2.45458927502433764E-005
   4.2300000000000004       6.34289789482103943E-003  2.46112585738516803E-005
   4.2324999999999999       6.35211667532212514E-003  2.46770824807826250E-005
   4.2350000000000003       6.36134345252638376E-003  2.47433675319212688E-005
   4.2374999999999998       6.37057822747279928E-003  2.48101167580467883E-005
   4.2400000000000002       6.37982100119801991E-003  2.48773331604227751E-005
   4.2424999999999997       6.38907177473651503E-003  2.49450197113695123E-005
   4.2450000000000001       6.39833054912079726E-003  2.50131793548195018E-005
   4.2474999999999996       6.40759732538157250E-003  2.50818150068559816E-005
   4.2500000000000000       6.41687210454793423E-003  2.51509295562362596E-005
   4.3262499999999999       6.70360258989345734E-003  2.75029501087255496E-005
   4.4024999999999999       6.99780794065569828E-003  3.03731534297016884E-005
   4.4787499999999998       7.29951854050226671E-003  3.38188525127806997E-005
   4.5549999999999997       7.60876685821418233E-003  3.78876618199057818E-005
   4.6312499999999996       7.92558780632092452E-003  4.26203283740120116E-005
   4.7074999999999996       8.25001883253724706E-003  4.80525341693127797E-005
   4.7837500000000004       8.58209990335207992E-003  5.42161267192950344E-005
   4.8600000000000003       8.92187344026430969E-003  6.11400017877268684E-005
   4.9362500000000002       9.26938423589550309E-003  6.88507603575148452E-005
   5.0125000000000002       9.62467936374831849E-003  7.73732116938723175E-005
   5.0887500000000001       9.98780808841357240E-003  8.67307674034745250E-005
   5.1650000000000000       1.03588217795942700E-002  9.69457559065797900E-005
   5.2412500000000000       1.07377738315552248E-002  1.08039677347727549E-004
   5.3174999999999999       1.11247195886548973E-002  1.20033413015487229E-004
   5.3937499999999998       1.15197162797625475E-002  1.32947399453542685E-004
   5.4699999999999998       1.19228229455461982E-002  1.46801774572385567E-004
   5.5462499999999997       1.23341003976854824E-002  1.61616501839089062E-004
   5.6224999999999996       1.27536111576539313E-002  1.77411476274407160E-004
   5.6987500000000004       1.31814194526647718E-002  1.94206616605976446E-004
   5.7750000000000004       1.36175910191160404E-002  2.12021942625674654E-004
   5.8512500000000003       1.40621932967747148E-002  2.30877648261177640E-004
   5.9275000000000002       1.45152952366809258E-002  2.50794160906942052E-004
   6.0037500000000001       1.49769673303105418E-002  2.71792197081801266E-004
   6.0800000000000001       1.54472815567293226E-002  2.93892811062670283E-004
   6.1562500000000000       1.59263113760269616E-002  3.17117439449280303E-004
   6.2324999999999999       1.64141317054347022E-002  3.41487941364396338E-004
   6.3087499999999999       1.69108189018714189E-002  3.67026635316386094E-004
   6.3849999999999998       1.74164507468884469E-002  3.93756333190488860E-004
   6.4612499999999997       1.79311064338277294E-002  4.21700371814997740E-004
   6.5375000000000005       1.84548665570252318E-002  4.50882642480557848E-004
   6.6137499999999996       1.89878131029072965E-002  4.81327618734714270E-004
   6.6900000000000013       1.95300294428419098E-002  5.13060382727355746E-004
   6.7662500000000003       2.00816003276193672E-002  5.46106650343969845E-004
   6.8425000000000002       2.06426118834493223E-002  5.80492795331275391E-004
   6.9187500000000002       2.12131516093704217E-002  6.16245872592536496E-004
   6.9949999999999992       2.17933083743047755E-002  6.53393640756776790E-004
   7.0712500000000000       2.23831724236530881E-002  6.91964584454514940E-004
   7.1475000000000000       2.29828353705671430E-002  7.31987935683454894E-004
   7.2237500000000008       2.35923902065399115E-002  7.73493695398900019E-004
   7.2999999999999998       2.42119312957076796E-002  8.16512654342256192E-004
   7.3762499999999998       2.48415543895774589E-002  8.61076414351034936E-004
   7.4524999999999997       2.54813566256246633E-002  9.07217409052205720E-004
   7.5287499999999987       2.61314365345409055E-002  9.54968924800215840E-004
   7.6050000000000004       2.67918940471506377E-002  1.00436512163541150E-003
   7.6812499999999995       2.74628305019814362E-002  1.05544105434866018E-003
   7.7575000000000003       2.81443486535615968E-002  1.10823269370496154E-003
   7.8337500000000002       2.88365526814394237E-002  1.16277694787227017E-003
   7.9100000000000010       2.95395481998726034E-002  1.21911168409653521E-003
   7.9862500000000001       3.02534422681675769E-002  1.27727575066204730E-003
   8.0625000000000000       3.09783434016418467E-002  1.33730899917324582E-003
   8.1387499999999999       3.17143615831847261E-002  1.39925230719180143E-003
   8.2149999999999999       3.24616082753948418E-002  1.46314760126072538E-003
   8.2912499999999998       3.32201964332737368E-002  1.52903788034528497E-003
   8.3674999999999997       3.39902405174570613E-002  1.59696723971888919E-003
   8.4437499999999996       3.47718565079669362E-002  1.66698089532082484E-003
   8.5199999999999996       3.55651619184702353E-002  1.73912520861182313E-003
   8.5962499999999995       3.63702759040821083E-002  1.81344771659269289E-003
   8.6724999999999994       3.71873189074585428E-002  1.88999713941921492E-003
   8.7487499999999994       3.80164132236789007E-002  1.96882343401565173E-003
   8.8249999999999993       3.88576826532529077E-002  2.04997780333564467E-003
   8.9012499999999992       3.97112526087855522E-002  2.13351272849406776E-003
   8.9774999999999991       4.05772501480410400E-002  2.21948199802163380E-003
   9.0537500000000009       4.14558039316464608E-002  2.30794073366783923E-003
   9.1300000000000008       4.23470443006023350E-002  2.39894542331369181E-003
   9.2062500000000007       4.32511033332994010E-002  2.49255395374600773E-003
   9.2825000000000006       4.41681147475717767E-002  2.58882563529228525E-003
   9.3587500000000006       4.50982140010371194E-002  2.68782123832092806E-003
   9.4350000000000005       4.60415382913274621E-002  2.78960302491313263E-003
   9.5112500000000004       4.69982265759502707E-002  2.89423478241227026E-003
   9.5875000000000004       4.79684195925374965E-002  3.00178185780742473E-003
   9.6637500000000003       4.89522598794785713E-002  3.11231119298124425E-003
   9.7400000000000002       4.99498917969312742E-002  3.22589136085352441E-003
   9.8162500000000001       5.09614615482013172E-002  3.34259260245157704E-003
   9.8925000000000001       5.19871172014786387E-002  3.46248686493621192E-003
   9.9687500000000000       5.30270087119184136E-002  3.58564784060895567E-003
   10.045000000000000       5.40812879440548816E-002  3.71215100692241654E-003
   10.121200000000000       5.51494030299878660E-002  3.84198733473074166E-003
   10.197500000000000       5.62336267152131961E-002  3.97549499427745246E-003
   10.273800000000000       5.73327248896044542E-002  4.11258709979668308E-003
   10.350000000000000       5.84453874973822063E-002  4.25315993558302019E-003
   10.426200000000000       5.95732066940356381E-002  4.39747568540850738E-003
   10.502500000000000       6.07178567629753085E-002  4.54581827220639466E-003
   10.578799999999999       6.18780329067612211E-002  4.69809007196793447E-003
   10.654999999999999       6.30523524376426919E-002  4.85417511414790257E-003
   10.731199999999999       6.42424954813645421E-002  5.01436371555119206E-003
   10.807499999999999       6.54502274066361966E-002  5.17896998818195148E-003
   10.883699999999999       6.66725567560385590E-002  5.34766044100088052E-003
   10.960000000000001       6.79128685420849754E-002  5.52097833844439681E-003
   11.036300000000001       6.91697485473627000E-002  5.69880817840977012E-003
   11.112500000000001       7.04416979807130639E-002  5.88101327858155630E-003
   11.188800000000001       7.17322388699515034E-002  6.06817978490416850E-003
   11.265000000000001       7.30381739743277414E-002  6.25992740295342950E-003
   11.341200000000001       7.43613712518841341E-002  6.45661115231937598E-003
   11.417500000000000       7.57037917345631944E-002  6.65861469014078326E-003
   11.493800000000000       7.70639035119779353E-002  6.86580194310697136E-003
   11.570000000000000       7.84400843999756292E-002  7.07801251484822726E-003
   11.646200000000000       7.98343026757151186E-002  7.29563858377465548E-003
   11.722500000000000       8.12486238130178950E-002  7.51910374893683189E-003
   11.798800000000000       8.26814331121711876E-002  7.74825658750965228E-003
   11.875000000000000       8.41310215186680116E-002  7.98291899685142116E-003
   11.951200000000000       8.55994621390986227E-002  8.22352395899705012E-003
   12.027500000000000       8.70889296718364708E-002  8.47053894639785560E-003
   12.103800000000000       8.85977228978065273E-002  8.72379573866039794E-003
   12.180000000000000       9.01240419707265289E-002  8.98309684962993182E-003
   12.256200000000000       9.16700695733644599E-002  9.24892008890017270E-003
   12.332500000000000       9.32380945944412676E-002  9.52178113494268029E-003
   12.408799999999999       9.48263253779302040E-002  9.80149339162808900E-003
   12.484999999999999       9.64328671468145660E-002  1.00878381557444417E-002
   12.561199999999999       9.80600171305822388E-002  1.03813425002285964E-002
   12.637499999999999       9.97101836525707136E-002  1.06825750908888760E-002
   12.713699999999999       0.10137927603891292       1.09909195665063540E-002
   12.789999999999999       0.10307191334159305       1.13073629829239398E-002
   12.866299999999999       0.10478616042740289       1.16316879048075431E-002
   12.942500000000003       0.10651997186291647       1.19636399960306589E-002
   13.018800000000001       0.10827814539025213       1.23042815058109056E-002
   13.095000000000001       0.11005632206088076       1.26529148109219784E-002
   13.171199999999999       0.11185704403915016       1.30101807165045828E-002
   13.247500000000000       0.11368297494496107       1.33767702279540771E-002
   13.323800000000002       0.11553202605476418       1.37524306732932783E-002
   13.400000000000000       0.11740199059970961       1.41368669569868956E-002
   13.476200000000000       0.11929554159235178       1.45307854280390617E-002
   13.552499999999998       0.12121547907866996       1.49349476096731909E-002
   13.628800000000000       0.12315960585387607       1.53490745921678086E-002
   13.705000000000000       0.12512560125325053       1.57728409087559591E-002
   13.781200000000000       0.12711627501428352       1.62070250463096505E-002
   13.857500000000000       0.12913456977200022       1.66524661549630401E-002
   13.933799999999998       0.13117817471317064       1.71088566729101603E-002
   14.010000000000002       0.13324464970804228       1.75758379161307481E-002
   14.086200000000000       0.13533694740405228       1.80542678157306902E-002
   14.162500000000000       0.13745815941910405       1.85450710147454026E-002
   14.238799999999999       0.13960585567956565       1.90479086454352145E-002
   14.315000000000000       0.14177747108649746       1.95623857536586579E-002
   14.391200000000000       0.14397610739898256       2.00894477658286955E-002
   14.467499999999999       0.14620501183121079       2.06301135128942430E-002
   14.543799999999999       0.14846162944450045       2.11840099765176794E-002
   14.619999999999997       0.15074326353657633       2.17507024821451712E-002
   14.696200000000001       0.15305317177649708       2.23312329066082567E-002
   14.772500000000001       0.15539476380351702       2.29267238870952614E-002
   14.848799999999999       0.15776535347823054       2.35367651001863326E-002
   14.924999999999999       0.16016210620548849       2.41608784879806214E-002
   15.001200000000003       0.16258844219897864       2.48002122439396448E-002
   15.077500000000001       0.16504794053953065       2.54560034663173611E-002
   15.153800000000000       0.16753777726468874       2.61278011098970905E-002
   15.230000000000000       0.17005497293346436       2.68150796967087171E-002
   15.306200000000000       0.17260311721403898       2.75191046803633446E-002
   15.382500000000002       0.17518596579430817       2.82412394176967604E-002
   15.458800000000000       0.17780054981699006       2.89809884062021787E-002
   15.535000000000000       0.18044373758533511       2.97377743229426394E-002
   15.611199999999998       0.18311929525695753       3.05129919951830329E-002
   15.687500000000000       0.18583116241267836       3.13081441018443277E-002
   15.763800000000002       0.18857621721406259       3.21226865060200012E-002
   15.840000000000000       0.19135116886017611       3.29559853696976407E-002
   15.916200000000000       0.19415996660155888       3.38095782302072490E-002
   15.992499999999998       0.19700674125103107       3.46851215671603458E-002
   16.068800000000000       0.19988821096712656       3.55820183254401609E-002
   16.145000000000000       0.20280091382844209       3.64995722194476069E-002
   16.221200000000000       0.20574899325685905       3.74394790707608671E-002
   16.297499999999999       0.20873677718736161       3.84035649525867745E-002
   16.373799999999999       0.21176081455721169       3.93911749059742133E-002
   16.449999999999999       0.21481746727361509       4.04015450672582377E-002
   16.526199999999999       0.21791107365071305       4.14365448969357952E-002
   16.602499999999999       0.22104616884989314       4.24981883578585684E-002
   16.678799999999999       0.22421912324872689       4.35857572102235843E-002
   16.754999999999999       0.22742611139665639       4.46984133199961123E-002
   16.831199999999999       0.23067167641719749       4.58382185986720911E-002
   16.907499999999999       0.23396056610051619       4.70073943236770583E-002
   16.983799999999999       0.23728896226873167       4.82051530778547788E-002
   17.059999999999999       0.24065284172867166       4.94305753886221319E-002
   17.136199999999999       0.24405695878173256       5.06859358219217196E-002
   17.212499999999999       0.24750628080809770       5.19736848818121849E-002
   17.288799999999998       0.25099679004481690       5.32929594267738047E-002
   17.364999999999998       0.25452425430478709       5.46427508229346409E-002
   17.441199999999998       0.25809364530307244       5.60255687382779297E-002
   17.517499999999998       0.26171015593193037       5.74441170710378174E-002
   17.593800000000002       0.26536955717547872       5.88974497703012509E-002
   17.670000000000002       0.26906739561275295       6.03844603565598104E-002
   17.746200000000002       0.27280886588882208       6.19079184454709025E-002
   17.822500000000002       0.27659939171803011       6.34708081292317816E-002
   17.898800000000001       0.28043451988968909       6.50720924244365395E-002
   17.975000000000001       0.28430956285027653       6.67105574449544658E-002
   18.051200000000001       0.28822994259361728       6.83892602092420060E-002
   18.127500000000001       0.29220131790098441       7.01114946555487506E-002
   18.203800000000001       0.29621899743328367       7.18761239695252102E-002
   18.280000000000001       0.30027804513380402       7.36818161165141705E-002
   18.356200000000001       0.30438411370083329       7.55319458986946912E-002
   18.432500000000001       0.30854309982434702       7.74301498659786258E-002
   18.508800000000001       0.31275005873662198       7.93751813966233899E-002
   18.585000000000001       0.31699979036878373       8.13655783178715286E-002
   18.661200000000001       0.32129817981535042       8.34050667400263041E-002
   18.737500000000001       0.32565136269388451       8.54976619916432840E-002
   18.813800000000001       0.33005412402018142       8.76419964310752170E-002
   18.890000000000001       0.33450098278427881       8.98364642852296919E-002
   18.966200000000001       0.33899805608475719       9.20851799191052811E-002
   19.042500000000000       0.34355171713399119       9.43925772834500049E-002
   19.118800000000000       0.34815646224165919       9.67571550322482016E-002
   19.195000000000000       0.35280651092227772       9.91771485874095166E-002
   19.271200000000000       0.35750820923943966       0.10165710117745889     
   19.347500000000000       0.36226816369884818       0.10420190914988982     
   19.423700000000000       0.36707421983004596       0.10680646284053850     
   19.500000000000000       0.37193930233672362       0.10947920209752968     
   19.576300000000000       0.37685743553086681       0.11221839728554717     
   19.652500000000000       0.38182235097815409       0.11502201250390048     
   19.728800000000000       0.38684734604811466       0.11789913631721428     
   19.805000000000000       0.39191949767098139       0.12084399804846986     
   19.881200000000000       0.39704558664017414       0.12386213629591937     
   19.957500000000000       0.40223265737498359       0.12695952046397288     


==> anc/M2_1_0_v2.dat <==
  2.12500000000000015E-002  5.36522824724360874E-010 -7.15772812139913150E-009
  4.49999999999999983E-002 -1.85511658024981568E-006 -3.45757132287869196E-007
  6.87500000000000056E-002 -4.34185858755406427E-006 -8.10187810289347435E-007
  9.24999999999999989E-002 -7.88139103172562837E-006 -1.47239983511574219E-006
  0.11625000000000002      -1.24824424560451011E-005 -2.33473774575506707E-006
  0.14000000000000001      -1.81538653399502529E-005 -3.39958660497917234E-006
  0.16375000000000001      -2.49046386170394626E-005 -4.66937292316843405E-006
  0.18750000000000000      -3.27438702600639376E-005 -6.14656560853306866E-006
  0.21124999999999999      -4.16807999351222322E-005 -7.83367694464460591E-006
  0.23499999999999999      -5.17248017273570776E-005 -9.73326359622809171E-006
  0.25874999999999998      -6.28853869405477913E-005 -1.18479276442052272E-005
  0.28249999999999997      -7.51722069730853629E-005 -1.41803176510186883E-005
  0.30625000000000002      -8.85950562729199189E-005 -1.67331297573118735E-005
  0.33000000000000002      -1.03163875374173621E-004 -1.95091088110822274E-005
  0.35375000000000001      -1.18888754018223948E-004 -2.25110495304740810E-005
  0.37750000000000000      -1.35779934362174507E-004 -2.57417977014265503E-005
  0.40125000000000000      -1.53847814277756800E-004 -2.92042514114428899E-005
  0.42499999999999999      -1.73102950743826993E-004 -3.29013623208033806E-005
  0.44874999999999998      -1.93556063335759517E-004 -3.68361369726003942E-005
  0.47249999999999992      -2.15218037815176675E-004 -4.10116381430338759E-005
  0.49625000000000008      -2.38099929823598757E-004 -4.54309862334693930E-005
  0.52000000000000002      -2.62212968683757342E-004 -5.00973607058262290E-005
  0.54374999999999996      -2.87568561312469522E-004 -5.50140015629335718E-005
  0.56750000000000000      -3.14178296249142648E-004 -6.01842108755654956E-005
  0.59125000000000005      -3.42053947804164728E-004 -6.56113543579409591E-005
  0.61499999999999999      -3.71207480331605950E-004 -7.12988629935606131E-005
  0.63875000000000004      -4.01651052630873340E-004 -7.72502347133307828E-005
  0.66249999999999998      -4.33397022482151202E-004 -8.34690361280211171E-005
  0.68625000000000003      -4.66457951320688982E-004 -8.99589043171925083E-005
  0.70999999999999996      -5.00846609055221942E-004 -9.67235486768346949E-005
  0.73375000000000001      -5.36575979036048594E-004 -1.03766752828053229E-004
  0.75749999999999995      -5.73659263178559042E-004 -1.11092376589264804E-004
  0.78125000000000000      -6.12109887248248616E-004 -1.18704358014464815E-004
  0.80500000000000016      -6.51941506313563407E-004 -1.26606715500266213E-004
  0.82875000000000010      -6.93168010373201946E-004 -1.34803549964529690E-004
  0.85250000000000004      -7.35803530164822893E-004 -1.43299047099547676E-004
  0.87624999999999997      -7.79862443162429044E-004 -1.52097479702887863E-004
  0.90000000000000002      -8.25359379770062521E-004 -1.61203210089157288E-004
  0.92374999999999996      -8.72309229719807344E-004 -1.70620692586103420E-004
  0.94750000000000001      -9.20727148682483299E-004 -1.80354476118652833E-004
  0.97124999999999995      -9.70628565099841667E-004 -1.90409206884655890E-004
  0.99500000000000000      -1.02202918724749250E-003 -2.00789631126307918E-004
   1.0187500000000000      -1.07494501053827674E-003 -2.11500598001411970E-004
   1.0425000000000000      -1.12939232507626528E-003 -2.22547062558879323E-004
   1.0662499999999999      -1.18538772347209580E-003 -2.33934088823067133E-004
   1.0900000000000001      -1.24294810893092354E-003 -2.45666852991825464E-004
   1.1137500000000000      -1.30209070362480197E-003 -2.57750646753355248E-004
   1.1375000000000000      -1.36283305736197837E-003 -2.70190880727272105E-004
   1.1612499999999999      -1.42519305656621281E-003 -2.82993088035549004E-004
   1.1850000000000001      -1.48918893357991022E-003 -2.96162928009324267E-004
   1.2087500000000000      -1.55483927630566880E-003 -3.09706190037886448E-004
   1.2324999999999999      -1.62216303820151447E-003 -3.23628797566497017E-004
   1.2562500000000001      -1.69117954864605536E-003 -3.37936812250084193E-004
   1.2800000000000000      -1.76190852369056549E-003 -3.52636438270231823E-004
   1.3037500000000000      -1.83437007721604312E-003 -3.67734026823309673E-004
   1.3274999999999999      -1.90858473251733266E-003 -3.83236080788670148E-004
   1.3512500000000001      -1.98457343431592036E-003 -3.99149259581960971E-004
   1.3750000000000000      -2.06235756126841403E-003 -4.15480384212033038E-004
   1.3987499999999999      -2.14195893893269831E-003 -4.32236442539148894E-004
   1.4225000000000001      -2.22339985326039293E-003 -4.49424594753878334E-004
   1.4462500000000000      -2.30670306462300466E-003 -4.67052179084180455E-004
   1.4700000000000000      -2.39189182240130173E-003 -4.85126717742933504E-004
   1.4937499999999999      -2.47898988016612316E-003 -5.03655923128315747E-004
   1.5175000000000001      -2.56802151148053607E-003 -5.22647704290224338E-004
   1.5412500000000000      -2.65901152635507169E-003 -5.42110173676693739E-004
   1.5649999999999999      -2.75198528838970944E-003 -5.62051654175201683E-004
   1.5887500000000001      -2.84696873263838232E-003 -5.82480686464623230E-004
   1.6125000000000000      -2.94398838423396217E-003 -6.03406036694681272E-004
   1.6362500000000000      -3.04307137781420446E-003 -6.24836704510739493E-004
   1.6599999999999999      -3.14424547779158358E-003 -6.46781931443045008E-004
   1.6837500000000001      -3.24753909951279061E-003 -6.69251209680670226E-004
   1.7075000000000000      -3.35298133135666183E-003 -6.92254291251852391E-004
   1.7312500000000000      -3.46060195782249254E-003 -7.15801197633815739E-004
   1.7549999999999999      -3.57043148366412199E-003 -7.39902229816764867E-004
   1.7787500000000001      -3.68250115912903972E-003 -7.64567978848414175E-004
   1.8025000000000000      -3.79684300636555852E-003 -7.89809336887222478E-004
   1.8262499999999999      -3.91348984706574136E-003 -8.15637508794547425E-004
   1.8499999999999999      -4.03247533141618420E-003 -8.42064024297958943E-004
   1.8737499999999998      -4.15383396843401701E-003 -8.69100750760368516E-004
   1.8974999999999997      -4.27760115777094628E-003 -8.96759906592064235E-004
   1.9212499999999997      -4.40381322307411421E-003 -9.25054075345489637E-004
   1.9450000000000001      -4.53250744699898629E-003 -9.53996220535527481E-004
   1.9687500000000000      -4.66372210797652564E-003 -9.83599701231296485E-004
   1.9924999999999999      -4.79749651884458540E-003 -1.01387828846885748E-003
   2.0162499999999999      -4.93387106746163030E-003 -1.04484618253815830E-003
   2.0400000000000000      -5.07288725942994616E-003 -1.07651803120151126E-003
   2.0637500000000002      -5.21458776306549417E-003 -1.10890894890551821E-003
   2.0874999999999999      -5.35901645676202087E-003 -1.14203453705324096E-003
   2.1112500000000001      -5.50621847890891882E-003 -1.17591090540873459E-003
   2.1349999999999998      -5.65624028053516529E-003 -1.21055469471202659E-003
   2.1587499999999999      -5.80912968086545831E-003 -1.24598310058898569E-003
   2.1825000000000001      -5.96493592599031588E-003 -1.28221389884760955E-003
   2.2062499999999998      -6.12370975086843228E-003 -1.31926547225998591E-003
   2.2300000000000000      -6.28550344489829226E-003 -1.35715683893775649E-003
   2.2537500000000001      -6.45037092131616786E-003 -1.39590768241816803E-003
   2.2774999999999999      -6.61836779070022578E-003 -1.43553838358820903E-003
   2.3012500000000000      -6.78955143888474756E-003 -1.47607005458570066E-003
   2.3250000000000002      -6.96398111000056177E-003 -1.51752457491245198E-003
   2.3487499999999999      -7.14171799271600457E-003 -1.55992462942676513E-003
   2.3725000000000001      -7.32282531574264105E-003 -1.60329374963032027E-003
   2.3962500000000002      -7.50736844543131113E-003 -1.64765635679169878E-003
   2.4199999999999999      -7.69541499215967671E-003 -1.69303780847960433E-003
   2.4437500000000001      -7.88703492219720685E-003 -1.73946444790734666E-003
   2.4674999999999998      -8.08230067814684136E-003 -1.78696365690411956E-003
   2.4912500000000000      -8.28128730753011771E-003 -1.83556391257026948E-003
   2.5150000000000001      -8.48407259720049788E-003 -1.88529484726634717E-003
   2.5387499999999998      -8.69073722363022938E-003 -1.93618731434296639E-003
   2.5625000000000000      -8.90136490722626475E-003 -1.98827345719055758E-003
   2.5862500000000002      -9.11604258116243543E-003 -2.04158678415273685E-003
   2.6099999999999999      -9.33486057192383159E-003 -2.09616224893085764E-003
   2.6337500000000000      -9.55791279334035002E-003 -2.15203633714801477E-003
   2.6575000000000002      -9.78529695537457521E-003 -2.20924715965921522E-003
   2.6812499999999999      -1.00171147890737288E-002 -2.26783455326167978E-003
   2.7050000000000001      -1.02534722892578568E-002 -2.32784018953557980E-003
   2.7287499999999998      -1.04944799767018784E-002 -2.38930769263236793E-003
   2.7524999999999999      -1.07402531817798064E-002 -2.45228276692696688E-003
   2.7762500000000001      -1.09909123517807020E-002 -2.51681333556300242E-003
   2.7999999999999998      -1.12465833843811303E-002 -2.58294969105008409E-003
   2.8237500000000000      -1.15073979900754287E-002 -2.65074465922077130E-003
   2.8475000000000001      -1.17734940867287828E-002 -2.72025377802623779E-003
   2.8712499999999999      -1.20450162298380726E-002 -2.79153549284752922E-003
   2.8950000000000000      -1.23221160825702659E-002 -2.86465137022814129E-003
   2.9187500000000002      -1.26049529302126161E-002 -2.93966633219972136E-003
   2.9424999999999999      -1.28936942443231943E-002 -3.01664891368235571E-003
   2.9662500000000001      -1.31885163026369268E-002 -3.09567154580285770E-003
   2.9900000000000002      -1.34896048716779526E-002 -3.17681086839872702E-003
   3.0137499999999999      -1.37971559600841790E-002 -3.26014807547481827E-003
   3.0375000000000001      -1.41113766518926268E-002 -3.34576929796903547E-003
   3.0612499999999998      -1.44324860305078163E-002 -3.43376602888224424E-003
   3.0850000000000000      -1.47607162058264706E-002 -3.52423559665894634E-003
   3.1087500000000001      -1.50963134590827407E-002 -3.61728169369894981E-003
   3.1324999999999998      -1.54395395224873055E-002 -3.71301496807287549E-003
   3.1562500000000000      -1.57906730137535797E-002 -3.81155368795230067E-003
   3.1800000000000002      -1.61500110492647751E-002 -3.91302449000807944E-003
   3.2037499999999999      -1.65178710640859101E-002 -4.01756322515188068E-003
   3.2275000000000000      -1.68945928724721431E-002 -4.12531591759512147E-003
   3.2512500000000006      -1.72805410092267964E-002 -4.23643985639824729E-003
   3.2749999999999999      -1.76761074005581560E-002 -4.35110484264783146E-003
   3.2987500000000005      -1.80817144234194441E-002 -4.46949462034082999E-003
   3.3224999999999998      -1.84978184252784922E-002 -4.59180852525859981E-003
   3.3462500000000004      -1.89249137926407705E-002 -4.71826339395680847E-003
   3.3700000000000001      -1.93635376774949908E-002 -4.84909578498939585E-003
   3.3937500000000003      -1.98142755176101241E-002 -4.98456457732094748E-003
   3.4175000000000000      -2.02777675189817382E-002 -5.12495402693886968E-003
   3.4412500000000001      -2.07547163335354695E-002 -5.27057738937048229E-003
   3.4649999999999999      -2.12458961519809870E-002 -5.42178122609863686E-003
   3.4887500000000000      -2.17521636670034227E-002 -5.57895059059616664E-003
   3.5124999999999997      -2.22744712563615402E-002 -5.74251528760819693E-003
   3.5362499999999999      -2.28138831072827973E-002 -5.91295752735929766E-003
   3.5599999999999996      -2.33715949682251831E-002 -6.09082133372304893E-003
   3.5837500000000002      -2.39489587735134714E-002 -6.27672427416700249E-003
   3.6074999999999995      -2.45475135572151872E-002 -6.47137221660775384E-003
   3.6312500000000001      -2.51690248133212904E-002 -6.67557814515307331E-003
   3.6549999999999994      -2.58155353157800208E-002 -6.89028649060448219E-003
   3.6787500000000000      -2.64894317852896397E-002 -7.11660509569266193E-003
   3.7025000000000001      -2.71935339355448488E-002 -7.35584797415301389E-003
   3.7262499999999998      -2.79312158705342130E-002 -7.60959369333176049E-003
   3.7500000000000000      -2.87065755982940166E-002 -7.87976701290262274E-003
   3.7525000000000004      -2.87905803679572928E-002 -7.90925434058939100E-003
   3.7549999999999999      -2.88750641934445683E-002 -7.93895271917764885E-003
   3.7574999999999998      -2.89600338661176529E-002 -7.96886536029776070E-003
   3.7599999999999998      -2.90454963652865862E-002 -7.99899556234804666E-003
   3.7624999999999997      -2.91314588401422186E-002 -8.02934670681441399E-003
   3.7650000000000001      -2.92179286109971736E-002 -8.05992225994381535E-003
   3.7675000000000005      -2.93049132253024071E-002 -8.09072578959732849E-003
   3.7700000000000000      -2.93924203906944445E-002 -8.12176094826107080E-003
   3.7725000000000000      -2.94804580319824594E-002 -8.15303149030161337E-003
   3.7749999999999999      -2.95690342863874737E-002 -8.18454127227578876E-003
   3.7774999999999999      -2.96581575117876306E-002 -8.21629425690672231E-003
   3.7799999999999994      -2.97478362953083504E-002 -8.24829451724125133E-003
   3.7825000000000006      -2.98380794623505675E-002 -8.28054624101976985E-003
   3.7850000000000001      -2.99288960860827589E-002 -8.31305373527163605E-003
   3.7875000000000001      -3.00202954974925877E-002 -8.34582143116860062E-003
   3.7900000000000000      -3.01122872956451973E-002 -8.37885388904526310E-003
   3.7925000000000000      -3.02048813591392525E-002 -8.41215580386870353E-003
   3.7949999999999995      -3.02980878575257635E-002 -8.44573201082222773E-003
   3.7974999999999999      -3.03919172636822645E-002 -8.47958749128716396E-003
   3.8000000000000003      -3.04863803668043061E-002 -8.51372737913797667E-003
   3.8025000000000002      -3.05814882861256340E-002 -8.54815696739132103E-003
   3.8050000000000002      -3.06772524854170177E-002 -8.58288171523337307E-003
   3.8075000000000001      -3.07736847883184686E-002 -8.61790725545246057E-003
   3.8099999999999996      -3.08707973945645392E-002 -8.65323940230569057E-003
   3.8125000000000000      -3.09686028971675291E-002 -8.68888415985115230E-003
   3.8150000000000004      -3.10671143006280501E-002 -8.72484773077978996E-003
   3.8174999999999999      -3.11663450402500687E-002 -8.76113652578421748E-003
   3.8199999999999998      -3.12663090021491757E-002 -8.79775717336583191E-003
   3.8224999999999998      -3.13670205470001073E-002 -8.83471653095599906E-003
   3.8249999999999997      -3.14684945298244756E-002 -8.87202169520553800E-003
   3.8275000000000001      -3.15707463283997139E-002 -8.90968001500499172E-003
   3.8300000000000005      -3.16737918660580792E-002 -8.94769910325348382E-003
   3.8325000000000000      -3.17776476418588222E-002 -8.98608685106016061E-003
   3.8350000000000000      -3.18823307652683977E-002 -9.02485144360674896E-003
   3.8374999999999999      -3.19878589661755086E-002 -9.06400136944302687E-003
   3.8399999999999999      -3.20942506624589396E-002 -9.10354544651618448E-003
   3.8424999999999994      -3.22015249729050504E-002 -9.14349283322666087E-003
   3.8450000000000006      -3.23097017632393152E-002 -9.18385304938216553E-003
   3.8475000000000001      -3.24188016876051366E-002 -9.22463599644178685E-003
   3.8500000000000001      -3.25288462336691120E-002 -9.26585197941658632E-003
   3.8525000000000000      -3.26398577706002516E-002 -9.30751173027047699E-003
   3.8550000000000000      -3.27518596017295216E-002 -9.34962643339983662E-003
   3.8574999999999995      -3.28648760202532239E-002 -9.39220775279663543E-003
   3.8599999999999999      -3.29789323698589307E-002 -9.43526786150943562E-003
   3.8625000000000003      -3.30940551101138597E-002 -9.47881947344491292E-003
   3.8650000000000002      -3.32102718872022834E-002 -9.52287587777584862E-003
   3.8675000000000002      -3.33276116105574033E-002 -9.56745097622176653E-003
   3.8700000000000001      -3.34461045360003109E-002 -9.61255932350134693E-003
   3.8724999999999996      -3.35657823560760668E-002 -9.65821617129283133E-003
   3.8750000000000000      -3.36866782983643795E-002 -9.70443751608239362E-003
   3.8775000000000004      -3.38088272328207276E-002 -9.75124015138012154E-003
   3.8799999999999999      -3.39322657880867726E-002 -9.79864172448535915E-003
   3.8824999999999998      -3.40570324805417671E-002 -9.84666079911463397E-003
   3.8849999999999998      -3.41831678538680808E-002 -9.89531692350811148E-003
   3.8874999999999997      -3.43107146332359558E-002 -9.94463070549215372E-003
   3.8900000000000001      -3.44397178941946019E-002 -9.99462389485879406E-003
   3.8925000000000005      -3.45702252517116129E-002 -1.00453194750247648E-002
   3.8950000000000000      -3.47022870631159969E-002 -1.00967417626000085E-002
   3.8975000000000000      -3.48359566590064409E-002 -1.01489165194551360E-002
   3.8999999999999999      -3.49712906016785008E-002 -1.02018710777601468E-002
   3.9024999999999999      -3.51083489461939333E-002 -1.02556344714167386E-002
   3.9049999999999994      -3.52471955872477663E-002 -1.03102375989308874E-002
   3.9075000000000006      -3.53878985862001658E-002 -1.03657133878621299E-002
   3.9100000000000001      -3.55305305885900702E-002 -1.04220969941398855E-002
   3.9125000000000001      -3.56751692441746593E-002 -1.04794260118337770E-002
   3.9150000000000000      -3.58218977261682281E-002 -1.05377407232054941E-002
   3.9175000000000000      -3.59708052964867464E-002 -1.05970843753095054E-002
   3.9199999999999995      -3.61219879531818472E-002 -1.06575034959284047E-002
   3.9224999999999999      -3.62755491694090049E-002 -1.07190482542271915E-002
   3.9250000000000003      -3.64316007402800124E-002 -1.07817728741203996E-002
   3.9275000000000002      -3.65902637575243883E-002 -1.08457361100938732E-002
   3.9300000000000002      -3.67516697363834133E-002 -1.09110017974249126E-002
   3.9325000000000001      -3.69159619248840276E-002 -1.09776394915434769E-002
   3.9349999999999996      -3.70832968329610907E-002 -1.10457252148599503E-002
   3.9375000000000000      -3.72538460283568865E-002 -1.11153423340139730E-002
   3.9400000000000004      -3.74277982584344249E-002 -1.11865825964944862E-002
   3.9424999999999999      -3.76053619740853093E-002 -1.12595473637662757E-002
   3.9449999999999998      -3.77867683559042697E-002 -1.13343490893244303E-002
   3.9474999999999998      -3.79722749427489834E-002 -1.14111130955804174E-002
   3.9499999999999997      -3.81621700940311739E-002 -1.14899797503232298E-002
   3.9525000000000001      -3.83567784229336475E-002 -1.15711071256453784E-002
   3.9550000000000005      -3.85564675517305958E-002 -1.16546743008360907E-002
   3.9575000000000000      -3.87616565791422743E-002 -1.17408855030467045E-002
   3.9600000000000000      -3.89728268227029565E-002 -1.18299753613179143E-002
   3.9624999999999999      -3.91905356311932213E-002 -1.19222156633482929E-002
   3.9649999999999999      -3.94154344162838538E-002 -1.20179241773373923E-002
   3.9674999999999994      -3.96482925943964296E-002 -1.21174763670618552E-002
   3.9700000000000006      -3.98900299964796146E-002 -1.22213212526843650E-002
   3.9725000000000001      -4.01417617246644168E-002 -1.23300033660226228E-002
   3.9750000000000001      -4.04048618560606879E-002 -1.24441939348413928E-002
   3.9775000000000000      -4.06810566819213390E-002 -1.25647365328560440E-002
   3.9800000000000000      -4.09725662054461828E-002 -1.26927163649539383E-002
   3.9824999999999995      -4.12823284588265671E-002 -1.28295701218634189E-002
   3.9849999999999999      -4.16143749236404653E-002 -1.29772698709134798E-002
   3.9875000000000003      -4.19745042664639370E-002 -1.31386530919249921E-002
   3.9900000000000002      -4.23716078909068122E-002 -1.33180721327579646E-002
   3.9925000000000002      -4.28206391225090521E-002 -1.35228491765647038E-002
   3.9950000000000001      -4.33507264019697622E-002 -1.37672524899761853E-002
   3.9974999999999996      -4.40369942075772222E-002 -1.40880943425945610E-002
   4.0000000000000000      -4.56691180838452102E-002 -1.48725362303348749E-002
   4.0025000000000004      -4.48987974659899522E-002 -1.64807862713832708E-002
   4.0049999999999999      -4.45912412807632705E-002 -1.71455896629786574E-002
   4.0075000000000003      -4.43595810826761319E-002 -1.76557536812312760E-002
   4.0099999999999998      -4.41671007856310402E-002 -1.80860856324651653E-002
   4.0125000000000002      -4.39995907884726117E-002 -1.84655327148648858E-002
   4.0149999999999997      -4.38497683859610590E-002 -1.88089257336287452E-002
   4.0175000000000001      -4.37133101120565776E-002 -1.91250663168546740E-002
   4.0199999999999996      -4.35874009663729592E-002 -1.94196835282799997E-002
   4.0225000000000000      -4.34700869613209445E-002 -1.96967529060565021E-002
   4.0250000000000004      -4.33599463954769462E-002 -1.99591661613169047E-002
   4.0274999999999999      -4.32559067535001271E-002 -2.02091041598502774E-002
   4.0300000000000002      -4.31571353858715145E-002 -2.04482595497357915E-002
   4.0324999999999998      -4.30629706049464531E-002 -2.06779770760856241E-002
   4.0350000000000001      -4.29728763070284236E-002 -2.08993459751510603E-002
   4.0374999999999996      -4.28864109907497459E-002 -2.11132630444301299E-002
   4.0400000000000000      -4.28032059562758263E-002 -2.13204770174393946E-002
   4.0425000000000004      -4.27229495650581909E-002 -2.15216205994381883E-002
   4.0449999999999999      -4.26453756183020963E-002 -2.17172341129439860E-002
   4.0475000000000003      -4.25702546132383994E-002 -2.19077832930430830E-002
   4.0499999999999998      -4.24973870467318035E-002 -2.20936729068091330E-002
   4.0525000000000002      -4.24265982126388538E-002 -2.22752573367102497E-002
   4.0549999999999997      -4.23577341036730434E-002 -2.24528489153845642E-002
   4.0579999999999998      -4.22774465791118520E-002 -2.26610759910539881E-002
   4.0599999999999996      -4.22252485576115680E-002 -2.27971311727418850E-002
   4.0625000000000000      -4.21613962220487581E-002 -2.29642899045620977E-002
   4.0650000000000004      -4.20990029110484484E-002 -2.31283998268455339E-002
   4.0674999999999999      -4.20379798352043949E-002 -2.32896408476078801E-002
   4.0700000000000003      -4.19782464257602850E-002 -2.34481761929339547E-002
   4.0724999999999998      -4.19197293123528686E-002 -2.36041544840478283E-002
   4.0750000000000002      -4.18623614584080830E-002 -2.37577114938186049E-002
   4.0774999999999997      -4.18060814254690855E-002 -2.39089716411276312E-002
   4.0800000000000001      -4.17508327436889662E-002 -2.40580492693275409E-002
   4.0824999999999996      -4.16965633705361285E-002 -2.42050497458123071E-002
   4.0850000000000000      -4.16432252226320854E-002 -2.43500704120974791E-002
   4.0875000000000004      -4.15907737695570962E-002 -2.44932014088183048E-002
   4.0899999999999999      -4.15391676794944070E-002 -2.46345263949590762E-002
   4.0925000000000002      -4.14883685090068621E-002 -2.47741231774988094E-002
   4.0949999999999998      -4.14383404303892353E-002 -2.49120642647187931E-002
   4.0975000000000001      -4.13890499911797327E-002 -2.50484173541742801E-002
   4.0999999999999996      -4.13404659013235920E-002 -2.51832457645133900E-002
   4.1025000000000000      -4.12925588441923827E-002 -2.53166088188311079E-002
   4.1050000000000004      -4.12453013082802397E-002 -2.54485621860407740E-002
   4.1074999999999999      -4.11986674368766265E-002 -2.55791581857418848E-002
   4.1100000000000003      -4.11526328934253907E-002 -2.57084460612391347E-002
   4.1124999999999998      -4.11071747406171958E-002 -2.58364722246808079E-002
   4.1150000000000002      -4.10622713315418122E-002 -2.59632804777172668E-002
   4.1174999999999997      -4.10179022114581862E-002 -2.60889122105927296E-002
   4.1200000000000001      -4.09740480289778886E-002 -2.62134065822115896E-002
   4.1224999999999996      -4.09306904558093543E-002 -2.63368006834971795E-002
   4.1250000000000000      -4.08878121124209779E-002 -2.64591296848323207E-002
   4.1275000000000004      -4.08453965032332597E-002 -2.65804269720631148E-002
   4.1299999999999999      -4.08034279548015535E-002 -2.67007242687620251E-002
   4.1325000000000003      -4.07618915605730409E-002 -2.68200517486986666E-002
   4.1349999999999998      -4.07207731301521825E-002 -2.69384381386458469E-002
   4.1375000000000002      -4.06800591427674343E-002 -2.70559108126016273E-002
   4.1399999999999997      -4.06397367045419552E-002 -2.71724958782973806E-002
   4.1425000000000001      -4.05997935091662460E-002 -2.72882182567302303E-002
   4.1449999999999996      -4.05602178018169210E-002 -2.74031017555060909E-002
   4.1475000000000000      -4.05209983455919465E-002 -2.75171691362982550E-002
   4.1500000000000004      -4.04821243907822828E-002 -2.76304421773390756E-002
   4.1524999999999999      -4.04435856463117305E-002 -2.77429417311276308E-002
   4.1550000000000002      -4.04053722533097084E-002 -2.78546877778908936E-002
   4.1574999999999998      -4.03674747606208167E-002 -2.79656994751702262E-002
   4.1600000000000001      -4.03298841019772494E-002 -2.80759952037997404E-002
   4.1624999999999996      -4.02925915749470231E-002 -2.81855926107617942E-002
   4.1650000000000000      -4.02555888211730412E-002 -2.82945086489543758E-002
   4.1675000000000004      -4.02188678080429435E-002 -2.84027596142966306E-002
   4.1699999999999999      -4.01824208115746997E-002 -2.85103611803249994E-002
   4.1725000000000003      -4.01462404004357329E-002 -2.86173284304940510E-002
   4.1749999999999998      -4.01103194210058259E-002 -2.87236758883637616E-002
   4.1775000000000002      -4.00746509834007045E-002 -2.88294175458415347E-002
   4.1799999999999997      -4.00392284483833544E-002 -2.89345668896275887E-002
   4.1825000000000001      -4.00040454150940722E-002 -2.90391369260024901E-002
   4.1849999999999996      -3.99690957095382784E-002 -2.91431402040813331E-002
   4.1875000000000000      -3.99343733737757139E-002 -2.92465888376485655E-002
   4.1900000000000004      -3.98998726557590472E-002 -2.93494945256778800E-002
   4.1924999999999999      -3.98655879997760407E-002 -2.94518685716323586E-002
   4.1950000000000003      -3.98315140374506105E-002 -2.95537219016321039E-002
   4.1974999999999998      -3.97976455792649828E-002 -2.96550650815692145E-002
   4.2000000000000002      -3.97639776065653663E-002 -2.97559083332436351E-002
   4.2024999999999997      -3.97305052640186743E-002 -2.98562615495874505E-002
   4.2050000000000001      -3.96972238524895063E-002 -2.99561343090392930E-002
   4.2074999999999996      -3.96641288223085892E-002 -3.00555358891259512E-002
   4.2100000000000000      -3.96312157669079027E-002 -3.01544752793044095E-002
   4.2125000000000004      -3.95984804167973103E-002 -3.02529611931121323E-002
   4.2149999999999999      -3.95659186338613925E-002 -3.03510020796707199E-002
   4.2175000000000002      -3.95335264059551508E-002 -3.04486061345844335E-002
   4.2199999999999998      -3.95012998417808639E-002 -3.05457813102721354E-002
   4.2225000000000001      -3.94692351660273152E-002 -3.06425353257675018E-002
   4.2249999999999996      -3.94373287147559912E-002 -3.07388756760209950E-002
   4.2275000000000000      -3.94055769310185863E-002 -3.08348096407343557E-002
   4.2300000000000004      -3.93739763606921200E-002 -3.09303442927546697E-002
   4.2324999999999999      -3.93425236485187985E-002 -3.10254865060563233E-002
   4.2350000000000003      -3.93112155343379871E-002 -3.11202429633336934E-002
   4.2374999999999998      -3.92800488494994132E-002 -3.12146201632278672E-002
   4.2400000000000002      -3.92490205134503889E-002 -3.13086244272118772E-002
   4.2424999999999997      -3.92181275304352983E-002 -3.14022619061118807E-002
   4.2450000000000001      -3.91873669865412874E-002 -3.14955385864780640E-002
   4.2474999999999996      -3.91567360465293265E-002 -3.15884602963796279E-002
   4.2500000000000000      -3.91262319511430506E-002 -3.16810327112015538E-002
   4.3262499999999999      -3.82450760504997531E-002 -3.43609161380798722E-002
   4.4024999999999999      -3.74286100321109400E-002 -3.68268023371226966E-002
   4.4787499999999998      -3.66483827847318908E-002 -3.91395299204731831E-002
   4.5549999999999997      -3.58881938041034007E-002 -4.13352480216186008E-002
   4.6312499999999996      -3.51381343845342392E-002 -4.34373474871712212E-002
   4.7074999999999996      -3.43918588069339892E-002 -4.54619185215196162E-002
   4.7837500000000004      -3.36451818917581913E-002 -4.74205563863383181E-002
   4.8600000000000003      -3.28952959401967449E-002 -4.93219310204435352E-002
   4.9362500000000002      -3.21403053325711313E-002 -5.11727235259673424E-002
   5.0125000000000002      -3.13789361343487852E-002 -5.29782140295144560E-002
   5.0887500000000001      -3.06103477297001748E-002 -5.47426662314643639E-002
   5.1650000000000000      -2.98340067283194461E-002 -5.64695877168657559E-002
   5.2412500000000000      -2.90496003382201239E-002 -5.81619113243882352E-002
   5.3174999999999999      -2.82569755610113209E-002 -5.98221246876267029E-002
   5.3937499999999998      -2.74560957386028245E-002 -6.14523647704412132E-002
   5.4699999999999998      -2.66470090309966975E-002 -6.30544881736543605E-002
   5.5462499999999997      -2.58298252618608080E-002 -6.46301243080130011E-002
   5.6224999999999996      -2.50046987343485114E-002 -6.61807162181207442E-002
   5.6987500000000004      -2.41718153706908072E-002 -6.77075523535931173E-002
   5.7750000000000004      -2.33313830242780594E-002 -6.92117916018666762E-002
   5.8512500000000003      -2.24836241461979641E-002 -7.06944832357070813E-002
   5.9275000000000002      -2.16287702166277317E-002 -7.21565829744472281E-002
   6.0037500000000001      -2.07670575109098025E-002 -7.35989660418451125E-002
   6.0800000000000001      -1.98987238809351236E-002 -7.50224378723109153E-002
   6.1562500000000000      -1.90240063185363011E-002 -7.64277429741919145E-002
   6.2324999999999999      -1.81431391172965709E-002 -7.78155723103997471E-002
   6.3087499999999999      -1.72563525008625936E-002 -7.91865694993903885E-002
   6.3849999999999998      -1.63638716125779973E-002 -8.05413360572420078E-002
   6.4612499999999997      -1.54659157870130279E-002 -8.18804358595459497E-002
   6.5375000000000005      -1.45626980412234576E-002 -8.32043989616881863E-002
   6.6137499999999996      -1.36544247376901226E-002 -8.45137248894328036E-002
   6.6900000000000013      -1.27412953811905198E-002 -8.58088854889120511E-002
   6.7662500000000003      -1.18235025199667811E-002 -8.70903274080421230E-002
   6.8425000000000002      -1.09012317278236459E-002 -8.83584742678699964E-002
   6.9187500000000002      -9.97466164880440181E-003 -8.96137285727496707E-002
   6.9949999999999992      -9.04396408906577715E-003 -9.08564733921327361E-002
   7.0712500000000000      -8.10930414620823943E-003 -9.20870738627585089E-002
   7.1475000000000000      -7.17084036427316843E-003 -9.33058785165005594E-002
   7.2237500000000008      -6.22872490899794434E-003 -9.45132204727124892E-002
   7.2999999999999998      -5.28310375668420047E-003 -9.57094185074567755E-002
   7.3762499999999998      -4.33411689215712579E-003 -9.68947780166278250E-002
   7.4524999999999997      -3.38189851212345642E-003 -9.80695918864337990E-002
   7.5287499999999987      -2.42657723101748300E-003 -9.92341412826661107E-002
   7.6050000000000004      -1.46827628706471219E-003 -0.10038869636849583     
   7.6812499999999995      -5.07113746816592950E-004 -0.10153351695914371     
   7.7575000000000003       4.56797293168073690E-004 -0.10266885312061495     
   7.8337500000000002       1.42334850848654807E-003 -0.10379494571873764     
   7.9100000000000010       2.39243615364785655E-003 -0.10491202692395049     
   7.9862500000000001       3.36396087399609299E-003 -0.10602032067660574     
   8.0625000000000000       4.33782752326433273E-003 -0.10712004311695303     
   8.1387499999999999       5.31394498714056127E-003 -0.10821140298342527     
   8.2149999999999999       6.29222601314899811E-003 -0.10929460198233755     
   8.2912499999999998       7.27258704704846458E-003 -0.11036983513164784     
   8.3674999999999997       8.25494807581110025E-003 -0.11143729108103040     
   8.4437499999999996       9.23923247707861793E-003 -0.11249715241020483     
   8.5199999999999996       1.02253668748228319E-002 -0.11354959590726005     
   8.5962499999999995       1.12132810008096096E-002 -0.11459479282862646     
   8.6724999999999994       1.22029075619141964E-002 -0.11563290914700716     
   8.7487499999999994       1.31941821099866730E-002 -0.11666410576092665     
   8.8249999999999993       1.41870429212448759E-002 -0.11768853873730674     
   8.9012499999999992       1.51814308757889909E-002 -0.11870635949582366     
   8.9774999999999991       1.61772893444559508E-002 -0.11971771500565179     
   9.0537500000000009       1.71745640806629934E-002 -0.12072274796783160     
   9.1300000000000008       1.81732031180508770E-002 -0.12172159698832438     
   9.2062500000000007       1.91731566740685859E-002 -0.12271439674184610     
   9.2825000000000006       2.01743770592640419E-002 -0.12370127812634979     
   9.3587500000000006       2.11768185916001196E-002 -0.12468236840803586     
   9.4350000000000005       2.21804375147421386E-002 -0.12565779135703750     
   9.5112500000000004       2.31851919190910714E-002 -0.12662766737439149     
   9.5875000000000004       2.41910416644658642E-002 -0.12759211361144449     
   9.6637500000000003       2.51979483037825698E-002 -0.12855124408327459     
   9.7400000000000002       2.62058750077514557E-002 -0.12950516977787477     
   9.8162500000000001       2.72147864913559537E-002 -0.13045399876262778     
   9.8925000000000001       2.82246489434623375E-002 -0.13139783628900187     
   9.9687500000000000       2.92354299589344634E-002 -0.13233678488550024     
   10.045000000000000       3.02470984877787515E-002 -0.13327094449793242     
   10.121200000000000       3.12589605428161901E-002 -0.13419980455501893     
   10.197500000000000       3.22729802936547114E-002 -0.13512528395238713     
   10.273800000000000       3.32878030371084113E-002 -0.13604625347792079     
   10.350000000000000       3.43020710286343761E-002 -0.13696160528493800     
   10.426200000000000       3.53170888332297525E-002 -0.13787263733126393     
   10.502500000000000       3.63341660380806369E-002 -0.13878062274489894     
   10.578799999999999       3.73519481545929039E-002 -0.13968444722056450     
   10.654999999999999       3.83690779855820480E-002 -0.14058301622749050     
   10.731199999999999       3.93868680702722587E-002 -0.14147759680144878     
   10.807499999999999       4.04066352955964811E-002 -0.14236943312483230     
   10.883699999999999       4.14256873771387743E-002 -0.14325626359468774     
   10.960000000000001       4.24466805143588408E-002 -0.14414049032100928     
   11.036300000000001       4.34682600394674726E-002 -0.14502101983428625     
   11.112500000000001       4.44890689557611782E-002 -0.14589677641219373     
   11.188800000000001       4.55117703178487196E-002 -0.14677012819576613     
   11.265000000000001       4.65336679082066704E-002 -0.14763885384729172     
   11.341200000000001       4.75560869899535957E-002 -0.14850416666233704     
   11.417500000000000       4.85803562669933423E-002 -0.14936726054314767     
   11.493800000000000       4.96051208971066554E-002 -0.15022706136549274     
   11.570000000000000       5.06290240812323003E-002 -0.15108251082677313     
   11.646200000000000       5.16533964295688847E-002 -0.15193479852632297     
   11.722500000000000       5.26795715572939763E-002 -0.15278509608179433     
   11.798800000000000       5.37061942946354676E-002 -0.15363234105755263     
   11.875000000000000       5.47319075753024825E-002 -0.15447548574517486     
   11.951200000000000       5.57580463768241608E-002 -0.15531569796108707     
   12.027500000000000       5.67859483239722962E-002 -0.15615412898643244     
   12.103800000000000       5.78142576077571094E-002 -0.15698972768561673     
   12.180000000000000       5.88416167213292804E-002 -0.15782145673380299     
   12.256200000000000       5.98693646033705701E-002 -0.15865046429407767     
   12.332500000000000       6.08988427114954128E-002 -0.15947788323606393     
   12.408799999999999       6.19286949614871671E-002 -0.16030267320445626     
   12.484999999999999       6.29575637735721727E-002 -0.16112380658652375     
   12.561199999999999       6.39867919882130404E-002 -0.16194241317037911     
   12.637499999999999       6.50177247148023829E-002 -0.16275960842627710     
   12.713699999999999       6.60476536771349154E-002 -0.16357329536586426     
   12.789999999999999       6.70792763891119165E-002 -0.16438565380676504     
   12.866299999999999       6.81112359589700761E-002 -0.16519565759816218     
   12.942500000000003       6.91421739126087675E-002 -0.16600229207017506     
   13.018800000000001       7.01747909876895282E-002 -0.16680771595162722     
   13.095000000000001       7.12063755297750595E-002 -0.16760985882915652     
   13.171199999999999       7.22382760132005836E-002 -0.16840981785843873     
   13.247500000000000       7.32718428657979509E-002 -0.16920867808244350     
   13.323800000000002       7.43057180277417878E-002 -0.17000542718231137     
   13.400000000000000       7.53385421957048218E-002 -0.17079906322637317     
   13.476200000000000       7.63716668730646808E-002 -0.17159066917876098     
   13.552499999999998       7.74064454867982865E-002 -0.17238131656458039     
   13.628800000000000       7.84415197428116329E-002 -0.17317000111717407     
   13.705000000000000       7.94755300174985885E-002 -0.17395572803718123     
   13.781200000000000       8.05098303902793966E-002 -0.17473956641938923     
   13.857500000000000       8.15457765374371785E-002 -0.17552257469656377     
   13.933799999999998       8.25820090795740952E-002 -0.17630375585136951     
   14.010000000000002       8.36171671509617076E-002 -0.17708212186366235     
   14.086200000000000       8.46526065066174477E-002 -0.17785872942652228     
   14.162500000000000       8.56896844653736584E-002 -0.17863462557132806     
   14.238799999999999       8.67270404413394147E-002 -0.17940882095834182     
   14.315000000000000       8.77633126207260500E-002 -0.18018033476671003     
   14.391200000000000       8.87998589958882700E-002 -0.18095021280895565     
   14.467499999999999       8.98380393195289950E-002 -0.18171949181599459     
   14.543799999999999       9.08764927048844595E-002 -0.18248718947558487     
   14.619999999999997       9.19138571081675876E-002 -0.18325233113511377     
   14.696200000000001       9.29514930722892124E-002 -0.18401595166351858     
   14.772500000000001       9.39907626806179980E-002 -0.18477907727014661     
   14.848799999999999       9.50303042266369830E-002 -0.18554073130591309     
   14.924999999999999       9.60687545309927976E-002 -0.18629994426044114     
   15.001200000000003       9.71074755632841125E-002 -0.18705774063950406     
   15.077500000000001       9.81478306282619756E-002 -0.18781513712746334     
   15.153800000000000       9.91884563271737130E-002 -0.18857116305024568     
   15.230000000000000       0.10022798786932594      -0.18932485468395951     
   15.306200000000000       0.10126778865482490      -0.19007722797494314     
   15.382500000000002       0.10230922370888830      -0.19082929173891136     
   15.458800000000000       0.10335092879499615      -0.19158008147672992     
   15.535000000000000       0.10439153858840736      -0.19232863906613687     
   15.611199999999998       0.10543241893394305      -0.19307597219478997     
   15.687500000000000       0.10647493732119691      -0.19382308159625386     
   15.763800000000002       0.10751772905720741      -0.19456900757941362     
   15.840000000000000       0.10855942805887116      -0.19531279608881152     
   15.916200000000000       0.10960140190904195      -0.19605544612980841     
   15.992499999999998       0.11064501963719797      -0.19679795049683738     
   16.068800000000000       0.11168891480816767      -0.19753935373682133     
   16.145000000000000       0.11273171943868301      -0.19827870598930494     
   16.221200000000000       0.11377480216472083      -0.19901699922113636     
   16.297499999999999       0.11481953295294894      -0.19975521949465685     
   16.373799999999999       0.11586454388036101      -0.20049241664170417     
   16.449999999999999       0.11690846569391056      -0.20122764564786683     
   16.526199999999999       0.11795266895739384      -0.20196189228336534     
   16.602499999999999       0.11899852597036804      -0.20269613687217636     
   16.678799999999999       0.12004466816261765      -0.20342943344971359     
   16.754999999999999       0.12108972578218051      -0.20416084081484809     
   16.831199999999999       0.12213507162126863      -0.20489133799610965     
   16.907499999999999       0.12318207989765652      -0.20562189863894267     
   16.983799999999999       0.12422938080344048      -0.20635158009263818     
   17.059999999999999       0.12527560281203964      -0.20707944390277361     
   17.136199999999999       0.12632211983691058      -0.20780646285232121     
   17.212499999999999       0.12737030715367725      -0.20853360504659460     
   17.288799999999998       0.12841879296620462      -0.20925993170524446     
   17.364999999999998       0.12946620376437207      -0.20998450801832771     
   17.441199999999998       0.13051391488947064      -0.21070830197717350     
   17.517499999999998       0.13156330341770772      -0.21143227736724143     
   17.593800000000002       0.13261299633627269      -0.21215549914095522     
   17.670000000000002       0.13366161922366829      -0.21287703592684729     
   17.746200000000002       0.13471054979295768      -0.21359785087858865     
   17.822500000000002       0.13576116737359784      -0.21431890281538440     
   17.898800000000001       0.13681209790766385      -0.21503925936360482     
   17.975000000000001       0.13786196563808284      -0.21575799140322979     
   18.051200000000001       0.13891214984514422      -0.21647605679021367     
   18.127500000000001       0.13996403131604176      -0.21719440960921832     
   18.203800000000001       0.14101623396228136      -0.21791212008648481     
   18.280000000000001       0.14206737985153689      -0.21862826162702773     
   18.356200000000001       0.14311884951159004      -0.21934378803680835     
   18.432500000000001       0.14417202521394848      -0.22005964988598786     
   18.508800000000001       0.14522552907253419      -0.22077492040657107     
   18.585000000000001       0.14627798166458561      -0.22148867590957150     
   18.661200000000001       0.14733076561231140      -0.22220186662651709     
   18.737500000000001       0.14838526541454605      -0.22291543960182650     
   18.813800000000001       0.14944010203028193      -0.22362847048799586     
   18.890000000000001       0.15049389470297553      -0.22434003749216419     
   18.966200000000001       0.15154802807509146      -0.22505108682581026     
   19.042500000000000       0.15260388852097628      -0.22576256173081269     
   19.118800000000000       0.15366009512317330      -0.22647353966512496     
   19.195000000000000       0.15471526505202399      -0.22718310054179799     
   19.271200000000000       0.15577078437889411      -0.22789218710038070     
   19.347500000000000       0.15682804103612621      -0.22860173963512170     
   19.423700000000000       0.15788426567907646      -0.22930990874457852     
   19.500000000000000       0.15894223259009516      -0.23001856363860351     
   19.576300000000000       0.16000055799713361      -0.23072678509364433     
   19.652500000000000       0.16105785634504938      -0.23143365604383587     
   19.728800000000000       0.16211690499268691      -0.23214104193480520     
   19.805000000000000       0.16317493029048133      -0.23284709848036195     
   19.881200000000000       0.16423332240111321      -0.23355276277969056     
   19.957500000000000       0.16529347341083150      -0.23425896966652821     


==> anc/M2_1_1_v2.dat <==
  2.12500000000000015E-002  5.81024142055105067E-010 -7.21038351665084004E-009
  4.49999999999999983E-002 -1.88814460931493332E-006 -3.65775030351964591E-007
  6.87500000000000056E-002 -4.41923090233161302E-006 -8.57096653905384783E-007
  9.24999999999999989E-002 -8.02196755629955242E-006 -1.55765420852351490E-006
  0.11625000000000002      -1.27052916520699462E-005 -2.46992977477211719E-006
  0.14000000000000001      -1.84782675135325711E-005 -3.59644836280420133E-006
  0.16375000000000001      -2.53500892963464465E-005 -4.93977889159116070E-006
  0.18750000000000000      -3.33300836455937823E-005 -6.50253519614701039E-006
  0.21124999999999999      -4.24277124246352075E-005 -8.28737706371473653E-006
  0.23499999999999999      -5.26525755175347689E-005 -1.02970112999235499E-005
  0.25874999999999998      -6.40144137075173819E-005 -1.25341928259670117E-005
  0.28249999999999997      -7.65231116340193426E-005 -1.50017258078957094E-005
  0.30625000000000002      -9.01887008309978743E-005 -1.77024648191635679E-005
  0.33000000000000002      -1.05021362849272082E-004 -2.06393160376144338E-005
  0.35375000000000001      -1.21031432465781434E-004 -2.38152384781463540E-005
  0.37750000000000000      -1.38229400982768278E-004 -2.72332452623416538E-005
  0.40125000000000000      -1.56625919620012572E-004 -3.08964049264088745E-005
  0.42499999999999999      -1.76231803003380695E-004 -3.48078427688368685E-005
  0.44874999999999998      -1.97058032753084597E-004 -3.89707422392255342E-005
  0.47249999999999992      -2.19115761175192624E-004 -4.33883463698181407E-005
  0.49625000000000008      -2.42416315060084892E-004 -4.80639592513300445E-005
  0.52000000000000002      -2.66971199591699467E-004 -5.30009475547356648E-005
  0.54374999999999996      -2.92792102371591020E-004 -5.82027421007534366E-005
  0.56750000000000000      -3.19890897561986461E-004 -6.36728394788419735E-005
  0.59125000000000005      -3.48279650152217169E-004 -6.94148037176051200E-005
  0.61499999999999999      -3.77970620353090120E-004 -7.54322680085895564E-005
  0.63875000000000004      -4.08976268123970911E-004 -8.17289364855466627E-005
  0.66249999999999998      -4.41309257837556941E-004 -8.83085860613288837E-005
  0.68625000000000003      -4.74982463087557111E-004 -9.51750683246883644E-005
  0.70999999999999996      -5.10008971611491078E-004 -1.02332311492689426E-004
  0.73375000000000001      -5.46402090530027679E-004 -1.09784322460477893E-004
  0.75749999999999995      -5.84175351428211222E-004 -1.17535188854631036E-004
  0.78125000000000000      -6.23342515914361507E-004 -1.25589081219041346E-004
  0.80500000000000016      -6.63917581199184462E-004 -1.33950255243181710E-004
  0.82875000000000010      -7.05914785884350087E-004 -1.42623054072313419E-004
  0.85250000000000004      -7.49348615937778695E-004 -1.51611910696780936E-004
  0.87624999999999997      -7.94233810863148202E-004 -1.60921350423699484E-004
  0.90000000000000002      -8.40585370071460919E-004 -1.70555993434489127E-004
  0.92374999999999996      -8.88418559462926050E-004 -1.80520557431883516E-004
  0.94750000000000001      -9.37748918227766033E-004 -1.90819860380237870E-004
  0.97124999999999995      -9.88592265875051735E-004 -2.01458823343128249E-004
  0.99500000000000000      -1.04096470949903343E-003 -2.12442473422462253E-004
   1.0187500000000000      -1.09488265129300036E-003 -2.23775946803521792E-004
   1.0425000000000000      -1.15036279632113689E-003 -2.35464491910597007E-004
   1.0662499999999999      -1.20742216055942848E-003 -2.47513472678102320E-004
   1.0900000000000001      -1.26607807921717505E-003 -2.59928371942337155E-004
   1.1137500000000000      -1.32634821535136649E-003 -2.72714794959312264E-004
   1.1375000000000000      -1.38825056878669000E-003 -2.85878473054365092E-004
   1.1612499999999999      -1.45180348535472624E-003 -2.99425267409584304E-004
   1.1850000000000001      -1.51702566646651693E-003 -3.13361172995403766E-004
   1.2087500000000000      -1.58393617903353624E-003 -3.27692322653051499E-004
   1.2324999999999999      -1.65255446575281574E-003 -3.42424991334943577E-004
   1.2562500000000001      -1.72290035577290319E-003 -3.57565600510473985E-004
   1.2800000000000000      -1.79499407575822809E-003 -3.73120722745077496E-004
   1.3037500000000000      -1.86885626137038661E-003 -3.89097086460917126E-004
   1.3274999999999999      -1.94450796918597306E-003 -4.05501580887969784E-004
   1.3512500000000001      -2.02197068907160153E-003 -4.22341261214855858E-004
   1.3750000000000000      -2.10126635703799776E-003 -4.39623353949237909E-004
   1.3987499999999999      -2.18241736859628313E-003 -4.57355262498233004E-004
   1.4225000000000001      -2.26544659264090766E-003 -4.75544572979893782E-004
   1.4462500000000000      -2.35037738588511147E-003 -4.94199060277453564E-004
   1.4700000000000000      -2.43723360787635821E-003 -5.13326694348754638E-004
   1.4937499999999999      -2.52603963662077465E-003 -5.32935646804042623E-004
   1.5175000000000001      -2.61682038484742450E-003 -5.53034297766087494E-004
   1.5412500000000000      -2.70960131694505989E-003 -5.73631243027483565E-004
   1.5649999999999999      -2.80440846660610834E-003 -5.94735301520919984E-004
   1.5887500000000001      -2.90126845521463837E-003 -6.16355523119159498E-004
   1.6125000000000000      -3.00020851101751723E-003 -6.38501196782606897E-004
   1.6362500000000000      -3.10125648912038671E-003 -6.61181859073431801E-004
   1.6599999999999999      -3.20444089235266943E-003 -6.84407303056489024E-004
   1.6837500000000001      -3.30979089304883622E-003 -7.08187587608595558E-004
   1.7075000000000000      -3.41733635579608008E-003 -7.32533047159145676E-004
   1.7312500000000000      -3.52710786120197283E-003 -7.57454301886612133E-004
   1.7549999999999999      -3.63913673073916911E-003 -7.82962268397127876E-004
   1.7787500000000001      -3.75345505272811847E-003 -8.09068170913135776E-004
   1.8025000000000000      -3.87009570952286629E-003 -8.35783553002046489E-004
   1.8262499999999999      -3.98909240596951285E-003 -8.63120289876935162E-004
   1.8499999999999999      -4.11047969921175295E-003 -8.91090601303566273E-004
   1.8737499999999998      -4.23429302992310835E-003 -9.19707065150492391E-004
   1.8974999999999997      -4.36056875505124678E-003 -9.48982631621642591E-004
   1.9212499999999997      -4.48934418216575919E-003 -9.78930638213691131E-004
   1.9450000000000001      -4.62065760550756186E-003 -1.00956482544361939E-003
   1.9687500000000000      -4.75454834384528031E-003 -1.04089935339528989E-003
   1.9924999999999999      -4.89105678025180540E-003 -1.07294881913755683E-003
   2.0162499999999999      -5.03022440392276830E-003 -1.10572827507045713E-003
   2.0400000000000000      -5.17209385416797594E-003 -1.13925324826037884E-003
   2.0637500000000002      -5.31670896671701098E-003 -1.17353976082995256E-003
   2.0874999999999999      -5.46411482249118969E-003 -1.20860435147354000E-003
   2.1112500000000001      -5.61435779900619318E-003 -1.24446409817502717E-003
   2.1349999999999998      -5.76748562458285173E-003 -1.28113664221066680E-003
   2.1587499999999999      -5.92354743555801970E-003 -1.31864021352682105E-003
   2.1825000000000001      -6.08259383670322132E-003 -1.35699365758966818E-003
   2.2062499999999998      -6.24467696507616243E-003 -1.39621646381239673E-003
   2.2300000000000000      -6.40985055754927317E-003 -1.43632879567426666E-003
   2.2537500000000001      -6.57817002228022144E-003 -1.47735152265602481E-003
   2.2774999999999999      -6.74969251441254192E-003 -1.51930625412697857E-003
   2.3012500000000000      -6.92447701631989081E-003 -1.56221537533122751E-003
   2.3250000000000002      -7.10258442273538956E-003 -1.60610208563383844E-003
   2.3487499999999999      -7.28407763113857274E-003 -1.65099043920257553E-003
   2.3725000000000001      -7.46902163780669651E-003 -1.69690538831708364E-003
   2.3962500000000002      -7.65748363997518448E-003 -1.74387282951564372E-003
   2.4199999999999999      -7.84953314459407164E-003 -1.79191965280973563E-003
   2.4437500000000001      -8.04524208421437438E-003 -1.84107379421904961E-003
   2.4674999999999998      -8.24468494059006629E-003 -1.89136429190460680E-003
   2.4912500000000000      -8.44793887664014448E-003 -1.94282134620550433E-003
   2.5150000000000001      -8.65508387805804386E-003 -1.99547638404936299E-003
   2.5387499999999998      -8.86620290190867806E-003 -2.04936212731488985E-003
   2.5625000000000000      -9.08138204160850900E-003 -2.10451266752269316E-003
   2.5862500000000002      -9.30071069796124805E-003 -2.16096354471130526E-003
   2.6099999999999999      -9.52428176569894425E-003 -2.21875183293419398E-003
   2.6337500000000000      -9.75219183247275426E-003 -2.27791623196159105E-003
   2.6575000000000002      -9.98454139750138206E-003 -2.33849716718673639E-003
   2.6812499999999999      -1.02214350988669381E-002 -2.40053689552406071E-003
   2.7050000000000001      -1.04629819638128157E-002 -2.46407962103824523E-003
   2.7287499999999998      -1.07092956827422210E-002 -2.52917162093022497E-003
   2.7524999999999999      -1.09604948983003138E-002 -2.59586138034916111E-003
   2.7762500000000001      -1.12167035229061608E-002 -2.66419973972482080E-003
   2.7999999999999998      -1.14780510821426637E-002 -2.73424005464282692E-003
   2.8237500000000000      -1.17446730883154736E-002 -2.80603836998697580E-003
   2.8475000000000001      -1.20167114469559300E-002 -2.87965360980441121E-003
   2.8712499999999999      -1.22943149001569756E-002 -2.95514778472094966E-003
   2.8950000000000000      -1.25776395109053283E-002 -3.03258621892339274E-003
   2.9187500000000002      -1.28668491931862861E-002 -3.11203779901602284E-003
   2.9424999999999999      -1.31621162933131357E-002 -3.19357524738739630E-003
   2.9662500000000001      -1.34636222287224071E-002 -3.27727542310811111E-003
   2.9900000000000002      -1.37715581914005670E-002 -3.36321965383103941E-003
   3.0137499999999999      -1.40861259241944464E-002 -3.45149410269593839E-003
   3.0375000000000001      -1.44075385795398355E-002 -3.54219017486653983E-003
   3.0612499999999998      -1.47360216716611314E-002 -3.63540496907058730E-003
   3.0850000000000000      -1.50718141351005083E-002 -3.73124178039677557E-003
   3.1087500000000001      -1.54151695045914531E-002 -3.82981066165815438E-003
   3.1324999999999998      -1.57663572338763956E-002 -3.93122905189861611E-003
   3.1562500000000000      -1.61256641741849491E-002 -4.03562248214713298E-003
   3.1800000000000002      -1.64933962368594179E-002 -4.14312537037571545E-003
   3.2037499999999999      -1.68698802692062826E-002 -4.25388191987149250E-003
   3.2275000000000000      -1.72554661782663328E-002 -4.36804713799450288E-003
   3.2512500000000006      -1.76505293441069008E-002 -4.48578799569195833E-003
   3.2749999999999999      -1.80554733727938815E-002 -4.60728475235165375E-003
   3.2987500000000005      -1.84707332498562880E-002 -4.73273247582834365E-003
   3.3224999999999998      -1.88967789684226332E-002 -4.86234279406787869E-003
   3.3462500000000004      -1.93341197230939045E-002 -4.99634592308801674E-003
   3.3700000000000001      -1.97833087821125339E-002 -5.13499302669171136E-003
   3.3937500000000003      -2.02449491779791400E-002 -5.27855897692763691E-003
   3.4175000000000000      -2.07197003940690419E-002 -5.42734560242438477E-003
   3.4412500000000001      -2.12082862597332000E-002 -5.58168553176475405E-003
   3.4649999999999999      -2.17115043632742262E-002 -5.74194677883480952E-003
   3.4887500000000000      -2.22302373164332268E-002 -5.90853824271929135E-003
   3.5124999999999997      -2.27654663705141001E-002 -6.08191636432007555E-003
   3.5362499999999999      -2.33182880085964529E-002 -6.26259325018537621E-003
   3.5599999999999996      -2.38899343558222933E-002 -6.45114668062197073E-003
   3.5837500000000002      -2.44817985365090862E-002 -6.64823256419334440E-003
   3.6074999999999995      -2.50954665485909126E-002 -6.85460061693512254E-003
   3.6312500000000001      -2.57327578616887744E-002 -7.07111435827018162E-003
   3.6549999999999994      -2.63957778076184639E-002 -7.29877696004431909E-003
   3.6787500000000000      -2.70869863247918084E-002 -7.53876521150666657E-003
   3.7025000000000001      -2.78092897777584176E-002 -7.79247495288826631E-003
   3.7262499999999998      -2.85661661403474980E-002 -8.06158311102343414E-003
   3.7500000000000000      -2.93618397944548290E-002 -8.34813444571075661E-003
   3.7525000000000004      -2.94480540487948132E-002 -8.37941061543017764E-003
   3.7549999999999999      -2.95347616623869297E-002 -8.41091089886736830E-003
   3.7574999999999998      -2.96219696469667594E-002 -8.44263871100049516E-003
   3.7599999999999998      -2.97096851904089555E-002 -8.47459755399966423E-003
   3.7624999999999997      -2.97979156630787355E-002 -8.50679102039087268E-003
   3.7650000000000001      -2.98866686244820857E-002 -8.53922279636928037E-003
   3.7675000000000005      -2.99759518303597573E-002 -8.57189666530727354E-003
   3.7700000000000000      -3.00657732386602830E-002 -8.60481651101343246E-003
   3.7725000000000000      -3.01561410212793403E-002 -8.63798632271729760E-003
   3.7749999999999999      -3.02470635665610284E-002 -8.67141019749198549E-003
   3.7774999999999999      -3.03385494912401972E-002 -8.70509234546289201E-003
   3.7799999999999994      -3.04306076484487965E-002 -8.73903709398163309E-003
   3.7825000000000006      -3.05232471370263346E-002 -8.77324889226954729E-003
   3.7850000000000001      -3.06164773113092453E-002 -8.80773231630080540E-003
   3.7875000000000001      -3.07103077914307049E-002 -8.84249207394089201E-003
   3.7900000000000000      -3.08047484741630524E-002 -8.87753301035665993E-003
   3.7925000000000000      -3.08998095443390811E-002 -8.91286011371596534E-003
   3.7949999999999995      -3.09955014868894888E-002 -8.94847852119581497E-003
   3.7974999999999999      -3.10918350995392778E-002 -8.98439352532011751E-003
   3.8000000000000003      -3.11888215062056731E-002 -9.02061058064902721E-003
   3.8025000000000002      -3.12864721711482371E-002 -9.05713531084428869E-003
   3.8050000000000002      -3.13847989139209652E-002 -9.09397351613678434E-003
   3.8075000000000001      -3.14838139251848240E-002 -9.13113118122450135E-003
   3.8099999999999996      -3.15835297834412138E-002 -9.16861448363188655E-003
   3.8125000000000000      -3.16839594727530913E-002 -9.20642980256383345E-003
   3.8150000000000004      -3.17851164015255788E-002 -9.24458372829068190E-003
   3.8174999999999999      -3.18870144224262589E-002 -9.28308307210375626E-003
   3.8199999999999998      -3.19896678535294271E-002 -9.32193487688449604E-003
   3.8224999999999998      -3.20930915007781800E-002 -9.36114642833386565E-003
   3.8249999999999997      -3.21973006818670957E-002 -9.40072526691367212E-003
   3.8275000000000001      -3.23023112516560157E-002 -9.44067920055537482E-003
   3.8300000000000005      -3.24081396292377200E-002 -9.48101631819790389E-003
   3.8325000000000000      -3.25148028269331008E-002 -9.52174500426263178E-003
   3.8350000000000000      -3.26223184811332417E-002 -9.56287395407271097E-003
   3.8374999999999999      -3.27307048835440775E-002 -9.60441218982650141E-003
   3.8399999999999999      -3.28399810195430311E-002 -9.64636907912935250E-003
   3.8424999999999994      -3.29501666034124965E-002 -9.68875435312491727E-003
   3.8450000000000006      -3.30612821192880074E-002 -9.73157812686049201E-003
   3.8475000000000001      -3.31733488643886076E-002 -9.77485092093081064E-003
   3.8500000000000001      -3.32863889993014195E-002 -9.81858368586125720E-003
   3.8525000000000000      -3.34004255824916357E-002 -9.86278782255862844E-003
   3.8550000000000000      -3.35154826469456976E-002 -9.90747521597138206E-003
   3.8574999999999995      -3.36315852428166265E-002 -9.95265825959046682E-003
   3.8599999999999999      -3.37487595036322988E-002 -9.99834988784058416E-003
   3.8625000000000003      -3.38670327137345767E-002 -1.00445636098739546E-002
   3.8650000000000002      -3.39864333812358796E-002 -1.00913135461339083E-002
   3.8675000000000002      -3.41069913170546843E-002 -1.01386144679710931E-002
   3.8700000000000001      -3.42287377206631077E-002 -1.01864818406301391E-002
   3.8724999999999996      -3.43517052732571770E-002 -1.02349318699642335E-002
   3.8750000000000000      -3.44759282391525340E-002 -1.02839815532812500E-002
   3.8775000000000004      -3.46014425763119179E-002 -1.03336487347770855E-002
   3.8799999999999999      -3.47282860570324869E-002 -1.03839521660732664E-002
   3.8824999999999998      -3.48564984003590581E-002 -1.04349115725653630E-002
   3.8849999999999998      -3.49861214151596170E-002 -1.04865477255341004E-002
   3.8874999999999997      -3.51171991613590667E-002 -1.05388825225723598E-002
   3.8900000000000001      -3.52497781231038351E-002 -1.05919390748185592E-002
   3.8925000000000005      -3.53839074011083887E-002 -1.06457418035717857E-002
   3.8950000000000000      -3.55196389284469019E-002 -1.07003165480399690E-002
   3.8975000000000000      -3.56570277018124909E-002 -1.07556906823594589E-002
   3.8999999999999999      -3.57961320462328106E-002 -1.08118932479183329E-002
   3.9024999999999999      -3.59370139054951410E-002 -1.08689550993806769E-002
   3.9049999999999994      -3.60797391670518094E-002 -1.09269090678963451E-002
   3.9075000000000006      -3.62243780269812729E-002 -1.09857901441699508E-002
   3.9100000000000001      -3.63710053920746207E-002 -1.10456356816555652E-002
   3.9125000000000001      -3.65197013476520130E-002 -1.11064856299136795E-002
   3.9150000000000000      -3.66705516700906731E-002 -1.11683827933820798E-002
   3.9175000000000000      -3.68236484155816390E-002 -1.12313731270451377E-002
   3.9199999999999995      -3.69790905876913115E-002 -1.12955060721007458E-002
   3.9224999999999999      -3.71369849004329552E-002 -1.13608349394839891E-002
   3.9250000000000003      -3.72974466504215688E-002 -1.14274173487377440E-002
   3.9275000000000002      -3.74606007230510393E-002 -1.14953157339215371E-002
   3.9300000000000002      -3.76265827545963077E-002 -1.15645979282471851E-002
   3.9325000000000001      -3.77955404826517682E-002 -1.16353378435096032E-002
   3.9349999999999996      -3.79676353233339772E-002 -1.17076162637194444E-002
   3.9375000000000000      -3.81430442236554146E-002 -1.17815217773317021E-002
   3.9400000000000004      -3.83219618501872694E-002 -1.18571518788714268E-002
   3.9424999999999999      -3.85046031918646614E-002 -1.19346142791968268E-002
   3.9449999999999998      -3.86912066785338460E-002 -1.20140284753226297E-002
   3.9474999999999998      -3.88820379412636516E-002 -1.20955276441148309E-002
   3.9499999999999997      -3.90773943777136951E-002 -1.21792609436187169E-002
   3.9525000000000001      -3.92776107958543036E-002 -1.22653963509042861E-002
   3.9550000000000005      -3.94830663597647222E-002 -1.23541241651216327E-002
   3.9575000000000000      -3.96941933296511701E-002 -1.24456614096314210E-002
   3.9600000000000000      -3.99114881410940828E-002 -1.25402574149821380E-002
   3.9624999999999999      -4.01355256527061652E-002 -1.26382009993511873E-002
   3.9649999999999999      -4.03669777452224376E-002 -1.27398298433134168E-002
   3.9674999999999994      -4.06066380170300514E-002 -1.28455429392415037E-002
   3.9700000000000006      -4.08554552142672278E-002 -1.29558174463138987E-002
   3.9725000000000001      -4.11145794999083353E-002 -1.30712320220580588E-002
   3.9750000000000001      -4.13854281627023465E-002 -1.31924999611741263E-002
   3.9775000000000000      -4.16697817944926760E-002 -1.33205177077461018E-002
   3.9800000000000000      -4.19699302405048894E-002 -1.34564384824765130E-002
   3.9824999999999995      -4.22889039794884444E-002 -1.36017890231118193E-002
   3.9849999999999999      -4.26308613918748788E-002 -1.37586650099499556E-002
   3.9875000000000003      -4.30017836899247857E-002 -1.39300817817002744E-002
   3.9900000000000002      -4.34108422254601209E-002 -1.41206645026991963E-002
   3.9925000000000002      -4.38734612573117438E-002 -1.43381943510595290E-002
   3.9950000000000001      -4.44196867961158190E-002 -1.45978340384409124E-002
   3.9974999999999996      -4.51270102900277539E-002 -1.49387035650606920E-002
   4.0000000000000000      -4.68099963306957759E-002 -1.57722363353251342E-002
   4.0025000000000004      -4.59901340590808810E-002 -1.74308974888673675E-002
   4.0049999999999999      -4.56620515020789083E-002 -1.81163625195964809E-002
   4.0075000000000003      -4.54146255251627190E-002 -1.86423065903502626E-002
   4.0099999999999998      -4.52088382440001615E-002 -1.90858960836330117E-002
   4.0125000000000002      -4.50295891362152423E-002 -1.94769913016897382E-002
   4.0149999999999997      -4.48691388741375569E-002 -1.98308909697781088E-002
   4.0175000000000001      -4.47228929090003405E-002 -2.01566744731368278E-002
   4.0199999999999996      -4.45878597322648257E-002 -2.04602517097616302E-002
   4.0225000000000000      -4.44619628335758757E-002 -2.07457237306920908E-002
   4.0250000000000004      -4.43436913630530713E-002 -2.10160735621853466E-002
   4.0274999999999999      -4.42319055494213645E-002 -2.12735509525442540E-002
   4.0300000000000002      -4.41257205319506504E-002 -2.15199020260893187E-002
   4.0324999999999998      -4.40244331267462610E-002 -2.17565140204358728E-002
   4.0350000000000001      -4.39274736099299207E-002 -2.19845105990014410E-002
   4.0374999999999996      -4.38343727922808415E-002 -2.22048169108301427E-002
   4.0400000000000000      -4.37447388499581646E-002 -2.24182053650212876E-002
   4.0425000000000004      -4.36582405992626058E-002 -2.26253286785646560E-002
   4.0449999999999999      -4.35745951462654171E-002 -2.28267442681384936E-002
   4.0475000000000003      -4.34935585930930693E-002 -2.30229326063453726E-002
   4.0499999999999998      -4.34149189230896154E-002 -2.32143112718066272E-002
   4.0525000000000002      -4.33384904731389936E-002 -2.34012458673904765E-002
   4.0549999999999997      -4.32641095722277325E-002 -2.35840586147606501E-002
   4.0579999999999998      -4.31773520310259271E-002 -2.37983931000405359E-002
   4.0599999999999996      -4.31209255771936237E-002 -2.39384303580833548E-002
   4.0625000000000000      -4.30518770935588019E-002 -2.41104722351580154E-002
   4.0650000000000004      -4.29843812492773647E-002 -2.42793662221950542E-002
   4.0674999999999999      -4.29183436815871941E-002 -2.44452979302982286E-002
   4.0700000000000003      -4.28536787665617994E-002 -2.46084357625365388E-002
   4.0724999999999998      -4.27903085269941627E-002 -2.47689330533735104E-002
   4.0750000000000002      -4.27281617214249135E-002 -2.49269298851874203E-002
   4.0774999999999997      -4.26671730560192336E-002 -2.50825546262578233E-002
   4.0800000000000001      -4.26072825171971217E-002 -2.52359252505496463E-002
   4.0824999999999996      -4.25484347962556339E-002 -2.53871504719614602E-002
   4.0850000000000000      -4.24905787920562203E-002 -2.55363307245546345E-002
   4.0875000000000004      -4.24336671792169204E-002 -2.56835590135550303E-002
   4.0899999999999999      -4.23776560315697881E-002 -2.58289216573414117E-002
   4.0925000000000002      -4.23225044924822186E-002 -2.59724989370004600E-002
   4.0949999999999998      -4.22681744851104713E-002 -2.61143656671306741E-002
   4.0975000000000001      -4.22146304568308192E-002 -2.62545916992477230E-002
   4.0999999999999996      -4.21618391534323220E-002 -2.63932423674967630E-002
   4.1025000000000000      -4.21097694167575018E-002 -2.65303788831781594E-002
   4.1050000000000004      -4.20583920081505358E-002 -2.66660586883576550E-002
   4.1074999999999999      -4.20076794455904595E-002 -2.68003357684171925E-002
   4.1100000000000003      -4.19576058672493021E-002 -2.69332609379379709E-002
   4.1124999999999998      -4.19081468936200047E-002 -2.70648820876290899E-002
   4.1150000000000002      -4.18592795180974947E-002 -2.71952444159409175E-002
   4.1174999999999997      -4.18109820010300476E-002 -2.73243906334700130E-002
   4.1200000000000001      -4.17632337753072042E-002 -2.74523611487092235E-002
   4.1224999999999996      -4.17160153607470038E-002 -2.75791942363740952E-002
   4.1250000000000000      -4.16693082864988892E-002 -2.77049261903901389E-002
   4.1275000000000004      -4.16230950200889432E-002 -2.78295914628986577E-002
   4.1299999999999999      -4.15773589030406301E-002 -2.79532227912135806E-002
   4.1325000000000003      -4.15320840919200865E-002 -2.80758513137004707E-002
   4.1349999999999998      -4.14872555043126756E-002 -2.81975066757674149E-002
   4.1375000000000002      -4.14428587694929962E-002 -2.83182171271536762E-002
   4.1399999999999997      -4.13988801829344097E-002 -2.84380096111231592E-002
   4.1425000000000001      -4.13553066645661396E-002 -2.85569098465498217E-002
   4.1449999999999996      -4.13121257203054246E-002 -2.86749424035039092E-002
   4.1475000000000000      -4.12693254065727710E-002 -2.87921307729684245E-002
   4.1500000000000004      -4.12268942975127992E-002 -2.89084974312306259E-002
   4.1524999999999999      -4.11848214562248321E-002 -2.90240639005317214E-002
   4.1550000000000002      -4.11430964004720415E-002 -2.91388507998541525E-002
   4.1574999999999998      -4.11017090859463335E-002 -2.92528779026119852E-002
   4.1600000000000001      -4.10606498758757793E-002 -2.93661641797783625E-002
   4.1624999999999996      -4.10199095200932048E-002 -2.94787278451133922E-002
   4.1650000000000000      -4.09794791341099515E-002 -2.95905863962416492E-002
   4.1675000000000004      -4.09393501796173273E-002 -2.97017566529221427E-002
   4.1699999999999999      -4.08995144462984059E-002 -2.98122547927412752E-002
   4.1725000000000003      -4.08599640348453891E-002 -2.99220963844379489E-002
   4.1749999999999998      -4.08206913410849165E-002 -3.00312964190484685E-002
   4.1775000000000002      -4.07816890411254601E-002 -3.01398693390442542E-002
   4.1799999999999997      -4.07429500774472639E-002 -3.02478290656160442E-002
   4.1825000000000001      -4.07044676458628851E-002 -3.03551890242479520E-002
   4.1849999999999996      -4.06662351832830296E-002 -3.04619621687091946E-002
   4.1875000000000000      -4.06282463546823111E-002 -3.05681610024196963E-002
   4.1900000000000004      -4.05904950484810359E-002 -3.06737976042656679E-002
   4.1924999999999999      -4.05529753571165774E-002 -3.07788836415522730E-002
   4.1950000000000003      -4.05156815736611928E-002 -3.08834303933832703E-002
   4.1974999999999998      -4.04786081812668966E-002 -3.09874487671614254E-002
   4.2000000000000002      -4.04417498446696597E-002 -3.10909493152368537E-002
   4.2024999999999997      -4.04051014021173729E-002 -3.11939422505711980E-002
   4.2050000000000001      -4.03686578580232519E-002 -3.12964374617415650E-002
   4.2074999999999996      -4.03324143754761472E-002 -3.13984445266935336E-002
   4.2100000000000000      -4.02963662697009908E-002 -3.14999727261648030E-002
   4.2125000000000004      -4.02605090016010039E-002 -3.16010310561772728E-002
   4.2149999999999999      -4.02248381716970721E-002 -3.17016282399066318E-002
   4.2175000000000002      -4.01893495143844093E-002 -3.18017727389270366E-002
   4.2199999999999998      -4.01540388924878852E-002 -3.19014727638709458E-002
   4.2225000000000001      -4.01189022921165303E-002 -3.20007362845571020E-002
   4.2249999999999996      -4.00839358176798138E-002 -3.20995710395239539E-002
   4.2275000000000000      -4.00491356873509882E-002 -3.21979845452405530E-002
   4.2300000000000004      -4.00144982285604370E-002 -3.22959841047040022E-002
   4.2324999999999999      -3.99800198738071086E-002 -3.23935768156906612E-002
   4.2350000000000003      -3.99456971566543376E-002 -3.24907695785902825E-002
   4.2374999999999998      -3.99115267079179215E-002 -3.25875691038626444E-002
   4.2400000000000002      -3.98775052520358372E-002 -3.26839819191388006E-002
   4.2424999999999997      -3.98436296036085644E-002 -3.27800143759871196E-002
   4.2450000000000001      -3.98098966641011465E-002 -3.28756726563633056E-002
   4.2474999999999996      -3.97763034186968054E-002 -3.29709627787622347E-002
   4.2500000000000000      -3.97428469332946274E-002 -3.30658906040879191E-002
   4.3262499999999999      -3.87756623451910795E-002 -3.58121635543062686E-002
   4.4024999999999999      -3.78789968122551987E-002 -3.83360074185736810E-002
   4.4787499999999998      -3.70225665360995396E-002 -4.07003111676731907E-002
   4.5549999999999997      -3.61891079848380426E-002 -4.29424760057532731E-002
   4.6312499999999996      -3.53680452399450090E-002 -4.50867286707577267E-002
   4.7074999999999996      -3.45525900286682702E-002 -4.71497545573032126E-002
   4.7837500000000004      -3.37382513247196023E-002 -4.91435940165554988E-002
   4.8600000000000003      -3.29220031826208126E-002 -5.10772629096115718E-002
   4.9362500000000002      -3.21017901416784102E-002 -5.29577196452568760E-002
   5.0125000000000002      -3.12762186523913577E-002 -5.47904724164352611E-002
   5.0887500000000001      -3.04443568136649814E-002 -5.65799763620219998E-002
   5.1650000000000000      -2.96056004305823607E-002 -5.83299026968031598E-002
   5.2412500000000000      -2.87595808991275154E-002 -6.00433261433229448E-002
   5.3174999999999999      -2.79061005733399273E-002 -6.17228589108572978E-002
   5.3937499999999998      -2.70450865620221956E-002 -6.33707485036022478E-002
   5.4699999999999998      -2.61765572026779747E-002 -6.49889504977120142E-002
   5.5462499999999997      -2.53005974264571935E-002 -6.65791836133168419E-002
   5.6224999999999996      -2.44173404666806169E-002 -6.81429720226568725E-002
   5.6987500000000004      -2.35269541616091732E-002 -6.96816782987472322E-002
   5.7750000000000004      -2.26296306282980988E-002 -7.11965293952513817E-002
   5.8512500000000003      -2.17255784101392166E-002 -7.26886372705244505E-002
   5.9275000000000002      -2.08150166595316502E-002 -7.41590160207903915E-002
   6.0037500000000001      -1.98981703669296808E-002 -7.56085946669901032E-002
   6.0800000000000001      -1.89752671308158483E-002 -7.70382290362609246E-002
   6.1562500000000000      -1.80465344387014809E-002 -7.84487106696519082E-002
   6.2324999999999999      -1.71121977034951120E-002 -7.98407745874405161E-002
   6.3087499999999999      -1.61724787775790399E-002 -8.12151057677378829E-002
   6.3849999999999998      -1.52275948519267085E-002 -8.25723446305721698E-002
   6.4612499999999997      -1.42777576426512415E-002 -8.39130916356143480E-002
   6.5375000000000005      -1.33231728765057303E-002 -8.52379115861091607E-002
   6.6137499999999996      -1.23640398293873421E-002 -8.65473366411763367E-002
   6.6900000000000013      -1.14005511389543915E-002 -8.78418696009539701E-002
   6.7662500000000003      -1.04328926639784148E-002 -8.91219864519839644E-002
   6.8425000000000002      -9.46124344231271883E-003 -9.03881386510700657E-002
   6.9187500000000002      -8.48577571687706735E-003 -9.16407551407166787E-002
   6.9949999999999992      -7.50665501307698838E-003 -9.28802441304240889E-002
   7.0712500000000000      -6.52404025545891275E-003 -9.41069946786848577E-002
   7.1475000000000000      -5.53808391376276778E-003 -9.53213781037506452E-002
   7.2237500000000008      -4.54893217053649844E-003 -9.65237492466232555E-002
   7.2999999999999998      -3.55672510407028034E-003 -9.77144476059512990E-002
   7.3762499999999998      -2.56159688168075680E-003 -9.88937983614315980E-002
   7.4524999999999997      -1.56367595939916064E-003 -0.10006211329975125     
   7.5287499999999987      -5.63085284947876445E-004 -0.10121969165500283     
   7.6050000000000004       4.40057498430224115E-004 -0.10236682087374525     
   7.6812499999999995       1.44563984916950238E-003 -0.10350377731343546     
   7.7575000000000003       2.45355412703804994E-003 -0.10463082688175945     
   7.8337500000000002       3.46369739633076981E-003 -0.10574822562339520     
   7.9100000000000010       4.47597123341759388E-003 -0.10685622025991323     
   7.9862500000000001       5.49028153927917824E-003 -0.10795504868781751     
   8.0625000000000000       6.50653835754166476E-003 -0.10904494043909571     
   8.1387499999999999       7.52465569843148527E-003 -0.11012611710808497     
   8.2149999999999999       8.54455136898629383E-003 -0.11119879274792729     
   8.2912499999999998       9.56614680992653316E-003 -0.11226317424148806     
   8.3674999999999997       1.05893669381861288E-002 -0.11331946163624326     
   8.4437499999999996       1.16141399978011706E-002 -0.11436784847874891     
   8.5199999999999996       1.26403974149763565E-002 -0.11540852210299837     
   8.5962499999999995       1.36680736601336433E-002 -0.11644166391362822     
   8.6724999999999994       1.46971061149834374E-002 -0.11746744964713683     
   8.7487499999999994       1.57274349446121092E-002 -0.11848604961740361     
   8.8249999999999993       1.67590029743461232E-002 -0.11949762894680446     
   8.9012499999999992       1.77917555714280640E-002 -0.12050234778450786     
   8.9774999999999991       1.88256405317717944E-002 -0.12150036151327237     
   9.0537500000000009       1.98606079721991118E-002 -0.12249182094569076     
   9.1300000000000008       2.08966102555576544E-002 -0.12347687267009858     
   9.2062500000000007       2.19336017882925220E-002 -0.12445565859074936     
   9.2825000000000006       2.29715390876878978E-002 -0.12542831704416516     
   9.3587500000000006       2.40103805933998236E-002 -0.12639498232460059     
   9.4350000000000005       2.50500866117993569E-002 -0.12735578498726002     
   9.5112500000000004       2.60906192375985301E-002 -0.12831085198524209     
   9.5875000000000004       2.71319422771027670E-002 -0.12926030679840425     
   9.6637500000000003       2.81740211724307403E-002 -0.13020426955578263     
   9.7400000000000002       2.92168229267316844E-002 -0.13114285715336801     
   9.8162500000000001       3.02603160311836067E-002 -0.13207618336880922     
   9.8925000000000001       3.13044703950767639E-002 -0.13300435897368987     
   9.9687500000000000       3.23492572810339316E-002 -0.13392749184530789     
   10.045000000000000       3.33946492456460298E-002 -0.13484568707241587     
   10.121200000000000       3.44399340209221513E-002 -0.13575844969723602     
   10.197500000000000       3.54871448017112720E-002 -0.13666767162281196     
   10.273800000000000       3.65348863000763135E-002 -0.13757224935625645     
   10.350000000000000       3.75817615625234497E-002 -0.13847110132447682     
   10.426200000000000       3.86291218197123698E-002 -0.13936550846426310     
   10.502500000000000       3.96783218842269095E-002 -0.14025672608676598     
   10.578799999999999       4.07279679099713521E-002 -0.14114366574643963     
   10.654999999999999       4.17766646471124312E-002 -0.14202525924335094     
   10.731199999999999       4.28257697156300826E-002 -0.14290275541330286     
   10.807499999999999       4.38766437115421931E-002 -0.14377737954258388     
   10.883699999999999       4.49265158707635934E-002 -0.14464691876398175     
   10.960000000000001       4.59781263026925388E-002 -0.14551373331735790     
   11.036300000000001       4.70300827074200539E-002 -0.14637675576963799     
   11.112500000000001       4.80809916714293184E-002 -0.14723493682932512     
   11.188800000000001       4.91335981353437715E-002 -0.14809060171177640     
   11.265000000000001       5.01851303289669523E-002 -0.14894157854367193     
   11.341200000000001       5.12369556531222306E-002 -0.14978906050396226     
   11.417500000000000       5.22904437531162142E-002 -0.15063422098412618     
   11.493800000000000       5.33442036798710550E-002 -0.15147601179702425     
   11.570000000000000       5.43968437879628966E-002 -0.15231340126967949     
   11.646200000000000       5.54497354647244395E-002 -0.15314755811116121     
   11.722500000000000       5.65042519221548856E-002 -0.15397963260243219     
   11.798800000000000       5.75590029791883465E-002 -0.15480858856574461     
   11.875000000000000       5.86125976410198091E-002 -0.15563340483698351     
   11.951200000000000       5.96664103642319879E-002 -0.15645522767132236     
   12.027500000000000       6.07218171259577416E-002 -0.15727518640064306     
   12.103800000000000       6.17774280747206694E-002 -0.15809225622475676     
   12.180000000000000       6.28318526905154301E-002 -0.15890542638763211     
   12.256200000000000       6.38864681581859384E-002 -0.15971582291360872     
   12.332500000000000       6.49426531050542877E-002 -0.16052455619095030     
   12.408799999999999       6.59990183391326313E-002 -0.16133061226983089     
   12.484999999999999       6.70541741404605124E-002 -0.16213299009979279     
   12.561199999999999       6.81095004405034149E-002 -0.16293279686262754     
   12.637499999999999       6.91663783933335885E-002 -0.16373112508140947     
   12.713699999999999       7.02220338478294348E-002 -0.16452592898287122     
   12.789999999999999       7.12792339673122555E-002 -0.16531934058353304     
   12.866299999999999       7.23365900538309875E-002 -0.16611036015372388     
   12.942500000000003       7.33927127507334465E-002 -0.16689799961001939     
   13.018800000000001       7.44503709167266686E-002 -0.16768436941515155     
   13.095000000000001       7.55067892452269129E-002 -0.16846745064501631     
   13.171199999999999       7.65633511008300266E-002 -0.16924831700591286     
   13.247500000000000       7.76214408672867145E-002 -0.17002802988508586     
   13.323800000000002       7.86796699252672732E-002 -0.17080560344550233     
   13.400000000000000       7.97366492517823378E-002 -0.17158006230246625     
   13.476200000000000       8.07937642344410817E-002 -0.17235246566365547     
   13.552499999999998       8.18524012881825663E-002 -0.17312386111555056     
   13.628800000000000       8.29111723347681212E-002 -0.17389327085340578     
   13.705000000000000       8.39686887878147853E-002 -0.17465972662336313     
   13.781200000000000       8.50263376384599173E-002 -0.17542427347585396     
   13.857500000000000       8.60855066211508729E-002 -0.17618794565931317     
   13.933799999999998       8.71448073173004129E-002 -0.17694977260325165     
   14.010000000000002       8.82028506079303998E-002 -0.17770879279924542     
   14.086200000000000       8.92610242321479758E-002 -0.17846603866578903     
   14.162500000000000       9.03207166770343406E-002 -0.17922253284857786     
   14.238799999999999       9.13805390335816620E-002 -0.17997731243606646     
   14.315000000000000       9.24391019192516566E-002 -0.18072942308110201     
   14.391200000000000       9.34977944307267134E-002 -0.18147988613299795     
   14.467499999999999       9.45580066444598882E-002 -0.18222971376950731     
   14.543799999999999       9.56183499173204610E-002 -0.18297794983368310     
   14.619999999999997       9.66774355497417304E-002 -0.18372364657880161     
   14.696200000000001       9.77366542247480874E-002 -0.18446781400836168     
   14.772500000000001       9.87973975401902627E-002 -0.18521145363448824     
   14.848799999999999       9.98582769617974153E-002 -0.18595361542156677     
   14.924999999999999       0.10091790275883103      -0.18669335570852280     
   15.001200000000003       0.10197766649286417      -0.18743167449742693     
   15.077500000000001       0.10303896020692303      -0.18816956366652804     
   15.153800000000000       0.10410039416808441      -0.18890607884653654     
   15.230000000000000       0.10516057791660630      -0.18964028261778781     
   15.306200000000000       0.10622090353610113      -0.19037316606486801     
   15.382500000000002       0.10728276403754704      -0.19110571309116003     
   15.458800000000000       0.10834476948796734      -0.19183698549261868     
   15.535000000000000       0.10940552945572897      -0.19256605133601895     
   15.611199999999998       0.11046643776280941      -0.19329389341639808     
   15.687500000000000       0.11152888917569281      -0.19402148748626280     
   15.763800000000002       0.11259149387187395      -0.19474790003926640     
   15.840000000000000       0.11365286125168941      -0.19547220317849631     
   15.916200000000000       0.11471438618029048      -0.19619537097635698     
   15.992499999999998       0.11577746421732482      -0.19691837108054544     
   16.068800000000000       0.11684070440227647      -0.19764027422281708     
   16.145000000000000       0.11790271477643774      -0.19836015662191839     
   16.221200000000000       0.11896489049501283      -0.19907898512202699     
   16.297499999999999       0.12002862738664501      -0.19979772060387782     
   16.373799999999999       0.12109253382881144      -0.20051543946900238     
   16.449999999999999       0.12215521693506985      -0.20123122239471797     
   16.526199999999999       0.12321807318646052      -0.20194603008466988     
   16.602499999999999       0.12428250021727974      -0.20266081782043319     
   16.678799999999999       0.12534710601157073      -0.20337466567425572     
   16.754999999999999       0.12641049777717339      -0.20408665819139904     
   16.831199999999999       0.12747407360471100      -0.20479774932913455     
   16.907499999999999       0.12853923253253777      -0.20550888783375731     
   16.983799999999999       0.12960458172371811      -0.20621915685386449     
   17.059999999999999       0.13066872718871800      -0.20692764374445921     
   17.136199999999999       0.13173306753748534      -0.20763529621393564     
   17.212499999999999       0.13279900225904603      -0.20834305742769893     
   17.288799999999998       0.13386513695464544      -0.20905001421642150     
   17.364999999999998       0.13493007617032565      -0.20975525756643756     
   17.441199999999998       0.13599521937264444      -0.21045973041384972     
   17.517499999999998       0.13706196724609582      -0.21116437154213827     
   17.593800000000002       0.13812892474970329      -0.21186827158949881     
   17.670000000000002       0.13919469593869283      -0.21257052482647509     
   17.746200000000002       0.14026068204471245      -0.21327206928844661     
   17.822500000000002       0.14132828553096394      -0.21397383891681745     
   17.898800000000001       0.14239611074617217      -0.21467492689566553     
   17.975000000000001       0.14346276082601095      -0.21537442961246486     
   18.051200000000001       0.14452963809718056      -0.21607327993348846     
   18.127500000000001       0.14559814593446918      -0.21677240705241171     
   18.203800000000001       0.14666688707010961      -0.21747090661631402     
   18.280000000000001       0.14773446290988426      -0.21816787746934299     
   18.356200000000001       0.14880227651825254      -0.21886424847128372     
   18.432500000000001       0.14987173222396893      -0.21956094529113931     
   18.508800000000001       0.15094143146462027      -0.22025706660012792     
   18.585000000000001       0.15200997452384851      -0.22095171398006613     
   18.661200000000001       0.15307876606985271      -0.22164581276697465     
   18.737500000000001       0.15414921220962943      -0.22234028519828389     
   18.813800000000001       0.15521991359381165      -0.22303423219859075     
   18.890000000000001       0.15628946957716613      -0.22372675715566792     
   18.966200000000001       0.15735928638276822      -0.22441878145565736     
   19.042500000000000       0.15843077153537730      -0.22511122359557403     
   19.118800000000000       0.15950252420451680      -0.22580318619943629     
   19.195000000000000       0.16057314204971390      -0.22649377424683712     
   19.271200000000000       0.16164403229683577      -0.22718390575796027     
   19.347500000000000       0.16271660354581430      -0.22787449628614781     
   19.423700000000000       0.16378804701975921      -0.22856374633353832     
   19.500000000000000       0.16486117762647987      -0.22925347561437523     
   19.576300000000000       0.16593459224705528      -0.22994278990239886     
   19.652500000000000       0.16700688635946440      -0.23063079702381684     
   19.728800000000000       0.16808087732041088      -0.23131931303331293     
   19.805000000000000       0.16915375300197968      -0.23200654330370626     
   19.881200000000000       0.17022692381989105      -0.23269340030146657     
   19.957500000000000       0.17130180174965529      -0.23338079435054274     


==> anc/M2_1_2_v2.dat <==
  2.12500000000000015E-002  5.02668825778673211E-010 -7.12563557437967291E-009
  4.49999999999999983E-002 -1.83406502734334038E-006 -3.30754025004017116E-007
  6.87500000000000056E-002 -4.29254468628737592E-006 -7.75031949414105569E-007
  9.24999999999999989E-002 -7.79179708436358942E-006 -1.40850881910084272E-006
  0.11625000000000002      -1.23404194036385585E-005 -2.23342731120283913E-006
  0.14000000000000001      -1.79471307108092073E-005 -3.25206886164775974E-006
  0.16375000000000001      -2.46207744318935130E-005 -4.46675454863623358E-006
  0.18750000000000000      -3.23703208927371295E-005 -5.87984600136696974E-006
  0.21124999999999999      -4.12048699275104736E-005 -7.49374633487653815E-006
  0.23499999999999999      -5.11336535574553129E-005 -9.31090111190284944E-006
  0.25874999999999998      -6.21660387422325945E-005 -1.13337993327187976E-005
  0.28249999999999997      -7.43115302063130181E-005 -1.35649744539214246E-005
  0.30625000000000002      -8.75797733429570918E-005 -1.60070054372034162E-005
  0.33000000000000002      -1.01980557198426406E-004 -1.86625178291765198E-005
  0.35375000000000001      -1.17523817539184468E-004 -2.15341848733609716E-005
  0.37750000000000000      -1.34219640004951390E-004 -2.46247286555037934E-005
  0.40125000000000000      -1.52078263350602328E-004 -2.79369212834361342E-005
  0.42499999999999999      -1.71110082780017060E-004 -3.14735861027347675E-005
  0.44874999999999998      -1.91325653375124270E-004 -3.52375989495043072E-005
  0.47249999999999992      -2.12735693623520845E-004 -3.92318894416565612E-005
  0.49625000000000008      -2.35351089048182528E-004 -4.34594423101232388E-005
  0.52000000000000002      -2.59182895942947707E-004 -4.79232987714994316E-005
  0.54374999999999996      -2.84242345217598303E-004 -5.26265579436855095E-005
  0.56750000000000000      -3.10540846356541862E-004 -5.75723783061614524E-005
  0.59125000000000005      -3.38089991495261132E-004 -6.27639792066038719E-005
  0.61499999999999999      -3.66901559618899008E-004 -6.82046424156319207E-005
  0.63875000000000004      -3.96987520887516617E-004 -7.38977137315499909E-005
  0.66249999999999998      -4.28360041092785341E-004 -7.98466046370415871E-005
  0.68625000000000003      -4.61031486251081701E-004 -8.60547940098593941E-005
  0.70999999999999996      -4.95014427338174071E-004 -9.25258298896484152E-005
  0.73375000000000001      -5.30321645170929966E-004 -9.92633313031463904E-005
  0.75749999999999995      -5.66966135441731526E-004 -1.06270990150102369E-004
  0.78125000000000000      -6.04961113911532114E-004 -1.13552573152375752E-004
  0.80500000000000016      -6.44320021767783848E-004 -1.21111923868787109E-004
  0.82875000000000010      -6.85056531153740425E-004 -1.28952964778421671E-004
  0.85250000000000004      -7.27184550873558543E-004 -1.37079699434763084E-004
  0.87624999999999997      -7.70718232294580695E-004 -1.45496214696311298E-004
  0.90000000000000002      -8.15671975419204518E-004 -1.54206683030186440E-004
  0.92374999999999996      -8.62060435180305525E-004 -1.63215364900679119E-004
  0.94750000000000001      -9.09898527934364324E-004 -1.72526611239763090E-004
  0.97124999999999995      -9.59201438174386118E-004 -1.82144866005703315E-004
  0.99500000000000000      -1.00998462546947354E-003 -1.92074668833147535E-004
   1.0187500000000000      -1.06226383164059919E-003 -2.02320657778674845E-004
   1.0425000000000000      -1.11605508818256771E-003 -2.12887572166006695E-004
   1.0662499999999999      -1.17137472394269462E-003 -2.23780255535280302E-004
   1.0900000000000001      -1.22823937306727120E-003 -2.35003658701040720E-004
   1.1137500000000000      -1.28666598322743045E-003 -2.46562842923824356E-004
   1.1375000000000000      -1.34667182413667429E-003 -2.58462983200500609E-004
   1.1612499999999999      -1.40827449637291407E-003 -2.70709371678787953E-004
   1.1850000000000001      -1.47149194051863141E-003 -2.83307421201668924E-004
   1.2087500000000000      -1.53634244663339607E-003 -2.96262668987739653E-004
   1.2324999999999999      -1.60284466407387182E-003 -3.09580780453863971E-004
   1.2562500000000001      -1.67101761167712986E-003 -3.23267553186846991E-004
   1.2800000000000000      -1.74088068832405725E-003 -3.37328921071238669E-004
   1.3037500000000000      -1.81245368390054872E-003 -3.51770958580755627E-004
   1.3274999999999999      -1.88575679067513576E-003 -3.66599885241261267E-004
   1.3512500000000001      -1.96081061511279176E-003 -3.81822070273690110E-004
   1.3750000000000000      -2.03763619014573358E-003 -3.97444037425782198E-004
   1.3987499999999999      -2.11625498792332662E-003 -4.13472470002027926E-004
   1.4225000000000001      -2.19668893306433849E-003 -4.29914216101779311E-004
   1.4462500000000000      -2.27896041643629388E-003 -4.46776294076058555E-004
   1.4700000000000000      -2.36309230948803656E-003 -4.64065898214252701E-004
   1.4937499999999999      -2.44910797916323298E-003 -4.81790404672557948E-004
   1.5175000000000001      -2.53703130342415768E-003 -4.99957377656751341E-004
   1.5412500000000000      -2.62688668741695901E-003 -5.18574575872665579E-004
   1.5649999999999999      -2.71869908031145517E-003 -5.37649959258574986E-004
   1.5887500000000001      -2.81249399285058484E-003 -5.57191696014582949E-004
   1.6125000000000000      -2.90829751564683752E-003 -5.77208169945093975E-004
   1.6362500000000000      -3.00613633826254121E-003 -5.97707988130901594E-004
   1.6599999999999999      -3.10603776913291434E-003 -6.18699988952427552E-004
   1.6837500000000001      -3.20802975633546891E-003 -6.40193250475312313E-004
   1.7075000000000000      -3.31214090930830605E-003 -6.62197099229902401E-004
   1.7312500000000000      -3.41840052152770149E-003 -6.84721119398685714E-004
   1.7549999999999999      -3.52683859421549497E-003 -7.07775162438410059E-004
   1.7787500000000001      -3.63748586113178023E-003 -7.31369357161623245E-004
   1.8025000000000000      -3.75037381451486006E-003 -7.55514120304524037E-004
   1.8262499999999999      -3.86553473139638259E-003 -7.80220167440770322E-004
   1.8499999999999999      -3.98300170535654651E-003 -8.05498525279735593E-004
   1.8737499999999998      -4.10280867140151717E-003 -8.31360542882427661E-004
   1.8974999999999997      -4.22499044044937887E-003 -8.57817905138412874E-004
   1.9212499999999997      -4.34958273129696770E-003 -8.84882646079660396E-004
   1.9450000000000001      -4.47662220501191411E-003 -9.12567163049634211E-004
   1.9687500000000000      -4.60614650104769312E-003 -9.40884231609923093E-004
   1.9924999999999999      -4.73819427518949472E-003 -9.69847021231682888E-004
   2.0162499999999999      -4.87280523944706289E-003 -9.99469111822754623E-004
   2.0400000000000000      -5.01002020401929669E-003 -1.02976451114534422E-003
   2.0637500000000002      -5.14988112146529814E-003 -1.06074767318337679E-003
   2.0874999999999999      -5.29243113322686379E-003 -1.09243351752340290E-003
   2.1112500000000001      -5.43771461865906122E-003 -1.12483744981799172E-003
   2.1349999999999998      -5.58577724673805804E-003 -1.15797538340624306E-003
   2.1587499999999999      -5.73666603088938964E-003 -1.19186376222621946E-003
   2.1825000000000001      -5.89042938558631980E-003 -1.22651958478525399E-003
   2.2062499999999998      -6.04711718877051687E-003 -1.26196043007969594E-003
   2.2300000000000000      -6.20678084525412652E-003 -1.29820448451425517E-003
   2.2537500000000001      -6.36947335512905079E-003 -1.33527057071571552E-003
   2.2774999999999999      -6.53524938593284636E-003 -1.37317817804641536E-003
   2.3012500000000000      -6.70416534928634181E-003 -1.41194749503705712E-003
   2.3250000000000002      -6.87627948190970995E-003 -1.45159944379566995E-003
   2.3487499999999999      -7.05165193192546641E-003 -1.49215571666685650E-003
   2.3725000000000001      -7.23034485042440243E-003 -1.53363881522778733E-003
   2.3962500000000002      -7.41242248888154820E-003 -1.57607209184421602E-003
   2.4199999999999999      -7.59795130717347798E-003 -1.61947979490767251E-003
   2.4437500000000001      -7.78700006697346635E-003 -1.66388711249883768E-003
   2.4674999999999998      -7.97963997503355060E-003 -1.70932022834629832E-003
   2.4912500000000000      -8.17594479219993682E-003 -1.75580637231050464E-003
   2.5150000000000001      -8.37599097204191900E-003 -1.80337387914538674E-003
   2.5387499999999998      -8.57985780470415897E-003 -1.85205225052556934E-003
   2.5625000000000000      -8.78762757096981928E-003 -1.90187222159439819E-003
   2.5862500000000002      -8.99938570744418000E-003 -1.95286583244191165E-003
   2.6099999999999999      -9.21522098386636304E-003 -2.00506650496658310E-003
   2.6337500000000000      -9.43522569366723497E-003 -2.05850912562470555E-003
   2.6575000000000002      -9.65949585901633781E-003 -2.11323013462827490E-003
   2.6812499999999999      -9.88813145174169753E-003 -2.16926762221640503E-003
   2.7050000000000001      -1.01212366316664627E-002 -2.22666143269837019E-003
   2.7287499999999998      -1.03589200040881679E-002 -2.28545327704932728E-003
   2.7524999999999999      -1.06012948983334344E-002 -2.34568685493444966E-003
   2.7762500000000001      -1.08484796695577750E-002 -2.40740798714532541E-003
   2.7999999999999998      -1.11005980262300907E-002 -2.47066475955628551E-003
   2.8237500000000000      -1.13577793860528912E-002 -2.53550767985062046E-003
   2.8475000000000001      -1.16201592634256005E-002 -2.60198984843034537E-003
   2.8712499999999999      -1.18878796919713262E-002 -2.67016714511223103E-003
   2.8950000000000000      -1.21610896861231062E-002 -2.74009843343181415E-003
   2.9187500000000002      -1.24399457463198956E-002 -2.81184578463098160E-003
   2.9424999999999999      -1.27246124130052755E-002 -2.88547472370118043E-003
   2.9662500000000001      -1.30152628753741600E-002 -2.96105450019983150E-003
   2.9900000000000002      -1.33120796416925716E-002 -3.03865838696330739E-003
   3.0137499999999999      -1.36152552790510268E-002 -3.11836401031702912E-003
   3.0375000000000001      -1.39249932316328224E-002 -3.20025371594642467E-003
   3.0612499999999998      -1.42415087280247706E-002 -3.28441497526056744E-003
   3.0850000000000000      -1.45650297898173332E-002 -3.37094083787478410E-003
   3.1087500000000001      -1.48957983557947548E-002 -3.45993043678845561E-003
   3.1324999999999998      -1.52340715384776965E-002 -3.55148955397388078E-003
   3.1562500000000000      -1.55801230327479220E-002 -3.64573125546675987E-003
   3.1800000000000002      -1.59342446998767054E-002 -3.74277660671405331E-003
   3.2037499999999999      -1.62967483546490634E-002 -3.84275548096346111E-003
   3.2275000000000000      -1.66679677886240607E-002 -3.94580747596190006E-003
   3.2512500000000006      -1.70482610691505589E-002 -4.05208295728880924E-003
   3.2749999999999999      -1.74380131619039681E-002 -4.16174425043846011E-003
   3.2987500000000005      -1.78376389348548908E-002 -4.27496700848927370E-003
   3.3224999999999998      -1.82475866143086071E-002 -4.39194178812680330E-003
   3.3462500000000004      -1.86683417797307953E-002 -4.51287587428396680E-003
   3.3700000000000001      -1.91004319890526637E-002 -4.63799539945078908E-003
   3.3937500000000003      -1.95444322603454505E-002 -4.76754784216335513E-003
   3.4175000000000000      -2.00009713638541510E-002 -4.90180493093822413E-003
   3.4412500000000001      -2.04707393449256106E-002 -5.04106610271410922E-003
   3.4649999999999999      -2.09544965569336966E-002 -5.18566264470939672E-003
   3.4887500000000000      -2.14530843329705720E-002 -5.33596262858470217E-003
   3.5124999999999997      -2.19674379745547869E-002 -5.49237690415184387E-003
   3.5362499999999999      -2.24986025413359443E-002 -5.65536640481645574E-003
   3.5599999999999996      -2.30477522933582452E-002 -5.82545115222694865E-003
   3.5837500000000002      -2.36162148369560149E-002 -6.00322145992764067E-003
   3.6074999999999995      -2.42055014825644232E-002 -6.18935203938610328E-003
   3.6312500000000001      -2.48173458886301636E-002 -6.38461998387866454E-003
   3.6549999999999994      -2.54537539556438652E-002 -6.58992802308931529E-003
   3.6787500000000000      -2.61170692777442752E-002 -6.80633507480961960E-003
   3.7025000000000001      -2.68100605610440412E-002 -7.03509711203764536E-003
   3.7262499999999998      -2.75360408242782823E-002 -7.27772296847098866E-003
   3.7500000000000000      -2.82990337806963560E-002 -7.53605235686187654E-003
   3.7525000000000004      -2.83816945322641762E-002 -7.56424675011904604E-003
   3.7549999999999999      -2.84648258500090623E-002 -7.59264288784263202E-003
   3.7574999999999998      -2.85484344082729442E-002 -7.62124384141341701E-003
   3.7599999999999998      -2.86325270598918775E-002 -7.65005276352318745E-003
   3.7624999999999997      -2.87171108195020883E-002 -7.67907288495161145E-003
   3.7650000000000001      -2.88021928920694052E-002 -7.70830752347423376E-003
   3.7675000000000005      -2.88877806556292749E-002 -7.73776008059685882E-003
   3.7700000000000000      -2.89738816935583773E-002 -7.76743405160154870E-003
   3.7725000000000000      -2.90605037866019413E-002 -7.79733302489792664E-003
   3.7749999999999999      -2.91476549241053082E-002 -7.82746068658409302E-003
   3.7774999999999999      -2.92353433120431973E-002 -7.85782082422926964E-003
   3.7799999999999994      -2.93235773814530809E-002 -7.88841733084741543E-003
   3.7825000000000006      -2.94123657972981019E-002 -7.91925420907371377E-003
   3.7850000000000001      -2.95017174677855154E-002 -7.95033557555675265E-003
   3.7875000000000001      -2.95916415541717902E-002 -7.98166566558033454E-003
   3.7900000000000000      -2.96821474810833041E-002 -8.01324883792946599E-003
   3.7925000000000000      -2.97732449473888001E-002 -8.04508958001696160E-003
   3.7949999999999995      -2.98649439376579527E-002 -8.07719251328737654E-003
   3.7974999999999999      -2.99572547342469887E-002 -8.10956239891752646E-003
   3.8000000000000003      -3.00501879294592135E-002 -8.14220414367231200E-003
   3.8025000000000002      -3.01437544413812042E-002 -8.17512280690087766E-003
   3.8050000000000002      -3.02379655245755760E-002 -8.20832360629426827E-003
   3.8075000000000001      -3.03328327874866147E-002 -8.24181192562662042E-003
   3.8099999999999996      -3.04283682077815532E-002 -8.27559332211492624E-003
   3.8125000000000000      -3.05245841466171251E-002 -8.30967353367428364E-003
   3.8150000000000004      -3.06214933769161611E-002 -8.34405849018944948E-003
   3.8174999999999999      -3.07191090867448523E-002 -8.37875431822881350E-003
   3.8199999999999998      -3.08174449098193685E-002 -8.41376735337417796E-003
   3.8224999999999998      -3.09165149442945063E-002 -8.44910414961588807E-003
   3.8249999999999997      -3.10163337754968405E-002 -8.48477149009322154E-003
   3.8275000000000001      -3.11169165036721262E-002 -8.52077639949898151E-003
   3.8300000000000005      -3.12182787555884897E-002 -8.55712615237910236E-003
   3.8325000000000000      -3.13204367331499436E-002 -8.59382829190266824E-003
   3.8350000000000000      -3.14234072286670232E-002 -8.63089063987591831E-003
   3.8374999999999999      -3.15272076622313963E-002 -8.66832131320656799E-003
   3.8399999999999999      -3.16318561062723311E-002 -8.70612873728052530E-003
   3.8424999999999994      -3.17373713281493205E-002 -8.74432166475846637E-003
   3.8450000000000006      -3.18437728388744623E-002 -8.78290919658118556E-003
   3.8475000000000001      -3.19510809129115239E-002 -8.82190079555748678E-003
   3.8500000000000001      -3.20593166459401807E-002 -8.86130631100808495E-003
   3.8525000000000000      -3.21685019993083396E-002 -8.90113600040324041E-003
   3.8550000000000000      -3.22786598511419359E-002 -8.94140055355316203E-003
   3.8574999999999995      -3.23898140514171165E-002 -8.98211111867759128E-003
   3.8599999999999999      -3.25019894813781129E-002 -9.02327933053667652E-003
   3.8625000000000003      -3.26152121177273741E-002 -9.06491734082570839E-003
   3.8650000000000002      -3.27295091021999468E-002 -9.10703785109827010E-003
   3.8675000000000002      -3.28449088161248542E-002 -9.14965414821245111E-003
   3.8700000000000001      -3.29614409633725569E-002 -9.19278014336448283E-003
   3.8724999999999996      -3.30791366577028248E-002 -9.23643041373395368E-003
   3.8750000000000000      -3.31980285199398317E-002 -9.28062024840102355E-003
   3.8775000000000004      -3.33181507830389856E-002 -9.32536569816691530E-003
   3.8799999999999999      -3.34395394069566740E-002 -9.37068363000237957E-003
   3.8824999999999998      -3.35622322075629018E-002 -9.41659178753014026E-003
   3.8849999999999998      -3.36862689813016494E-002 -9.46310885265585523E-003
   3.8874999999999997      -3.38116916751471305E-002 -9.51025452252448646E-003
   3.8900000000000001      -3.39385445400692473E-002 -9.55804958480005636E-003
   3.8925000000000005      -3.40668743247385664E-002 -9.60651600755524186E-003
   3.8950000000000000      -3.41967304636366515E-002 -9.65567703131026134E-003
   3.8975000000000000      -3.43281653123920852E-002 -9.70555727857845899E-003
   3.8999999999999999      -3.44612343938908716E-002 -9.75618287122903029E-003
   3.9024999999999999      -3.45959966754295287E-002 -9.80758156203168779E-003
   3.9049999999999994      -3.47325148779477899E-002 -9.85978288144858696E-003
   3.9075000000000006      -3.48708558220063025E-002 -9.91281830189320347E-003
   3.9100000000000001      -3.50110908159984580E-002 -9.96672142206731643E-003
   3.9125000000000001      -3.51532960974753547E-002 -1.00215281757151040E-002
   3.9150000000000000      -3.52975533089216822E-002 -1.00772770609442140E-002
   3.9175000000000000      -3.54439500830850060E-002 -1.01340094132670294E-002
   3.9199999999999995      -3.55925806609389897E-002 -1.01917697025514335E-002
   3.9224999999999999      -3.57435466214891806E-002 -1.02506058789736572E-002
   3.9250000000000003      -3.58969577130838213E-002 -1.03105697681000891E-002
   3.9275000000000002      -3.60529328101860461E-002 -1.03717175256610051E-002
   3.9300000000000002      -3.62116010195846355E-002 -1.04341101634317056E-002
   3.9325000000000001      -3.63731029656345906E-002 -1.04978141603113521E-002
   3.9349999999999996      -3.65375922948137227E-002 -1.05629021771280213E-002
   3.9375000000000000      -3.67052374248078850E-002 -1.06294538910815146E-002
   3.9400000000000004      -3.68762236475436711E-002 -1.06975569923353914E-002
   3.9424999999999999      -3.70507555945956621E-002 -1.07673083590861217E-002
   3.9449999999999998      -3.72290602010386454E-002 -1.08388154682590530E-002
   3.9474999999999998      -3.74113903000478573E-002 -1.09121981033147193E-002
   3.9499999999999997      -3.75980289588986882E-002 -1.09875904215160584E-002
   3.9525000000000001      -3.77892948363433845E-002 -1.10651435022022272E-002
   3.9550000000000005      -3.79855488137708225E-002 -1.11450285035588521E-002
   3.9575000000000000      -3.81872023034589073E-002 -1.12274406190768158E-002
   3.9600000000000000      -3.83947277937382106E-002 -1.13126040991999438E-002
   3.9624999999999999      -3.86086724081635413E-002 -1.14007787093455722E-002
   3.9649999999999999      -3.88296756092265660E-002 -1.14922681624977131E-002
   3.9674999999999994      -3.90584926876215155E-002 -1.15874313123010848E-002
   3.9700000000000006      -3.92960265929345048E-002 -1.16866973171072565E-002
   3.9725000000000001      -3.95433719535616748E-002 -1.17905866203446199E-002
   3.9750000000000001      -3.98018776290476606E-002 -1.18997407610738695E-002
   3.9775000000000000      -4.00732382177014790E-002 -1.20149659992963842E-002
   3.9800000000000000      -4.03596329299863998E-002 -1.21372995291212944E-002
   3.9824999999999995      -4.06639458380662761E-002 -1.22681144905611595E-002
   3.9849999999999999      -4.09901343828846729E-002 -1.24092957221555687E-002
   3.9875000000000003      -4.13438906907602696E-002 -1.25635551872721098E-002
   3.9900000000000002      -4.17339427531078083E-002 -1.27350526995295144E-002
   3.9925000000000002      -4.21749690882640901E-002 -1.29307865489736024E-002
   3.9950000000000001      -4.26955627012364086E-002 -1.31643938409048353E-002
   3.9974999999999996      -4.33694669406606836E-002 -1.34710584520843137E-002
   4.0000000000000000      -4.49718348846589316E-002 -1.42208154660845732E-002
   4.0025000000000004      -4.42363977886413989E-002 -1.57996607540839551E-002
   4.0049999999999999      -4.39432520659975498E-002 -1.64524151220909465E-002
   4.0075000000000003      -4.37226435322623092E-002 -1.69533776160792210E-002
   4.0099999999999998      -4.35394801082797864E-002 -1.73759793454531797E-002
   4.0125000000000002      -4.33801807609788537E-002 -1.77486348568186049E-002
   4.0149999999999997      -4.32377849400650063E-002 -1.80859020144722403E-002
   4.0175000000000001      -4.31081604258746268E-002 -1.83964204360181488E-002
   4.0199999999999996      -4.29886167407061565E-002 -1.86858137131899402E-002
   4.0225000000000000      -4.28772863325810258E-002 -1.89579841820617413E-002
   4.0250000000000004      -4.27728103899537165E-002 -1.92157702990997520E-002
   4.0274999999999999      -4.26741638428463493E-002 -1.94613127601241526E-002
   4.0300000000000002      -4.25805508722920320E-002 -1.96962730284495555E-002
   4.0324999999999998      -4.24913390630991816E-002 -1.99219710712470466E-002
   4.0350000000000001      -4.24060160274204942E-002 -2.01394760505057419E-002
   4.0374999999999996      -4.23241597950604828E-002 -2.03496682329268874E-002
   4.0400000000000000      -4.22454179773783314E-002 -2.05532825480403587E-002
   4.0425000000000004      -4.21694927215973889E-002 -2.07509400333493604E-002
   4.0449999999999999      -4.20961296066963489E-002 -2.09431710461932159E-002
   4.0475000000000003      -4.20251092831561215E-002 -2.11304327297707518E-002
   4.0499999999999998      -4.19562410744047862E-002 -2.13131223826141039E-002
   4.0525000000000002      -4.18893580039911076E-002 -2.14915878469509949E-002
   4.0549999999999997      -4.18243128787275653E-002 -2.16661356899941274E-002
   4.0579999999999998      -4.17485020464052406E-002 -2.18708024273156602E-002
   4.0599999999999996      -4.16992284776411676E-002 -2.20045362678973379E-002
   4.0625000000000000      -4.16389685204053492E-002 -2.21688484112900312E-002
   4.0650000000000004      -4.15801014145384396E-002 -2.23301695397042053E-002
   4.0674999999999999      -4.15225422998800747E-002 -2.24886762364489012E-002
   4.0700000000000003      -4.14662141733420642E-002 -2.26445287104983899E-002
   4.0724999999999998      -4.14110469117778129E-002 -2.27978728352442456E-002
   4.0750000000000002      -4.13569764454302519E-002 -2.29488418725292513E-002
   4.0774999999999997      -4.13039440557206039E-002 -2.30975579399870026E-002
   4.0800000000000001      -4.12518957722675592E-002 -2.32441332652142882E-002
   4.0824999999999996      -4.12007818562944508E-002 -2.33886712654901956E-002
   4.0850000000000000      -4.11505563531449001E-002 -2.35312674803362168E-002
   4.0875000000000004      -4.11011767039305490E-002 -2.36720103812346344E-002
   4.0899999999999999      -4.10526034068791762E-002 -2.38109820776172404E-002
   4.0925000000000002      -4.10047997208373080E-002 -2.39482589349062358E-002
   4.0949999999999998      -4.09577314043171534E-002 -2.40839121174062053E-002
   4.0975000000000001      -4.09113664870979984E-002 -2.42180080681315586E-002
   4.0999999999999996      -4.08656750646267733E-002 -2.43506089313873728E-002
   4.1025000000000000      -4.08206291188484491E-002 -2.44817729299037640E-002
   4.1050000000000004      -4.07762023569838913E-002 -2.46115546997003505E-002
   4.1074999999999999      -4.07323700678520334E-002 -2.47400055893314715E-002
   4.1100000000000003      -4.06891089931845085E-002 -2.48671739278697006E-002
   4.1124999999999998      -4.06463972120662403E-002 -2.49931052655229559E-002
   4.1150000000000002      -4.06042140375827212E-002 -2.51178425906433203E-002
   4.1174999999999997      -4.05625399202125259E-002 -2.52414265234646544E-002
   4.1200000000000001      -4.05213563670195204E-002 -2.53638954953627378E-002
   4.1224999999999996      -4.04806458619664453E-002 -2.54852859073525125E-002
   4.1250000000000000      -4.04403917966034074E-002 -2.56056322759266666E-002
   4.1275000000000004      -4.04005784065708251E-002 -2.57249673655207088E-002
   4.1299999999999999      -4.03611907134881417E-002 -2.58433223091614206E-002
   4.1325000000000003      -4.03222144719666900E-002 -2.59607267187380968E-002
   4.1349999999999998      -4.02836361207365018E-002 -2.60772087856632195E-002
   4.1375000000000002      -4.02454427396113715E-002 -2.61927953742863151E-002
   4.1399999999999997      -4.02076220064891757E-002 -2.63075121054104216E-002
   4.1425000000000001      -4.01701621615920823E-002 -2.64213834355407108E-002
   4.1449999999999996      -4.01330519710581327E-002 -2.65344327276112561E-002
   4.1475000000000000      -4.00962806972377725E-002 -2.66466823187627641E-002
   4.1500000000000004      -4.00598380676980004E-002 -2.67581535806109549E-002
   4.1524999999999999      -4.00237142483613473E-002 -2.68688669761747052E-002
   4.1550000000000002      -3.99878998182397680E-002 -2.69788421123446677E-002
   4.1574999999999998      -3.99523857460071033E-002 -2.70880977885400408E-002
   4.1600000000000001      -3.99171633682491589E-002 -2.71966520418854274E-002
   4.1624999999999996      -3.98822243692428316E-002 -2.73045221892040980E-002
   4.1650000000000000      -3.98475607621359834E-002 -2.74117248660976469E-002
   4.1675000000000004      -3.98131648714111427E-002 -2.75182760633543126E-002
   4.1699999999999999      -3.97790293165286440E-002 -2.76241911609061939E-002
   4.1725000000000003      -3.97451469966519089E-002 -2.77294849595328130E-002
   4.1749999999999998      -3.97115110763715945E-002 -2.78341717104910145E-002
   4.1775000000000002      -3.96781149723470922E-002 -2.79382651432347022E-002
   4.1799999999999997      -3.96449523407969295E-002 -2.80417784913717036E-002
   4.1825000000000001      -3.96120170657712975E-002 -2.81447245169932601E-002
   4.1849999999999996      -3.95793032481494556E-002 -2.82471155334980441E-002
   4.1875000000000000      -3.95468051953064906E-002 -2.83489634270237545E-002
   4.1900000000000004      -3.95145174114021128E-002 -2.84502796765873506E-002
   4.1924999999999999      -3.94824345882449565E-002 -2.85510753730284783E-002
   4.1950000000000003      -3.94505515966920364E-002 -2.86513612368413002E-002
   4.1974999999999998      -3.94188634785456044E-002 -2.87511476349727527E-002
   4.2000000000000002      -3.93873654389126915E-002 -2.88504445966603802E-002
   4.2024999999999997      -3.93560528389953548E-002 -2.89492618283746644E-002
   4.2050000000000001      -3.93249211892824635E-002 -2.90476087279278213E-002
   4.2074999999999996      -3.92939661431165183E-002 -2.91454943978041586E-002
   4.2100000000000000      -3.92631834906095809E-002 -2.92429276577645704E-002
   4.2125000000000004      -3.92325691528867815E-002 -2.93399170567719622E-002
   4.2149999999999999      -3.92021191766350266E-002 -2.94364708842821156E-002
   4.2175000000000002      -3.91718297289382900E-002 -2.95325971809407561E-002
   4.2199999999999998      -3.91416970923805230E-002 -2.96283037487240219E-002
   4.2225000000000001      -3.91117176604001554E-002 -2.97235981605574323E-002
   4.2249999999999996      -3.90818879328480653E-002 -2.98184877694213334E-002
   4.2275000000000000      -3.90522045119280140E-002 -2.99129797171198766E-002
   4.2300000000000004      -3.90226640980220613E-002 -3.00070809423724286E-002
   4.2324999999999999      -3.89932634860348515E-002 -3.01007981887459093E-002
   4.2350000000000003      -3.89639995617602555E-002 -3.01941380120826323E-002
   4.2374999999999998      -3.89348692984529329E-002 -3.02871067875930648E-002
   4.2400000000000002      -3.89058697535635475E-002 -3.03797107166111982E-002
   4.2424999999999997      -3.88769980656271039E-002 -3.04719558330301607E-002
   4.2450000000000001      -3.88482514512972568E-002 -3.05638480094381979E-002
   4.2474999999999996      -3.88196272025161659E-002 -3.06553929629700683E-002
   4.2500000000000000      -3.87911226838156403E-002 -3.07465962608916878E-002
   4.3262499999999999      -3.79680633247520688E-002 -3.33879278026602139E-002
   4.4024999999999999      -3.72054833296965801E-002 -3.58202326240382452E-002
   4.4787499999999998      -3.64762366877233665E-002 -3.81031521938886841E-002
   4.5549999999999997      -3.57648843064769378E-002 -4.02721032749832897E-002
   4.6312499999999996      -3.50619987822922696E-002 -4.23499867522780030E-002
   4.7074999999999996      -3.43615563226643272E-002 -4.43525431829988048E-002
   4.7837500000000004      -3.36595963804657630E-002 -4.62911057782581306E-002
   4.8600000000000003      -3.29534732960066815E-002 -4.81741403845133906E-002
   4.9362500000000002      -3.22414115453043409E-002 -5.00081641734458418E-002
   5.0125000000000002      -3.15222282528274320E-002 -5.17983222425405995E-002
   5.0887500000000001      -3.07951532232690131E-002 -5.35487647368856762E-002
   5.1650000000000000      -3.00597084964801184E-002 -5.52629020898932899E-002
   5.2412500000000000      -2.93156256109265538E-002 -5.69435828040194894E-002
   5.3174999999999999      -2.85627875556109662E-002 -5.85932204102081466E-002
   5.3937499999999998      -2.78011872927618267E-002 -6.02138860727859937E-002
   5.4699999999999998      -2.70308976914757325E-002 -6.18073774526119168E-002
   5.5462499999999997      -2.62520494515585193E-002 -6.33752707607865146E-002
   5.6224999999999996      -2.54648147320656569E-002 -6.49189607077110958E-002
   5.6987500000000004      -2.46693949099101376E-002 -6.64396915788979109E-002
   5.7750000000000004      -2.38660113682216610E-002 -6.79385817075166404E-002
   5.8512500000000003      -2.30548985329522282E-002 -6.94166429656462441E-002
   5.9275000000000002      -2.22362985926016707E-002 -7.08747964449630286E-002
   6.0037500000000001      -2.14104574949503593E-002 -7.23138852073427346E-002
   6.0800000000000001      -2.05776219055695195E-002 -7.37346847133262123E-002
   6.1562500000000000      -1.97380369207475759E-002 -7.51379114758449068E-002
   6.2324999999999999      -1.88919443424057087E-002 -7.65242302381222844E-002
   6.3087499999999999      -1.80395814009115182E-002 -7.78942600102280058E-002
   6.3849999999999998      -1.71811798211507563E-002 -7.92485791678679830E-002
   6.4612499999999997      -1.63169651558515878E-002 -8.05877297869064674E-002
   6.5375000000000005      -1.54471563276593685E-002 -8.19122213526265325E-002
   6.6137499999999996      -1.45719653337792986E-002 -8.32225339519027385E-002
   6.6900000000000013      -1.36915970772429462E-002 -8.45191210356939365E-002
   6.7662500000000003      -1.28062492965107227E-002 -8.58024118220465926E-002
   6.8425000000000002      -1.19161125709358953E-002 -8.70728133950927075E-002
   6.9187500000000002      -1.10213703866136655E-002 -8.83307125623672557E-002
   6.9949999999999992      -1.01221992426745004E-002 -8.95764774656954421E-002
   7.0712500000000000      -9.21876879552265341E-003 -9.08104590374867043E-002
   7.1475000000000000      -8.31124202557323791E-003 -9.20329922826683411E-002
   7.2237500000000008      -7.39977542226090586E-003 -9.32443974269337589E-002
   7.2999999999999998      -6.48451918130890734E-003 -9.44449809466073043E-002
   7.3762499999999998      -5.56561740985600691E-003 -9.56350364956496252E-002
   7.4524999999999997      -4.64320833595774449E-003 -9.68148457429220677E-002
   7.5287499999999987      -3.71742451972249593E-003 -9.79846791308362636E-002
   7.6050000000000004      -2.78839306395320700E-003 -9.91447965648709767E-002
   7.6812499999999995      -1.85623582266422008E-003 -0.10029544804206890     
   7.7575000000000003      -9.21069606244938745E-004 -0.10143687422550746     
   7.8337500000000002       1.69936176417256516E-005 -0.10256930697080137     
   7.9100000000000010       9.57846528106927591E-004 -0.10369296980992665     
   7.9862500000000001       1.90138626054878884E-003 -0.10480807839698893     
   8.0625000000000000       2.84751422204560563E-003 -0.10591484091997962     
   8.1387499999999999       3.79613591297007190E-003 -0.10701345848202694     
   8.2149999999999999       4.74716075509335703E-003 -0.10810412545515792     
   8.2912499999999998       5.70050192635223208E-003 -0.10918702980913030     
   8.3674999999999997       6.65607620231974118E-003 -0.11026235341751352     
   8.4437499999999996       7.61380380426013390E-003 -0.11133027234288469     
   8.5199999999999996       8.57360825348207553E-003 -0.11239095710282435     
   8.5962499999999995       9.53541623158120008E-003 -0.11344457291829407     
   8.6724999999999994       1.04991574461229791E-002 -0.11449127994604494     
   8.7487499999999994       1.14647645013451708E-002 -0.11553123349627629     
   8.8249999999999993       1.24321727737419282E-002 -0.11656458423805131     
   8.9012499999999992       1.34013202924378547E-002 -0.11759147839270380     
   8.9774999999999991       1.43721476246728361E-002 -0.11861205791736890     
   9.0537500000000009       1.53445977667433266E-002 -0.11962646067913314     
   9.1300000000000008       1.63186160407562501E-002 -0.12063482062030556     
   9.2062500000000007       1.72941499973318924E-002 -0.12163726791488592     
   9.2825000000000006       1.82711493240207135E-002 -0.12263392911608324     
   9.3587500000000006       1.92495657587613452E-002 -0.12362492729474620     
   9.4350000000000005       2.02293530073369490E-002 -0.12461038216883358     
   9.5112500000000004       2.12104666636163293E-002 -0.12559041022450840     
   9.5875000000000004       2.21928641315337627E-002 -0.12656512483021171     
   9.6637500000000003       2.31765045479067483E-002 -0.12753463634383361     
   9.7400000000000002       2.41613487067224922E-002 -0.12849905221825597     
   9.8162500000000001       2.51473589844497837E-002 -0.12945847710010025     
   9.8925000000000001       2.61344992705521487E-002 -0.13041301293773730     
   9.9687500000000000       2.71227348989406536E-002 -0.13136275906812864     
   10.045000000000000       2.81120325891777781E-002 -0.13230781232077787     
   10.121200000000000       2.91017106664142391E-002 -0.13324765190253812     
   10.197500000000000       3.00936876441764631E-002 -0.13418421550972742     
   10.273800000000000       3.10866359200622673E-002 -0.13511635676564904     
   10.350000000000000       3.20792240019961913E-002 -0.13604295028852562     
   10.426200000000000       3.30727256266379818E-002 -0.13696530598910359     
   10.502500000000000       3.40684204450753397E-002 -0.13788470946057521     
   10.578799999999999       3.50649803191345130E-002 -0.13880002910921577     
   10.654999999999999       3.60610735942217542E-002 -0.13971015278776924     
   10.731199999999999       3.70579829685777212E-002 -0.14061636022762386     
   10.807499999999999       3.80569963357792543E-002 -0.14151990875135123     
   10.883699999999999       3.90554739483641306E-002 -0.14241850387157448     
   10.960000000000001       4.00560161668437748E-002 -0.14331457645263282     
   11.036300000000001       4.10572936129954200E-002 -0.14420701556674945     
   11.112500000000001       4.20579738280652260E-002 -0.14509472775994769     
   11.188800000000001       4.30606652830442943E-002 -0.14598011061135335     
   11.265000000000001       4.40627224886891156E-002 -0.14686090936546939     
   11.341200000000001       4.50654426939673461E-002 -0.14773835122239867     
   11.417500000000000       4.60701273575261083E-002 -0.14861364433578875     
   11.493800000000000       4.70754459317655818E-002 -0.14948569697314434     
   11.570000000000000       4.80800652111501026E-002 -0.15035343299799520     
   11.646200000000000       4.90852886360007776E-002 -0.15121805641084463     
   11.722500000000000       5.00924233850353964E-002 -0.15208075353535294     
   11.798800000000000       5.11001379562818492E-002 -0.15294044424287714     
   11.875000000000000       5.21070982823964926E-002 -0.15379606293323556     
   11.951200000000000       5.31146129767868999E-002 -0.15464879225911005     
   12.027500000000000       5.41239940001645367E-002 -0.15549979860528748     
   12.103800000000000       5.51339086116094598E-002 -0.15634801306353491     
   12.180000000000000       5.61430217334083492E-002 -0.15719238036439487     
   12.256200000000000       5.71526467054520801E-002 -0.15803406388577962     
   12.332500000000000       5.81641000533611938E-002 -0.15887421194528090     
   12.408799999999999       5.91760481829935042E-002 -0.15971176634617398     
   12.484999999999999       6.01871553947292970E-002 -0.16054568148961246     
   12.561199999999999       6.11987396569044495E-002 -0.16137710271361777     
   12.637499999999999       6.22121218412844540E-002 -0.16220716123562046     
   12.713699999999999       6.32246383860521621E-002 -0.16303372525726031     
   12.789999999999999       6.42389398295516306E-002 -0.16385900732668704     
   12.866299999999999       6.52536909505378460E-002 -0.16468196337401075     
   12.942500000000003       6.62675543731679612E-002 -0.16550156068780611     
   13.018800000000001       6.72831848033138280E-002 -0.16631999103536099     
   13.095000000000001       6.82979139158216009E-002 -0.16713514895266438     
   13.171199999999999       6.93130666720339073E-002 -0.16794814769243363     
   13.247500000000000       7.03299705675786563E-002 -0.16876008854470556     
   13.323800000000002       7.13472884448321798E-002 -0.16956994121223593     
   13.400000000000000       7.23636813601255952E-002 -0.17037668567749825     
   13.476200000000000       7.33804779332813822E-002 -0.17118142122380609     
   13.552499999999998       7.43990092644869205E-002 -0.17198523582861788     
   13.628800000000000       7.54179374748641246E-002 -0.17278710722792459     
   13.705000000000000       7.64359228175505445E-002 -0.17358602248998548     
   13.781200000000000       7.74542970990132196E-002 -0.17438306724333025     
   13.857500000000000       7.84743942495010754E-002 -0.17517931655148353     
   13.933799999999998       7.94948748281241457E-002 -0.17597375535943036     
   14.010000000000002       8.05143974141102614E-002 -0.17676537754020874     
   14.086200000000000       8.15342960613240769E-002 -0.17755525647162196     
   14.162500000000000       8.25559068991022910E-002 -0.17834445596610624     
   14.238799999999999       8.35778888286247967E-002 -0.17913196862692868     
   14.315000000000000       8.45988990209942948E-002 -0.17991679546106418     
   14.391200000000000       8.56202743717109638E-002 -0.18069999922446559     
   14.467499999999999       8.66433539455690183E-002 -0.18148263350082258     
   14.543799999999999       8.76667959046023987E-002 -0.18226369791001554     
   14.619999999999997       8.86892567976743790E-002 -0.18304219968655472     
   14.696200000000001       8.97120765433583323E-002 -0.18381919065622573     
   14.772500000000001       9.07365970690698215E-002 -0.18459571404958497     
   14.848799999999999       9.17614752867043498E-002 -0.18537077512588332     
   14.924999999999999       9.27853662322635220E-002 -0.18614338631703015     
   15.001200000000003       9.38096117459931850E-002 -0.18691458916936848     
   15.077500000000001       9.48355554668158796E-002 -0.18768541748652617     
   15.153800000000000       9.58618522235286791E-002 -0.18845488252596640     
   15.230000000000000       9.68871550320324765E-002 -0.18922200246825621     
   15.306200000000000       9.79128076593861196E-002 -0.18998781041245352     
   15.382500000000002       9.89401559189294622E-002 -0.19075333234868844     
   15.458800000000000       9.99678534354007942E-002 -0.19151758575999686     
   15.535000000000000       0.10099455230288315      -0.19227959441907602     
   15.611199999999998       0.10202159919570904      -0.19304038324308381     
   15.687500000000000       0.10305034284899259      -0.19380097022910250     
   15.763800000000002       0.10407943602932995      -0.19456037763451633     
   15.840000000000000       0.10510752972594767      -0.19531763334648261     
   15.916200000000000       0.10613597285133586      -0.19607375376267974     
   15.992499999999998       0.10716611600119171      -0.19682974879785445     
   16.068800000000000       0.10819660989392103      -0.19758464506365317     
   16.145000000000000       0.10922610327275709      -0.19833747466567306     
   16.221200000000000       0.11025594643192647      -0.19908924683530238     
   16.297499999999999       0.11128749151336949      -0.19984096514701491     
   16.373799999999999       0.11231938730275065      -0.20059166134526385     
   16.449999999999999       0.11335028093490047      -0.20134037240272068     
   16.526199999999999       0.11438152508697079      -0.20208810147335926     
   16.602499999999999       0.11541447454179751      -0.20283584627343573     
   16.678799999999999       0.11644777718855231      -0.20358264292915043     
   16.754999999999999       0.11748007924699280      -0.20432753210213042     
   16.831199999999999       0.11851273600268290      -0.20507151021275366     
   16.907499999999999       0.11954710465529518      -0.20581556852339705     
   16.983799999999999       0.12058183142613178      -0.20655874632437568     
   17.059999999999999       0.12161556054014168      -0.20730008721414109     
   17.136199999999999       0.12264964879852011      -0.20804058141328971     
   17.212499999999999       0.12368545475833856      -0.20878121454246190     
   17.288799999999998       0.12472162229489542      -0.20952102972502126     
   17.364999999999998       0.12575679339852383      -0.21025907432405838     
   17.441199999999998       0.12679232666150600      -0.21099633377990465     
   17.517499999999998       0.12782958274230741      -0.21173378931794395     
   17.593800000000002       0.12886720409768779      -0.21247048799677207     
   17.670000000000002       0.12990383148234091      -0.21320548060404088     
   17.746200000000002       0.13094082615434974      -0.21393974765891491     
   17.822500000000002       0.13197955142064308      -0.21467426551166993     
   17.898800000000001       0.13301864838121449      -0.21540808390304450     
   17.975000000000001       0.13405675615368903      -0.21614025588276181     
   18.051200000000001       0.13509523795845571      -0.21687175676267562     
   18.127500000000001       0.13613545885089179      -0.21760355809539803     
   18.203800000000001       0.13717605759453083      -0.21833471222725628     
   18.280000000000001       0.13821567087945014      -0.21906427480936755     
   18.356200000000001       0.13925566349781571      -0.21979321709630695     
   18.432500000000001       0.14029740226610138      -0.22052250705875018     
   18.508800000000001       0.14133952394737376      -0.22125120020208117     
   18.585000000000001       0.14238066344445713      -0.22197835507954231     
   18.661200000000001       0.14342218795523964      -0.22270493935700558     
   18.737500000000001       0.14446546684472605      -0.22343191749155172     
   18.813800000000001       0.14550913542454416      -0.22415834740566526     
   18.890000000000001       0.14655182701891489      -0.22488328961210594     
   18.966200000000001       0.14759491115305134      -0.22560770774673233     
   19.042500000000000       0.14863975935877116      -0.22633256244185079     
   19.118800000000000       0.14968500481513414      -0.22705691347215126     
   19.195000000000000       0.15072927852384657      -0.22777982310272277     
   19.271200000000000       0.15177395175575067      -0.22850225151412706     
   19.347500000000000       0.15282039783116086      -0.22922515629236975     
   19.423700000000000       0.15386587535551735      -0.22994665296152059     
   19.500000000000000       0.15491312998414458      -0.23066864558606487     
   19.576300000000000       0.15596079167099181      -0.23139019733226543     
   19.652500000000000       0.15700748833432432      -0.23211037356218647     
   19.728800000000000       0.15805596910653114      -0.23283107453420637     
   19.805000000000000       0.15910348764267829      -0.23355042095258263     
   19.881200000000000       0.16015141983242076      -0.23426936726754455     
   19.957500000000000       0.16120114373917571      -0.23498886562509660     


==> anc/M2_1_3_v2.dat <==
  2.12500000000000015E-002  5.37104906027883961E-010 -7.15944837041431419E-009
  4.49999999999999983E-002 -1.85518825909803084E-006 -3.45796973239440191E-007
  6.87500000000000056E-002 -4.34202584021655141E-006 -8.10280982557518716E-007
  9.24999999999999989E-002 -7.88169370325024994E-006 -1.47256882943957325E-006
  0.11625000000000002      -1.24829203519422320E-005 -2.33500518980356635E-006
  0.14000000000000001      -1.81545582255615695E-005 -3.39997526744026085E-006
  0.16375000000000001      -2.49055862169049641E-005 -4.66990571796950909E-006
  0.18750000000000000      -3.27451122565699580E-005 -6.14726559906313004E-006
  0.21124999999999999      -4.16823759697050470E-005 -7.83456734859719471E-006
  0.23499999999999999      -5.17267513982566570E-005 -9.73436778994347979E-006
  0.25874999999999998      -6.28877498026451665E-005 -1.18492691675546963E-005
  0.28249999999999997      -7.51750225372626219E-005 -1.41819202123561678E-005
  0.30625000000000002      -8.85983640054194559E-005 -1.67350172385877900E-005
  0.33000000000000002      -1.03167714695956940E-004 -1.95113052731254734E-005
  0.35375000000000001      -1.18893164304329556E-004 -2.25135792184482995E-005
  0.37750000000000000      -1.35784954941077371E-004 -2.57446850504668193E-005
  0.40125000000000000      -1.53853484430726347E-004 -2.92075210524795647E-005
  0.42499999999999999      -1.73109309704286019E-004 -3.29050390865801479E-005
  0.44874999999999998      -1.93563150288644271E-004 -3.68402459038933439E-005
  0.47249999999999992      -2.15225891896298556E-004 -4.10162044950793461E-005
  0.49625000000000008      -2.38108590119007050E-004 -4.54360354826080932E-005
  0.52000000000000002      -2.62222474229102166E-004 -5.01029185563724058E-005
  0.54374999999999996      -2.87578951092369659E-004 -5.50200939542768520E-005
  0.56750000000000000      -3.14189609196554513E-004 -6.01908639895144045E-005
  0.59125000000000005      -3.42066222799754477E-004 -6.56185946263180138E-005
  0.61499999999999999      -3.71220756203124601E-004 -7.13067171060578146E-005
  0.63875000000000004      -4.01665368152536503E-004 -7.72587296256358131E-005
  0.66249999999999998      -4.33412416374022978E-004 -8.34781990702247983E-005
  0.68625000000000003      -4.66474462248069933E-004 -8.99687628024886443E-005
  0.70999999999999996      -5.00864275628043021E-004 -9.67341305105222154E-005
  0.73375000000000001      -5.36594839808272775E-004 -1.03778086116856005E-004
  0.75749999999999995      -5.73679356647584303E-004 -1.11104489750977253E-004
  0.78125000000000000      -6.12131251854323012E-004 -1.18717279787939448E-004
  0.80500000000000016      -6.51964180439208165E-004 -1.26620474955755664E-004
  0.82875000000000010      -6.93192032342636734E-004 -1.34818176514397617E-004
  0.85250000000000004      -7.35828938243408208E-004 -1.43314570509363185E-004
  0.87624999999999997      -7.79889275556111213E-004 -1.52113930102920110E-004
  0.90000000000000002      -8.25387674624836589E-004 -1.61220617986283733E-004
  0.92374999999999996      -8.72339025121183533E-004 -1.70639088876153253E-004
  0.94750000000000001      -9.20758482654974184E-004 -1.80373892099199744E-004
  0.97124999999999995      -9.70661475606454443E-004 -1.90429674268280792E-004
  0.99500000000000000      -1.02206371218924370E-003 -2.00811182054349500E-004
   1.0187500000000000      -1.07498118775371364E-003 -2.11523265058229462E-004
   1.0425000000000000      -1.12943019234100581E-003 -2.22570878786644642E-004
   1.0662499999999999      -1.18542731849839386E-003 -2.33959087737111902E-004
   1.0900000000000001      -1.24298946936724332E-003 -2.45693068596565176E-004
   1.1137500000000000      -1.30213386705541750E-003 -2.57778113558816604E-004
   1.1375000000000000      -1.36287806130658880E-003 -2.70219633766250616E-004
   1.1612499999999999      -1.42523993847958421E-003 -2.83023162881422736E-004
   1.1850000000000001      -1.48923773085154142E-003 -2.96194360794549839E-004
   1.2087500000000000      -1.55489002625947980E-003 -3.09739017473216189E-004
   1.2324999999999999      -1.62221577809556670E-003 -3.23663056960942549E-004
   1.2562500000000001      -1.69123431567229474E-003 -3.37972541531659219E-004
   1.2800000000000000      -1.76196535497460125E-003 -3.52673676007516908E-004
   1.3037500000000000      -1.83442900981695329E-003 -3.67772812247865147E-004
   1.3274999999999999      -1.90864580342439130E-003 -3.83276453817725635E-004
   1.3512500000000001      -1.98463668045764218E-003 -3.99191260844494462E-004
   1.3750000000000000      -2.06242301950347985E-003 -4.15524055072199691E-004
   1.3987499999999999      -2.14202664605285184E-003 -4.32281825123110317E-004
   1.4225000000000001      -2.22346984599045222E-003 -4.49471731977138360E-004
   1.4462500000000000      -2.30677537962090074E-003 -4.67101114680022354E-004
   1.4700000000000000      -2.39196649626250129E-003 -4.85177496292931441E-004
   1.4937499999999999      -2.47906694941101881E-003 -5.03708590090606867E-004
   1.5175000000000001      -2.56810101256718399E-003 -5.22702306034208606E-004
   1.5412500000000000      -2.65909349567534101E-003 -5.42166757515726862E-004
   1.5649999999999999      -2.75206976226959835E-003 -5.62110268401533092E-004
   1.5887500000000001      -2.84705574733839974E-003 -5.82541380385851078E-004
   1.6125000000000000      -2.94407797594957834E-003 -6.03468860671767270E-004
   1.6362500000000000      -3.04316358267637350E-003 -6.24901709997692013E-004
   1.6599999999999999      -3.14434033186733811E-003 -6.46849171028331159E-004
   1.6837500000000001      -3.24763663880592475E-003 -6.69320737130463489E-004
   1.7075000000000000      -3.35308159180848064E-003 -6.92326161555203838E-004
   1.7312500000000000      -3.46070497531267328E-003 -7.15875467049855861E-004
   1.7549999999999999      -3.57053729401164959E-003 -7.39978955924036836E-004
   1.7787500000000001      -3.68260979809326367E-003 -7.64647220596456709E-004
   1.8025000000000000      -3.79695450964733991E-003 -7.89891154650529826E-004
   1.8262499999999999      -3.91360425030872275E-003 -8.15721964429019656E-004
   1.8499999999999999      -4.03259267020815090E-003 -8.42151181199996598E-004
   1.8737499999999998      -4.15395427830842542E-003 -8.69190673928756053E-004
   1.8974999999999997      -4.27772447420854927E-003 -8.96852662692790574E-004
   1.9212499999999997      -4.40393958150475055E-003 -9.25149732779676891E-004
   1.9450000000000001      -4.53263688280350352E-003 -9.54094849510657189E-004
   1.9687500000000000      -4.66385465648886093E-003 -9.83701373835892167E-004
   1.9924999999999999      -4.79763221535403368E-003 -1.01398307875087950E-003
   2.0162499999999999      -4.93400994721522081E-003 -1.04495416658726510E-003
   2.0400000000000000      -5.07302935763512437E-003 -1.07662928723547386E-003
   2.0637500000000002      -5.21473311489288258E-003 -1.10902355736100912E-003
   2.0874999999999999      -5.35916509734845128E-003 -1.14215258068126307E-003
   2.1112500000000001      -5.50637044336067631E-003 -1.17603246937500222E-003
   2.1349999999999998      -5.65639560393144201E-003 -1.21067986670257894E-003
   2.1587499999999999      -5.80928839826210918E-003 -1.24611197092136918E-003
   2.1825000000000001      -5.96509807242382156E-003 -1.28234656058799244E-003
   2.2062499999999998      -6.12387536136016920E-003 -1.31940202134659410E-003
   2.2300000000000000      -6.28567255445908538E-003 -1.35729737431101961E-003
   2.2537500000000001      -6.45054356495120083E-003 -1.39605230615803995E-003
   2.2774999999999999      -6.61854400341422514E-003 -1.43568720105913847E-003
   2.3012500000000000      -6.78973125568755644E-003 -1.47622317458975393E-003
   2.3250000000000002      -6.96416456591309775E-003 -1.51768210985119066E-003
   2.3487499999999999      -7.14190512277659319E-003 -1.56008669547240365E-003
   2.3725000000000001      -7.32301615501379944E-003 -1.60346046690692254E-003
   2.3962500000000002      -7.50756302900696271E-003 -1.64782784956705249E-003
   2.4199999999999999      -7.69561335517291931E-003 -1.69321420536857107E-003
   2.4437500000000001      -7.88723709982847715E-003 -1.73964588208752103E-003
   2.4674999999999998      -8.08250670563273599E-003 -1.78715026634471141E-003
   2.4912500000000000      -8.28149722017276421E-003 -1.83575584027523536E-003
   2.5150000000000001      -8.48428643037751722E-003 -1.88549224153276135E-003
   2.5387499999999998      -8.69095501280539758E-003 -1.93639032903598299E-003
   2.5625000000000000      -8.90158668796094989E-003 -1.98848225203610007E-003
   2.5862500000000002      -9.11626838912764532E-003 -2.04180152504942689E-003
   2.6099999999999999      -9.33509044291326237E-003 -2.09638310828269342E-003
   2.6337500000000000      -9.55814676328413729E-003 -2.15226349421956519E-003
   2.6575000000000002      -9.78553506035408256E-003 -2.20948080095514053E-003
   2.6812499999999999      -1.00173570653373373E-002 -2.26807487293272190E-003
   2.7050000000000001      -1.02537187732377657E-002 -2.32808738981324804E-003
   2.7287499999999998      -1.04947307050321289E-002 -2.38956198429491175E-003
   2.7524999999999999      -1.07405081913155044E-002 -2.45254436979934747E-003
   2.7762500000000001      -1.09911716796186089E-002 -2.51708247905405849E-003
   2.7999999999999998      -1.12468470678816317E-002 -2.58322661473025291E-003
   2.8237500000000000      -1.15076660668861092E-002 -2.65102961344426723E-003
   2.8475000000000001      -1.17737665948096960E-002 -2.72054702460192361E-003
   2.8712499999999999      -1.20452932074886550E-002 -2.79183730576327421E-003
   2.8950000000000000      -1.23223975684583938E-002 -2.86496203643401073E-003
   2.9187500000000002      -1.26052389634056464E-002 -2.93998615245602687E-003
   2.9424999999999999      -1.28939848643213253E-002 -3.01697820347930721E-003
   2.9662500000000001      -1.31888115494090130E-002 -3.09601063635942539E-003
   2.9900000000000002      -1.34899047857000107E-002 -3.17716010774936894E-003
   3.0137499999999999      -1.37974605823807904E-002 -3.26050782965381673E-003
   3.0375000000000001      -1.41116860240815753E-002 -3.34613995230357729E-003
   3.0612499999999998      -1.44328001948481298E-002 -3.43414798940682971E-003
   3.0850000000000000      -1.47610352052701989E-002 -3.52462929166572590E-003
   3.1087500000000001      -1.50966373373310550E-002 -3.61768757544051172E-003
   3.1324999999999998      -1.54398683240507175E-002 -3.71343351463658111E-003
   3.1562500000000000      -1.57910067840176249E-002 -3.81198540532837237E-003
   3.1800000000000002      -1.61503498345607760E-002 -3.91346991437684175E-003
   3.2037499999999999      -1.65182149117677896E-002 -4.01802292542020965E-003
   3.2275000000000000      -1.68949418309999565E-002 -4.12579049821663792E-003
   3.2512500000000006      -1.72808951282574924E-002 -4.23692996051834320E-003
   3.2749999999999999      -1.76764667310443518E-002 -4.35161115562164059E-003
   3.2987500000000005      -1.80820790177171932E-002 -4.47001787368125122E-003
   3.3224999999999998      -1.84981883372651312E-002 -4.59234950108242199E-003
   3.3462500000000004      -1.89252890778435767E-002 -4.71882293001045505E-003
   3.3700000000000001      -1.93639183910922913E-002 -4.84967477981650477E-003
   3.3937500000000003      -1.98146617209402562E-002 -4.98516399835168943E-003
   3.4175000000000000      -2.02781592756278578E-002 -5.12557491691936588E-003
   3.4412500000000001      -2.07551137027747641E-002 -5.27122087321673250E-003
   3.4649999999999999      -2.12462992046351107E-002 -5.42244852476296904E-003
   3.4887500000000000      -2.17525724696678406E-002 -5.57964302853610188E-003
   3.5124999999999997      -2.22748858809771709E-002 -5.74323430864986419E-003
   3.5362499999999999      -2.28143036293592845E-002 -5.91370471008996305E-003
   3.5599999999999996      -2.33720214663092583E-002 -6.09159841017627938E-003
   3.5837500000000002      -2.39493913303826106E-002 -6.27753315268625347E-003
   3.6074999999999995      -2.45479522599972681E-002 -6.47221500915506464E-003
   3.6312500000000001      -2.51694697539400249E-002 -6.67645720075357631E-003
   3.6549999999999994      -2.58159865914552172E-002 -6.89120443667095434E-003
   3.6787500000000000      -2.64898894991001110E-002 -7.11756488975350335E-003
   3.7025000000000001      -2.71939982037684470E-002 -7.35685297137881906E-003
   3.7262499999999998      -2.79316867965237227E-002 -7.61064772417471749E-003
   3.7500000000000000      -2.87070533173042451E-002 -7.88087450688221454E-003
   3.7525000000000004      -2.87910588050543231E-002 -7.91036774720223212E-003
   3.7549999999999999      -2.88755433542961237E-002 -7.94007209765040106E-003
   3.7574999999999998      -2.89605137522249145E-002 -7.96999076971701900E-003
   3.7599999999999998      -2.90459769781619831E-002 -8.00012706283464298E-003
   3.7624999999999997      -2.91319401813094243E-002 -8.03048435955103224E-003
   3.7650000000000001      -2.92184106820572546E-002 -8.06106612722168325E-003
   3.7675000000000005      -2.93053960276696557E-002 -8.09187593477469005E-003
   3.7700000000000000      -2.93929039259930650E-002 -8.12291743590244121E-003
   3.7725000000000000      -2.94809423017821752E-002 -8.15419438613761323E-003
   3.7749999999999999      -2.95695192922697699E-002 -8.18571064325502619E-003
   3.7774999999999999      -2.96586432553459199E-002 -8.21747017123077711E-003
   3.7799999999999994      -2.97483227781480779E-002 -8.24947704440103131E-003
   3.7825000000000006      -2.98385666860892657E-002 -8.28173545183334692E-003
   3.7850000000000001      -2.99293840523502143E-002 -8.31424970192357754E-003
   3.7875000000000001      -3.00207842079308028E-002 -8.34702422725103026E-003
   3.7900000000000000      -3.01127767519088138E-002 -8.38006358960052648E-003
   3.7925000000000000      -3.02053715628953674E-002 -8.41337248543387768E-003
   3.7949999999999995      -3.02985788104541062E-002 -8.44695575147554403E-003
   3.7974999999999999      -3.03924089674752797E-002 -8.48081837069643990E-003
   3.8000000000000003      -3.04868728231672513E-002 -8.51496547861116913E-003
   3.8025000000000002      -3.05819814967768049E-002 -8.54940236992924804E-003
   3.8050000000000002      -3.06777464520875953E-002 -8.58413450558492483E-003
   3.8075000000000001      -3.07741795127528216E-002 -8.61916752017225646E-003
   3.8099999999999996      -3.08712928785201436E-002 -8.65450722981436424E-003
   3.8125000000000000      -3.09690991424151213E-002 -8.69015964049849737E-003
   3.8150000000000004      -3.10676113089517099E-002 -8.72613095691087380E-003
   3.8174999999999999      -3.11668428134471050E-002 -8.76242759180863480E-003
   3.8199999999999998      -3.12668075420304212E-002 -8.79905617583036370E-003
   3.8224999999999998      -3.13675198553898041E-002 -8.83602356862084846E-003
   3.8249999999999997      -3.14689946089908024E-002 -8.87333686924567967E-003
   3.8275000000000001      -3.15712471797651995E-002 -8.91100342873076857E-003
   3.8300000000000005      -3.16742934914873570E-002 -8.94903086256186760E-003
   3.8325000000000000      -3.17781500432302438E-002 -8.98742706440699979E-003
   3.8350000000000000      -3.18828339441900796E-002 -9.02620022202459647E-003
   3.8374999999999999      -3.19883629251196608E-002 -9.06535882696473706E-003
   3.8399999999999999      -3.20947554030604626E-002 -9.10491169980276113E-003
   3.8424999999999994      -3.22020304970957669E-002 -9.14486800200285145E-003
   3.8450000000000006      -3.23102080729641833E-002 -9.18523725647748222E-003
   3.8475000000000001      -3.24193087848221387E-002 -9.22602936791867834E-003
   3.8500000000000001      -3.25293541203492687E-002 -9.26725464470605671E-003
   3.8525000000000000      -3.26403664487271844E-002 -9.30892382231568276E-003
   3.8550000000000000      -3.27523690732994324E-002 -9.35104808880833117E-003
   3.8574999999999995      -3.28653862872744576E-002 -9.39363911200189437E-003
   3.8599999999999999      -3.29794434343518295E-002 -9.43670906894241227E-003
   3.8625000000000003      -3.30945669741103399E-002 -9.48027067771641495E-003
   3.8650000000000002      -3.32107845527454607E-002 -9.52433723187069356E-003
   3.8675000000000002      -3.33281250797010931E-002 -9.56892263770563883E-003
   3.8700000000000001      -3.34466188108085496E-002 -9.61404145474144614E-003
   3.8724999999999996      -3.35662974386224250E-002 -9.65970893969357244E-003
   3.8750000000000000      -3.36871941907314759E-002 -9.70594109433744155E-003
   3.8775000000000004      -3.38093439370992857E-002 -9.75275471774226903E-003
   3.8799999999999999      -3.39327833063747183E-002 -9.80016746305589076E-003
   3.8824999999999998      -3.40575508149434381E-002 -9.84819790015399599E-003
   3.8849999999999998      -3.41836870064930187E-002 -9.89686558377005955E-003
   3.8874999999999997      -3.43112346061976298E-002 -9.94619112858346685E-003
   3.8900000000000001      -3.44402386896089929E-002 -9.99619629162737736E-003
   3.8925000000000005      -3.45707468716957012E-002 -1.00469040639790015E-002
   3.8950000000000000      -3.47028095097860131E-002 -1.00983387703624493E-002
   3.8975000000000000      -3.48364799344756879E-002 -1.01505261812545444E-002
   3.8999999999999999      -3.49718147080552988E-002 -1.02034936379662797E-002
   3.9024999999999999      -3.51088738855787688E-002 -1.02572701841213386E-002
   3.9049999999999994      -3.52477213617305857E-002 -1.03118867285830057E-002
   3.9075000000000006      -3.53884251978570721E-002 -1.03673762099613723E-002
   3.9100000000000001      -3.55310580394798056E-002 -1.04237737959970139E-002
   3.9125000000000001      -3.56756975363340043E-002 -1.04811170934049156E-002
   3.9150000000000000      -3.58224268616075189E-002 -1.05394463980115378E-002
   3.9175000000000000      -3.59713352771842479E-002 -1.05988049714510410E-002
   3.9199999999999995      -3.61225187810777643E-002 -1.06592393572095719E-002
   3.9224999999999999      -3.62760808463982454E-002 -1.07207997414039292E-002
   3.9250000000000003      -3.64321332682041935E-002 -1.07835403662913075E-002
   3.9275000000000002      -3.65907971381622676E-002 -1.08475200062553602E-002
   3.9300000000000002      -3.67522039714404322E-002 -1.09128025182163840E-002
   3.9325000000000001      -3.69164970159798211E-002 -1.09794574812134404E-002
   3.9349999999999996      -3.70838327816150060E-002 -1.10475609434903029E-002
   3.9375000000000000      -3.72543828359712670E-002 -1.11171963000477152E-002
   3.9400000000000004      -3.74283359262750984E-002 -1.11884553296222426E-002
   3.9424999999999999      -3.76059005032583354E-002 -1.12614394282395374E-002
   3.9449999999999998      -3.77873077473289756E-002 -1.13362610877806805E-002
   3.9474999999999998      -3.79728151965871702E-002 -1.14130456733231127E-002
   3.9499999999999997      -3.81627112118015574E-002 -1.14919336011639669E-002
   3.9525000000000001      -3.83573204042359506E-002 -1.15730829970511883E-002
   3.9550000000000005      -3.85570103963420868E-002 -1.16566730018407665E-002
   3.9575000000000000      -3.87622002864106766E-002 -1.17429079127907166E-002
   3.9600000000000000      -3.89733713914611896E-002 -1.18320224395751517E-002
   3.9624999999999999      -3.91910810596534237E-002 -1.19242884634008055E-002
   3.9649999999999999      -3.94159807019032402E-002 -1.20200238619174622E-002
   3.9674999999999994      -3.96488397337056639E-002 -1.21196042283689617E-002
   3.9700000000000006      -3.98905779848599887E-002 -1.22234787379219712E-002
   3.9725000000000001      -4.01423105560525378E-002 -1.23321921105792182E-002
   3.9750000000000001      -4.04054115219722176E-002 -1.24464158061561546E-002
   3.9775000000000000      -4.06816071732073112E-002 -1.25669936910832326E-002
   3.9800000000000000      -4.09731175080399260E-002 -1.26950113460060215E-002
   3.9824999999999995      -4.12828805548835567E-002 -1.28319059605532994E-002
   3.9849999999999999      -4.16149277891481179E-002 -1.29796502873877131E-002
   3.9875000000000003      -4.19750578682597936E-002 -1.31410827935094700E-002
   3.9900000000000002      -4.23721621813668917E-002 -1.33205573426836404E-002
   3.9925000000000002      -4.28211940289514939E-002 -1.35253986712189963E-002
   3.9950000000000001      -4.33512818014329046E-002 -1.37698800265973493E-002
   3.9974999999999996      -4.40375498434426027E-002 -1.40908265443462806E-002
   4.0000000000000000      -4.56696722267429384E-002 -1.48755352711011542E-002
   4.0025000000000004      -4.48990763225409692E-002 -1.64837720022762979E-002
   4.0049999999999999      -4.45914072395611760E-002 -1.71485639172654046E-002
   4.0075000000000003      -4.43596609103445449E-002 -1.76587167840797470E-002
   4.0099999999999998      -4.41671083566969672E-002 -1.80890377588040531E-002
   4.0125000000000002      -4.39995349814323172E-002 -1.84684739803397252E-002
   4.0149999999999997      -4.38496555159469115E-002 -1.88118562227383920E-002
   4.0175000000000001      -4.37131449707803196E-002 -1.91279860951765190E-002
   4.0199999999999996      -4.35871873525641648E-002 -1.94225926488076107E-002
   4.0225000000000000      -4.34698279837102061E-002 -1.96996514128655251E-002
   4.0250000000000004      -4.33596446602136920E-002 -1.99620540918599293E-002
   4.0274999999999999      -4.32555644871974593E-002 -2.02119815464938679E-002
   4.0300000000000002      -4.31567545201670608E-002 -2.04511264208219086E-002
   4.0324999999999998      -4.30625528368192775E-002 -2.06808334567026436E-002
   4.0350000000000001      -4.29724231431324877E-002 -2.09021918877071756E-002
   4.0374999999999996      -4.28859237808313781E-002 -2.11160985090908283E-002
   4.0400000000000000      -4.28026859189064232E-002 -2.13233020524683410E-002
   4.0425000000000004      -4.27223978078182867E-002 -2.15244352214690217E-002
   4.0449999999999999      -4.26447931538600153E-002 -2.17200383371969931E-002
   4.0475000000000003      -4.25696423723477338E-002 -2.19105771335047529E-002
   4.0499999999999998      -4.24967458888614522E-002 -2.20964563763795217E-002
   4.0525000000000002      -4.24259289347657179E-002 -2.22780304473266556E-002
   4.0549999999999997      -4.23570374476253605E-002 -2.24556116781253375E-002
   4.0579999999999998      -4.22767179799144674E-002 -2.26638263498902190E-002
   4.0599999999999996      -4.22244991801228736E-002 -2.27998732699657182E-002
   4.0625000000000000      -4.21606214183867165E-002 -2.29670216828232708E-002
   4.0650000000000004      -4.20982032558484681E-002 -2.31311212945622159E-002
   4.0674999999999999      -4.20371558711323950E-002 -2.32923520126785445E-002
   4.0700000000000003      -4.19773986664402146E-002 -2.34508770627817296E-002
   4.0724999999999998      -4.19188582449320224E-002 -2.36068450656595763E-002
   4.0750000000000002      -4.18614675458154131E-002 -2.37603917937798670E-002
   4.0774999999999997      -4.18051651084127007E-002 -2.39116416656536442E-002
   4.0800000000000001      -4.17498944424299079E-002 -2.40607090242912491E-002
   4.0824999999999996      -4.16956034864700287E-002 -2.42076992367693949E-002
   4.0850000000000000      -4.16422441397044305E-002 -2.43527096443090715E-002
   4.0875000000000004      -4.15897718555338150E-002 -2.44958303872715444E-002
   4.0899999999999999      -4.15381452871068022E-002 -2.46371451243856537E-002
   4.0925000000000002      -4.14873259769860253E-002 -2.47767316623922311E-002
   4.0949999999999998      -4.14372780844027566E-002 -2.49146625093494417E-002
   4.0975000000000001      -4.13879681446849071E-002 -2.50510053626047148E-002
   4.0999999999999996      -4.13393648563421603E-002 -2.51858235406108334E-002
   4.1025000000000000      -4.12914388920179315E-002 -2.53191763662786763E-002
   4.1050000000000004      -4.12441627301283059E-002 -2.54511195083498704E-002
   4.1074999999999999      -4.11975105044787362E-002 -2.55817052862619444E-002
   4.1100000000000003      -4.11514578695759137E-002 -2.57109829431672529E-002
   4.1124999999999998      -4.11059818796769283E-002 -2.58389988910705318E-002
   4.1150000000000002      -4.10610608799024737E-002 -2.59657969314869702E-002
   4.1174999999999997      -4.10166744079721035E-002 -2.60914184545330587E-002
   4.1200000000000001      -4.09728031053556360E-002 -2.62159026189927105E-002
   4.1224999999999996      -4.09294286369887989E-002 -2.63392865156756271E-002
   4.1250000000000000      -4.08865336172417812E-002 -2.64616053150716173E-002
   4.1275000000000004      -4.08441015437605928E-002 -2.65828924024968834E-002
   4.1299999999999999      -4.08021167376184379E-002 -2.67031795016412984E-002
   4.1325000000000003      -4.07605642867261420E-002 -2.68224967861834009E-002
   4.1349999999999998      -4.07194299954108316E-002 -2.69408729828098381E-002
   4.1375000000000002      -4.06787003378659626E-002 -2.70583354654369800E-002
   4.1399999999999997      -4.06383624154068868E-002 -2.71749103417189344E-002
   4.1425000000000001      -4.05984039171582364E-002 -2.72906225325990626E-002
   4.1449999999999996      -4.05588130838147251E-002 -2.74054958455552736E-002
   4.1475000000000000      -4.05195786740237540E-002 -2.75195530420290629E-002
   4.1500000000000004      -4.04806899346789456E-002 -2.76328159006190080E-002
   4.1524999999999999      -4.04421365705097749E-002 -2.77453052735415276E-002
   4.1550000000000002      -4.04039087189396462E-002 -2.78570411409675492E-002
   4.1574999999999998      -4.03659969255855469E-002 -2.79680426606142701E-002
   4.1600000000000001      -4.03283921201011766E-002 -2.80783282128087043E-002
   4.1624999999999996      -4.02910855970996518E-002 -2.81879154447132775E-002
   4.1650000000000000      -4.02540689950640282E-002 -2.82968213091808474E-002
   4.1675000000000004      -4.02173342783409757E-002 -2.84050621020876942E-002
   4.1699999999999999      -4.01808737200198343E-002 -2.85126534969298018E-002
   4.1725000000000003      -4.01446798859465895E-002 -2.86196105771232973E-002
   4.1749999999999998      -4.01087456197806655E-002 -2.87259478661918699E-002
   4.1775000000000002      -4.00730640290142132E-002 -2.88316793560086243E-002
   4.1799999999999997      -4.00376284718780215E-002 -2.89368185332412597E-002
   4.1825000000000001      -4.00024325450675303E-002 -2.90413784041397630E-002
   4.1849999999999996      -3.99674700722264450E-002 -2.91453715177902098E-002
   4.1875000000000000      -3.99327350931318742E-002 -2.92488099879497920E-002
   4.1900000000000004      -3.98982218535293906E-002 -2.93517055135665145E-002
   4.1924999999999999      -3.98639247955716869E-002 -2.94540693980791905E-002
   4.1950000000000003      -3.98298385488163112E-002 -2.95559125675851596E-002
   4.1974999999999998      -3.97959579217448817E-002 -2.96572455879550896E-002
   4.2000000000000002      -3.97622778937657614E-002 -2.97580786809689378E-002
   4.2024999999999997      -3.97287936076681919E-002 -2.98584217395399740E-002
   4.2050000000000001      -3.96955003624962499E-002 -2.99582843420891400E-002
   4.2074999999999996      -3.96623936068156921E-002 -3.00576757661269317E-002
   4.2100000000000000      -3.96294689323458127E-002 -3.01566050010950680E-002
   4.2125000000000004      -3.95967220679345130E-002 -3.02550807605167157E-002
   4.2149999999999999      -3.95641488738527336E-002 -3.03531114935002393E-002
   4.2175000000000002      -3.95317453363884658E-002 -3.04507053956378955E-002
   4.2199999999999998      -3.94995075627216155E-002 -3.05478704193372676E-002
   4.2225000000000001      -3.94674317760614624E-002 -3.06446142836216961E-002
   4.2249999999999996      -3.94355143110310322E-002 -3.07409444834323524E-002
   4.2275000000000000      -3.94037516092832218E-002 -3.08368682984622271E-002
   4.2300000000000004      -3.93721402153343267E-002 -3.09323928015508877E-002
   4.2324999999999999      -3.93406767726025147E-002 -3.10275248666656636E-002
   4.2350000000000003      -3.93093580196382589E-002 -3.11222711764948326E-002
   4.2374999999999998      -3.92781807865364430E-002 -3.12166382296740381E-002
   4.2400000000000002      -3.92471419915221137E-002 -3.13106323476714452E-002
   4.2424999999999997      -3.92162386376818869E-002 -3.14042596813357694E-002
   4.2450000000000001      -3.91854678098767645E-002 -3.14975262171610787E-002
   4.2474999999999996      -3.91548266717367463E-002 -3.15904377832135902E-002
   4.2500000000000000      -3.91243124629684635E-002 -3.16830000549290711E-002
   4.3262499999999999      -3.82428840473755249E-002 -3.43625744714383397E-002
   4.4024999999999999      -3.74262023260557020E-002 -3.68281524852351466E-002
   4.4787499999999998      -3.66458036762708980E-002 -3.91405730381425981E-002
   4.5549999999999997      -3.58854798205254372E-002 -4.13359856673133491E-002
   4.6312499999999996      -3.51353167799440674E-002 -4.34377816419135379E-002
   4.7074999999999996      -3.43889650210298034E-002 -4.54620515798276822E-002
   4.7837500000000004      -3.36422364683017644E-002 -4.74203911364131717E-002
   4.8600000000000003      -3.28923211381889832E-002 -4.93214706184587140E-002
   4.9362500000000002      -3.21373215519395600E-002 -5.11719714682470211E-002
   5.0125000000000002      -3.13759622237178362E-002 -5.29771741244463162E-002
   5.0887500000000001      -3.06074012160300959E-002 -5.47413425721490488E-002
   5.1650000000000000      -2.98311039929511634E-002 -5.64679846550355802E-002
   5.2412500000000000      -2.90467567550545293E-002 -5.81600334458589399E-002
   5.3174999999999999      -2.82542056072410189E-002 -5.98199767893884543E-002
   5.3937499999999998      -2.74534130850932201E-002 -6.14499518394015648E-002
   5.4699999999999998      -2.66444266172712954E-002 -6.30518153669937242E-002
   5.5462499999999997      -2.58273553592271443E-002 -6.46271969350812464E-002
   5.6224999999999996      -2.50023529997353694E-002 -6.61775397237868851E-002
   5.6987500000000004      -2.41696048931023220E-002 -6.77041323029548003E-002
   5.7750000000000004      -2.33293183652953269E-002 -6.92081336662225821E-002
   5.8512500000000003      -2.24817153756215055E-002 -7.06905931796985437E-002
   5.9275000000000002      -2.16270269441059086E-002 -7.21524666442779766E-002
   6.0037500000000001      -2.07654889142146297E-002 -7.35946293544940955E-002
   6.0800000000000001      -1.98973387314096591E-002 -7.50178868056574216E-002
   6.1562500000000000      -1.90228130041088413E-002 -7.64229835578797284E-002
   6.2324999999999999      -1.81421456635534502E-002 -7.78106106179852208E-002
   6.3087499999999999      -1.72555665900629637E-002 -7.91814116401230450E-002
   6.3849999999999998      -1.63633006013758978E-002 -8.05359881695783403E-002
   6.4612499999999997      -1.54655667226843135E-002 -8.18749041047837078E-002
   6.5375000000000005      -1.45625776766755092E-002 -8.31986895181099223E-002
   6.6137499999999996      -1.36545395454128766E-002 -8.45078439470483000E-002
   6.6900000000000013      -1.27416515662362034E-002 -8.58028392446324728E-002
   6.7662500000000003      -1.18241060320616719E-002 -8.70841220612737221E-002
   6.8425000000000002      -1.09020882726960366E-002 -8.83521160164920105E-002
   6.9187500000000002      -9.97577669880200801E-003 -8.96072236094457436E-002
   6.9949999999999992      -9.04534289312628956E-003 -9.08498279010456627E-002
   7.0712500000000000      -8.11095173923905705E-003 -9.20802940164432149E-002
   7.1475000000000000      -7.17276157598958561E-003 -9.32989704731498198E-002
   7.2237500000000008      -6.23092437226338558E-003 -9.45061903736337527E-002
   7.2999999999999998      -5.28558591539154878E-003 -9.57022724747804421E-002
   7.3762499999999998      -4.33688600868570740E-003 -9.68875221512270068E-002
   7.4524999999999997      -3.38495867440290546E-003 -9.80622322660393564E-002
   7.5287499999999987      -2.42993235922662511E-003 -9.92266839601613632E-002
   7.6050000000000004      -1.47193013999069632E-003 -0.10038114737037611     
   7.6812499999999995      -5.11069927897339973E-004 -0.10152588228412833     
   7.7575000000000003       4.52535330097144229E-004 -0.10266113873839849     
   7.8337500000000002       1.41877745372262542E-003 -0.10378715756887047     
   7.9100000000000010       2.38755283640997799E-003 -0.10490417091483750     
   7.9862500000000001       3.35876225745779158E-003 -0.10601240268461400     
   8.0625000000000000       4.33231069981475283E-003 -0.10711206898562099     
   8.1387499999999999       5.30810717386063276E-003 -0.10820337852276340     
   8.2149999999999999       6.28606454749009672E-003 -0.10928653296821404     
   8.2912499999999998       7.26609938270191078E-003 -0.11036172730525394     
   8.3674999999999997       8.24813177875793717E-003 -0.11142915014841705     
   8.4437499999999996       9.23208522217214278E-003 -0.11248898404630631     
   8.5199999999999996       1.02178864411241067E-002 -0.11354140574238582     
   8.5962499999999995       1.12054652691243265E-002 -0.11458658646126839     
   8.6724999999999994       1.21947545106552389E-002 -0.11562469213459838     
   8.7487499999999994       1.31856898134256571E-002 -0.11665588363361967     
   8.8249999999999993       1.41782095450646000E-002 -0.11768031698396854     
   8.9012499999999992       1.51722546746005348E-002 -0.11869814356853492     
   8.9774999999999991       1.61677686589841441E-002 -0.11970951031964946     
   9.0537500000000009       1.71646973350426217E-002 -0.12071455990148489     
   9.1300000000000008       1.81629888172288173E-002 -0.12171343088314193     
   9.2062500000000007       1.91625934013066671E-002 -0.12270625790251188     
   9.2825000000000006       2.01634634737374342E-002 -0.12369317182078521     
   9.3587500000000006       2.11655534260871275E-002 -0.12467429986748607     
   9.4350000000000005       2.21688195734010829E-002 -0.12564976577618084     
   9.5112500000000004       2.31732200753202791E-002 -0.12661968991146835     
   9.5875000000000004       2.41787148588436043E-002 -0.12758418938840568     
   9.6637500000000003       2.51852655420831198E-002 -0.12854337818594669     
   9.7400000000000002       2.61928353590343450E-002 -0.12949736725614014     
   9.8162500000000001       2.72013890861504577E-002 -0.13044626463074388     
   9.8925000000000001       2.82108929719162294E-002 -0.13139017552543436     
   9.9687500000000000       2.92213146691792276E-002 -0.13232920243351090     
   10.045000000000000       3.02326231842502992E-002 -0.13326344526568101     
   10.121200000000000       3.12441248213573830E-002 -0.13419239335644503     
   10.197500000000000       3.22577830932028256E-002 -0.13511796574487450     
   10.273800000000000       3.32722438209709440E-002 -0.13603903307207571     
   10.350000000000000       3.42861497858664363E-002 -0.13695448731963786     
   10.426200000000000       3.53008051275311707E-002 -0.13786562653664772     
   10.502500000000000       3.63175190041647375E-002 -0.13877372396747820     
   10.578799999999999       3.73349374488939484E-002 -0.13967766513594759     
   10.654999999999999       3.83517037868074950E-002 -0.14057635531615950     
   10.731199999999999       3.93691301244018660E-002 -0.14147106166110757     
   10.807499999999999       4.03885329133830753E-002 -0.14236302849483559     
   10.883699999999999       4.14072208660580324E-002 -0.14324999384016335     
   10.960000000000001       4.24278492665995099E-002 -0.14413436012919084     
   11.036300000000001       4.34490639643928533E-002 -0.14501503368673160     
   11.112500000000001       4.44695084793604103E-002 -0.14589093856158619     
   11.188800000000001       4.54918449470325809E-002 -0.14676444325298685     
   11.265000000000001       4.65133781426865928E-002 -0.14763332599172771     
   11.341200000000001       4.75354328865633183E-002 -0.14849880024053208     
   11.417500000000000       4.85593374390829169E-002 -0.14936206009192218     
   11.493800000000000       4.95837374699207786E-002 -0.15022203118277333     
   11.570000000000000       5.06072766904094931E-002 -0.15107765494936570     
   11.646200000000000       5.16312852647343584E-002 -0.15193012118220559     
   11.722500000000000       5.26570963622663146E-002 -0.15278060171261301     
   11.798800000000000       5.36833553212555381E-002 -0.15362803384472051     
   11.875000000000000       5.47087055813743756E-002 -0.15447136958824437     
   11.951200000000000       5.57344816721281403E-002 -0.15531177697414111     
   12.027500000000000       5.67620207711920718E-002 -0.15615040751996498     
   12.103800000000000       5.77899675734364904E-002 -0.15698620980910533     
   12.180000000000000       5.88169650732872432E-002 -0.15781814621465554     
   12.256200000000000       5.98443517603398922E-002 -0.15864736513694541     
   12.332500000000000       6.08734686446914391E-002 -0.15947499970414669     
   12.408799999999999       6.19029601415095401E-002 -0.16030000925972326     
   12.484999999999999       6.29314691673493187E-002 -0.16112136586922859     
   12.561199999999999       6.39603381133875548E-002 -0.16194019958016384     
   12.637499999999999       6.49909116418992405E-002 -0.16275762614292530     
   12.713699999999999       6.60204824410035168E-002 -0.16357154793754999     
   12.789999999999999       6.70517471068497184E-002 -0.16438414537299884     
   12.866299999999999       6.80833492399143120E-002 -0.16519439196792096     
   12.942500000000003       6.91139308546574460E-002 -0.16600127270219095     
   13.018800000000001       7.01461917743163577E-002 -0.16680694692666745     
   13.095000000000001       7.11774212983656840E-002 -0.16760934354774362     
   13.171199999999999       7.22089674537943482E-002 -0.16840956002297230     
   13.247500000000000       7.32421802242619324E-002 -0.16920868171688380     
   13.323800000000002       7.42757020344572833E-002 -0.17000569595181128     
   13.400000000000000       7.53081740613117806E-002 -0.17079960041831396     
   13.476200000000000       7.63409473627581908E-002 -0.17159147840282346     
   13.552499999999998       7.73753749239487892E-002 -0.17238240177194489     
   13.628800000000000       7.84100989298558981E-002 -0.17317136588199325     
   13.705000000000000       7.94437602313660396E-002 -0.17395737553808813     
   13.781200000000000       8.04777124649737052E-002 -0.17474150017723833     
   13.857500000000000       8.15133108680717589E-002 -0.17552479859314524     
   13.933799999999998       8.25491965347216611E-002 -0.17630627337363938     
   14.010000000000002       8.35840090677733294E-002 -0.17708493608568093     
   14.086200000000000       8.46191037823686570E-002 -0.17786184378392955     
   14.162500000000000       8.56558375618551027E-002 -0.17863804387958943     
   14.238799999999999       8.66928502879582702E-002 -0.17941254662065195     
   14.315000000000000       8.77287806093237782E-002 -0.18018437075636226     
   14.391200000000000       8.87649860818919972E-002 -0.18095456247969280     
   14.467499999999999       8.98028260266732631E-002 -0.18172415891982893     
   14.543799999999999       9.08409400184521792E-002 -0.18249217733526393     
   14.619999999999997       9.18779664695543313E-002 -0.18325764262691530     
   14.696200000000001       9.29152654911038212E-002 -0.18402159006405791     
   14.772500000000001       9.39541987375668713E-002 -0.18478504626948691     
   14.848799999999999       9.49934049584907902E-002 -0.18554703414967705     
   14.924999999999999       9.60315214242050963E-002 -0.18630658373157216     
   15.001200000000003       9.70699096761308000E-002 -0.18706471993781953     
   15.077500000000001       9.81099325961688196E-002 -0.18782245988663532     
   15.153800000000000       9.91502272345586577E-002 -0.18857883244180973     
   15.230000000000000       0.10018942924368938      -0.18933287340086705     
   15.306200000000000       0.10122890160014193      -0.19008559914452794     
   15.382500000000002       0.10227000891031707      -0.19083801893787408     
   15.458800000000000       0.10331138738184123      -0.19158916780692101     
   15.535000000000000       0.10435167212542573      -0.19233808713369296     
   15.611199999999998       0.10539222856732508      -0.19308578505736013     
   15.687500000000000       0.10643442378439275      -0.19383326277923199     
   15.763800000000002       0.10747689351939693      -0.19457956011459829     
   15.840000000000000       0.10851827211865800      -0.19532372249868624     
   15.916200000000000       0.10955992675177242      -0.19606674940510049     
   15.992499999999998       0.11060322604096949      -0.19680963411239369     
   16.068800000000000       0.11164680398000773      -0.19755142065864831     
   16.145000000000000       0.11268929300804308      -0.19829115865917987     
   16.221200000000000       0.11373206135332335      -0.19902984056541190     
   16.297499999999999       0.11477647858109088      -0.19976845293976145     
   16.373799999999999       0.11582117719026498      -0.20050604509029499     
   16.449999999999999       0.11686478834307505      -0.20124167146376234     
   16.526199999999999       0.11790868220139969      -0.20197631833091934     
   16.602499999999999       0.11895423066932501      -0.20271096653146650     
   16.678799999999999       0.12000006559149637      -0.20344466956241750     
   16.754999999999999       0.12104481762394148      -0.20417648566951052     
   16.831199999999999       0.12208985916299724      -0.20490739439742775     
   16.907499999999999       0.12313656403722183      -0.20563836992261916     
   16.983799999999999       0.12418356284633154      -0.20636846904164902     
   17.059999999999999       0.12522948444716925      -0.20709675270439454     
   17.136199999999999       0.12627570239781719      -0.20782419428202109     
   17.212499999999999       0.12732359164257570      -0.20855176250974261     
   17.288799999999998       0.12837178058007509      -0.20927851770383332     
   17.364999999999998       0.12941889629890729      -0.21000352480999546     
   17.441199999999998       0.13046631368868483      -0.21072775225371887     
   17.517499999999998       0.13151540944938400      -0.21145216438108494     
   17.593800000000002       0.13256481096106498      -0.21217582556395101     
   17.670000000000002       0.13361314420706971      -0.21289780386697960     
   17.746200000000002       0.13466178648577057      -0.21361906294393537     
   17.822500000000002       0.13571211677614764      -0.21434056221928907     
   17.898800000000001       0.13676276140561067      -0.21506136872531234     
   17.975000000000001       0.13781234499506689      -0.21578055273426641     
   18.051200000000001       0.13886224645507139      -0.21649907267739862     
   18.127500000000001       0.13991384621031175      -0.21721788322835403     
   18.203800000000001       0.14096576854997034      -0.21793605400600236     
   18.280000000000001       0.14201663591531244      -0.21865265779981991     
   18.356200000000001       0.14306782846464611      -0.21936864899477837     
   18.432500000000001       0.14412072811735924      -0.22008497876893812     
   18.508800000000001       0.14517395735382260      -0.22080071972854240     
   18.585000000000001       0.14622613712066584      -0.22151494756180315     
   18.661200000000001       0.14727864968096369      -0.22222861309802538     
   18.737500000000001       0.14833287918537119      -0.22294266399788157     
   18.813800000000001       0.14938744695505243      -0.22365617528068502     
   18.890000000000001       0.15044097258795275      -0.22436822450752897     
   18.966200000000001       0.15149484037813546      -0.22507975850642992     
   19.042500000000000       0.15255043635912383      -0.22579172114872442     
   19.118800000000000       0.15360637996772289      -0.22650318924660542     
   19.195000000000000       0.15466128872074839      -0.22721324205474588     
   19.271200000000000       0.15571654834853382      -0.22792282294244104     
   19.347500000000000       0.15677354645004940      -0.22863287284639000     
   19.423700000000000       0.15782951436287448      -0.22934154105053151     
   19.500000000000000       0.15888722569995642      -0.23005069806385800     
   19.576300000000000       0.15994529703241672      -0.23075942399995142     
   19.652500000000000       0.16100234313769513      -0.23146680111392698     
   19.728800000000000       0.16206114071773597      -0.23217469617065212     
   19.805000000000000       0.16311891678528578      -0.23288126353883837     
   19.881200000000000       0.16417706117712977      -0.23358744097309553     
   19.957500000000000       0.16523696566150078      -0.23429416397480651     


==> anc/M2_1_4_v2.dat <==
  2.12500000000000015E-002  5.35741015213890735E-010 -7.15551890862319015E-009
  4.49999999999999983E-002 -1.85502476500012957E-006 -3.45704374379467071E-007
  6.87500000000000056E-002 -4.34164435322575326E-006 -8.10064437784743035E-007
  9.24999999999999989E-002 -7.88100334608865606E-006 -1.47217607772382925E-006
  0.11625000000000002      -1.24818303404046641E-005 -2.33438365753261638E-006
  0.14000000000000001      -1.81529778700231029E-005 -3.39907205908445571E-006
  0.16375000000000001      -2.49034249238343988E-005 -4.66866760644570820E-006
  0.18750000000000000      -3.27422795307665682E-005 -6.14563901592208414E-006
  0.21124999999999999      -4.16787814139835442E-005 -7.83249837340878053E-006
  0.23499999999999999      -5.17223047165859249E-005 -9.73180213999516881E-006
  0.25874999999999998      -6.28823608012067133E-005 -1.18461521868134542E-005
  0.28249999999999997      -7.51686011259903978E-005 -1.41781968601618545E-005
  0.30625000000000002      -8.85908201995427413E-005 -1.67306320779756572E-005
  0.33000000000000002      -1.03158958617547732E-004 -1.95062024587645522E-005
  0.35375000000000001      -1.18883106183852313E-004 -2.25077024841817561E-005
  0.37750000000000000      -1.35773505118941035E-004 -2.57379776964394749E-005
  0.40125000000000000      -1.53840553358839115E-004 -2.91999259318381263E-005
  0.42499999999999999      -1.73094807947611395E-004 -3.28964985917295805E-005
  0.44874999999999998      -1.93546988526758151E-004 -3.68307019522937543E-005
  0.47249999999999992      -2.15207980924944978E-004 -4.10055985145656651E-005
  0.49625000000000008      -2.38088840851656005E-004 -4.54243083962155853E-005
  0.52000000000000002      -2.62200797698504938E-004 -5.00900107666479863E-005
  0.54374999999999996      -2.87555258452110727E-004 -5.50059453270590088E-005
  0.56750000000000000      -3.14163811722605101E-004 -6.01754138371595539E-005
  0.59125000000000005      -3.42038231892017978E-004 -6.56017816903533267E-005
  0.61499999999999999      -3.71190483386981242E-004 -7.12884795392381787E-005
  0.63875000000000004      -4.01632725080381173E-004 -7.72390049733820140E-005
  0.66249999999999998      -4.33377314826795907E-004 -8.34569242514197104E-005
  0.68625000000000003      -4.66436814136783899E-004 -8.99458740896049434E-005
  0.70999999999999996      -5.00823992995297167E-004 -9.67095635090569201E-005
  0.73375000000000001      -5.36551834829761438E-004 -1.03751775744044146E-004
  0.75749999999999995      -5.73633541633594680E-004 -1.11076370213755233E-004
  0.78125000000000000      -6.12082539251219970E-004 -1.18687284560131030E-004
  0.80500000000000016      -6.51912482830903015E-004 -1.26588536754445078E-004
  0.82875000000000010      -6.93137262452052307E-004 -1.34784227275461677E-004
  0.85250000000000004      -7.35771008933914020E-004 -1.43278541362126127E-004
  0.87624999999999997      -7.79828099832952982E-004 -1.52075751343893917E-004
  0.90000000000000002      -8.25323165636538758E-004 -1.61180219051961437E-004
  0.92374999999999996      -8.72271096160939004E-004 -1.70596398314810542E-004
  0.94750000000000001      -9.20687047162002279E-004 -1.80328837541667394E-004
  0.97124999999999995      -9.70586447167346615E-004 -1.90382182397645200E-004
  0.99500000000000000      -1.02198500453927130E-003 -2.00761178574533427E-004
   1.0187500000000000      -1.07489871477811335E-003 -2.11470674661409861E-004
   1.0425000000000000      -1.12934386807623968E-003 -2.22515625119453007E-004
   1.0662499999999999      -1.18533705713336798E-003 -2.33901093365571170E-004
   1.0900000000000001      -1.24289518524449416E-003 -2.45632254969706016E-004
   1.1137500000000000      -1.30203547467226482E-003 -2.57714400970913895E-004
   1.1375000000000000      -1.36277547531624241E-003 -2.70152941317621680E-004
   1.1612499999999999      -1.42513307369221734E-003 -2.82953408437727500E-004
   1.1850000000000001      -1.48912650223531314E-003 -2.96121460944522941E-004
   1.2087500000000000      -1.55477434894149753E-003 -3.09662887484761506E-004
   1.2324999999999999      -1.62209556736281932E-003 -3.23583610735517127E-004
   1.2562500000000001      -1.69110948697251233E-003 -3.37889691556875313E-004
   1.2800000000000000      -1.76183582391706371E-003 -3.52587333307868140E-004
   1.3037500000000000      -1.83429469217323798E-003 -3.67682886333509497E-004
   1.3274999999999999      -1.90850661513215780E-003 -3.83182852631839134E-004
   1.3512500000000001      -1.98449253761208552E-003 -3.99093890706033664E-004
   1.3750000000000000      -2.06227383836685239E-003 -4.15422820620063745E-004
   1.3987499999999999      -2.14187234305196570E-003 -4.32176629255569570E-004
   1.4225000000000001      -2.22331033771704708E-003 -4.49362475789391906E-004
   1.4462500000000000      -2.30661058283192829E-003 -4.66987697399201247E-004
   1.4700000000000000      -2.39179632787597275E-003 -4.85059815209506323E-004
   1.4937499999999999      -2.47889132651884884E-003 -5.03586540490459341E-004
   1.5175000000000001      -2.56791985242262565E-003 -5.22575781122595917E-004
   1.5412500000000000      -2.65890671569695564E-003 -5.42035648341516389E-004
   1.5649999999999999      -2.75187728004099713E-003 -5.61974463777341858E-004
   1.5887500000000001      -2.84685748060785164E-003 -5.82400766804759182E-004
   1.6125000000000000      -2.94387384262949792E-003 -6.03323322220423205E-004
   1.6362500000000000      -3.04295350084265656E-003 -6.24751128265654278E-004
   1.6599999999999999      -3.14412421975853590E-003 -6.46693425013408090E-004
   1.6837500000000001      -3.24741441482228471E-003 -6.69159703139892456E-004
   1.7075000000000000      -3.35285317451079496E-003 -6.92159713102420021E-004
   1.7312500000000000      -3.46047028342095402E-003 -7.15703474746620855E-004
   1.7549999999999999      -3.57029624640364199E-003 -7.39801287367705478E-004
   1.7787500000000001      -3.68236231380269889E-003 -7.64463740252083971E-004
   1.8025000000000000      -3.79670050786203592E-003 -7.89701723727571762E-004
   1.8262499999999999      -3.91334365036843327E-003 -8.15526440752312913E-004
   1.8499999999999999      -4.03232539160218364E-003 -8.41949419074715507E-004
   1.8737499999999998      -4.15368024067299876E-003 -8.68982523998987452E-004
   1.8974999999999997      -4.27744359732391138E-003 -8.96637971793401976E-004
   1.9212499999999997      -4.40365178529197269E-003 -9.24928343781069142E-004
   1.9450000000000001      -4.53234208732101584E-003 -9.53866601156008590E-004
   1.9687500000000000      -4.66355278192867161E-003 -9.83466100570450519E-004
   1.9924999999999999      -4.79732318203757863E-003 -1.01374061054284995E-003
   2.0162499999999999      -4.93369367558891929E-003 -1.04470432873977523E-003
   2.0400000000000000      -5.07270576826548362E-003 -1.07637190018911228E-003
   2.0637500000000002      -5.21440212846129014E-003 -1.10875843648633541E-003
   2.0874999999999999      -5.35882663464548343E-003 -1.14187953606071269E-003
   2.1112500000000001      -5.50602442528000825E-003 -1.17575130557350102E-003
   2.1349999999999998      -5.65604195146326028E-003 -1.21039038252617717E-003
   2.1587499999999999      -5.80892703248603228E-003 -1.24581395916315159E-003
   2.1825000000000001      -5.96472891450129921E-003 -1.28203980776042301E-003
   2.2062499999999998      -6.12349833252630663E-003 -1.31908630739944977E-003
   2.2300000000000000      -6.28528757601390722E-003 -1.35697247233395593E-003
   2.2537500000000001      -6.45015055825022901E-003 -1.39571798206676503E-003
   2.2774999999999999      -6.61814288985842873E-003 -1.43534321326413395E-003
   2.3012500000000000      -6.78932195671260678E-003 -1.47586927364631968E-003
   2.3250000000000002      -6.96374700297778919E-003 -1.51731803808953058E-003
   2.3487499999999999      -7.14147921735059591E-003 -1.55971218660647571E-003
   2.3725000000000001      -7.32258182856441227E-003 -1.60307524562034874E-003
   2.3962500000000002      -7.50712020298506359E-003 -1.64743163107465671E-003
   2.4199999999999999      -7.69516195099790006E-003 -1.69280669495166678E-003
   2.4437500000000001      -7.88677703887218258E-003 -1.73922677460107834E-003
   2.4674999999999998      -8.08203790984024333E-003 -1.78671924583535162E-003
   2.4912500000000000      -8.28101960949220554E-003 -1.83531257886147283E-003
   2.5150000000000001      -8.48379992656836043E-003 -1.88503639966080975E-003
   2.5387499999999998      -8.69045953686563115E-003 -1.93592155428725580E-003
   2.5625000000000000      -8.90108216074274317E-003 -1.98800017859941409E-003
   2.5862500000000002      -9.11575473131361752E-003 -2.04130577300820496E-003
   2.6099999999999999      -9.33456757499100814E-003 -2.09587328285472385E-003
   2.6337500000000000      -9.55761460551915291E-003 -2.15173918494537863E-003
   2.6575000000000002      -9.78499353276079432E-003 -2.20894158083073926E-003
   2.6812499999999999      -1.00168060876481748E-002 -2.26752029748187364E-003
   2.7050000000000001      -1.02531582648701988E-002 -2.32751699609418236E-003
   2.7287499999999998      -1.04941605850533311E-002 -2.38897528983560538E-003
   2.7524999999999999      -1.07399283784047547E-002 -2.45194087145500896E-003
   2.7762500000000001      -1.09905820920269542E-002 -2.51646165177977056E-003
   2.7999999999999998      -1.12462476233889299E-002 -2.58258791026083406E-003
   2.8237500000000000      -1.15070566827549479E-002 -2.65037245887265582E-003
   2.8475000000000001      -1.17731471877362062E-002 -2.71987082084627343E-003
   2.8712499999999999      -1.20446636935498275E-002 -2.79114142591186526E-003
   2.8950000000000000      -1.23217578630557285E-002 -2.86424582395573271E-003
   2.9187500000000002      -1.26045889812047111E-002 -2.93924891926272908E-003
   2.9424999999999999      -1.28933245191871059E-002 -3.01621922782454623E-003
   2.9662500000000001      -1.31881407543365092E-002 -3.09522916055625071E-003
   2.9900000000000002      -1.34892234527398854E-002 -3.17635533568738550E-003
   3.0137499999999999      -1.37967686225595031E-002 -3.25967892409327609E-003
   3.0375000000000001      -1.41109833473156126E-002 -3.34528603192108106E-003
   3.0612499999999998      -1.44320867098519431E-002 -3.43326812556380215E-003
   3.0850000000000000      -1.47603108194570513E-002 -3.52372250486644376E-003
   3.1087500000000001      -1.50959019567064607E-002 -3.61675283144189839E-003
   3.1324999999999998      -1.54391218530977193E-002 -3.71246972016604868E-003
   3.1562500000000000      -1.57902491255729853E-002 -3.81099140335925193E-003
   3.1800000000000002      -1.61495808896816549E-002 -3.91244447890298167E-003
   3.2037499999999999      -1.65174345795877364E-002 -4.01696475566165612E-003
   3.2275000000000000      -1.68941500085733887E-002 -4.12469821217689974E-003
   3.2512500000000006      -1.72800917103915347E-002 -4.23580208779989788E-003
   3.2749999999999999      -1.76756516101168881E-002 -4.35044612938957197E-003
   3.2987500000000005      -1.80812520834798297E-002 -4.46881402164463204E-003
   3.3224999999999998      -1.84973494766295515E-002 -4.59110503533800840E-003
   3.3462500000000004      -1.89244381746499282E-002 -4.71753593556258760E-003
   3.3700000000000001      -1.93630553279977788E-002 -4.84834320208494575E-003
   3.3937500000000003      -1.98137863727919396E-002 -4.98378562673448215E-003
   3.4175000000000000      -2.02772715132513888E-002 -5.12414736880593882E-003
   3.4412500000000001      -2.07542133993899626E-002 -5.26974157613651316E-003
   3.4649999999999999      -2.12453862198623625E-002 -5.42091468979852015E-003
   3.4887500000000000      -2.17516466651462292E-002 -5.57805162805270847E-003
   3.5124999999999997      -2.22739471106331438E-002 -5.74158204310236571E-003
   3.5362499999999999      -2.28133517413017205E-002 -5.91198797227163175E-003
   3.5599999999999996      -2.33710563023419651E-002 -6.08981324204377686E-003
   3.5837500000000002      -2.39484127254767747E-002 -6.27567519363863430E-003
   3.6074999999999995      -2.45469600417262436E-002 -6.47027943350456537E-003
   3.6312500000000001      -2.51684637418785745E-002 -6.67443864134857016E-003
   3.6549999999999994      -2.58149665965512407E-002 -6.88909689052530794E-003
   3.6787500000000000      -2.64888553231102802E-002 -7.11536159994173318E-003
   3.7025000000000001      -2.71929496312579670E-002 -7.35454627498607991E-003
   3.7262499999999998      -2.79306236230358919E-002 -7.60822886620399902E-003
   3.7500000000000000      -2.87059753020741035E-002 -7.87833337213947674E-003
   3.7525000000000004      -2.87899792183523295E-002 -7.90781308874061346E-003
   3.7549999999999999      -2.88744621892674455E-002 -7.93750378165358587E-003
   3.7574999999999998      -2.89594310061798733E-002 -7.96740866121657502E-003
   3.7599999999999998      -2.90448926483981018E-002 -7.99753102450035877E-003
   3.7624999999999997      -2.91308542651117948E-002 -8.02787425162785652E-003
   3.7650000000000001      -2.92173231766329061E-002 -8.05844180744651195E-003
   3.7675000000000005      -2.93043069304111253E-002 -8.08923725837753377E-003
   3.7700000000000000      -2.93918132340827386E-002 -8.12026425542899423E-003
   3.7725000000000000      -2.94798500124566661E-002 -8.15152655144726380E-003
   3.7749999999999999      -2.95684254027539783E-002 -8.18302800142581450E-003
   3.7774999999999999      -2.96575477628530995E-002 -8.21477256647952514E-003
   3.7799999999999994      -2.97472256798802341E-002 -8.24676431800033458E-003
   3.7825000000000006      -2.98374679792370937E-002 -8.27900744202519565E-003
   3.7850000000000001      -2.99282837340936539E-002 -8.31150624382949108E-003
   3.7875000000000001      -3.00196822754391565E-002 -8.34426515277840279E-003
   3.7900000000000000      -3.01116732023409515E-002 -8.37728872734515989E-003
   3.7925000000000000      -3.02042663934001601E-002 -8.41058166057832672E-003
   3.7949999999999995      -3.02974720181708214E-002 -8.44414878568314729E-003
   3.7974999999999999      -3.03913005495338069E-002 -8.47799508200078669E-003
   3.8000000000000003      -3.04857627766887233E-002 -8.51212568130063976E-003
   3.8025000000000002      -3.05808698188738508E-002 -8.54654587442657196E-003
   3.8050000000000002      -3.06766331398649651E-002 -8.58126111832120328E-003
   3.8075000000000001      -3.07730645633078302E-002 -8.61627704345535768E-003
   3.8099999999999996      -3.08701762889432990E-002 -8.65159946169116213E-003
   3.8125000000000000      -3.09679809097907488E-002 -8.68723437461080099E-003
   3.8150000000000004      -3.10664914303586011E-002 -8.72318798234443353E-003
   3.8174999999999999      -3.11657212859593122E-002 -8.75946669293499978E-003
   3.8199999999999998      -3.12656843627180034E-002 -8.79607713214106308E-003
   3.8224999999999998      -3.13663950213196943E-002 -8.83302615455326505E-003
   3.8249999999999997      -3.14678681172277167E-002 -8.87032085400045120E-003
   3.8275000000000001      -3.15701190273727089E-002 -8.90796857607984230E-003
   3.8300000000000005      -3.16731636755289217E-002 -8.94597693064669471E-003
   3.8325000000000000      -3.17770185608671069E-002 -8.98435380555354449E-003
   3.8350000000000000      -3.18817007921417400E-002 -9.02310738236642741E-003
   3.8374999999999999      -3.19872281008612772E-002 -9.06224614654718708E-003
   3.8399999999999999      -3.20936189035141081E-002 -9.10177891196245134E-003
   3.8424999999999994      -3.22008923193441432E-002 -9.14171483330766463E-003
   3.8450000000000006      -3.23090682140985685E-002 -9.18206342640613682E-003
   3.8475000000000001      -3.24181672420434386E-002 -9.22283458859630631E-003
   3.8500000000000001      -3.25282108905735681E-002 -9.26403862048178622E-003
   3.8525000000000000      -3.26392215291826798E-002 -9.30568624960395954E-003
   3.8550000000000000      -3.27512224611322608E-002 -9.34778865562854201E-003
   3.8574999999999995      -3.28642379796506567E-002 -9.39035749763782526E-003
   3.8599999999999999      -3.29782934284599122E-002 -9.43340494355054959E-003
   3.8625000000000003      -3.30934152671645762E-002 -9.47694370190955808E-003
   3.8650000000000002      -3.32096311419890489E-002 -9.52098705627468789E-003
   3.8675000000000002      -3.33269699624099067E-002 -9.56554890248719446E-003
   3.8700000000000001      -3.34454619842950648E-002 -9.61064378910429611E-003
   3.8724999999999996      -3.35651389002400158E-002 -9.65628696134035978E-003
   3.8750000000000000      -3.36860339378790841E-002 -9.70249440889437396E-003
   3.8775000000000004      -3.38081819672265138E-002 -9.74928291814297805E-003
   3.8799999999999999      -3.39316196169876655E-002 -9.79667012888078663E-003
   3.8824999999999998      -3.40563854036104868E-002 -9.84467459692098777E-003
   3.8849999999999998      -3.41825198708516076E-002 -9.89331586217178337E-003
   3.8874999999999997      -3.43100657439618165E-002 -9.94261452366593593E-003
   3.8900000000000001      -3.44390680985773301E-002 -9.99259232190406223E-003
   3.8925000000000005      -3.45695745497600279E-002 -1.00432722304734240E-002
   3.8950000000000000      -3.47016354549412945E-002 -1.00946785555724085E-002
   3.8975000000000000      -3.48353041448307421E-002 -1.01468370480287569E-002
   3.8999999999999999      -3.49706371818445522E-002 -1.01997750282836006E-002
   3.9024999999999999      -3.51076946211758487E-002 -1.02535215177643208E-002
   3.9049999999999994      -3.52465403576622885E-002 -1.03081074016874719E-002
   3.9075000000000006      -3.53872424528198365E-002 -1.03635655934338627E-002
   3.9100000000000001      -3.55298735523573092E-002 -1.04199312337782766E-002
   3.9125000000000001      -3.56745113062176336E-002 -1.04772419005655527E-002
   3.9150000000000000      -3.58212388878184976E-002 -1.05355378586530785E-002
   3.9175000000000000      -3.59701455592989008E-002 -1.05948623363888925E-002
   3.9199999999999995      -3.61213273189555234E-002 -1.06552618414074360E-002
   3.9224999999999999      -3.62748876402135059E-002 -1.07167865211241376E-002
   3.9250000000000003      -3.64309383184822783E-002 -1.07794905759196410E-002
   3.9275000000000002      -3.65896004458200752E-002 -1.08434327347508366E-002
   3.9300000000000002      -3.67510055378327399E-002 -1.09086768051271914E-002
   3.9325000000000001      -3.69152968429521736E-002 -1.09752923121886146E-002
   3.9349999999999996      -3.70826308715644232E-002 -1.10433552452019121E-002
   3.9375000000000000      -3.72531791919161193E-002 -1.11129489344204222E-002
   3.9400000000000004      -3.74271305520533018E-002 -1.11841650872790809E-002
   3.9424999999999999      -3.76046934031517843E-002 -1.12571050207977003E-002
   3.9449999999999998      -3.77860989268777661E-002 -1.13318811393300252E-002
   3.9474999999999998      -3.79716046622495668E-002 -1.14086187101460138E-002
   3.9499999999999997      -3.81614989713443611E-002 -1.14874580399470013E-002
   3.9525000000000001      -3.83561064665576754E-002 -1.15685571308109785E-002
   3.9550000000000005      -3.85557947719297814E-002 -1.16520949834121729E-002
   3.9575000000000000      -3.87609829878503287E-002 -1.17382757350364512E-002
   3.9600000000000000      -3.89721524334006239E-002 -1.18273339112458381E-002
   3.9624999999999999      -3.91898604593263269E-002 -1.19195411797808678E-002
   3.9649999999999999      -3.94147584796345346E-002 -1.20152151684328121E-002
   3.9674999999999994      -3.96476159135534453E-002 -1.21147311748924444E-002
   3.9700000000000006      -3.98893525954436903E-002 -1.22185380204785678E-002
   3.9725000000000001      -4.01410836316418648E-002 -1.23271799956012756E-002
   3.9750000000000001      -4.04041831039486654E-002 -1.24413280299421336E-002
   3.9775000000000000      -4.06803773120761256E-002 -1.25618253229390544E-002
   3.9800000000000000      -4.09718862662838759E-002 -1.26897565962423488E-002
   3.9824999999999995      -4.12816480111635811E-002 -1.28265579010060932E-002
   3.9849999999999999      -4.16136940447765780E-002 -1.29742004254329059E-002
   3.9875000000000003      -4.19738230577840071E-002 -1.31355203830281157E-002
   3.9900000000000002      -4.23709264913107037E-002 -1.33148681771228707E-002
   3.9925000000000002      -4.28199577349852450E-002 -1.35195627158321823E-002
   3.9950000000000001      -4.33500453563356938E-002 -1.37638658767020236E-002
   3.9974999999999996      -4.40363141661362645E-002 -1.40845734259812689E-002
   4.0000000000000000      -4.56684432881985375E-002 -1.48686729863784159E-002
   4.0025000000000004      -4.48984756543206950E-002 -1.64769435136984874E-002
   4.0049999999999999      -4.45910641543067615E-002 -1.71417630043546390E-002
   4.0075000000000003      -4.43595143096321837E-002 -1.76519423693315448E-002
   4.0099999999999998      -4.41671265704483007E-002 -1.80822892691242972E-002
   4.0125000000000002      -4.39996977437932951E-002 -1.84617510405392232E-002
   4.0149999999999997      -4.38499484123145503E-002 -1.88051585608363971E-002
   4.0175000000000001      -4.37135570639651597E-002 -1.91213135014679687E-002
   4.0199999999999996      -4.35877099719833086E-002 -1.94159449547521602E-002
   4.0225000000000000      -4.34704540337870829E-002 -1.96930284789257407E-002
   4.0250000000000004      -4.33603681925592288E-002 -1.99554557999101351E-002
   4.0274999999999999      -4.32563804197610702E-002 -2.02054077947788902E-002
   4.0300000000000002      -4.31576584442041125E-002 -2.04445771204700179E-002
   4.0324999999999998      -4.30635408792131996E-002 -2.06743085292115623E-002
   4.0350000000000001      -4.29734918651983322E-002 -2.08956912630802981E-002
   4.0374999999999996      -4.28870701020361081E-002 -2.11096221244199307E-002
   4.0400000000000000      -4.28039070581307315E-002 -2.13168498508329932E-002
   4.0425000000000004      -4.27236912372870314E-002 -2.15180071510646526E-002
   4.0449999999999999      -4.26461565624362549E-002 -2.17136343506367895E-002
   4.0475000000000003      -4.25710736358679495E-002 -2.19041971872482380E-002
   4.0499999999999998      -4.24982430458704374E-002 -2.20901004302625388E-002
   4.0525000000000002      -4.24274901664466603E-002 -2.22716984641690534E-002
   4.0549999999999997      -4.23586610610369174E-002 -2.24493036234011435E-002
   4.0579999999999998      -4.22784143731951001E-002 -2.26575469670351887E-002
   4.0599999999999996      -4.22262429131635073E-002 -2.27936129777818915E-002
   4.0625000000000000      -4.21624230785563048E-002 -2.29607852288061590E-002
   4.0650000000000004      -4.21000615318182572E-002 -2.31249086523644051E-002
   4.0674999999999999      -4.20390695245420817E-002 -2.32861631575418809E-002
   4.0700000000000003      -4.19793665252152434E-002 -2.34447119713993984E-002
   4.0724999999999998      -4.19208791974288175E-002 -2.36007037160544282E-002
   4.0750000000000002      -4.18635405356660578E-002 -2.37542741651965948E-002
   4.0774999999999997      -4.18072891299660354E-002 -2.39055477384623530E-002
   4.0800000000000001      -4.17520685367025468E-002 -2.40546387799017956E-002
   4.0824999999999996      -4.16978267375364697E-002 -2.42016526575538904E-002
   4.0850000000000000      -4.16445156714666601E-002 -2.43466867135324130E-002
   4.0875000000000004      -4.15920908288209198E-002 -2.44898310890285555E-002
   4.0899999999999999      -4.15405108970618997E-002 -2.46311694435439564E-002
   4.0925000000000002      -4.14897374507053607E-002 -2.47707795845404782E-002
   4.0949999999999998      -4.14397346787969967E-002 -2.49087340207501604E-002
   4.0975000000000001      -4.13904691445334538E-002 -2.50451004501501401E-002
   4.0999999999999996      -4.13419095725236982E-002 -2.51799421917837662E-002
   4.1025000000000000      -4.12940266598944283E-002 -2.53133185691169250E-002
   4.1050000000000004      -4.12467929080634621E-002 -2.54452852514113863E-002
   4.1074999999999999      -4.12001824724809174E-002 -2.55758945585944364E-002
   4.1100000000000003      -4.11541710280504125E-002 -2.57051957342792972E-002
   4.1124999999999998      -4.11087356482765440E-002 -2.58332351909051974E-002
   4.1150000000000002      -4.10638546964672349E-002 -2.59600567303970887E-002
   4.1174999999999997      -4.10195077275485667E-002 -2.60857017432583327E-002
   4.1200000000000001      -4.09756753992893200E-002 -2.62102093886384356E-002
   4.1224999999999996      -4.09323393920818651E-002 -2.63336167576926766E-002
   4.1250000000000000      -4.08894823346390782E-002 -2.64559590210233682E-002
   4.1275000000000004      -4.08470877392168169E-002 -2.65772695646845705E-002
   4.1299999999999999      -4.08051399398245973E-002 -2.66975801124459851E-002
   4.1325000000000003      -4.07636240370083738E-002 -2.68169208382643895E-002
   4.1349999999999998      -4.07225258471390142E-002 -2.69353204690900988E-002
   4.1375000000000002      -4.06818318559003939E-002 -2.70528063790899317E-002
   4.1399999999999997      -4.06415291755798935E-002 -2.71694046761555702E-002
   4.1425000000000001      -4.06016055057592112E-002 -2.72851402814365193E-002
   4.1449999999999996      -4.05620490972496209E-002 -2.74000370026837234E-002
   4.1475000000000000      -4.05228487185426839E-002 -2.75141176017083683E-002
   4.1500000000000004      -4.04839936250961860E-002 -2.76274038568741567E-002
   4.1524999999999999      -4.04454735307869170E-002 -2.77399166208051433E-002
   4.1550000000000002      -4.04072785814960089E-002 -2.78516758738475249E-002
   4.1574999999999998      -4.03693993306293158E-002 -2.79627007736560802E-002
   4.1600000000000001      -4.03318267163008809E-002 -2.80730097011730427E-002
   4.1624999999999996      -4.02945520402904558E-002 -2.81826203034839275E-002
   4.1650000000000000      -4.02575669482919049E-002 -2.82915495335849636E-002
   4.1675000000000004      -4.02208634115917354E-002 -2.83998136874890374E-002
   4.1699999999999999      -4.01844337099621293E-002 -2.85074284388220356E-002
   4.1725000000000003      -4.01482704156878312E-002 -2.86144088711237192E-002
   4.1749999999999998      -4.01123663786357651E-002 -2.87207695080354194E-002
   4.1775000000000002      -4.00767147122853273E-002 -2.88265243415421514E-002
   4.1799999999999997      -4.00413087806455459E-002 -2.89316868584181056E-002
   4.1825000000000001      -4.00061421859907590E-002 -2.90362700650144759E-002
   4.1849999999999996      -3.99712087573542291E-002 -2.91402865105136293E-002
   4.1875000000000000      -3.99365025397217105E-002 -2.92437483087643231E-002
   4.1900000000000004      -3.99020177838753237E-002 -2.93466671588014962E-002
   4.1924999999999999      -3.98677489368396976E-002 -2.94490543641466665E-002
   4.1950000000000003      -3.98336906328876708E-002 -2.95509208509755796E-002
   4.1974999999999998      -3.97998376850659877E-002 -2.96522771852333888E-002
   4.2000000000000002      -3.97661850772048769E-002 -2.97531335887707693E-002
   4.2024999999999997      -3.97327279563784580E-002 -2.98534999545679372E-002
   4.2050000000000001      -3.96994616257844712E-002 -2.99533858611094155E-002
   4.2074999999999996      -3.96663815380166040E-002 -3.00528005859657249E-002
   4.2100000000000000      -3.96334832887020178E-002 -3.01517531186355110E-002
   4.2125000000000004      -3.96007626104809343E-002 -3.02502521726957033E-002
   4.2149999999999999      -3.95682153673061546E-002 -3.03483061973055766E-002
   4.2175000000000002      -3.95358375490413583E-002 -3.04459233881052664E-002
   4.2199999999999998      -3.95036252663403045E-002 -3.05431116975474308E-002
   4.2225000000000001      -3.94715747457883015E-002 -3.06398788446980916E-002
   4.2249999999999996      -3.94396823252903053E-002 -3.07362323245383394E-002
   4.2275000000000000      -3.94079444496911388E-002 -3.08321794167987148E-002
   4.2300000000000004      -3.93763576666117734E-002 -3.09277271943538858E-002
   4.2324999999999999      -3.93449186224915856E-002 -3.10228825312041691E-002
   4.2350000000000003      -3.93136240588218902E-002 -3.11176521100684396E-002
   4.2374999999999998      -3.92824708085609750E-002 -3.12120424296109325E-002
   4.2400000000000002      -3.92514557927224825E-002 -3.13060598113265101E-002
   4.2424999999999997      -3.92205760170770759E-002 -3.13997104060619384E-002
   4.2450000000000001      -3.91898285691989270E-002 -3.14930002003865964E-002
   4.2474999999999996      -3.91592106152986730E-002 -3.15859350223879273E-002
   4.2500000000000000      -3.91287193975333875E-002 -3.16785205474678366E-002
   4.3262499999999999      -3.82479102366774723E-002 -3.43588030007573528E-002
   4.4024999999999999      -3.74317182172210702E-002 -3.68250865947199815E-002
   4.4787499999999998      -3.66517082564855670E-002 -3.91382096821746989E-002
   4.5549999999999997      -3.58916898041092697E-002 -4.13343209796809274E-002
   4.6312499999999996      -3.51417609061215538E-002 -4.34368108619173285E-002
   4.7074999999999996      -3.43955807234333846E-002 -4.54617690506372227E-002
   4.7837500000000004      -3.36489677803933560E-002 -4.74207903383074697E-002
   4.8600000000000003      -3.28991172991359646E-002 -4.93225442188155380E-002
   4.9362500000000002      -3.21441360357321015E-002 -5.11737113788612724E-002
   5.0125000000000002      -3.13827520376551081E-002 -5.29795715616160831E-002
   5.0887500000000001      -3.06141263762012908E-002 -5.47443881140631319E-002
   5.1650000000000000      -2.98377271239074343E-002 -5.64716683001702593E-002
   5.2412500000000000      -2.90532427745929210E-002 -5.81643446663743791E-002
   5.3174999999999999      -2.82605214741259436E-002 -5.98249045817090125E-002
   5.3937499999999998      -2.74595275932016207E-002 -6.14554847713434452E-002
   5.4699999999999998      -2.66503102248547806E-002 -6.30579416214603755E-002
   5.5462499999999997      -2.58329800452227303E-002 -6.46339043504374072E-002
   5.6224999999999996      -2.50076921412565253E-002 -6.61848158310732182E-002
   5.6987500000000004      -2.41746331597647857E-002 -6.77119643601278992E-002
   5.7750000000000004      -2.33340116271107401E-002 -6.92165086896178450E-002
   5.8512500000000003      -2.24860506219651465E-002 -7.06994979729128753E-002
   5.9275000000000002      -2.16309822118304525E-002 -7.21618878246654688E-002
   6.0037500000000001      -2.07690432234001986E-002 -7.36045533774573463E-002
   6.0800000000000001      -1.99004720275544854E-002 -7.50282999869104489E-002
   6.1562500000000000      -1.90255061058275977E-002 -7.64338720939417293E-002
   6.2324999999999999      -1.81443802148566792E-002 -7.78219606044441015E-002
   6.3087499999999999      -1.72573250169790818E-002 -7.91932090893960744E-002
   6.3849999999999998      -1.63645660718578882E-002 -8.05482190261387343E-002
   6.4612499999999997      -1.54663231097608937E-002 -8.18875542595324524E-002
   6.5375000000000005      -1.45628095243648739E-002 -8.32117448215627525E-002
   6.6137499999999996      -1.36542320370688260E-002 -8.45212902213044043E-002
   6.6900000000000013      -1.27407904950933969E-002 -8.58166622943409424E-002
   6.7662500000000003      -1.18226777737515023E-002 -8.70983076836580744E-002
   6.8425000000000002      -1.09000797595413187E-002 -8.83666500105093899E-002
   6.9187500000000002      -9.97317539572395093E-003 -8.96220917841507592E-002
   6.9949999999999992      -9.04213677501881398E-003 -9.08650160832243786E-002
   7.0712500000000000      -8.10712926968290212E-003 -9.20957880575766358E-002
   7.1475000000000000      -7.16831168719428511E-003 -9.33147562557596205E-002
   7.2237500000000008      -6.22583644613792196E-003 -9.45222538170622656E-002
   7.2999999999999998      -5.27984976565514571E-003 -9.57185995404470913E-002
   7.3762499999999998      -4.33049186394009102E-003 -9.69040988474069581E-002
   7.4524999999999997      -3.37789716209516014E-003 -9.80790446521992015E-002
   7.5287499999999987      -2.42219449043897493E-003 -9.92437181508888239E-002
   7.6050000000000004      -1.46350729499970388E-003 -0.10039838953893568     
   7.6812499999999995      -5.01953842450345131E-004 -0.10154331866567186     
   7.7575000000000003       4.62352577835836872E-004 -0.10267875563285832     
   7.8337500000000002       1.42930345559878790E-003 -0.10380494134356072     
   7.9100000000000010       2.39879486611965526E-003 -0.10492210800678502     
   7.9862500000000001       3.37072728183642053E-003 -0.10603047960264225     
   8.0625000000000000       4.34500538960900465E-003 -0.10713027231220371     
   8.1387499999999999       5.32153791401325689E-003 -0.10822169491566838     
   8.2149999999999999       6.30023744696644409E-003 -0.10930494916195330     
   8.2912499999999998       7.28102028388414192E-003 -0.11038023011235260     
   8.3674999999999997       8.26380626643136683E-003 -0.11144772646051936     
   8.4437499999999996       9.24851863176343048E-003 -0.11250762083070837     
   8.5199999999999996       1.02350838679830039E-002 -0.11356009005602144     
   8.5962499999999995       1.12234315754114970E-002 -0.11460530543830494     
   8.6724999999999994       1.22134943337217517E-002 -0.11564343299601743     
   8.7487499999999994       1.32052075716289977E-002 -0.11667463367371168     
   8.8249999999999993       1.41985094461215648E-002 -0.11769906358455826     
   8.9012499999999992       1.51933407218177649E-002 -0.11871687419464710     
   8.9774999999999991       1.61896446576723779E-002 -0.11972821251968417     
   9.0537500000000009       1.71873668986792724E-002 -0.12073322130731509     
   9.1300000000000008       1.81864553733804626E-002 -0.12173203921013956     
   9.2062500000000007       1.91868601973238621E-002 -0.12272480094950636     
   9.2825000000000006       2.01885335822322674E-002 -0.12371163746996262     
   9.3587500000000006       2.11914297502038933E-002 -0.12469267608423094     
   9.4350000000000005       2.21955048518895082E-002 -0.12566804060886530     
   9.5112500000000004       2.32007168874195334E-002 -0.12663785149119586     
   9.5875000000000004       2.42070256289861584E-002 -0.12760222592870846     
   9.6637500000000003       2.52143925444248199E-002 -0.12856127798244513     
   9.7400000000000002       2.62227807218192374E-002 -0.12951511868616625     
   9.8162500000000001       2.72321547958914827E-002 -0.13046385615280753     
   9.8925000000000001       2.82424808775275440E-002 -0.13140759567915927     
   9.9687500000000000       2.92537264858101186E-002 -0.13234643983880040     
   10.045000000000000       3.02658604970927024E-002 -0.13328048862236003     
   10.121200000000000       3.12781885465670401E-002 -0.13420923158201153     
   10.197500000000000       3.22926756522886119E-002 -0.13513458742092546     
   10.273800000000000       3.33079664322097277E-002 -0.13605542712055835     
   10.350000000000000       3.43227024612031070E-002 -0.13697064306034329     
   10.426200000000000       3.53381888533075075E-002 -0.13788153307531303     
   10.502500000000000       3.63557357493667146E-002 -0.13878937013798398     
   10.578799999999999       3.73739879853966783E-002 -0.13969304016821496     
   10.654999999999999       3.83915876881890036E-002 -0.14059144889197658     
   10.731199999999999       3.94098479554559067E-002 -0.14148586318854361     
   10.807499999999999       4.04300862357564600E-002 -0.14237752705199327     
   10.883699999999999       4.14496089554346331E-002 -0.14326417937273248     
   10.960000000000001       4.24710734960413450E-002 -0.14414822183420184     
   11.036300000000001       4.34931245204037351E-002 -0.14502856123753458     
   11.112500000000001       4.45144043632571471E-002 -0.14590412216133444     
   11.188800000000001       4.55375772660416914E-002 -0.14677727227309181     
   11.265000000000001       4.65599457273523504E-002 -0.14764579080328444     
   11.341200000000001       4.75828355817256507E-002 -0.14851089082609001     
   11.417500000000000       4.86075761051393829E-002 -0.14937376599222726     
   11.493800000000000       4.96328117930097540E-002 -0.15023334249159498     
   11.570000000000000       5.06571851859958650E-002 -0.15108856236475313     
   11.646200000000000       5.16820274696549870E-002 -0.15194061495841252     
   11.722500000000000       5.27086728341121802E-002 -0.15279067160826923     
   11.798800000000000       5.37357654523982972E-002 -0.15363767022075819     
   11.875000000000000       5.47619476038517655E-002 -0.15448056345777886     
   11.951200000000000       5.57885548438346313E-002 -0.15532051885274165     
   12.027500000000000       5.68169253735930566E-002 -0.15615868737523300     
   12.103800000000000       5.78457027325061240E-002 -0.15699401825894380     
   12.180000000000000       5.88735287656196177E-002 -0.15782547457582541     
   12.256200000000000       5.99017429906843618E-002 -0.15865420417638254     
   12.332500000000000       6.09316874421794025E-002 -0.15948133958985922     
   12.408799999999999       6.19620053902509918E-002 -0.16030584085670191     
   12.484999999999999       6.29913386136417702E-002 -0.16112668078669634     
   12.561199999999999       6.40210305319897782E-002 -0.16194498882653419     
   12.637499999999999       6.50524268308677739E-002 -0.16276188007796905     
   12.713699999999999       6.60828179887133355E-002 -0.16357525838245077     
   12.789999999999999       6.71149027029336043E-002 -0.16438730278020180     
   12.866299999999999       6.81473234457145721E-002 -0.16519698755452139     
   12.942500000000003       6.91787211118880530E-002 -0.16600329849539813     
   13.018800000000001       7.02117976180208353E-002 -0.16680839351421423     
   13.095000000000001       7.12438400783709097E-002 -0.16761020309099603     
   13.171199999999999       7.22761975435963350E-002 -0.16840982398464158     
   13.247500000000000       7.33102210135246068E-002 -0.16920834081565297     
   13.323800000000002       7.43445518026571994E-002 -0.17000474173629190     
   13.400000000000000       7.53778299877448377E-002 -0.17079802531078753     
   13.476200000000000       7.64114076458347891E-002 -0.17158927407987706     
   13.552499999999998       7.74466387726548966E-002 -0.17237955912020914     
   13.628800000000000       7.84821644557595482E-002 -0.17316787666009012     
   13.705000000000000       7.95166244593666915E-002 -0.17395323241927996     
   13.781200000000000       8.05513734330995518E-002 -0.17473669504320127     
   13.857500000000000       8.15877676179744132E-002 -0.17551932249082774     
   13.933799999999998       8.26244470231920630E-002 -0.17630011826182376     
   14.010000000000002       8.36600501799666385E-002 -0.17707809488039525     
   14.086200000000000       8.46959334087735022E-002 -0.17785430856377799     
   14.162500000000000       8.57334545885381355E-002 -0.17862980584493288     
   14.238799999999999       8.67712525304167592E-002 -0.17940359792518470     
   14.315000000000000       8.78079648246567201E-002 -0.18017470454776655     
   14.391200000000000       8.88449500249344076E-002 -0.18094417102599539     
   14.467499999999999       8.98835684388932937E-002 -0.18171303356832350     
   14.543799999999999       9.09224585849756073E-002 -0.18248031042579116     
   14.619999999999997       9.19602578319315273E-002 -0.18324502753153155     
   14.696200000000001       9.29983272794208393E-002 -0.18400821923265334     
   14.772500000000001       9.40380295585876852E-002 -0.18477091118968023     
   14.848799999999999       9.50780023771677224E-002 -0.18553212733991642     
   14.924999999999999       9.61168819769925437E-002 -0.18629089877991459     
   15.001200000000003       9.71560308778153248E-002 -0.18704824946875184     
   15.077500000000001       9.81968129273547569E-002 -0.18780519552194033     
   15.153800000000000       9.92378641489597424E-002 -0.18856076687164813     
   15.230000000000000       0.10027781918200010      -0.18931400042169108     
   15.306200000000000       0.10131804197044622      -0.19006591154888880     
   15.382500000000002       0.10235989807586408      -0.19081750847778725     
   15.458800000000000       0.10340202269265852      -0.19156782733628647     
   15.535000000000000       0.10444304993527524      -0.19231591065012407     
   15.611199999999998       0.10548434618570059      -0.19306276551510873     
   15.687500000000000       0.10652727946283974      -0.19380939205179362     
   15.763800000000002       0.10757048451367883      -0.19455483121638900     
   15.840000000000000       0.10861259470355349      -0.19529812962127255     
   15.916200000000000       0.10965497814532126      -0.19604028565815357     
   15.992499999999998       0.11069900439036576      -0.19678229148711934     
   16.068800000000000       0.11174330645261633      -0.19752319232232057     
   16.145000000000000       0.11278651580666589      -0.19826203899059627     
   16.221200000000000       0.11383000161104040      -0.19899982282386666     
   16.297499999999999       0.11487513434646987      -0.19973752922934496     
   16.373799999999999       0.11592054554847643      -0.20047420872557731     
   16.449999999999999       0.11696486543149488      -0.20120891700450075     
   16.526199999999999       0.11800946507404340      -0.20194263918061811     
   16.602499999999999       0.11905571728171926      -0.20267635490240316     
   16.678799999999999       0.12010225295234847      -0.20340911891105484     
   16.754999999999999       0.12114770181125521      -0.20413999073042477     
   16.831199999999999       0.12219343715723675      -0.20486994871298808     
   16.907499999999999       0.12324083370569149      -0.20559996580879356     
   16.983799999999999       0.12428852112650243      -0.20632910009158961     
   17.059999999999999       0.12533512738023292      -0.20705641385024159     
   17.136199999999999       0.12638202687851191      -0.20778287917179744     
   17.212499999999999       0.12743059538597262      -0.20850946344670848     
   17.288799999999998       0.12847946059416585      -0.20923522863738520     
   17.364999999999998       0.12952724849014779      -0.20995924069510347     
   17.441199999999998       0.13057533490470966      -0.21068246689581716     
   17.517499999999998       0.13162509739420999      -0.21140587029105443     
   17.593800000000002       0.13267516244347616      -0.21212851659395596     
   17.670000000000002       0.13372415515758185      -0.21284947524241124     
   17.746200000000002       0.13477345367267651      -0.21356970856415125     
   17.822500000000002       0.13582443784659171      -0.21429017471715711     
   17.898800000000001       0.13687573311071111      -0.21500994207671140     
   17.975000000000001       0.13792596322441122      -0.21572808231690307     
   18.051200000000001       0.13897650794000779      -0.21644555254164208     
   18.127500000000001       0.14002874850560726      -0.21716330606357329     
   18.203800000000001       0.14108130835235252      -0.21788041390694024     
   18.280000000000001       0.14213280907525691      -0.21859595028850395     
   18.356200000000001       0.14318463166417675      -0.21931086824297547     
   18.432500000000001       0.14423815884281369      -0.22002611755180665     
   18.508800000000001       0.14529201225353011      -0.22074077225951505     
   18.585000000000001       0.14634481201284161      -0.22145390950757682     
   18.661200000000001       0.14739794119420857      -0.22216647873651529     
   18.737500000000001       0.14845278473952422      -0.22287942618546744     
   18.813800000000001       0.14950796314672354      -0.22359182833605978     
   18.890000000000001       0.15056209520853631      -0.22430276424126078     
   18.966200000000001       0.15161656601098708      -0.22501317930717490     
   19.042500000000000       0.15267276235853658      -0.22572401594869745     
   19.118800000000000       0.15372930288575823      -0.22643435247287408     
   19.195000000000000       0.15478480432222610      -0.22714326965337600     
   19.271200000000000       0.15584065317215468      -0.22785170940602745     
   19.347500000000000       0.15689823779043954      -0.22856061118487517     
   19.423700000000000       0.15795478796685355      -0.22926812730888144     
   19.500000000000000       0.15901307883232477      -0.22997612528854386     
   19.576300000000000       0.16007172617812165      -0.23068368676619647     
   19.652500000000000       0.16112934403017884      -0.23138989556807210     
   19.728800000000000       0.16218871057797093      -0.23209661541265530     
   19.805000000000000       0.16324705133311687      -0.23280200377366819     
   19.881200000000000       0.16430575687082724      -0.23350699689327742     
   19.957500000000000       0.16536621967834905      -0.23421252873102616     


==> anc/M2_1_5_v2.dat <==
  2.12500000000000015E-002  5.22660374600888713E-010 -6.85931374005625870E-009
  4.49999999999999983E-002 -1.78706663741563780E-006 -3.35836729652763467E-007
  6.87500000000000056E-002 -4.18268170173368999E-006 -7.86963092281602450E-007
  9.24999999999999989E-002 -7.59262020485607923E-006 -1.43023075364525715E-006
  0.11625000000000002      -1.20253601159239676E-005 -2.26793302977549740E-006
  0.14000000000000001      -1.74895004084992529E-005 -3.30240306407096233E-006
  0.16375000000000001      -2.39937635313274973E-005 -4.53601473923233061E-006
  0.18750000000000000      -3.15469979451498759E-005 -5.97118361536179410E-006
  0.21124999999999999      -4.01581807277561086E-005 -7.61036789513568633E-006
  0.23499999999999999      -4.98364202495563612E-005 -9.45606941699637417E-006
  0.25874999999999998      -6.05909589220434558E-005 -1.15108346773485459E-005
  0.28249999999999997      -7.24311760216093687E-005 -1.37772558827859399E-005
  0.30625000000000002      -8.53665905912825122E-005 -1.62579720334173938E-005
  0.33000000000000002      -9.94068644230547188E-005 -1.89556700384058156E-005
  0.35375000000000001      -1.14561805123578026E-004 -2.18730858648812914E-005
  0.37750000000000000      -1.30841369266126062E-004 -2.50130057214384894E-005
  0.40125000000000000      -1.48255665631832336E-004 -2.83782672774801826E-005
  0.42499999999999999      -1.66814958543350182E-004 -3.19717609197239477E-005
  0.44874999999999998      -1.86529671294205366E-004 -3.57964310472455325E-005
  0.47249999999999992      -2.07410389677252944E-004 -3.98552774064921768E-005
  0.49625000000000008      -2.29467865615797537E-004 -4.41513564677634268E-005
  0.52000000000000002      -2.52713020901090162E-004 -4.86877828447213968E-005
  0.54374999999999996      -2.77156951040069587E-004 -5.34677307585638915E-005
  0.56750000000000000      -3.02810929217391979E-004 -5.84944355485658341E-005
  0.59125000000000005      -3.29686410375966540E-004 -6.37711952307720562E-005
  0.61499999999999999      -3.57795035420400769E-004 -6.93013721067041661E-005
  0.63875000000000004      -3.87148635547959936E-004 -7.50883944240335647E-005
  0.66249999999999998      -4.17759236711845569E-004 -8.11357580912565058E-005
  0.68625000000000003      -4.49639064221816391E-004 -8.74470284485067252E-005
  0.70999999999999996      -4.82800547487414913E-004 -9.40258420967393806E-005
  0.73375000000000001      -5.17256324909277877E-004 -1.00875908787623957E-004
  0.75749999999999995      -5.53019248924300631E-004 -1.08001013376595809E-004
  0.78125000000000000      -5.90102391210649822E-004 -1.15405017841635528E-004
  0.80500000000000016      -6.28519048058938791E-004 -1.23091863370461039E-004
  0.82875000000000010      -6.68282745916155309E-004 -1.31065572518958111E-004
  0.85250000000000004      -7.09407247109253313E-004 -1.39330251443804345E-004
  0.87624999999999997      -7.51906555755645707E-004 -1.47890092212391662E-004
  0.90000000000000002      -7.95794923868198148E-004 -1.56749375193304945E-004
  0.92374999999999996      -8.41086857662671247E-004 -1.65912471530773134E-004
  0.94750000000000001      -8.87797124075989999E-004 -1.75383845706690887E-004
  0.97124999999999995      -9.35940757504064805E-004 -1.85168058193984096E-004
  0.99500000000000000      -9.85533066768414607E-004 -1.95269768205276955E-004
   1.0187500000000000      -1.03658964232121280E-003 -2.05693736541046914E-004
   1.0425000000000000      -1.08912636369894850E-003 -2.16444828541644056E-004
   1.0662499999999999      -1.14315940723534975E-003 -2.27528017147795588E-004
   1.0900000000000001      -1.19870525404481816E-003 -2.38948386074456696E-004
   1.1137500000000000      -1.25578069828814710E-003 -2.50711133103126101E-004
   1.1375000000000000      -1.31440285573300214E-003 -2.62821573498019199E-004
   1.1612499999999999      -1.37458917262218787E-003 -2.75285143551785914E-004
   1.1850000000000001      -1.43635743486351963E-003 -2.88107404266759945E-004
   1.2087500000000000      -1.49972577755581133E-003 -3.01294045178077065E-004
   1.2324999999999999      -1.56471269486628105E-003 -3.14850888325317313E-004
   1.2562500000000001      -1.63133705027551624E-003 -3.28783892379734695E-004
   1.2800000000000000      -1.69961808720703539E-003 -3.43099156934507953E-004
   1.3037500000000000      -1.76957544005943747E-003 -3.57802926965880032E-004
   1.3274999999999999      -1.84122914566422916E-003 -3.72901597474340537E-004
   1.3512500000000001      -1.91459965516493805E-003 -3.88401718309692838E-004
   1.3750000000000000      -1.98970784639930856E-003 -4.04309999201576725E-004
   1.3987499999999999      -2.06657503672700183E-003 -4.20633314989127185E-004
   1.4225000000000001      -2.14522299638601407E-003 -4.37378711072220947E-004
   1.4462500000000000      -2.22567396237932863E-003 -4.54553409090640225E-004
   1.4700000000000000      -2.30795065292240453E-003 -4.72164812843656656E-004
   1.4937499999999999      -2.39207628247966545E-003 -4.90220514462516837E-004
   1.5175000000000001      -2.47807457741994284E-003 -5.08728300849033794E-004
   1.5412500000000000      -2.56596979232262242E-003 -5.27696160394347893E-004
   1.5649999999999999      -2.65578672696822589E-003 -5.47132289992784430E-004
   1.5887500000000001      -2.74755074404922162E-003 -5.67045102366671634E-004
   1.6125000000000000      -2.84128778763914321E-003 -5.87443233719038690E-004
   1.6362500000000000      -2.93702440246048540E-003 -6.08335551732156268E-004
   1.6599999999999999      -3.03478775399448984E-003 -6.29731163931099617E-004
   1.6837500000000001      -3.13460564947865700E-003 -6.51639426432747159E-004
   1.7075000000000000      -3.23650655984088730E-003 -6.74069953102015510E-004
   1.7312500000000000      -3.34051964262235389E-003 -6.97032625138568288E-004
   1.7549999999999999      -3.44667476594472111E-003 -7.20537601118865232E-004
   1.7787500000000001      -3.55500253358105806E-003 -7.44595327520061116E-004
   1.8025000000000000      -3.66553431119384697E-003 -7.69216549754177270E-004
   1.8262499999999999      -3.77830225380794762E-003 -7.94412323742907140E-004
   1.8499999999999999      -3.89333933459093352E-003 -8.20194028065618190E-004
   1.8737499999999998      -4.01067937501862776E-003 -8.46573376715417528E-004
   1.8974999999999997      -4.13035707650884036E-003 -8.73562432500684174E-004
   1.9212499999999997      -4.25240805361276272E-003 -9.01173621132249163E-004
   1.9450000000000001      -4.37686886885952937E-003 -9.29419746039342621E-004
   1.9687500000000000      -4.50377706935692172E-003 -9.58314003960692383E-004
   1.9924999999999999      -4.63317122525874672E-003 -9.87870001360681383E-004
   2.0162499999999999      -4.76509097021762806E-003 -1.01810177172430229E-003
   2.0400000000000000      -4.89957704395138551E-003 -1.04902379378881382E-003
   2.0637500000000002      -5.03667133706088739E-003 -1.08065101077462053E-003
   2.0874999999999999      -5.17641693824807958E-003 -1.11299885068278271E-003
   2.1112500000000001      -5.31885818409490261E-003 -1.14608324773211737E-003
   2.1349999999999998      -5.46404071157667072E-003 -1.17992066501470746E-003
   2.1587499999999999      -5.61201151349747813E-003 -1.21452811845522987E-003
   2.1825000000000001      -5.76281899705111469E-003 -1.24992320216666015E-003
   2.2062499999999998      -5.91651304572755193E-003 -1.28612411530272725E-003
   2.2300000000000000      -6.07314508480412494E-003 -1.32314969051619200E-003
   2.2537500000000001      -6.23276815068090836E-003 -1.36101942414147670E-003
   2.2774999999999999      -6.39543696434246526E-003 -1.39975350823070242E-003
   2.3012500000000000      -6.56120800925319523E-003 -1.43937286458369063E-003
   2.3250000000000002      -6.73013961440934068E-003 -1.47989918101073615E-003
   2.3487499999999999      -6.90229204060247622E-003 -1.52135494948779215E-003
   2.3725000000000001      -7.07772757602091480E-003 -1.56376350764560429E-003
   2.3962500000000002      -7.25651063392473289E-003 -1.60714908210193158E-003
   2.4199999999999999      -7.43870785926424409E-003 -1.65153683526120644E-003
   2.4437500000000001      -7.62438824064738500E-003 -1.69695291491585602E-003
   2.4674999999999998      -7.81362323112254516E-003 -1.74342450755325131E-003
   2.4912500000000000      -8.00648687713419009E-003 -1.79097989537996337E-003
   2.5150000000000001      -8.20305595304083278E-003 -1.83964851664352520E-003
   2.5387499999999998      -8.40341011236873589E-003 -1.88946103193308079E-003
   2.5625000000000000      -8.60763204238180514E-003 -1.94044939366405395E-003
   2.5862500000000002      -8.81580763368657559E-003 -1.99264692158915334E-003
   2.6099999999999999      -9.02802616158839347E-003 -2.04608838385299079E-003
   2.6337500000000000      -9.24438048107476852E-003 -2.10081008428744144E-003
   2.6575000000000002      -9.46496723671021688E-003 -2.15684995654450784E-003
   2.6812499999999999      -9.68988708887326411E-003 -2.21424766573219542E-003
   2.7050000000000001      -9.91924495793232962E-003 -2.27304471829686957E-003
   2.7287499999999998      -1.01531502881456841E-002 -2.33328458098416760E-003
   2.7524999999999999      -1.03917173332859838E-002 -2.39501280981183496E-003
   2.7762500000000001      -1.06350654662354382E-002 -2.45827719010329208E-003
   2.7999999999999998      -1.08833195150786505E-002 -2.52312788876331079E-003
   2.8237500000000000      -1.11366101285429332E-002 -2.58961762012938079E-003
   2.8475000000000001      -1.13950741740073604E-002 -2.65780182690736463E-003
   2.8712499999999999      -1.16588551717305162E-002 -2.72773887790280596E-003
   2.8950000000000000      -1.19281037694423057E-002 -2.79949028449330345E-003
   2.9187500000000002      -1.22029782620213870E-002 -2.87312093805988222E-003
   2.9424999999999999      -1.24836451616497663E-002 -2.94869937091244219E-003
   2.9662500000000001      -1.27702798246185790E-002 -3.02629804361532247E-003
   2.9900000000000002      -1.30630671418766418E-002 -3.10599366205378596E-003
   3.0137499999999999      -1.33622023014919739E-002 -3.18786752809435301E-003
   3.0375000000000001      -1.36678916324695799E-002 -3.27200592829633230E-003
   3.0612499999999998      -1.39803535408771600E-002 -3.35850056584904638E-003
   3.0850000000000000      -1.42998195510248022E-002 -3.44744904176264282E-003
   3.1087500000000001      -1.46265354665880854E-002 -3.53895539236076312E-003
   3.1324999999999998      -1.49607626691351282E-002 -3.63313069134846072E-003
   3.1562500000000000      -1.53027795746180258E-002 -3.73009372620655005E-003
   3.1800000000000002      -1.56528832721424434E-002 -3.82997176045501812E-003
   3.2037499999999999      -1.60113913738996159E-002 -3.93290139551031887E-003
   3.2275000000000000      -1.63786441107381456E-002 -4.03902954853480132E-003
   3.2512500000000006      -1.67550067147376330E-002 -4.14851456596967028E-003
   3.2749999999999999      -1.71408721386735255E-002 -4.26152749652425333E-003
   3.2987500000000005      -1.75366641728879891E-002 -4.37825355248501035E-003
   3.3224999999999998      -1.79428410334154242E-002 -4.49889379460010480E-003
   3.3462500000000004      -1.83598995120637966E-002 -4.62366708388098260E-003
   3.3700000000000001      -1.87883798006137324E-002 -4.75281235396773135E-003
   3.3937500000000003      -1.92288711288566595E-002 -4.88659127094802359E-003
   3.4175000000000000      -1.96820183893100832E-002 -5.02529136402841969E-003
   3.4412500000000001      -2.01485299897703404E-002 -5.16922973845043970E-003
   3.4649999999999999      -2.06291871572590879E-002 -5.31875749149795813E-003
   3.4887500000000000      -2.11248551650018088E-002 -5.47426503447135965E-003
   3.5124999999999997      -2.16364968429053617E-002 -5.63618852033041535E-003
   3.5362499999999999      -2.21651891118321669E-002 -5.80501770859204354E-003
   3.5599999999999996      -2.27121432421610210E-002 -5.98130563626818584E-003
   3.5837500000000002      -2.32787301622747883E-002 -6.16568069274841396E-003
   3.6074999999999995      -2.38665122122532283E-002 -6.35886181017541498E-003
   3.6312500000000001      -2.44772836278072496E-002 -6.56167785215263245E-003
   3.6549999999999994      -2.51131228457902138E-002 -6.77509270207506554E-003
   3.6787500000000000      -2.57764611729240749E-002 -7.00023824855849994E-003
   3.7025000000000001      -2.64701745731396286E-002 -7.23845854130498925E-003
   3.7262499999999998      -2.71977089378485880E-002 -7.49137013731800833E-003
   3.7500000000000000      -2.79632550519053544E-002 -7.76094652521999197E-003
   3.7525000000000004      -2.80462508909575525E-002 -7.79038724694329845E-003
   3.7549999999999999      -2.81297309616905349E-002 -7.82004241836302232E-003
   3.7574999999999998      -2.82137022306620765E-002 -7.84991534081001807E-003
   3.7599999999999998      -2.82981718501981970E-002 -7.88000940307133704E-003
   3.7624999999999997      -2.83831471501617798E-002 -7.91032808041748463E-003
   3.7650000000000001      -2.84686356382418265E-002 -7.94087493604801742E-003
   3.7675000000000005      -2.85546450526082025E-002 -7.97165363721287490E-003
   3.7700000000000000      -2.86411833005456237E-002 -8.00266793960986884E-003
   3.7725000000000000      -2.87282585122169282E-002 -8.03392170395369337E-003
   3.7749999999999999      -2.88158790369950485E-002 -8.06541889661455125E-003
   3.7774999999999999      -2.89040534520185535E-002 -8.09716359374702821E-003
   3.7799999999999994      -2.89927905710863319E-002 -8.12915998560199971E-003
   3.7825000000000006      -2.90820994540065964E-002 -8.16141238105943731E-003
   3.7850000000000001      -2.91719894164276829E-002 -8.19392521239544099E-003
   3.7875000000000001      -2.92624700402301444E-002 -8.22670304031256940E-003
   3.7900000000000000      -2.93535511842268823E-002 -8.25975055916877178E-003
   3.7925000000000000      -2.94452429959198535E-002 -8.29307260262292234E-003
   3.7949999999999995      -2.95375559234045057E-002 -8.32667414944936873E-003
   3.7974999999999999      -2.96305007281721933E-002 -8.36056032974098404E-003
   3.8000000000000003      -2.97240884985724846E-002 -8.39473643144307731E-003
   3.8025000000000002      -2.98183306640318682E-002 -8.42920790725527370E-003
   3.8050000000000002      -2.99132390100802954E-002 -8.46398038192672578E-003
   3.8075000000000001      -3.00088256942434399E-002 -8.49905965997282270E-003
   3.8099999999999996      -3.01051032628622435E-002 -8.53445173384311147E-003
   3.8125000000000000      -3.02020846689066598E-002 -8.57016279257355462E-003
   3.8150000000000004      -3.02997832908566758E-002 -8.60619923095845910E-003
   3.8174999999999999      -3.03982129527303850E-002 -8.64256765928086979E-003
   3.8199999999999998      -3.04973879448364842E-002 -8.67927491349893519E-003
   3.8224999999999998      -3.05973230483869083E-002 -8.71632806679948323E-003
   3.8249999999999997      -3.06980335626373599E-002 -8.75373444216481257E-003
   3.8275000000000001      -3.07995353080257224E-002 -8.79150161840496110E-003
   3.8300000000000005      -3.09018446891871391E-002 -8.82963745359581845E-003
   3.8325000000000000      -3.10049787001117037E-002 -8.86815009239286245E-003
   3.8350000000000000      -3.11089549598832435E-002 -8.90704798245151551E-003
   3.8374999999999999      -3.12137917568743629E-002 -8.94633989370323401E-003
   3.8399999999999999      -3.13195080513115343E-002 -8.98603492616671835E-003
   3.8424999999999994      -3.14261235561039826E-002 -9.02614254067699712E-003
   3.8450000000000006      -3.15336587510100103E-002 -9.06667257106644718E-003
   3.8475000000000001      -3.16421349323969328E-002 -9.10763524713128179E-003
   3.8500000000000001      -3.17515742600992870E-002 -9.14904121741413369E-003
   3.8525000000000000      -3.18619998071162092E-002 -9.19090157350475195E-003
   3.8550000000000000      -3.19734356144724605E-002 -9.23322787659367622E-003
   3.8574999999999995      -3.20859067489472904E-002 -9.27603218569107539E-003
   3.8599999999999999      -3.21994393660709408E-002 -9.31932708828290407E-003
   3.8625000000000003      -3.23140607780438363E-002 -9.36312573341614718E-003
   3.8650000000000002      -3.24297995272197007E-002 -9.40744186749931273E-003
   3.8675000000000002      -3.25466854657190247E-002 -9.45228987309553251E-003
   3.8700000000000001      -3.26647498418121615E-002 -9.49768481102016525E-003
   3.8724999999999996      -3.27840253937888362E-002 -9.54364246609354545E-003
   3.8750000000000000      -3.29045464521248027E-002 -9.59017939694516673E-003
   3.8775000000000004      -3.30263490510422364E-002 -9.63731299036912729E-003
   3.8799999999999999      -3.31494710494140074E-002 -9.68506152042154268E-003
   3.8824999999999998      -3.32739522649043717E-002 -9.73344421362705957E-003
   3.8849999999999998      -3.33998346190746073E-002 -9.78248131989725017E-003
   3.8874999999999997      -3.35271622976929459E-002 -9.83219419069954539E-003
   3.8900000000000001      -3.36559819264108523E-002 -9.88260536486946367E-003
   3.8925000000000005      -3.37863427671293987E-002 -9.93373866402263300E-003
   3.8950000000000000      -3.39182969294091335E-002 -9.98561929636355636E-003
   3.8975000000000000      -3.40518996104250057E-002 -1.00382739733784910E-002
   3.8999999999999999      -3.41872093683143891E-002 -1.00917310414613288E-002
   3.9024999999999999      -3.43242883759743503E-002 -1.01460206135447917E-002
   3.9049999999999994      -3.44632028086493680E-002 -1.02011747468024119E-002
   3.9075000000000006      -3.46040231619201000E-002 -1.02572276073737215E-002
   3.9100000000000001      -3.47468247088160778E-002 -1.03142156848791567E-002
   3.9125000000000001      -3.48916879097613403E-002 -1.03721780029462987E-002
   3.9150000000000000      -3.50386989711790262E-002 -1.04311563853181390E-002
   3.9175000000000000      -3.51879504293886800E-002 -1.04911957428954102E-002
   3.9199999999999995      -3.53395418246590723E-002 -1.05523444031773057E-002
   3.9224999999999999      -3.54935804706380878E-002 -1.06146544863711858E-002
   3.9250000000000003      -3.56501823362050801E-002 -1.06781823365182573E-002
   3.9275000000000002      -3.58094730605197295E-002 -1.07429890178080759E-002
   3.9300000000000002      -3.59715891267338855E-002 -1.08091408885547437E-002
   3.9325000000000001      -3.61366792258020000E-002 -1.08767102682317384E-002
   3.9349999999999996      -3.63049058494637478E-002 -1.09457762167055883E-002
   3.9375000000000000      -3.64764471613414354E-002 -1.10164254496448143E-002
   3.9400000000000004      -3.66514992077938764E-002 -1.10887534203343609E-002
   3.9424999999999999      -3.68302785481980366E-002 -1.11628656067552720E-002
   3.9449999999999998      -3.70130254085675042E-002 -1.12388790543523510E-002
   3.9474999999999998      -3.72000074556576646E-002 -1.13169242285010851E-002
   3.9499999999999997      -3.73915244897982599E-002 -1.13971472994674437E-002
   3.9525000000000001      -3.75879140262904074E-002 -1.14797128934749013E-002
   3.9550000000000005      -3.77895584218152572E-002 -1.15648075670687790E-002
   3.9575000000000000      -3.79968936621655415E-002 -1.16526441188723722E-002
   3.9600000000000000      -3.82104205735967137E-002 -1.17434670799529354E-002
   3.9624999999999999      -3.84307192287319799E-002 -1.18375597719014881E-002
   3.9649999999999999      -3.86584677552132411E-002 -1.19352535231369659E-002
   3.9674999999999994      -3.88944673118941306E-002 -1.20369399091128579E-002
   3.9700000000000006      -3.91396759024396287E-002 -1.21430873258794939E-002
   3.9725000000000001      -3.93952551799849407E-002 -1.22542639344530892E-002
   3.9750000000000001      -3.96626369160034825E-002 -1.23711702508315421E-002
   3.9775000000000000      -3.99436203541090537E-002 -1.24946868767590487E-002
   3.9800000000000000      -4.02405198126548624E-002 -1.26259469024401685E-002
   3.9824999999999995      -4.05563989405669928E-002 -1.27664507901083055E-002
   3.9849999999999999      -4.08954625916096992E-002 -1.29182586342971497E-002
   3.9875000000000003      -4.12637603208071968E-002 -1.30843353061152710E-002
   3.9900000000000002      -4.16705705792614137E-002 -1.32692296951147579E-002
   3.9925000000000002      -4.21315015931347028E-002 -1.34805965758598694E-002
   3.9950000000000001      -4.26769654860698275E-002 -1.37333562039061094E-002
   3.9974999999999996      -4.33854191670084363E-002 -1.40660136037095290E-002
   4.0000000000000000      -4.50819107212437689E-002 -1.48837019015969577E-002
   4.0025000000000004      -4.42664780388624807E-002 -1.65603113419733536E-002
   4.0049999999999999      -4.39355670766050158E-002 -1.72507188257198414E-002
   4.0075000000000003      -4.36842272353782646E-002 -1.77793176351502651E-002
   4.0099999999999998      -4.34740097641809625E-002 -1.82243232695223425E-002
   4.0125000000000002      -4.32900301037371302E-002 -1.86160105062927635E-002
   4.0149999999999997      -4.31246574317034823E-002 -1.89698946509609633E-002
   4.0175000000000001      -4.29733603209262183E-002 -1.92951861050702396E-002
   4.0199999999999996      -4.28331875164099721E-002 -1.95978816604483672E-002
   4.0225000000000000      -4.27020898542095212E-002 -1.98821437876151100E-002
   4.0250000000000004      -4.25785759431819080E-002 -2.01510010066970890E-002
   4.0274999999999999      -4.24615203579533224E-002 -2.04067379970768945E-002
   4.0300000000000002      -4.23500491068429866E-002 -2.06511284755328539E-002
   4.0324999999999998      -4.22434674345069094E-002 -2.08855819885216398E-002
   4.0350000000000001      -4.21412122695407898E-002 -2.11112405827589313E-002
   4.0374999999999996      -4.20428197544820831E-002 -2.13290448021636429E-002
   4.0400000000000000      -4.19479023950255769E-002 -2.15397801272577717E-002
   4.0425000000000004      -4.18561325597473985E-002 -2.17441105052978423E-002
   4.0449999999999999      -4.17672302960363090E-002 -2.19426031016674607E-002
   4.0475000000000003      -4.16809541619828985E-002 -2.21357469296303670E-002
   4.0499999999999998      -4.15970942042217240E-002 -2.23239671100222206E-002
   4.0525000000000002      -4.15154665015161906E-002 -2.25076359534973139E-002
   4.0549999999999997      -4.14359088662269448E-002 -2.26870816891721616E-002
   4.0579999999999998      -4.13429707290832449E-002 -2.28972496739114940E-002
   4.0599999999999996      -4.12824438164430957E-002 -2.30344367463265268E-002
   4.0625000000000000      -4.12082930218205176E-002 -2.32028382996236314E-002
   4.0650000000000004      -4.11357214381696118E-002 -2.33680095225232767E-002
   4.0674999999999999      -4.10646353880553538E-002 -2.35301397580898013E-002
   4.0700000000000003      -4.09949498347101163E-002 -2.36894008436544512E-002
   4.0724999999999998      -4.09265873088968113E-002 -2.38459492878280929E-002
   4.0750000000000002      -4.08594770011621380E-002 -2.39999281117435175E-002
   4.0774999999999997      -4.07935539893630600E-002 -2.41514684156986029E-002
   4.0800000000000001      -4.07287585775889735E-002 -2.43006907196085115E-002
   4.0824999999999996      -4.06650357276483326E-002 -2.44477061160327698E-002
   4.0850000000000000      -4.06023345673129712E-002 -2.45926172665617525E-002
   4.0875000000000004      -4.05406079635931907E-002 -2.47355192671307386E-002
   4.0899999999999999      -4.04798121504304914E-002 -2.48765004024853985E-002
   4.0925000000000002      -4.04199064027173580E-002 -2.50156428067554067E-002
   4.0949999999999998      -4.03608527497663488E-002 -2.51530230440093622E-002
   4.0975000000000001      -4.03026157225437748E-002 -2.52887126203183675E-002
   4.0999999999999996      -4.02451621299413226E-002 -2.54227784369503301E-002
   4.1025000000000000      -4.01884608600982518E-002 -2.55552831927482668E-002
   4.1050000000000004      -4.01324827034395953E-002 -2.56862857424864262E-002
   4.1074999999999999      -4.00772001945963741E-002 -2.58158414169459699E-002
   4.1100000000000003      -4.00225874708031587E-002 -2.59440023095877659E-002
   4.1124999999999998      -3.99686201447231257E-002 -2.60708175339822608E-002
   4.1150000000000002      -3.99152751899437483E-002 -2.61963334555601786E-002
   4.1174999999999997      -3.98625308376279880E-002 -2.63205939007376301E-002
   4.1200000000000001      -3.98103664830610007E-002 -2.64436403460827987E-002
   4.1224999999999996      -3.97587626011773471E-002 -2.65655120899487840E-002
   4.1250000000000000      -3.97077006683746805E-002 -2.66862464074053007E-002
   4.1275000000000004      -3.96571630941970760E-002 -2.68058786931507677E-002
   4.1299999999999999      -3.96071331563460083E-002 -2.69244425900475870E-002
   4.1325000000000003      -3.95575949424729831E-002 -2.70419701073271665E-002
   4.1349999999999998      -3.95085332967610725E-002 -2.71584917286772122E-002
   4.1375000000000002      -3.94599337709169856E-002 -2.72740365113110055E-002
   4.1399999999999997      -3.94117825791636331E-002 -2.73886321769377036E-002
   4.1425000000000001      -3.93640665568026141E-002 -2.75023051954005997E-002
   4.1449999999999996      -3.93167731222309816E-002 -2.76150808618486759E-002
   4.1475000000000000      -3.92698902415251003E-002 -2.77269833676628032E-002
   4.1500000000000004      -3.92234063960891152E-002 -2.78380358662299113E-002
   4.1524999999999999      -3.91773105525440174E-002 -2.79482605336587656E-002
   4.1550000000000002      -3.91315921348695528E-002 -2.80576786250419201E-002
   4.1574999999999998      -3.90862409985920090E-002 -2.81663105266523293E-002
   4.1600000000000001      -3.90412474066818629E-002 -2.82741758043169623E-002
   4.1624999999999996      -3.89966020074020009E-002 -2.83812932485729939E-002
   4.1650000000000000      -3.89522958134324512E-002 -2.84876809165140119E-002
   4.1675000000000004      -3.89083201825436986E-002 -2.85933561708706686E-002
   4.1699999999999999      -3.88646667995402526E-002 -2.86983357164474033E-002
   4.1725000000000003      -3.88213276593987466E-002 -2.88026356341455660E-002
   4.1749999999999998      -3.87782950515051031E-002 -2.89062714127650590E-002
   4.1775000000000002      -3.87355615449031590E-002 -2.90092579787602951E-002
   4.1799999999999997      -3.86931199744787804E-002 -2.91116097241066359E-002
   4.1825000000000001      -3.86509634280058911E-002 -2.92133405324239287E-002
   4.1849999999999996      -3.86090852339914178E-002 -2.93144638034865540E-002
   4.1875000000000000      -3.85674789502585824E-002 -2.94149924762412279E-002
   4.1900000000000004      -3.85261383532150350E-002 -2.95149390504407562E-002
   4.1924999999999999      -3.84850574277566040E-002 -2.96143156069952306E-002
   4.1950000000000003      -3.84442303577603936E-002 -2.97131338271309289E-002
   4.1974999999999998      -3.84036515171269494E-002 -2.98114050104420214E-002
   4.2000000000000002      -3.83633154613322522E-002 -2.99091400919119059E-002
   4.2024999999999997      -3.83232169194551650E-002 -3.00063496579743051E-002
   4.2050000000000001      -3.82833507866474632E-002 -3.01030439616808247E-002
   4.2074999999999996      -3.82437121170180055E-002 -3.01992329370333462E-002
   4.2100000000000000      -3.82042961169021811E-002 -3.02949262125378031E-002
   4.2125000000000004      -3.81650981384921845E-002 -3.03901331240297584E-002
   4.2149999999999999      -3.81261136738047304E-002 -3.04848627268188739E-002
   4.2175000000000002      -3.80873383489648484E-002 -3.05791238071965940E-002
   4.2199999999999998      -3.80487679187850522E-002 -3.06729248933460368E-002
   4.2225000000000001      -3.80103982616224606E-002 -3.07662742656931477E-002
   4.2249999999999996      -3.79722253744957314E-002 -3.08591799667318721E-002
   4.2275000000000000      -3.79342453684464245E-002 -3.09516498103572547E-002
   4.2300000000000004      -3.78964544641304663E-002 -3.10436913907347761E-002
   4.2324999999999999      -3.78588489876247811E-002 -3.11353120907347861E-002
   4.2350000000000003      -3.78214253664374347E-002 -3.12265190899570465E-002
   4.2374999999999998      -3.77841801257091867E-002 -3.13173193723697146E-002
   4.2400000000000002      -3.77471098847189795E-002 -3.14077197336888186E-002
   4.2424999999999997      -3.77102113527844479E-002 -3.14977267877693951E-002
   4.2450000000000001      -3.76734813273353064E-002 -3.15873469743498531E-002
   4.2474999999999996      -3.76369166893542259E-002 -3.16765865641737906E-002
   4.2500000000000000      -3.76005144011236428E-002 -3.17654516656249719E-002
   4.3262499999999999      -3.65552563267116798E-002 -3.43220653140692347E-002
   4.4024999999999999      -3.56015409220380927E-002 -3.66502480119254570E-002
   4.4787499999999998      -3.47067521250957259E-002 -3.88162620596001276E-002
   4.5549999999999997      -3.38516230620927519E-002 -4.08597701776056560E-002
   4.6312499999999996      -3.30238417587942132E-002 -4.28065878796431015E-002
   4.7074999999999996      -3.22151016684793234E-002 -4.46745483259027645E-002
   4.7837500000000004      -3.14195732817418305E-002 -4.64765343054801758E-002
   4.8600000000000003      -3.06330426883464520E-002 -4.82221843002898637E-002
   4.9362500000000002      -2.98523940817457430E-002 -4.99189164469959826E-002
   5.0125000000000002      -2.90752829141085398E-002 -5.15725752123486481E-002
   5.0887500000000001      -2.82999209550329686E-002 -5.31878570097741241E-002
   5.1650000000000000      -2.75249301673138949E-002 -5.47686000773985604E-002
   5.2412500000000000      -2.67492405625128736E-002 -5.63179876769354729E-002
   5.3174999999999999      -2.59720170996335896E-002 -5.78386940938092273E-002
   5.3937499999999998      -2.51926063004916274E-002 -5.93329918023257630E-002
   5.4699999999999998      -2.44104965767376718E-002 -6.08028316099711655E-002
   5.5462499999999997      -2.36252882940522040E-002 -6.22499035915612606E-002
   5.6224999999999996      -2.28366708794999519E-002 -6.36756841037943028E-002
   5.6987500000000004      -2.20444051070397065E-002 -6.50814725412983131E-002
   5.7750000000000004      -2.12483092456406120E-002 -6.64684204165224835E-002
   5.8512500000000003      -2.04482481263258895E-002 -6.78375546164371734E-002
   5.9275000000000002      -1.96441244409257913E-002 -6.91897961864004485E-002
   6.0037500000000001      -1.88358717653774321E-002 -7.05259756398443349E-002
   6.0800000000000001      -1.80234489273141153E-002 -7.18468455369952741E-002
   6.1562500000000000      -1.72068354339087841E-002 -7.31530909081040542E-002
   6.2324999999999999      -1.63860277376594934E-002 -7.44453379423286599E-002
   6.3087499999999999      -1.55610361736649785E-002 -7.57241612857185581E-002
   6.3849999999999998      -1.47318824362294484E-002 -7.69900902067480603E-002
   6.4612499999999997      -1.38985974921492020E-002 -7.82436138366317951E-002
   6.5375000000000005      -1.30612198491002699E-002 -7.94851856466216866E-002
   6.6137499999999996      -1.22197941146055065E-002 -8.07152272936239035E-002
   6.6900000000000013      -1.13743697937796102E-002 -8.19341319392030837E-002
   6.7662500000000003      -1.05250002841667210E-002 -8.31422671272375041E-002
   6.8425000000000002      -9.67174203391903305E-003 -8.43399772897567290E-002
   6.9187500000000002      -8.81465383596379860E-003 -8.55275859390896703E-002
   6.9949999999999992      -7.95379623500962717E-003 -8.67053975868110893E-002
   7.0712500000000000      -7.08923103069427057E-003 -8.78736994448919839E-002
   7.1475000000000000      -6.22102085927253145E-003 -8.90327629197026071E-002
   7.2237500000000008      -5.34922884304494389E-003 -9.01828449424835199E-002
   7.2999999999999998      -4.47391829629337299E-003 -9.13241891526128530E-002
   7.3762499999999998      -3.59515247908576661E-003 -9.24570269540844619E-002
   7.4524999999999997      -2.71299439161364411E-003 -9.35815784615659091E-002
   7.5287499999999987      -1.82750660290867308E-003 -9.46980533499552080E-002
   7.6050000000000004      -9.38751108774775033E-004 -9.58066516193183115E-002
   7.6812499999999995      -4.67892146008559069E-005 -9.69075642853932107E-002
   7.7575000000000003       8.48318560590443781E-004 -9.80009740044397032E-002
   7.8337500000000002       1.74651256193393339E-003 -9.90870556400449132E-002
   7.9100000000000010       2.64773406097563134E-003 -0.10016597677850955     
   7.9862500000000001       3.55192530465358756E-003 -0.10123789819860551     
   8.0625000000000000       4.45902955299209112E-003 -0.10230297430075638     
   8.1387499999999999       5.36899110726607974E-003 -0.10336135350002822     
   8.2149999999999999       6.28175533018387067E-003 -0.10441317858671573     
   8.2912499999999998       7.19726865941929233E-003 -0.10545858705775907     
   8.3674999999999997       8.11547861558598212E-003 -0.10649771142175447     
   8.4437499999999996       9.03633380549179015E-003 -0.10753067947995304     
   8.5199999999999996       9.95978392126399027E-003 -0.10855761458537724     
   8.5962499999999995       1.08857797357372315E-002 -0.10957863588204382     
   8.6724999999999994       1.18142730947561857E-002 -0.11059385852968982     
   8.7487499999999994       1.27452169044786727E-002 -0.11160339389509671     
   8.8249999999999993       1.36785651194783701E-002 -0.11260734976368166     
   8.9012499999999992       1.46142727251135571E-002 -0.11360583050413862     
   8.9774999999999991       1.55522957201485717E-002 -0.11459893723905212     
   9.0537500000000009       1.64925910983919691E-002 -0.11558676800197408     
   9.1300000000000008       1.74351168304552502E-002 -0.11656941788498498     
   9.2062500000000007       1.83798318461523974E-002 -0.11754697917696097     
   9.2825000000000006       1.93266960176663900E-002 -0.11851954149254179     
   9.3587500000000006       2.02756701431548378E-002 -0.11948719189178598     
   9.4350000000000005       2.12267159300824973E-002 -0.12045001499074630     
   9.5112500000000004       2.21797959773802345E-002 -0.12140809306363196     
   9.5875000000000004       2.31348737556345274E-002 -0.12236150613772866     
   9.6637500000000003       2.40919135849185506E-002 -0.12331033208265675     
   9.7400000000000002       2.50508806105075102E-002 -0.12425464669569493     
   9.8162500000000001       2.60117407774172853E-002 -0.12519452378468296     
   9.8925000000000001       2.69744608052558260E-002 -0.12613003524943156     
   9.9687500000000000       2.79390081634022375E-002 -0.12706125115405259     
   10.045000000000000       2.89053510580067827E-002 -0.12798823983524252     
   10.121200000000000       2.98728230107034448E-002 -0.12891046414640767     
   10.197500000000000       3.08432998333923875E-002 -0.12982980047750364     
   10.273800000000000       3.18154832902195622E-002 -0.13074509946059318     
   10.350000000000000       3.27880668884327972E-002 -0.13165523139375615     
   10.426200000000000       3.37622954167356645E-002 -0.13256145894092272     
   10.502500000000000       3.47394229634263377E-002 -0.13346502285603914     
   10.578799999999999       3.57181450214598406E-002 -0.13436478919868644     
   10.654999999999999       3.66971493422584144E-002 -0.13525964259986914     
   10.731199999999999       3.76776918555314574E-002 -0.13615081982295138     
   10.807499999999999       3.86610371244514375E-002 -0.13703953708361233     
   10.883699999999999       3.96445828678924153E-002 -0.13792351751832668     
   10.960000000000001       4.06308863330750517E-002 -0.13880513291065832     
   11.036300000000001       4.16186339862970323E-002 -0.13968327144425577     
   11.112500000000001       4.26065052225987895E-002 -0.14055683849226833     
   11.188800000000001       4.35970701433964214E-002 -0.14142817539772065     
   11.265000000000001       4.45877100613555483E-002 -0.14229504565601309     
   11.341200000000001       4.55797006687322925E-002 -0.14315863993547651     
   11.417500000000000       4.65743252647237149E-002 -0.14402013076874592     
   11.493800000000000       4.75702621916161486E-002 -0.14487842748557839     
   11.570000000000000       4.85661833916302549E-002 -0.14573245523162839     
   11.646200000000000       4.95633735870236736E-002 -0.14658338377328925     
   11.722500000000000       5.05631245680008556E-002 -0.14743236571174193     
   11.798800000000000       5.15641094954891327E-002 -0.14827832352598727     
   11.875000000000000       5.25649953983218579E-002 -0.14912019473496288     
   11.951200000000000       5.35670750865088266E-002 -0.14995912952352949     
   12.027500000000000       5.45716479555752032E-002 -0.15079626195786117     
   12.103800000000000       5.55773820038347813E-002 -0.15163052744404756     
   12.180000000000000       5.65829394999629171E-002 -0.15246087579408693     
   12.256200000000000       5.75896209111777801E-002 -0.15328843919638724     
   12.332500000000000       5.85987330152850511E-002 -0.15411433460681923     
   12.408799999999999       5.96089392982945276E-002 -0.15493750999069905     
   12.484999999999999       6.06188979216964949E-002 -0.15575692691185880     
   12.561199999999999       6.16299168789660526E-002 -0.15657370037272944     
   12.637499999999999       6.26433100705359042E-002 -0.15738893080678854     
   12.713699999999999       6.36564064781725697E-002 -0.15820051434269336     
   12.789999999999999       6.46718506739964033E-002 -0.15901061356671001     
   12.866299999999999       6.56882995086565946E-002 -0.15981819360443952     
   12.942500000000003       6.67044047327643719E-002 -0.16062223224910302     
   13.018800000000001       6.77228193359293434E-002 -0.16142487068042394     
   13.095000000000001       6.87408600795996194E-002 -0.16222403537487368     
   13.171199999999999       6.97598475900775700E-002 -0.16302080985861842     
   13.247500000000000       7.07811077535562133E-002 -0.16381626475177472     
   13.323800000000002       7.18032910132039154E-002 -0.16460938220868232     
   13.400000000000000       7.28250433444635054E-002 -0.16539915623512444     
   13.476200000000000       7.38476917036963026E-002 -0.16618665620580320     
   13.552499999999998       7.48725681014439370E-002 -0.16697293904428812     
   13.628800000000000       7.58983195343341660E-002 -0.16775699722840595     
   13.705000000000000       7.69235886447667272E-002 -0.16853783433439473     
   13.781200000000000       7.79497081316884305E-002 -0.16931650562960024     
   13.857500000000000       7.89780152531953522E-002 -0.17009405450985352     
   13.933799999999998       8.00071529569009871E-002 -0.17086948307271435     
   14.010000000000002       8.10357598782599359E-002 -0.17164180418107355     
   14.086200000000000       8.20651734322140197E-002 -0.17241206018454561     
   14.162500000000000       8.30967353840957462E-002 -0.17318128237844341     
   14.238799999999999       8.41290847333154707E-002 -0.17394848296032331     
   14.315000000000000       8.51608566088629393E-002 -0.17471268453504857     
   14.391200000000000       8.61933935315551403E-002 -0.17547491779954166     
   14.467499999999999       8.72280423867947824E-002 -0.17623620282363975     
   14.543799999999999       8.82634393126461442E-002 -0.17699556132375641     
   14.619999999999997       8.92982168304431168E-002 -0.17775202468110227     
   14.696200000000001       9.03337227064057446E-002 -0.17850661169033535     
   14.772500000000001       9.13713086816902442E-002 -0.17926033081168857     
   14.848799999999999       9.24096077233373253E-002 -0.18001221200047041     
   14.924999999999999       9.34472490558031776E-002 -0.18076129445153705     
   15.001200000000003       9.44855844325403482E-002 -0.18150858546208182     
   15.077500000000001       9.55259692103151564E-002 -0.18225508270851795     
   15.153800000000000       9.65670325298484261E-002 -0.18299982472948273     
   15.230000000000000       9.76074000462643088E-002 -0.18374185918765210     
   15.306200000000000       9.86484273438626574E-002 -0.18448218349503062     
   15.382500000000002       9.96914737196259865E-002 -0.18522178601953673     
   15.458800000000000       0.10073516551351046      -0.18595971411719778     
   15.535000000000000       0.10177812603718067      -0.18669502374627620     
   15.611199999999998       0.10282171552809774      -0.18742870259770827     
   15.687500000000000       0.10386729779092344      -0.18816172942189202     
   15.763800000000002       0.10491349689563643      -0.18889315905614434     
   15.840000000000000       0.10595893376737020      -0.18962205428553197     
   15.916200000000000       0.10700497245070480      -0.19034939257875491     
   15.992499999999998       0.10805298017480523      -0.19107614307872262     
   16.068800000000000       0.10910157767408482      -0.19180136759890293     
   16.145000000000000       0.11014938254035235      -0.19252413588036524     
   16.221200000000000       0.11119776177467519      -0.19324541663468028     
   16.297499999999999       0.11224808534458601      -0.19396617059112373     
   16.373799999999999       0.11329897104123271      -0.19468546751964588     
   16.449999999999999       0.11434903390361406      -0.19540238475019062     
   16.526199999999999       0.11539964461234503      -0.19611788302352703     
   16.602499999999999       0.11645217702546334      -0.19683291545490206     
   16.678799999999999       0.11750524700560218      -0.19754655878247768     
   16.754999999999999       0.11855746792114173      -0.19825789687397530     
   16.831199999999999       0.11961021425444114      -0.19896788188504022     
   16.907499999999999       0.12066486323497777      -0.19967745842055970     
   16.983799999999999       0.12172002833136703      -0.20038570924901858     
   17.059999999999999       0.12277432018767577      -0.20109172380252319     
   17.136199999999999       0.12382911586058601      -0.20179644609394309     
   17.212499999999999       0.12488579493119026      -0.20250081322776389     
   17.288799999999998       0.12594296790873649      -0.20320391456086087     
   17.364999999999998       0.12699924265166149      -0.20390484593401520     
   17.441199999999998       0.12805599894462172      -0.20460454458973609     
   17.517499999999998       0.12911461930475282      -0.20530394128838042     
   17.593800000000002       0.13017371221438326      -0.20600213187846084     
   17.670000000000002       0.13123188391526333      -0.20669821835438917     
   17.746200000000002       0.13229051767685704      -0.20739313108364876     
   17.822500000000002       0.13335099927517022      -0.20808779387227205     
   17.898800000000001       0.13441193544126551      -0.20878130796367914     
   17.975000000000001       0.13547193051971693      -0.20947278032849606     
   18.051200000000001       0.13653237036727067      -0.21016313404518172     
   18.127500000000001       0.13759464307941552      -0.21085328614100560     
   18.203800000000001       0.13865735281259753      -0.21154234316361969     
   18.280000000000001       0.13971910134235641      -0.21222941731903094     
   18.356200000000001       0.14078127665295384      -0.21291542557814699     
   18.432500000000001       0.14184526905549671      -0.21360127937228601     
   18.508800000000001       0.14290968052532099      -0.21428609096605794     
   18.585000000000001       0.14397311104974631      -0.21496897810676674     
   18.661200000000001       0.14503695143396134      -0.21565085211426865     
   18.737500000000001       0.14610259481599613      -0.21633261884015881     
   18.813800000000001       0.14716864170586644      -0.21701339560409885     
   18.890000000000001       0.14823369059449187      -0.21769230470165588     
   18.966200000000001       0.14929913490184965      -0.21837025137231725     
   19.042500000000000       0.15036637011538506      -0.21904813562196107     
   19.118800000000000       0.15143399471173039      -0.21972507921325454     
   19.195000000000000       0.15250060507881430      -0.22040020875714036     
   19.271200000000000       0.15356759655911076      -0.22107442397317320     
   19.347500000000000       0.15463636654972218      -0.22174861985557562     
   19.423700000000000       0.15570410995147671      -0.22242104110492300     
   19.500000000000000       0.15677362573419390      -0.22309346458228213     
   19.576300000000000       0.15784350951616802      -0.22376501923195441     
   19.652500000000000       0.15891235512722388      -0.22443483849887411     
   19.728800000000000       0.15998296482462213      -0.22510469224503973     
   19.805000000000000       0.16105252929962011      -0.22577283628930922     
   19.881200000000000       0.16212244856573962      -0.22644016060874109     
   19.957500000000000       0.16319412454380808      -0.22710755073302707     


==> anc/M2_1_6_v2.dat <==
  2.12500000000000015E-002  5.46772349834329774E-010 -7.36453548638448811E-009
  4.49999999999999983E-002 -1.90222468694259028E-006 -3.53740563817079395E-007
  6.87500000000000056E-002 -4.45206740418981927E-006 -8.28886409350721353E-007
  9.24999999999999989E-002 -8.08135838201725856E-006 -1.50636651965678689E-006
  0.11625000000000002      -1.27990131178050216E-005 -2.38857323324313624E-006
  0.14000000000000001      -1.86140735809295353E-005 -3.47794019618288828E-006
  0.16375000000000001      -2.55357107804058142E-005 -4.77694330300924030E-006
  0.18750000000000000      -3.35732274007866490E-005 -6.28810166447329669E-006
  0.21124999999999999      -4.27360605085718456E-005 -8.01397860309382440E-006
  0.23499999999999999      -5.30337843314698402E-005 -9.95718267746563083E-006
  0.25874999999999998      -6.44761131129474590E-005 -1.21203687363331755E-005
  0.28249999999999997      -7.70729040446006380E-005 -1.45062390034775939E-005
  0.30625000000000002      -9.08341602789816877E-005 -1.71175441945084214E-005
  0.33000000000000002      -1.05770034025625442E-004 -1.99570846666980728E-005
  0.35375000000000001      -1.21890829733127719E-004 -2.30277116030436769E-005
  0.37750000000000000      -1.39207007360249316E-004 -2.63323282317922417E-005
  0.40125000000000000      -1.57729185739138947E-004 -2.98738910827169965E-005
  0.42499999999999999      -1.77468146033898206E-004 -3.36554112814887671E-005
  0.44874999999999998      -1.98434835297850031E-004 -3.76799558835438775E-005
  0.47249999999999992      -2.20640370133007795E-004 -4.19506492489104895E-005
  0.49625000000000008      -2.44096040455398297E-004 -4.64706744595209077E-005
  0.52000000000000002      -2.68813313370040816E-004 -5.12432747806030060E-005
  0.54374999999999996      -2.94803837159555982E-004 -5.62717551678155184E-005
  0.56750000000000000      -3.22079445390542228E-004 -6.15594838218658425E-005
  0.59125000000000005      -3.50652161142048615E-004 -6.71098937924274641E-005
  0.61499999999999999      -3.80534201360652896E-004 -7.29264846332566884E-005
  0.63875000000000004      -4.11737981346861159E-004 -7.90128241104946847E-005
  0.66249999999999998      -4.44276119377753139E-004 -8.53725499662303749E-005
  0.68625000000000003      -4.78161441471018709E-004 -9.20093717394995542E-005
  0.70999999999999996      -5.13406986295763916E-004 -9.89270726469928288E-005
  0.73375000000000001      -5.50026010235715171E-004 -1.06129511525853969E-004
  0.75749999999999995      -5.88031992610692895E-004 -1.13620624841061135E-004
  0.78125000000000000      -6.27438641062531420E-004 -1.21404428760004150E-004
  0.80500000000000016      -6.68259897111862268E-004 -1.29485021296993585E-004
  0.82875000000000010      -7.10509941892528175E-004 -1.37866584530571567E-004
  0.85250000000000004      -7.54203202070679690E-004 -1.46553386896630731E-004
  0.87624999999999997      -7.99354355955962680E-004 -1.55549785560501141E-004
  0.90000000000000002      -8.45978339812559327E-004 -1.64860228871312436E-004
  0.92374999999999996      -8.94090354378198390E-004 -1.74489258902109796E-004
  0.94750000000000001      -9.43705871599701137E-004 -1.84441514079371986E-004
  0.97124999999999995      -9.94840641593973569E-004 -1.94721731905770170E-004
  0.99500000000000000      -1.04751069984388052E-003 -2.05334751780190315E-004
   1.0187500000000000      -1.10173237463884297E-003 -2.16285517919260844E-004
   1.0425000000000000      -1.15752229477052702E-003 -2.27579082384840456E-004
   1.0662499999999999      -1.21489739749452790E-003 -2.39220608222145205E-004
   1.0900000000000001      -1.27387493676949914E-003 -2.51215372713461168E-004
   1.1137500000000000      -1.33447249178573167E-003 -2.63568770752621877E-004
   1.1375000000000000      -1.39670797579591376E-003 -2.76286318345733228E-004
   1.1612499999999999      -1.46059964526135773E-003 -2.89373656243904374E-004
   1.1850000000000001      -1.52616610932775824E-003 -3.02836553714065822E-004
   1.2087500000000000      -1.59342633964527068E-003 -3.16680912454280438E-004
   1.2324999999999999      -1.66239968054849078E-003 -3.30912770660319678E-004
   1.2562500000000001      -1.73310585961280214E-003 -3.45538307250631076E-004
   1.2800000000000000      -1.80556499860439401E-003 -3.60563846257253939E-004
   1.3037500000000000      -1.87979762484228241E-003 -3.75995861390635206E-004
   1.3274999999999999      -1.95582468299400304E-003 -3.91840980787245543E-004
   1.3512500000000001      -2.03366754731138053E-003 -4.08105991946100478E-004
   1.3750000000000000      -2.11334803436260578E-003 -4.24797846870543342E-004
   1.3987499999999999      -2.19488841623771171E-003 -4.41923667416107885E-004
   1.4225000000000001      -2.27831143428548939E-003 -4.59490750861830618E-004
   1.4462500000000000      -2.36364031339399497E-003 -4.77506575713506428E-004
   1.4700000000000000      -2.45089877684390818E-003 -4.95978807751223222E-004
   1.4937499999999999      -2.54011106176336076E-003 -5.14915306333731072E-004
   1.5175000000000001      -2.63130193521469297E-003 -5.34324130973047595E-004
   1.5412500000000000      -2.72449671094530249E-003 -5.54213548193471534E-004
   1.5649999999999999      -2.81972126683685672E-003 -5.74592038690081484E-004
   1.5887500000000001      -2.91700206308915903E-003 -5.95468304802772796E-004
   1.6125000000000000      -3.01636616117728368E-003 -6.16851278322854313E-004
   1.6362500000000000      -3.11784124362303634E-003 -6.38750128650387105E-004
   1.6599999999999999      -3.22145563462438063E-003 -6.61174271321580596E-004
   1.6837500000000001      -3.32723832158932911E-003 -6.84133376926854384E-004
   1.7075000000000000      -3.43521897762380382E-003 -7.07637380441528325E-004
   1.7312500000000000      -3.54542798502625054E-003 -7.31696490992607461E-004
   1.7549999999999999      -3.65789645984524207E-003 -7.56321202086652111E-004
   1.7787500000000001      -3.77265627756019802E-003 -7.81522302325511837E-004
   1.8025000000000000      -3.88974009994937130E-003 -8.07310886638515747E-004
   1.8262499999999999      -4.00918140321361322E-003 -8.33698368061690080E-004
   1.8499999999999999      -4.13101450742933002E-003 -8.60696490096785624E-004
   1.8737499999999998      -4.25527460740904306E-003 -8.88317339685201963E-004
   1.8974999999999997      -4.38199780505368636E-003 -9.16573360834457428E-004
   1.9212499999999997      -4.51122114328673246E-003 -9.45477368937567577E-004
   1.9450000000000001      -4.64298264166680772E-003 -9.75042565828727588E-004
   1.9687500000000000      -4.77732133378258074E-003 -1.00528255562191428E-003
   1.9924999999999999      -4.91427730654151688E-003 -1.03621136138253348E-003
   2.0162499999999999      -5.05389174147229635E-003 -1.06784344268610128E-003
   2.0400000000000000      -5.19620695817009544E-003 -1.10019371412212446E-003
   2.0637500000000002      -5.34126646002367096E-003 -1.13327756480591539E-003
   2.0874999999999999      -5.48911498237424945E-003 -1.16711087896598210E-003
   2.1112500000000001      -5.63979854326794768E-003 -1.20171005768024159E-003
   2.1349999999999998      -5.79336449697655503E-003 -1.23709204183999801E-003
   2.1587499999999999      -5.94986159047549649E-003 -1.27327433642744603E-003
   2.1825000000000001      -6.10934002308369337E-003 -1.31027503619932204E-003
   2.2062499999999998      -6.27185150948667003E-003 -1.34811285287736752E-003
   2.2300000000000000      -6.43744934638342155E-003 -1.38680714395482407E-003
   2.2537500000000001      -6.60618848301766474E-003 -1.42637794323754530E-003
   2.2774999999999999      -6.77812559587723674E-003 -1.46684599324901715E-003
   2.3012500000000000      -6.95331916787002811E-003 -1.50823277963983053E-003
   2.3250000000000002      -7.13182957270830364E-003 -1.55056056784107503E-003
   2.3487499999999999      -7.31371916251330727E-003 -1.59385244161740691E-003
   2.3725000000000001      -7.49905236487767145E-003 -1.63813234497090844E-003
   2.3962500000000002      -7.68789578200699576E-003 -1.68342512589857119E-003
   2.4199999999999999      -7.88031829874218104E-003 -1.72975658359650277E-003
   2.4437500000000001      -8.07639119626719221E-003 -1.77715351854178792E-003
   2.4674999999999998      -8.27618827438016125E-003 -1.82564378621947738E-003
   2.4912500000000000      -8.47978598201947625E-003 -1.87525635458137951E-003
   2.5150000000000001      -8.68726355412276219E-003 -1.92602136497683563E-003
   2.5387499999999998      -8.89870316367250176E-003 -1.97797019869666970E-003
   2.5625000000000000      -9.11419007876019746E-003 -2.03113554708834977E-003
   2.5862500000000002      -9.33381283390115682E-003 -2.08555148750663201E-003
   2.6099999999999999      -9.55766341332012562E-003 -2.14125356484770862E-003
   2.6337500000000000      -9.78583744791397016E-003 -2.19827887932232688E-003
   2.6575000000000002      -1.00184344271730241E-002 -2.25666618106156553E-003
   2.6812499999999999      -1.02555579274890302E-002 -2.31645597221699770E-003
   2.7050000000000001      -1.04973158584414812E-002 -2.37769061729424221E-003
   2.7287499999999998      -1.07438207288428050E-002 -2.44041446254656888E-003
   2.7524999999999999      -1.09951899345349813E-002 -2.50467396535545683E-003
   2.7762500000000001      -1.12515460701750388E-002 -2.57051783463931125E-003
   2.7999999999999998      -1.15130172675248221E-002 -2.63799718346248262E-003
   2.8237500000000000      -1.17797375630809276E-002 -2.70716569516721295E-003
   2.8475000000000001      -1.20518472982484876E-002 -2.77807980452418005E-003
   2.8712499999999999      -1.23294935556868910E-002 -2.85079889559734616E-003
   2.8950000000000000      -1.26128306359468926E-002 -2.92538551825000364E-003
   2.9187500000000002      -1.29020205790877241E-002 -3.00190562548780177E-003
   2.9424999999999999      -1.31972337366261308E-002 -3.08042883414729341E-003
   2.9662500000000001      -1.34986493999432015E-002 -3.16102871180428497E-003
   2.9900000000000002      -1.38064564921805966E-002 -3.24378309320481331E-003
   3.0137499999999999      -1.41208543317249691E-002 -3.32877443002578240E-003
   3.0375000000000001      -1.44420534766342111E-002 -3.41609017836770092E-003
   3.0612499999999998      -1.47702766608501044E-002 -3.50582322908749152E-003
   3.0850000000000000      -1.51057598348099797E-002 -3.59807238691889309E-003
   3.1087500000000001      -1.54487533251845242E-002 -3.69294290533126769E-003
   3.1324999999999998      -1.57995231310021494E-002 -3.79054708528162769E-003
   3.1562500000000000      -1.61583523764736621E-002 -3.89100494746630159E-003
   3.1800000000000002      -1.65255429445265029E-002 -3.99444498943758892E-003
   3.2037499999999999      -1.69014173195549747E-002 -4.10100504109228887E-003
   3.2275000000000000      -1.72863206733936126E-002 -4.21083323466147491E-003
   3.2512500000000006      -1.76806232352893049E-002 -4.32408910855917351E-003
   3.2749999999999999      -1.80847229950252091E-002 -4.44094486844745940E-003
   3.2987500000000005      -1.84990487987844211E-002 -4.56158683386113754E-003
   3.3224999999999998      -1.89240639104277693E-002 -4.68621710499316467E-003
   3.3462500000000004      -1.93602701273927792E-002 -4.81505549215315368E-003
   3.3700000000000001      -1.98082125614608313E-002 -4.94834176048901137E-003
   3.3937500000000003      -2.02684852216474150E-002 -5.08633825550639743E-003
   3.4175000000000000      -2.07417375694629764E-002 -5.22933299119531306E-003
   3.4412500000000001      -2.12286822797051467E-002 -5.37764330885313717E-003
   3.4649999999999999      -2.17301044348050497E-002 -5.53162022716080417E-003
   3.4887500000000000      -2.22468726027015735E-002 -5.69165367846921361E-003
   3.5124999999999997      -2.27799521592501400E-002 -5.85817882865894216E-003
   3.5362499999999999      -2.33304215812079538E-002 -6.03168380439060483E-003
   3.5599999999999996      -2.38994923955021706E-002 -6.21271918807205642E-003
   3.5837500000000002      -2.44885340523134272E-002 -6.40190985566015808E-003
   3.6074999999999995      -2.50991051408277835E-002 -6.59996986548746969E-003
   3.6312500000000001      -2.57329931277416844E-002 -6.80772143920674918E-003
   3.6549999999999994      -2.63922656556493905E-002 -7.02611950129812275E-003
   3.6787500000000000      -2.70793378241332809E-002 -7.25628391277362023E-003
   3.7025000000000001      -2.77970620382004992E-002 -7.49954258091585328E-003
   3.7262499999999998      -2.85488504748392692E-002 -7.75749030915678407E-003
   3.7500000000000000      -2.93388460512782091E-002 -8.03207107165446708E-003
   3.7525000000000004      -2.94244243283428367E-002 -8.06203519141228050E-003
   3.7549999999999999      -2.95104881843847588E-002 -8.09221292014681258E-003
   3.7574999999999998      -2.95970444764839073E-002 -8.12260749854287235E-003
   3.7599999999999998      -2.96841002581530698E-002 -8.15322225661125125E-003
   3.7624999999999997      -2.97716627524495757E-002 -8.18406060761693935E-003
   3.7650000000000001      -2.98597393544757228E-002 -8.21512605010910578E-003
   3.7675000000000005      -2.99483376902035144E-002 -8.24642218551933752E-003
   3.7700000000000000      -3.00374655454841329E-002 -8.27795270012528055E-003
   3.7725000000000000      -3.01271309257748060E-002 -8.30972138303258563E-003
   3.7749999999999999      -3.02173420508045285E-002 -8.34173212634625565E-003
   3.7774999999999999      -3.03081073628699085E-002 -8.37398892917079994E-003
   3.7799999999999994      -3.03994355354926665E-002 -8.40649590179708660E-003
   3.7825000000000006      -3.04913354825182073E-002 -8.43925727010298374E-003
   3.7850000000000001      -3.05838163676821102E-002 -8.47227738018095991E-003
   3.7875000000000001      -3.06768876147595661E-002 -8.50556070323112839E-003
   3.7900000000000000      -3.07705589178233346E-002 -8.53911184059451094E-003
   3.7925000000000000      -3.08648402529079283E-002 -8.57293552929381218E-003
   3.7949999999999995      -3.09597418894367975E-002 -8.60703664763383912E-003
   3.7974999999999999      -3.10552744027111256E-002 -8.64142022123005372E-003
   3.8000000000000003      -3.11514486870008503E-002 -8.67609142934699061E-003
   3.8025000000000002      -3.12482759693695628E-002 -8.71105561159282726E-003
   3.8050000000000002      -3.13457678242830134E-002 -8.74631827499479375E-003
   3.8075000000000001      -3.14439361890581567E-002 -8.78188510148232571E-003
   3.8099999999999996      -3.15427933802103766E-002 -8.81776195580702589E-003
   3.8125000000000000      -3.16423521107662628E-002 -8.85395489393115548E-003
   3.8150000000000004      -3.17426255086107265E-002 -8.89047017191898700E-003
   3.8174999999999999      -3.18436271359462050E-002 -8.92731425536836751E-003
   3.8199999999999998      -3.19453710094383253E-002 -8.96449382928038441E-003
   3.8224999999999998      -3.20478716241871589E-002 -9.00201580926678763E-003
   3.8249999999999997      -3.21511439737589763E-002 -9.03988735193710785E-003
   3.8275000000000001      -3.22552035781529245E-002 -9.07811586781954484E-003
   3.8300000000000005      -3.23600665078637856E-002 -9.11670903351745505E-003
   3.8325000000000000      -3.24657494134813485E-002 -9.15567480577940580E-003
   3.8350000000000000      -3.25722695607216298E-002 -9.19502143749038187E-003
   3.8374999999999999      -3.26796448410832663E-002 -9.23475748720010980E-003
   3.8399999999999999      -3.27878938387087468E-002 -9.27489184496482419E-003
   3.8424999999999994      -3.28970358447242539E-002 -9.31543374386299868E-003
   3.8450000000000006      -3.30070909028472026E-002 -9.35639278086689528E-003
   3.8475000000000001      -3.31180798513338037E-002 -9.39777893726505276E-003
   3.8500000000000001      -3.32300243683812113E-002 -9.43960260069535984E-003
   3.8525000000000000      -3.33429470205484982E-002 -9.48187458872336471E-003
   3.8550000000000000      -3.34568713156393055E-002 -9.52460617444005758E-003
   3.8574999999999995      -3.35718217588983625E-002 -9.56780911382484021E-003
   3.8599999999999999      -3.36878239140394747E-002 -9.61149567538424794E-003
   3.8625000000000003      -3.38049044690918038E-002 -9.65567867215223752E-003
   3.8650000000000002      -3.39230913076316379E-002 -9.70037149631232734E-003
   3.8675000000000002      -3.40424135859469235E-002 -9.74558815670932208E-003
   3.8700000000000001      -3.41629018167529802E-002 -9.79134331955131693E-003
   3.8724999999999996      -3.42845879601516926E-002 -9.83765235264029252E-003
   3.8750000000000000      -3.44075055226186338E-002 -9.88453137351327435E-003
   3.8775000000000004      -3.45316896650862473E-002 -9.93199730197836736E-003
   3.8799999999999999      -3.46571773200200425E-002 -9.98006791721676653E-003
   3.8824999999999998      -3.47840073213889350E-002 -1.00287619208003758E-002
   3.8849999999999998      -3.49122205451476639E-002 -1.00780990052002084E-002
   3.8874999999999997      -3.50418600644681055E-002 -1.01280999293000933E-002
   3.8900000000000001      -3.51729713197361793E-002 -1.01787866012593483E-002
   3.8925000000000005      -3.53056023089694110E-002 -1.02301821707470441E-002
   3.8950000000000000      -3.54398037919397696E-002 -1.02823111290509389E-002
   3.8975000000000000      -3.55756295227289895E-002 -1.03351994218355836E-002
   3.8999999999999999      -3.57131365026940317E-002 -1.03888745728245406E-002
   3.9024999999999999      -3.58523852717801822E-002 -1.04433658243065185E-002
   3.9049999999999994      -3.59934402149204441E-002 -1.04987042885081074E-002
   3.9075000000000006      -3.61363699269303396E-002 -1.05549231234013819E-002
   3.9100000000000001      -3.62812475965841041E-002 -1.06120577226065903E-002
   3.9125000000000001      -3.64281514728833841E-002 -1.06701459390772212E-002
   3.9150000000000000      -3.65771653586653978E-002 -1.07292283281093144E-002
   3.9175000000000000      -3.67283791867068291E-002 -1.07893484276205282E-002
   3.9199999999999995      -3.68818896712912736E-002 -1.08505530758646433E-002
   3.9224999999999999      -3.70378010518737505E-002 -1.09128927741067982E-002
   3.9250000000000003      -3.71962259452918026E-002 -1.09764221022953853E-002
   3.9275000000000002      -3.73572863265664648E-002 -1.10412001975234708E-002
   3.9300000000000002      -3.75211146628630782E-002 -1.11072913072859710E-002
   3.9325000000000001      -3.76878552309383996E-002 -1.11747654323515518E-002
   3.9349999999999996      -3.78576656557644831E-002 -1.12436990776704372E-002
   3.9375000000000000      -3.80307187175367781E-002 -1.13141761343905599E-002
   3.9400000000000004      -3.82072044865804719E-002 -1.13862889220906847E-002
   3.9424999999999999      -3.83873328626062882E-002 -1.14601394285023164E-002
   3.9449999999999998      -3.85713366195856583E-002 -1.15358407955399450E-002
   3.9474999999999998      -3.87594750557841358E-002 -1.16135191054869344E-002
   3.9499999999999997      -3.89520384843345807E-002 -1.16933155693526442E-002
   3.9525000000000001      -3.91493536969654832E-002 -1.17753891991541158E-002
   3.9550000000000005      -3.93517907617483495E-002 -1.18599201286957445E-002
   3.9575000000000000      -3.95597715399578498E-002 -1.19471137755107985E-002
   3.9600000000000000      -3.97737804921094520E-002 -1.20372061220850781E-002
   3.9624999999999999      -3.99943785719341083E-002 -1.21304705074282409E-002
   3.9649999999999999      -4.02222213637489986E-002 -1.22272264940389130E-002
   3.9674999999999994      -4.04580831640288588E-002 -1.23278516425661764E-002
   3.9700000000000006      -4.07028895793404635E-002 -1.24327974528188230E-002
   3.9725000000000001      -4.09577626421063767E-002 -1.25426114294050796E-002
   3.9750000000000001      -4.12240848800423942E-002 -1.26579684217249678E-002
   3.9775000000000000      -4.15035930896145641E-002 -1.27797165011238768E-002
   3.9800000000000000      -4.17985206357852634E-002 -1.29089465873507801E-002
   3.9824999999999995      -4.21118230312398992E-002 -1.30471028401955100E-002
   3.9849999999999999      -4.24475555008498734E-002 -1.31961674568801170E-002
   3.9875000000000003      -4.28115504432665800E-002 -1.33589922935627419E-002
   3.9900000000000002      -4.32127503530753757E-002 -1.35399514456990451E-002
   3.9925000000000002      -4.36661934564730181E-002 -1.37464031808021449E-002
   3.9950000000000001      -4.42011714903504591E-002 -1.39926850603806514E-002
   3.9974999999999996      -4.48932242981234103E-002 -1.43157853173900475E-002
   4.0000000000000000      -4.65363026165430335E-002 -1.51046714865927870E-002
   4.0025000000000004      -4.57646755764593294E-002 -1.67225511768128270E-002
   4.0049999999999999      -4.54578973709041309E-002 -1.73920076453853885E-002
   4.0075000000000003      -4.52273277917882854E-002 -1.79060514625389716E-002
   4.0099999999999998      -4.50360870244503747E-002 -1.83398796618784617E-002
   4.0125000000000002      -4.48699032824814922E-002 -1.87225879072796045E-002
   4.0149999999999997      -4.47214625783825398E-002 -1.90690819088098276E-002
   4.0175000000000001      -4.45864232257096663E-002 -1.93882070656811699E-002
   4.0199999999999996      -4.44619585920352015E-002 -1.96857204881709137E-002
   4.0225000000000000      -4.43461067784013119E-002 -1.99656168672971771E-002
   4.0250000000000004      -4.42374404476656227E-002 -2.02308016194675706E-002
   4.0274999999999999      -4.41348829255283626E-002 -2.04834657753297615E-002
   4.0300000000000002      -4.40375984068360343E-002 -2.07253097385412637E-002
   4.0324999999999998      -4.39449227554784133E-002 -2.09576843088837284E-002
   4.0350000000000001      -4.38563179329087005E-002 -2.11816835398349751E-002
   4.0374999999999996      -4.37713408853780545E-002 -2.13982081230048513E-002
   4.0400000000000000      -4.36896216515696365E-002 -2.16080099826240907E-002
   4.0425000000000004      -4.36108475567605833E-002 -2.18117244688538041E-002
   4.0449999999999999      -4.35347515432052135E-002 -2.20098941188346768E-002
   4.0475000000000003      -4.34611033905855440E-002 -2.22029865383895179E-002
   4.0499999999999998      -4.33897029923406216E-002 -2.23914080870954851E-002
   4.0525000000000002      -4.33203751320339753E-002 -2.25755145123736033E-002
   4.0549999999999997      -4.32529653688135812E-002 -2.27556193239029647E-002
   4.0579999999999998      -4.31744137933037161E-002 -2.29668521398492219E-002
   4.0599999999999996      -4.31233672042854385E-002 -2.31049057100097439E-002
   4.0625000000000000      -4.30609473167098550E-002 -2.32745570047570779E-002
   4.0650000000000004      -4.29999786348777002E-002 -2.34411540983480715E-002
   4.0674999999999999      -4.29403721688364215E-002 -2.36048775011746155E-002
   4.0700000000000003      -4.28820471772816680E-002 -2.37658909719778363E-002
   4.0724999999999998      -4.28249301414490094E-002 -2.39243436043149772E-002
   4.0750000000000002      -4.27689538972808730E-002 -2.40803715909524117E-002
   4.0774999999999997      -4.27140568970330731E-002 -2.42340997248930053E-002
   4.0800000000000001      -4.26601825774588217E-002 -2.43856426834900518E-002
   4.0824999999999996      -4.26072788165509156E-002 -2.45351061328439694E-002
   4.0850000000000000      -4.25552974636918963E-002 -2.46825876820198943E-002
   4.0875000000000004      -4.25041939320151621E-002 -2.48281777116114884E-002
   4.0899999999999999      -4.24539268427985006E-002 -2.49719600960534860E-002
   4.0925000000000002      -4.24044577141571982E-002 -2.51140128359458766E-002
   4.0949999999999998      -4.23557506874535014E-002 -2.52544086136950278E-002
   4.0975000000000001      -4.23077722859853608E-002 -2.53932152835280797E-002
   4.0999999999999996      -4.22604912014285655E-002 -2.55304963051029218E-002
   4.1025000000000000      -4.22138781042229391E-002 -2.56663111284405228E-002
   4.1050000000000004      -4.21679054747103460E-002 -2.58007155366890006E-002
   4.1074999999999999      -4.21225474523142657E-002 -2.59337619522249999E-002
   4.1100000000000003      -4.20777797004619619E-002 -2.60654997107674612E-002
   4.1124999999999998      -4.20335792852889328E-002 -2.61959753074910359E-002
   4.1150000000000002      -4.19899245664459991E-002 -2.63252326185536845E-002
   4.1174999999999997      -4.19467950985608767E-002 -2.64533131009661998E-002
   4.1200000000000001      -4.19041715421468591E-002 -2.65802559733549909E-002
   4.1224999999999996      -4.18620355831084076E-002 -2.67060983799509225E-002
   4.1250000000000000      -4.18203698581419425E-002 -2.68308755385725899E-002
   4.1275000000000004      -4.17791578898073640E-002 -2.69546208771782522E-002
   4.1299999999999999      -4.17383840244570717E-002 -2.70773661565460039E-002
   4.1325000000000003      -4.16980333768665751E-002 -2.71991415831803474E-002
   4.1349999999999998      -4.16580917793468591E-002 -2.73199759124891951E-002
   4.1375000000000002      -4.16185457350792820E-002 -2.74398965433475944E-002
   4.1399999999999997      -4.15793823752661634E-002 -2.75589296049151729E-002
   4.1425000000000001      -4.15405894197016512E-002 -2.76771000364553765E-002
   4.1449999999999996      -4.15021551405656067E-002 -2.77944316609178635E-002
   4.1475000000000000      -4.14640683288077863E-002 -2.79109472526583441E-002
   4.1500000000000004      -4.14263182633121535E-002 -2.80266686001271990E-002
   4.1524999999999999      -4.13888946822684040E-002 -2.81416165637775328E-002
   4.1550000000000002      -4.13517877566769096E-002 -2.82558111297063347E-002
   4.1574999999999998      -4.13149880657893431E-002 -2.83692714594010603E-002
   4.1600000000000001      -4.12784865742511081E-002 -2.84820159358880019E-002
   4.1624999999999996      -4.12422746109574676E-002 -2.85940622066989565E-002
   4.1650000000000000      -4.12063438492717565E-002 -2.87054272237851626E-002
   4.1675000000000004      -4.11706862886450919E-002 -2.88161272807359280E-002
   4.1699999999999999      -4.11352942374615255E-002 -2.89261780474833578E-002
   4.1725000000000003      -4.11001602970209254E-002 -2.90355946027033747E-002
   4.1749999999999998      -4.10652773465678689E-002 -2.91443914640954829E-002
   4.1775000000000002      -4.10306385292843606E-002 -2.92525826167100121E-002
   4.1799999999999997      -4.09962372391726518E-002 -2.93601815394726427E-002
   4.1825000000000001      -4.09620671087590482E-002 -2.94672012300450925E-002
   4.1849999999999996      -4.09281219975575622E-002 -2.95736542281465828E-002
   4.1875000000000000      -4.08943959812370014E-002 -2.96795526374519086E-002
   4.1900000000000004      -4.08608833414391484E-002 -2.97849081461689300E-002
   4.1924999999999999      -4.08275785562018795E-002 -2.98897320463929819E-002
   4.1950000000000003      -4.07944762909431130E-002 -2.99940352523242436E-002
   4.1974999999999998      -4.07615713899667081E-002 -3.00978283174295515E-002
   4.2000000000000002      -4.07288588684537808E-002 -3.02011214506212322E-002
   4.2024999999999997      -4.06963339049054018E-002 -3.03039245315214929E-002
   4.2050000000000001      -4.06639918340070891E-002 -3.04062471248742125E-002
   4.2074999999999996      -4.06318281398861322E-002 -3.05080984941615216E-002
   4.2100000000000000      -4.05998384497353870E-002 -3.06094876144778621E-002
   4.2125000000000004      -4.05680185277807817E-002 -3.07104231847105218E-002
   4.2149999999999999      -4.05363642695682896E-002 -3.08109136390713641E-002
   4.2175000000000002      -4.05048716965521471E-002 -3.09109671580216523E-002
   4.2199999999999998      -4.04735369509633749E-002 -3.10105916786280501E-002
   4.2225000000000001      -4.04423562909422829E-002 -3.11097949043857326E-002
   4.2249999999999996      -4.04113260859179091E-002 -3.12085843145416160E-002
   4.2275000000000000      -4.03804428122196829E-002 -3.13069671729484383E-002
   4.2300000000000004      -4.03497030489070319E-002 -3.14049505364775022E-002
   4.2324999999999999      -4.03191034738040743E-002 -3.15025412630175750E-002
   4.2350000000000003      -4.02886408597270956E-002 -3.15997460190839685E-002
   4.2374999999999998      -4.02583120708934900E-002 -3.16965712870598687E-002
   4.2400000000000002      -4.02281140593904185E-002 -3.17930233720054856E-002
   4.2424999999999997      -4.01980438624419609E-002 -3.18891084086437085E-002
   4.2450000000000001      -4.01680985983116010E-002 -3.19848323668410484E-002
   4.2474999999999996      -4.01382754642681111E-002 -3.20802010583152858E-002
   4.2500000000000000      -4.01085717333239666E-002 -3.21752201419927067E-002
   4.3262499999999999      -3.92484142011546716E-002 -3.49294925489784178E-002
   4.4024999999999999      -3.84468932178643960E-002 -3.74690274757885841E-002
   4.4787499999999998      -3.76762888790331818E-002 -3.98543097259177401E-002
   4.5549999999999997      -3.69210292318317562E-002 -4.21212229915231412E-002
   4.6312499999999996      -3.61717493797486800E-002 -4.42929658091210932E-002
   4.7074999999999996      -3.54225775464475853E-002 -4.63854931932657991E-002
   4.7837500000000004      -3.46697443153350243E-002 -4.84103092644704164E-002
   4.8600000000000003      -3.39108087444252582E-002 -5.03760267610933732E-002
   4.9362500000000002      -3.31442002550540668E-002 -5.22892957951691661E-002
   5.0125000000000002      -3.23689341170999775E-002 -5.41553857877868153E-002
   5.0887500000000001      -3.15844278910389423E-002 -5.59785654458859194E-002
   5.1650000000000000      -3.07903793178056391E-002 -5.77623595181146060E-002
   5.2412500000000000      -2.99866830275309845E-002 -5.95097273791768966E-002
   5.3174999999999999      -2.91733725560287885E-002 -6.12231903756557047E-002
   5.3937499999999998      -2.83505792974597381E-002 -6.29049246204382573E-002
   5.4699999999999998      -2.75185030490202737E-002 -6.45568299124756467E-002
   5.5462499999999997      -2.66773906435432070E-002 -6.61805818007490387E-002
   5.6224999999999996      -2.58275203191034655E-002 -6.77776715190991502E-002
   5.6987500000000004      -2.49691902163583709E-002 -6.93494370434272756E-002
   5.7750000000000004      -2.41027098823562679E-002 -7.08970875508963538E-002
   5.8512500000000003      -2.32283939872516658E-002 -7.24217229068876284E-002
   5.9275000000000002      -2.23465576844581841E-002 -7.39243493571790367E-002
   6.0037500000000001      -2.14575132008354257E-002 -7.54058922912903273E-002
   6.0800000000000001      -2.05615673511164374E-002 -7.68672067137323584E-002
   6.1562500000000000      -1.96590197559904679E-002 -7.83090859239819609E-002
   6.2324999999999999      -1.87501615888867809E-002 -7.97322687521732215E-002
   6.3087499999999999      -1.78352747290603381E-002 -8.11374456496590235E-002
   6.3849999999999998      -1.69146312225856854E-002 -8.25252638477006750E-002
   6.4612499999999997      -1.59884929781742118E-002 -8.38963317584384832E-002
   6.5375000000000005      -1.50571116410446511E-002 -8.52512227527588984E-002
   6.6137499999999996      -1.41207286014625715E-002 -8.65904784236083691E-002
   6.6900000000000013      -1.31795751042726502E-002 -8.79146114211356716E-002
   6.7662500000000003      -1.22338724333429915E-002 -8.92241079294126826E-002
   6.8425000000000002      -1.12838321506698747E-002 -9.05194298413562609E-002
   6.9187500000000002      -1.03296563745324307E-002 -9.18010166792014304E-002
   6.9949999999999992      -9.37153808370746327E-003 -9.30692872918753716E-002
   7.0712500000000000      -8.40966144019142554E-003 -9.43246413773006637E-002
   7.1475000000000000      -7.44420212044901667E-003 -9.55674608335307929E-002
   7.2237500000000008      -6.47532765151605239E-003 -9.67981109771412634E-002
   7.2999999999999998      -5.50319774677738172E-003 -9.80169416404912397E-002
   7.3762499999999998      -4.52796463823056106E-003 -9.92242881643659452E-002
   7.4524999999999997      -3.54977340272914169E-003 -0.10042047229902291     
   7.5287499999999987      -2.56876228035647202E-003 -0.10160580302470934     
   7.6050000000000004      -1.58506298361153503E-003 -0.10278057730108542     
   7.6812499999999995      -5.98800996515229844E-004 -0.10394508075364992     
   7.7575000000000003       3.89904136917900140E-004 -0.10509958830415511     
   7.8337500000000002       1.38093853514089640E-003 -0.10624436475108169     
   7.9100000000000010       2.37419371259134631E-003 -0.10737966530548376     
   7.9862500000000001       3.36956632427597592E-003 -0.10850573608686291     
   8.0625000000000000       4.36695792137771228E-003 -0.10962281458315054     
   8.1387499999999999       5.36627471780834822E-003 -0.11073113007835171     
   8.2149999999999999       6.36742736759545250E-003 -0.11183090405090838     
   8.2912499999999998       7.37033075292901126E-003 -0.11292235054539011     
   8.3674999999999997       8.37490378258842934E-003 -0.11400567651972848     
   8.4437499999999996       9.38106920033314300E-003 -0.11508108216991468     
   8.5199999999999996       1.03887534026943402E-002 -0.11614876123388623     
   8.5962499999999995       1.13978862655018196E-002 -0.11720890127624449     
   8.6724999999999994       1.24084009790549031E-002 -0.11826168396116007     
   8.7487499999999994       1.34202338877927683E-002 -0.11930728528093756     
   8.8249999999999993       1.44333243427761590E-002 -0.12034587582709499     
   8.9012499999999992       1.54476145553847019E-002 -0.12137762099223405     
   8.9774999999999991       1.64630494607795053E-002 -0.12240268118865123     
   9.0537500000000009       1.74795765880546260E-002 -0.12342121205083316     
   9.1300000000000008       1.84971459378593765E-002 -0.12443336462792688     
   9.2062500000000007       1.95157098675142367E-002 -0.12543928556628001     
   9.2825000000000006       2.05352229832665503E-002 -0.12643911728192461     
   9.3587500000000006       2.15556420388907655E-002 -0.12743299812288753     
   9.4350000000000005       2.25769258394616437E-002 -0.12842106252148408     
   9.5112500000000004       2.35990351489625758E-002 -0.12940344113722749     
   9.5875000000000004       2.46219326005278280E-002 -0.13038026099153918     
   9.6637500000000003       2.56455826085790171E-002 -0.13135164559587864     
   9.7400000000000002       2.66699512828067788E-002 -0.13231771507509563     
   9.8162500000000001       2.76950063447140953E-002 -0.13327858628757372     
   9.8925000000000001       2.87207170480409286E-002 -0.13423437294313276     
   9.9687500000000000       2.97470541019820393E-002 -0.13518518570669211     
   10.045000000000000       3.07739896143349803E-002 -0.13613113235900251     
   10.121200000000000       3.18008230587964597E-002 -0.13707170219954945     
   10.197500000000000       3.28295510178065950E-002 -0.13800884436170327     
   10.273800000000000       3.38588022037459649E-002 -0.13894142121336972     
   10.350000000000000       3.48872037711775093E-002 -0.13986831651495549     
   10.426200000000000       3.59160826446177084E-002 -0.14079084991952237     
   10.502500000000000       3.69467693476449380E-002 -0.14171031578482873     
   10.578799999999999       3.79778943140978986E-002 -0.14262559067872690     
   10.654999999999999       3.90080866659170203E-002 -0.14353557087452143     
   10.731199999999999       4.00386798763006924E-002 -0.14444154395908609     
   10.807499999999999       4.10710103957406328E-002 -0.14534477435782864     
   10.883699999999999       4.21023562650125610E-002 -0.14624297572167971     
   10.960000000000001       4.31354091983625898E-002 -0.14713858494068777     
   11.036300000000001       4.41688014630490719E-002 -0.14803049837241591     
   11.112500000000001       4.52011642729875859E-002 -0.14891762993511357     
   11.188800000000001       4.62351941982957135E-002 -0.14980238202230181     
   11.265000000000001       4.72681684889784820E-002 -0.15068250763699084     
   11.341200000000001       4.83014305474631367E-002 -0.15155923906787103     
   11.417500000000000       4.93363259645437160E-002 -0.15243378915393263     
   11.493800000000000       5.03714886112943128E-002 -0.15330507257067597     
   11.570000000000000       5.14055515695525239E-002 -0.15417201953297943     
   11.646200000000000       5.24398622522445901E-002 -0.15503583814558655     
   11.722500000000000       5.34757698834437203E-002 -0.15589771857294721     
   11.798800000000000       5.45119090805477324E-002 -0.15675658649372909     
   11.875000000000000       5.55469136630233895E-002 -0.15761138198025657     
   11.951200000000000       5.65821341160471641E-002 -0.15846329102448459     
   12.027500000000000       5.76189224359351659E-002 -0.15931348321092365     
   12.103800000000000       5.86559135936636500E-002 -0.16016089484238455     
   12.180000000000000       5.96917418989846502E-002 -0.16100447565645856     
   12.256200000000000       6.07277605568174242E-002 -0.16184539180564869     
   12.332500000000000       6.17653242147649176E-002 -0.16268479434983674     
   12.408799999999999       6.28030685017958168E-002 -0.16352162970355891     
   12.484999999999999       6.38396285306833955E-002 -0.16435485660650759     
   12.561199999999999       6.48763602291695385E-002 -0.16518562276242421     
   12.637499999999999       6.59146207726572925E-002 -0.16601506181663633     
   12.713699999999999       6.69516852261603373E-002 -0.16684104668787100     
   12.789999999999999       6.79902723483847282E-002 -0.16766579139525833     
   12.866299999999999       6.90290182453384554E-002 -0.16848825554345423     
   12.942500000000003       7.00665583358361932E-002 -0.16930740975600045     
   13.018800000000001       7.11056130883405690E-002 -0.17012544732380980     
   13.095000000000001       7.21434563345601937E-002 -0.17094026640245605     
   13.171199999999999       7.31814474209413063E-002 -0.17175298219531959     
   13.247500000000000       7.42209467296875564E-002 -0.17256469815519682     
   13.323800000000002       7.52605903602480558E-002 -0.17337438672822664     
   13.400000000000000       7.62990139954301261E-002 -0.17418103025150547     
   13.476200000000000       7.73375789944531211E-002 -0.17498572992591455     
   13.552499999999998       7.83776477724944381E-002 -0.17578957591012465     
   13.628800000000000       7.94178569251263594E-002 -0.17659154803882524     
   13.705000000000000       8.04568424988579972E-002 -0.17739063509355810     
   13.781200000000000       8.14959674618913332E-002 -0.17818792464270058     
   13.857500000000000       8.25365955529530626E-002 -0.17898449402094227     
   13.933799999999998       8.35773629579176780E-002 -0.17977932964336868     
   14.010000000000002       8.46169051116968801E-002 -0.18057142638899293     
   14.086200000000000       8.56565857259364433E-002 -0.18136185972126667     
   14.162500000000000       8.66977692925471333E-002 -0.18215169590255589     
   14.238799999999999       8.77390914256101773E-002 -0.18293992837646778     
   14.315000000000000       8.87791872121044962E-002 -0.18372555856193415     
   14.391200000000000       8.98194217271072876E-002 -0.18450965139724043     
   14.467499999999999       9.08611610676041542E-002 -0.18529326322164630     
   14.543799999999999       9.19030411653555812E-002 -0.18607539385977626     
   14.619999999999997       9.29436974619989587E-002 -0.18685505023628171     
   14.696200000000001       9.39844967646169538E-002 -0.18763328672510149     
   14.772500000000001       9.50268067172646835E-002 -0.18841114953777635     
   14.848799999999999       9.60692630136727593E-002 -0.18918764350091627     
   14.924999999999999       9.71105005024416046E-002 -0.18996178001041841     
   15.001200000000003       9.81518866230482456E-002 -0.19073460348231419     
   15.077500000000001       9.91947894782106987E-002 -0.19150715102890817     
   15.153800000000000       0.10023784360521071      -0.19227843280437681     
   15.230000000000000       0.10127968274669066      -0.19304746534249850     
   15.306200000000000       0.10232167501629499      -0.19381528495301401     
   15.382500000000002       0.10336518952211808      -0.19458292135565847     
   15.458800000000000       0.10440886048112891      -0.19534939023745457     
   15.535000000000000       0.10545132160591719      -0.19611371310313430     
   15.611199999999998       0.10649394275640627      -0.19687691847750202     
   15.687500000000000       0.10753809483590643      -0.19764002847102990     
   15.763800000000002       0.10858241212157208      -0.19840206294785023     
   15.840000000000000       0.10962552804393849      -0.19916204682010899     
   15.916200000000000       0.11066881352135949      -0.19992100038871888     
   15.992499999999998       0.11171364036540436      -0.20067993833972855     
   16.068800000000000       0.11275864156964850      -0.20143788411393515     
   16.145000000000000       0.11380244910255870      -0.20219386617493093     
   16.221200000000000       0.11484643429702199      -0.20294889831972315     
   16.297499999999999       0.11589196924112899      -0.20370398895580996     
   16.373799999999999       0.11693768590304868      -0.20445816622072299     
   16.449999999999999       0.11798221540843208      -0.20521046280320923     
   16.526199999999999       0.11902693040217763      -0.20596188681962674     
   16.602499999999999       0.12007320474446190      -0.20671344150443452     
   16.678799999999999       0.12111967018459850      -0.20746415854414901     
   16.754999999999999       0.12216495779566133      -0.20821307384849222     
   16.831199999999999       0.12321044188164028      -0.20896118931699240     
   16.907499999999999       0.12425749764821235      -0.20970950199032734     
   16.983799999999999       0.12530475604702576      -0.21045704627028330     
   17.059999999999999       0.12635084675075403      -0.21120286014296163     
   17.136199999999999       0.12739714461961141      -0.21194793978933593     
   17.212499999999999       0.12844502538291258      -0.21269327726674037     
   17.288799999999998       0.12949311840231167      -0.21343791024766656     
   17.364999999999998       0.13054005172737612      -0.21418087973218500     
   17.441199999999998       0.13158720110898495      -0.21492317766589003     
   17.517499999999998       0.13263594357565670      -0.21566579236531311     
   17.593800000000002       0.13368490763990903      -0.21640776459588806     
   17.670000000000002       0.13473272082183516      -0.21714813820141804     
   17.746200000000002       0.13578076076267515      -0.21788790087090670     
   17.822500000000002       0.13683040625192108      -0.21862803648185183     
   17.898800000000001       0.13788028514253253      -0.21936758786604915     
   17.975000000000001       0.13892902398464846      -0.22010560050862096     
   18.051200000000001       0.13997800148699288      -0.22084305732212070     
   18.127500000000001       0.14102859743396254      -0.22158093801380621     
   18.203800000000001       0.14207943800375181      -0.22231828741191267     
   18.280000000000001       0.14312914789921147      -0.22305415291105485     
   18.356200000000001       0.14417910660119371      -0.22378951393656416     
   18.432500000000001       0.14523069493215246      -0.22452534726612114     
   18.508800000000001       0.14628253759211299      -0.22526070010439098     
   18.585000000000001       0.14733325813805231      -0.22599462218087327     
   18.661200000000001       0.14838423770212053      -0.22672808991716212     
   18.737500000000001       0.14943685890330305      -0.22746207712397606     
   18.813800000000001       0.15048974564207551      -0.22819563284935679     
   18.890000000000001       0.15154152046567593      -0.22892780811061011     
   18.966200000000001       0.15259356610253794      -0.22965957586878200     
   19.042500000000000       0.15364726663356659      -0.23039190668923418     
   19.118800000000000       0.15470124440618604      -0.23112385082424688     
   19.195000000000000       0.15575412020333870      -0.23185446040014029     
   19.271200000000000       0.15680727775530240      -0.23258470545880539     
   19.347500000000000       0.15786210230499767      -0.23331555420257874     
   19.423700000000000       0.15891583139429186      -0.23404510130148123     
   19.500000000000000       0.15997123326345991      -0.23477527197844594     
   19.576300000000000       0.16102692787028153      -0.23550511892834033     
   19.652500000000000       0.16208153372545100      -0.23623369642812550     
   19.728800000000000       0.16313782160076351      -0.23696292679401060     
   19.805000000000000       0.16419302555354637      -0.23769090837610332     
   19.881200000000000       0.16524853263092978      -0.23841860672437035     
   19.957500000000000       0.16630573145935465      -0.23914698569251872     


==> anc/M2_1_7_v2.dat <==
  2.12500000000000015E-002  5.08837703561581600E-010 -7.13002403147575775E-009
  4.49999999999999983E-002 -1.82389899208042045E-006 -3.35429261401616595E-007
  6.87500000000000056E-002 -4.26871549888955442E-006 -7.85987481534528698E-007
  9.24999999999999989E-002 -7.74847674323855966E-006 -1.42841962379759617E-006
  0.11625000000000002      -1.22717052339364191E-005 -2.26500034925061229E-006
  0.14000000000000001      -1.78470441180345366E-005 -3.29804362774128468E-006
  0.16375000000000001      -2.44832596278376165E-005 -4.52990363386757474E-006
  0.18750000000000000      -3.21892435929498744E-005 -5.96297566853655954E-006
  0.21124999999999999      -4.09740160195048935E-005 -7.59969710700547527E-006
  0.23499999999999999      -5.08467277388103354E-005 -9.44254837432674227E-006
  0.25874999999999998      -6.18166631277287731E-005 -1.14940539491568132E-005
  0.28249999999999997      -7.38932429032086746E-005 -1.37567833969279183E-005
  0.30625000000000002      -8.70860269934772905E-005 -1.62333524334241077E-005
  0.33000000000000002      -1.01404717488507307E-004 -1.89264240198456444E-005
  0.35375000000000001      -1.16859161672479617E-004 -2.18387094904925981E-005
  0.37750000000000000      -1.33459355142640038E-004 -2.49729697145387778E-005
  0.40125000000000000      -1.51215445008426601E-004 -2.83320162914269739E-005
  0.42499999999999999      -1.70137733173654737E-004 -3.19187127811015723E-005
  0.44874999999999998      -1.90236679805834793E-004 -3.57359759893488850E-005
  0.47249999999999992      -2.11522906703279283E-004 -3.97867772547503228E-005
  0.49625000000000008      -2.34007200960910426E-004 -4.40741438132133913E-005
  0.52000000000000002      -2.57700518644355737E-004 -4.86011601864878037E-005
  0.54374999999999996      -2.82613988590930119E-004 -5.33709696177716314E-005
  0.56750000000000000      -3.08758916322836958E-004 -5.83867755525762814E-005
  0.59125000000000005      -3.36146788076282512E-004 -6.36518431665037028E-005
  0.61499999999999999      -3.64789274953344889E-004 -6.91695009422284822E-005
  0.63875000000000004      -3.94698237194877801E-004 -7.49431422964027058E-005
  0.66249999999999998      -4.25885728587241407E-004 -8.09762272599970676E-005
  0.68625000000000003      -4.58364001001828182E-004 -8.72722842130299289E-005
  0.70999999999999996      -4.92145509074830615E-004 -9.38349116762892267E-005
  0.73375000000000001      -5.27242915032237404E-004 -1.00667780162251415E-004
  0.75749999999999995      -5.63669093665660989E-004 -1.07774634087572801E-004
  0.78125000000000000      -6.01437137464873274E-004 -1.15159293749647179E-004
  0.80500000000000016      -6.40560361913177574E-004 -1.22825657369839787E-004
  0.82875000000000010      -6.81052310952063819E-004 -1.30777703206135329E-004
  0.85250000000000004      -7.22926762621862833E-004 -1.39019491738071315E-004
  0.87624999999999997      -7.66197734885483450E-004 -1.47555167926966419E-004
  0.90000000000000002      -8.10879491642594935E-004 -1.56388963554605551E-004
  0.92374999999999996      -8.56986548942043958E-004 -1.65525199643696619E-004
  0.94750000000000001      -9.04533681400614543E-004 -1.74968288963584217E-004
  0.97124999999999995      -9.53535928836681001E-004 -1.84722738624878475E-004
  0.99500000000000000      -1.00400860312771251E-003 -1.94793152766843707E-004
   1.0187500000000000      -1.05596729552707535E-003 -2.05184235385516328E-004
   1.0425000000000000      -1.10942788311084385E-003 -2.15900793046656356E-004
   1.0662499999999999      -1.16440653767104852E-003 -2.26947738130053438E-004
   1.0900000000000001      -1.22091973271940468E-003 -2.38330091765941908E-004
   1.1137500000000000      -1.27898425179946164E-003 -2.50052987086953039E-004
   1.1375000000000000      -1.33861719693984817E-003 -2.62121672572043448E-004
   1.1612499999999999      -1.39983599734622545E-003 -2.74541515504257607E-004
   1.1850000000000001      -1.46265841843792985E-003 -2.87318005566161684E-004
   1.2087500000000000      -1.52710257120678848E-003 -3.00456758571954923E-004
   1.2324999999999999      -1.59318692191904492E-003 -3.13963520343871888E-004
   1.2562500000000001      -1.66093030217601915E-003 -3.27844170739698191E-004
   1.2800000000000000      -1.73035191935008823E-003 -3.42104727838601918E-004
   1.3037500000000000      -1.80147136741340723E-003 -3.56751352292885822E-004
   1.3274999999999999      -1.87430863817782296E-003 -3.71790351853691951E-004
   1.3512500000000001      -1.94888413296543414E-003 -3.87228186079181130E-004
   1.3750000000000000      -2.02521867473039012E-003 -4.03071471234163416E-004
   1.3987499999999999      -2.10333352065365624E-003 -4.19326985390726836E-004
   1.4225000000000001      -2.18325037523379962E-003 -4.36001673739935846E-004
   1.4462500000000000      -2.26499140389815889E-003 -4.53102654125302358E-004
   1.4700000000000000      -2.34857924716014776E-003 -4.70637222809366159E-004
   1.4937499999999999      -2.43403703535013125E-003 -4.88612860485399328E-004
   1.5175000000000001      -2.52138840394876577E-003 -5.07037238547014069E-004
   1.5412500000000000      -2.61065750955363036E-003 -5.25918225629224941E-004
   1.5649999999999999      -2.70186904651172283E-003 -5.45263894435355249E-004
   1.5887500000000001      -2.79504826425255870E-003 -5.65082528865126993E-004
   1.6125000000000000      -2.89022098535861565E-003 -5.85382631460203747E-004
   1.6362500000000000      -2.98741362441235251E-003 -6.06172931184537447E-004
   1.6599999999999999      -3.08665320766144270E-003 -6.27462391557992482E-004
   1.6837500000000001      -3.18796739354654853E-003 -6.49260219162916142E-004
   1.7075000000000000      -3.29138449413893946E-003 -6.71575872544669106E-004
   1.7312500000000000      -3.39693349753823629E-003 -6.94419071528481211E-004
   1.7549999999999999      -3.50464409128404533E-003 -7.17799806976600211E-004
   1.7787500000000001      -3.61454668683879651E-003 -7.41728351011236554E-004
   1.8025000000000000      -3.72667244520300499E-003 -7.66215267730664890E-004
   1.8262499999999999      -3.84105330372841013E-003 -7.91271424447717933E-004
   1.8499999999999999      -3.95772200419894967E-003 -8.16908003481970442E-004
   1.8737499999999998      -4.07671212225454039E-003 -8.43136514539151167E-004
   1.8974999999999997      -4.19805809823785292E-003 -8.69968807713795630E-004
   1.9212499999999997      -4.32179526955015457E-003 -8.97417087153699043E-004
   1.9450000000000001      -4.44795990460845978E-003 -9.25493925427644019E-004
   1.9687500000000000      -4.57658923850306956E-003 -9.54212278641002379E-004
   1.9924999999999999      -4.70772151046201879E-003 -9.83585502347071637E-004
   2.0162499999999999      -4.84139600323682529E-003 -1.01362736830584526E-003
   2.0400000000000000      -4.97765308453288619E-003 -1.04435208214574845E-003
   2.0637500000000002      -5.11653425061717963E-003 -1.07577430198836903E-003
   2.0874999999999999      -5.25808217224645914E-003 -1.10790915810088267E-003
   2.1112500000000001      -5.40234074307046046E-003 -1.14077227364611507E-003
   2.1349999999999998      -5.54935513067695511E-003 -1.17437978660592701E-003
   2.1587499999999999      -5.69917183045908632E-003 -1.20874837295970928E-003
   2.1825000000000001      -5.85183872250037360E-003 -1.24389527120678063E-003
   2.2062499999999998      -6.00740513168888240E-003 -1.27983830832882790E-003
   2.2300000000000000      -6.16592189129021220E-003 -1.31659592729694262E-003
   2.2537500000000001      -6.32744141022830320E-003 -1.35418721623670061E-003
   2.2774999999999999      -6.49201774434500240E-003 -1.39263193937490346E-003
   2.3012500000000000      -6.65970667193311987E-003 -1.43195056990250017E-003
   2.3250000000000002      -6.83056577386387601E-003 -1.47216432490050730E-003
   2.3487499999999999      -7.00465451865901756E-003 -1.51329520248905938E-003
   2.3725000000000001      -7.18203435288993115E-003 -1.55536602137489304E-003
   2.3962500000000002      -7.36276879732170302E-003 -1.59840046298883394E-003
   2.4199999999999999      -7.54692354925999651E-003 -1.64242311642350371E-003
   2.4437500000000001      -7.73456659160223683E-003 -1.68745952640174087E-003
   2.4674999999999998      -7.92576830914395493E-003 -1.73353624452911737E-003
   2.4912500000000000      -8.12060161274570473E-003 -1.78068088410935580E-003
   2.5150000000000001      -8.31914207202672992E-003 -1.82892217882984175E-003
   2.5387499999999998      -8.52146805732044606E-003 -1.87829004565632065E-003
   2.5625000000000000      -8.72766089170271681E-003 -1.92881565231151552E-003
   2.5862500000000002      -8.93780501399006437E-003 -1.98053148975261672E-003
   2.6099999999999999      -9.15198815370189128E-003 -2.03347145010763239E-003
   2.6337500000000000      -9.37030151908906268E-003 -2.08767091058170316E-003
   2.6575000000000002      -9.59283999945485105E-003 -2.14316682390188569E-003
   2.6812499999999999      -9.81970238313297286E-003 -2.19999781593426457E-003
   2.7050000000000001      -1.00509915926453117E-002 -2.25820429118122040E-003
   2.7287499999999998      -1.02868149387415168E-002 -2.31782854695076253E-003
   2.7524999999999999      -1.05272843952264744E-002 -2.37891489708593959E-003
   2.7762500000000001      -1.07725168967152951E-002 -2.44150980625182455E-003
   2.7999999999999998      -1.10226346617218647E-002 -2.50566203590331079E-003
   2.8237500000000000      -1.12777655437937135E-002 -2.57142280320100209E-003
   2.8475000000000001      -1.15380434137577603E-002 -2.63884595430864894E-003
   2.8712499999999999      -1.18036085765481531E-002 -2.70798815369724735E-003
   2.8950000000000000      -1.20746082265572475E-002 -2.77890909130275613E-003
   2.9187500000000002      -1.23511969458113356E-002 -2.85167170959957405E-003
   2.9424999999999999      -1.26335372511963313E-002 -2.92634245324931933E-003
   2.9662500000000001      -1.29218001939108360E-002 -3.00299154346165935E-003
   2.9900000000000002      -1.32161660211522897E-002 -3.08169328098820876E-003
   3.0137499999999999      -1.35168249059905571E-002 -3.16252638098815783E-003
   3.0375000000000001      -1.38239777558570188E-002 -3.24557434433187658E-003
   3.0612499999999998      -1.41378371011199738E-002 -3.33092586814945010E-003
   3.0850000000000000      -1.44586280993682821E-002 -3.41867530685124182E-003
   3.1087500000000001      -1.47865896379735726E-002 -3.50892318289906932E-003
   3.1324999999999998      -1.51219755749343425E-002 -3.60177676064991469E-003
   3.1562500000000000      -1.54650561281508749E-002 -3.69735069031140815E-003
   3.1800000000000002      -1.58161194376621739E-002 -3.79576773327454592E-003
   3.2037499999999999      -1.61754733281491980E-002 -3.89715958178599338E-003
   3.2275000000000000      -1.65434473042803468E-002 -4.00166778844069509E-003
   3.2512500000000006      -1.69203948179627098E-002 -4.10944482407592238E-003
   3.2749999999999999      -1.73066958545922064E-002 -4.22065528648975143E-003
   3.2987500000000005      -1.77027598954001206E-002 -4.33547728719612269E-003
   3.3224999999999998      -1.81090293255388862E-002 -4.45410404944048335E-003
   3.3462500000000004      -1.85259833734023743E-002 -4.57674575830129774E-003
   3.3700000000000001      -1.89541426868514579E-002 -4.70363171338580334E-003
   3.3937500000000003      -1.93940746796020004E-002 -4.83501284748874462E-003
   3.4175000000000000      -1.98463998027425849E-002 -4.97116468775605017E-003
   3.4412500000000001      -2.03117989756912455E-002 -5.11239086582238912E-003
   3.4649999999999999      -2.07910224093332402E-002 -5.25902729646445227E-003
   3.4887500000000000      -2.12849001921333950E-002 -5.41144719665725971E-003
   3.5124999999999997      -2.17943550734763895E-002 -5.57006715705445424E-003
   3.5362499999999999      -2.23204180425273097E-002 -5.73535455213053293E-003
   3.5599999999999996      -2.28642474922323667E-002 -5.90783666921907390E-003
   3.5837500000000002      -2.34271530227997300E-002 -6.08811206784255071E-003
   3.6074999999999995      -2.40106253754829614E-002 -6.27686488354465329E-003
   3.6312500000000001      -2.46163745299511211E-002 -6.47488306239574988E-003
   3.6549999999999994      -2.52463788928213584E-002 -6.68308193991860519E-003
   3.6787500000000000      -2.59029498315062820E-002 -6.90253522123932938E-003
   3.7025000000000001      -2.65888178315785949E-002 -7.13451641235216243E-003
   3.7262499999999998      -2.73072500308143597E-002 -7.38055541051087487E-003
   3.7500000000000000      -2.80622142430052048E-002 -7.64251761239661750E-003
   3.7525000000000004      -2.81439992184835883E-002 -7.67110841863605057E-003
   3.7549999999999999      -2.82262485913634710E-002 -7.69990379064663596E-003
   3.7574999999999998      -2.83089689462675820E-002 -7.72890684364404591E-003
   3.7599999999999998      -2.83921670331442541E-002 -7.75812077236881330E-003
   3.7624999999999997      -2.84758497732274449E-002 -7.78754885397180564E-003
   3.7650000000000001      -2.85600242652775671E-002 -7.81719445103608475E-003
   3.7675000000000005      -2.86446977924041668E-002 -7.84706101482119181E-003
   3.7700000000000000      -2.87298778277806748E-002 -7.87715208827056111E-003
   3.7725000000000000      -2.88155720435362521E-002 -7.90747130995989034E-003
   3.7749999999999999      -2.89017883171593590E-002 -7.93802241743912958E-003
   3.7774999999999999      -2.89885347388342748E-002 -7.96880925090854252E-003
   3.7799999999999994      -2.90758196232354833E-002 -7.99983575820463651E-003
   3.7825000000000006      -2.91636515129963768E-002 -8.03110599758738095E-003
   3.7850000000000001      -2.92520391914372450E-002 -8.06262414316675710E-003
   3.7875000000000001      -2.93409916913372551E-002 -8.09439448934388614E-003
   3.7900000000000000      -2.94305183051088264E-002 -8.12642145574493310E-003
   3.7925000000000000      -2.95206285955147418E-002 -8.15870959241928560E-003
   3.7949999999999995      -2.96113324069635503E-002 -8.19126358531897282E-003
   3.7974999999999999      -2.97026398774230538E-002 -8.22408826207870862E-003
   3.8000000000000003      -2.97945614509923934E-002 -8.25718859811657574E-003
   3.8025000000000002      -2.98871078911792480E-002 -8.29056972307766656E-003
   3.8050000000000002      -2.99802902949303264E-002 -8.32423692764439581E-003
   3.8075000000000001      -3.00741201074684709E-002 -8.35819567073955993E-003
   3.8099999999999996      -3.01686091379939278E-002 -8.39245158714994541E-003
   3.8125000000000000      -3.02637695763125249E-002 -8.42701049560119070E-003
   3.8150000000000004      -3.03596140104578534E-002 -8.46187840731688588E-003
   3.8174999999999999      -3.04561554453826426E-002 -8.49706153509793664E-003
   3.8199999999999998      -3.05534073242937181E-002 -8.53256630337922983E-003
   3.8224999999999998      -3.06513835437363172E-002 -8.56839935679779702E-003
   3.8249999999999997      -3.07500984850056017E-002 -8.60456757359604960E-003
   3.8275000000000001      -3.08495670319811725E-002 -8.64107807553481273E-003
   3.8300000000000005      -3.09498045980293318E-002 -8.67793824065951104E-003
   3.8325000000000000      -3.10508271530771651E-002 -8.71515571646377073E-003
   3.8350000000000000      -3.11526512525012178E-002 -8.75273843393738551E-003
   3.8374999999999999      -3.12552940679819702E-002 -8.79069462257251258E-003
   3.8399999999999999      -3.13587734204907667E-002 -8.82903282640927316E-003
   3.8424999999999994      -3.14631078155919314E-002 -8.86776192121029906E-003
   3.8450000000000006      -3.15683164812631256E-002 -8.90689113286290829E-003
   3.8475000000000001      -3.16744194084562988E-002 -8.94643005711806376E-003
   3.8500000000000001      -3.17814373946479350E-002 -8.98638868078693691E-003
   3.8525000000000000      -3.18893920906512252E-002 -9.02677740452883376E-003
   3.8550000000000000      -3.19983060509964404E-002 -9.06760706737942852E-003
   3.8574999999999995      -3.21082027882161961E-002 -9.10888897318438105E-003
   3.8599999999999999      -3.22191068314144555E-002 -9.15063491912308270E-003
   3.8625000000000003      -3.23310437895397568E-002 -9.19285722652795137E-003
   3.8650000000000002      -3.24440404198341331E-002 -9.23556877422971635E-003
   3.8675000000000002      -3.25581247019853803E-002 -9.27878303468661694E-003
   3.8700000000000001      -3.26733259185763153E-002 -9.32251411318744429E-003
   3.8724999999999996      -3.27896747424974017E-002 -9.36677679045415032E-003
   3.8750000000000000      -3.29072033320759252E-002 -9.41158656901251202E-003
   3.8775000000000004      -3.30259454347725592E-002 -9.45695972374600499E-003
   3.8799999999999999      -3.31459365004087292E-002 -9.50291335710484394E-003
   3.8824999999999998      -3.32672138104823240E-002 -9.54946546107287957E-003
   3.8849999999999998      -3.33898165921899318E-002 -9.59663497713830228E-003
   3.8874999999999997      -3.35137861997994654E-002 -9.64444187826891952E-003
   3.8900000000000001      -3.36391662571695060E-002 -9.69290724275471624E-003
   3.8925000000000005      -3.37660028438253809E-002 -9.74205334393271442E-003
   3.8950000000000000      -3.38943446943565721E-002 -9.79190374755996643E-003
   3.8975000000000000      -3.40242434219852272E-002 -9.84248342045658704E-003
   3.8999999999999999      -3.41557537575440523E-002 -9.89381884846492546E-003
   3.9024999999999999      -3.42889338308050573E-002 -9.94593817218457875E-003
   3.9049999999999994      -3.44238454693586091E-002 -9.99887133410025213E-003
   3.9075000000000006      -3.45605545450321447E-002 -1.00526502466991921E-002
   3.9100000000000001      -3.46991313501674586E-002 -1.01073089775319865E-002
   3.9125000000000001      -3.48396510325366740E-002 -1.01628839608426964E-002
   3.9150000000000000      -3.49821940817104451E-002 -1.02194142351975052E-002
   3.9175000000000000      -3.51268468754910440E-002 -1.02769417114021121E-002
   3.9199999999999995      -3.52737023131219074E-002 -1.03355114806523030E-002
   3.9224999999999999      -3.54228605258200685E-002 -1.03951721627407769E-002
   3.9250000000000003      -3.55744296973014781E-002 -1.04559763069849449E-002
   3.9275000000000002      -3.57285270068520774E-002 -1.05179808533545534E-002
   3.9300000000000002      -3.58852797196952053E-002 -1.05812476657002850E-002
   3.9325000000000001      -3.60448264538242441E-002 -1.06458441513707334E-002
   3.9349999999999996      -3.62073186595529145E-002 -1.07118439849774143E-002
   3.9375000000000000      -3.63729223571907442E-002 -1.07793279585535352E-002
   3.9400000000000004      -3.65418201901743372E-002 -1.08483849861966738E-002
   3.9424999999999999      -3.67142138666825754E-002 -1.09191132989801994E-002
   3.9449999999999998      -3.68903270836379166E-002 -1.09916218761502375E-002
   3.9474999999999998      -3.70704090550740897E-002 -1.10660321723916304E-002
   3.9499999999999997      -3.72547387709017200E-002 -1.11424802094695647E-002
   3.9525000000000001      -3.74436304018089666E-002 -1.12211191972746028E-002
   3.9550000000000005      -3.76374396758237251E-002 -1.13021226870911699E-002
   3.9575000000000000      -3.78365720451122878E-002 -1.13856885764452714E-002
   3.9600000000000000      -3.80414932816986601E-002 -1.14720442614974320E-002
   3.9624999999999999      -3.82527426684707295E-002 -1.15614531331795813E-002
   3.9649999999999999      -3.84709505182656078E-002 -1.16542231484193914E-002
   3.9674999999999994      -3.86968613153101729E-002 -1.17507181763939900E-002
   3.9700000000000006      -3.89313650790593449E-002 -1.18513733713393916E-002
   3.9725000000000001      -3.91755407652281881E-002 -1.19567164499392448E-002
   3.9750000000000001      -3.94307179013143327E-002 -1.20673979125160771E-002
   3.9775000000000000      -3.96985668014707208E-002 -1.21842352841537438E-002
   3.9800000000000000      -3.99812354675627840E-002 -1.23082802594980077E-002
   3.9824999999999995      -4.02815666170580899E-002 -1.24409251632826394E-002
   3.9849999999999999      -4.06034609575703781E-002 -1.25840811764340831E-002
   3.9875000000000003      -4.09525289966494177E-002 -1.27404981659749970E-002
   3.9900000000000002      -4.13373735425330568E-002 -1.29143940850229028E-002
   3.9925000000000002      -4.17724625361312399E-002 -1.31128650376682327E-002
   3.9950000000000001      -4.22859787369057605E-002 -1.33497387516414399E-002
   3.9974999999999996      -4.29506072001440281E-002 -1.36606909286835620E-002
   4.0000000000000000      -4.45303739819479169E-002 -1.44209298447519636E-002
   4.0025000000000004      -4.37844727088157054E-002 -1.59769520178213477E-002
   4.0049999999999999      -4.34870494770635135E-002 -1.66201812711810615E-002
   4.0075000000000003      -4.32631799762631247E-002 -1.71137991552685886E-002
   4.0099999999999998      -4.30772816076509038E-002 -1.75301820819127874E-002
   4.0125000000000002      -4.29155834280471327E-002 -1.78973364376791323E-002
   4.0149999999999997      -4.27710275447985150E-002 -1.82296109326368291E-002
   4.0175000000000001      -4.26394239516137905E-002 -1.85355210411772935E-002
   4.0199999999999996      -4.25180445371955429E-002 -1.88206095363011271E-002
   4.0225000000000000      -4.24049956263952907E-002 -1.90887226653028118E-002
   4.0250000000000004      -4.22988993980211031E-002 -1.93426580815300973E-002
   4.0274999999999999      -4.21987164378924140E-002 -1.95845257036059879E-002
   4.0300000000000002      -4.21036397928188227E-002 -1.98159631063882027E-002
   4.0324999999999998      -4.20130281962961399E-002 -2.00382712757372454E-002
   4.0350000000000001      -4.19263620865082745E-002 -2.02525039966845316E-002
   4.0374999999999996      -4.18432135856973211E-002 -2.04595288752137880E-002
   4.0400000000000000      -4.17632253696268232E-002 -2.06600702689640758E-002
   4.0425000000000004      -4.16860954152796087E-002 -2.08547402822930189E-002
   4.0449999999999999      -4.16115657363692812E-002 -2.10440616420666006E-002
   4.0475000000000003      -4.15394139095736567E-002 -2.12284849142725628E-002
   4.0499999999999998      -4.14694465856301833E-002 -2.14084016808988933E-002
   4.0525000000000002      -4.14014944476596911E-002 -2.15841547793219381E-002
   4.0549999999999997      -4.13354082366832812E-002 -2.17560463644978844E-002
   4.0579999999999998      -4.12583824743808780E-002 -2.19575941786284944E-002
   4.0599999999999996      -4.12083184847965647E-002 -2.20892875300687519E-002
   4.0625000000000000      -4.11470911650049995E-002 -2.22510899075119770E-002
   4.0650000000000004      -4.10872784320393397E-002 -2.24099440434259584E-002
   4.0674999999999999      -4.10287942335730987E-002 -2.25660239797477839E-002
   4.0700000000000003      -4.09715604842535649E-002 -2.27194876196985668E-002
   4.0724999999999998      -4.09155060749961316E-002 -2.28704787372606931E-002
   4.0750000000000002      -4.08605660350638139E-002 -2.30191286765187401E-002
   4.0774999999999997      -4.08066808191006811E-002 -2.31655577973895917E-002
   4.0800000000000001      -4.07537956970835252E-002 -2.33098767124872569E-002
   4.0824999999999996      -4.07018602296066526E-002 -2.34521873508281749E-002
   4.0850000000000000      -4.06508278143579080E-002 -2.35925838770921076E-002
   4.0875000000000004      -4.06006552923321579E-002 -2.37311534896891725E-002
   4.0899999999999999      -4.05513026043695241E-002 -2.38679771165473953E-002
   4.0925000000000002      -4.05027324908021347E-002 -2.40031300244321032E-002
   4.0949999999999998      -4.04549102267719729E-002 -2.41366823539733329E-002
   4.0975000000000001      -4.04078033894662153E-002 -2.42686995919243441E-002
   4.0999999999999996      -4.03613816517696330E-002 -2.43992429888719477E-002
   4.1025000000000000      -4.03156165991178303E-002 -2.45283699301063196E-002
   4.1050000000000004      -4.02704815663866289E-002 -2.46561342658736908E-002
   4.1074999999999999      -4.02259514922028785E-002 -2.47825866063137966E-002
   4.1100000000000003      -4.01820027884307943E-002 -2.49077745855677789E-002
   4.1124999999999998      -4.01386132231066478E-002 -2.50317430990004593E-002
   4.1150000000000002      -4.00957618147817010E-002 -2.51545345165657304E-002
   4.1174999999999997      -4.00534287374410547E-002 -2.52761888754846169E-002
   4.1200000000000001      -4.00115952343765222E-002 -2.53967440544127024E-002
   4.1224999999999996      -3.99702435401431966E-002 -2.55162359313060583E-002
   4.1250000000000000      -3.99293568096699969E-002 -2.56346985267969958E-002
   4.1275000000000004      -3.98889190537398755E-002 -2.57521641346699325E-002
   4.1299999999999999      -3.98489150801541459E-002 -2.58686634408262679E-002
   4.1325000000000003      -3.98093304399814302E-002 -2.59842256319539021E-002
   4.1349999999999998      -3.97701513783651275E-002 -2.60988784949673785E-002
   4.1375000000000002      -3.97313647894257244E-002 -2.62126485081585932E-002
   4.1399999999999997      -3.96929581748497601E-002 -2.63255609248846840E-002
   4.1425000000000001      -3.96549196058039802E-002 -2.64376398505263323E-002
   4.1449999999999996      -3.96172376885584598E-002 -2.65489083138358978E-002
   4.1475000000000000      -3.95799015292982795E-002 -2.66593883304167938E-002
   4.1500000000000004      -3.95429007084911049E-002 -2.67691009659500531E-002
   4.1524999999999999      -3.95062252503828731E-002 -2.68780663901340734E-002
   4.1550000000000002      -3.94698655981026228E-002 -2.69863039288804063E-002
   4.1574999999999998      -3.94338125899103970E-002 -2.70938321122709477E-002
   4.1600000000000001      -3.93980574371415801E-002 -2.72006687190834776E-002
   4.1624999999999996      -3.93625917037030426E-002 -2.73068308181795109E-002
   4.1650000000000000      -3.93274072869892327E-002 -2.74123348070207211E-002
   4.1675000000000004      -3.92924964001005808E-002 -2.75171964475524715E-002
   4.1699999999999999      -3.92578515552569826E-002 -2.76214308996715133E-002
   4.1725000000000003      -3.92234655483099381E-002 -2.77250527524724386E-002
   4.1749999999999998      -3.91893314442658472E-002 -2.78280760534505428E-002
   4.1775000000000002      -3.91554425637409068E-002 -2.79305143358218773E-002
   4.1799999999999997      -3.91217924702763342E-002 -2.80323806441058858E-002
   4.1825000000000001      -3.90883749584460816E-002 -2.81336875581039841E-002
   4.1849999999999996      -3.90551840427007108E-002 -2.82344472153946771E-002
   4.1875000000000000      -3.90222139468889770E-002 -2.83346713324558047E-002
   4.1900000000000004      -3.89894590944107264E-002 -2.84343712245148372E-002
   4.1924999999999999      -3.89569140989530910E-002 -2.85335578242185868E-002
   4.1950000000000003      -3.89245737557693955E-002 -2.86322416992081767E-002
   4.1974999999999998      -3.88924329987091269E-002 -2.87304330430019801E-002
   4.2000000000000002      -3.88604870314915515E-002 -2.88281417931936269E-002
   4.2024999999999997      -3.88287311118524076E-002 -2.89253774924514082E-002
   4.2050000000000001      -3.87971606836756688E-002 -2.90221494048044197E-002
   4.2074999999999996      -3.87657713357096798E-002 -2.91184665032117387E-002
   4.2100000000000000      -3.87345587953977430E-002 -2.92143374819848686E-002
   4.2125000000000004      -3.87035189230409762E-002 -2.93097707685412261E-002
   4.2149999999999999      -3.86726477062705604E-002 -2.94047745345321111E-002
   4.2175000000000002      -3.86419412548105537E-002 -2.94993567063854580E-002
   4.2199999999999998      -3.86113957955124681E-002 -2.95935249752998127E-002
   4.2225000000000001      -3.85810076676443431E-002 -2.96872868067250203E-002
   4.2249999999999996      -3.85507733184190099E-002 -2.97806494493598299E-002
   4.2275000000000000      -3.85206892987471697E-002 -2.98736199436979016E-002
   4.2300000000000004      -3.84907522592005599E-002 -2.99662051301479611E-002
   4.2324999999999999      -3.84609589461738996E-002 -3.00584116567544114E-002
   4.2350000000000003      -3.84313061982331713E-002 -3.01502459865422498E-002
   4.2374999999999998      -3.84017909426395340E-002 -3.02417144045077010E-002
   4.2400000000000002      -3.83724101920381727E-002 -3.03328230242758054E-002
   4.2424999999999997      -3.83431610413037527E-002 -3.04235777944435355E-002
   4.2450000000000001      -3.83140406645321660E-002 -3.05139845046268482E-002
   4.2474999999999996      -3.82850463121718262E-002 -3.06040487912278211E-002
   4.2500000000000000      -3.82561753082851438E-002 -3.06937761429380909E-002
   4.3262499999999999      -3.74235015601529150E-002 -3.32920253156569132E-002
   4.4024999999999999      -3.66538606023542810E-002 -3.56841187652782652E-002
   4.4787499999999998      -3.59196356175874032E-002 -3.79288817612089060E-002
   4.5549999999999997      -3.52050865419698961E-002 -4.00612607907147311E-002
   4.6312499999999996      -3.45005742144689972E-002 -4.21038632257060078E-002
   4.7074999999999996      -3.37999154446789324E-002 -4.40722359050199353E-002
   4.7837500000000004      -3.30990234894186774E-002 -4.59775786273639228E-002
   4.8600000000000003      -3.23951488920155781E-002 -4.78282621702344757E-002
   4.9362500000000002      -3.16864282234733674E-002 -4.96307339832361416E-002
   5.0125000000000002      -3.09716024638227207E-002 -5.13900867210085460E-002
   5.0887500000000001      -3.02498342888797983E-002 -5.31104301558131403E-002
   5.1650000000000000      -2.95205857253921997E-002 -5.47951429359554570E-002
   5.2412500000000000      -2.87835340721731038E-002 -5.64470480036975211E-002
   5.3174999999999999      -2.80385128588522235E-002 -5.80685378891378431E-002
   5.3937499999999998      -2.72854696315624687E-002 -5.96616661492389982E-002
   5.4699999999999998      -2.65244353108444186E-002 -6.12282153741268223E-002
   5.5462499999999997      -2.57555016675021717E-002 -6.27697486225362450E-002
   5.6224999999999996      -2.49788045918686794E-002 -6.42876489137247792E-002
   5.6987500000000004      -2.41945115456797845E-002 -6.57831499248856255E-002
   5.7750000000000004      -2.34028121591711713E-002 -6.72573603442848805E-002
   5.8512500000000003      -2.26039109890937770E-002 -6.87112829706713474E-002
   5.9275000000000002      -2.17980221163272467E-002 -7.01458303803705885E-002
   6.0037500000000001      -2.09853649784006238E-002 -7.15618375247024374E-002
   6.0800000000000001      -2.01661612045292080E-002 -7.29600720916039336E-002
   6.1562500000000000      -1.93406322087051018E-002 -7.43412430729067514E-002
   6.2324999999999999      -1.85089973686597374E-002 -7.57060079060136032E-002
   6.3087499999999999      -1.76714726586676696E-002 -7.70549784699953305E-002
   6.3849999999999998      -1.68282696354850811E-002 -7.83887261546987318E-002
   6.4612499999999997      -1.59795946997957038E-002 -7.97077861740713156E-002
   6.5375000000000005      -1.51256485729938904E-002 -8.10126612589710526E-002
   6.6137499999999996      -1.42666259424126200E-002 -8.23038248371550096E-002
   6.6900000000000013      -1.34027152382792669E-002 -8.35817237868008434E-002
   6.7662500000000003      -1.25340985135299048E-002 -8.48467808332666884E-002
   6.8425000000000002      -1.16609514037015194E-002 -8.60993966457214016E-002
   6.9187500000000002      -1.07834431488759621E-002 -8.73399516799290010E-002
   6.9949999999999992      -9.90173666341133581E-003 -8.85688078055741346E-002
   7.0712500000000000      -9.01598864186521284E-003 -8.97863097475751076E-002
   7.1475000000000000      -8.12634969263795713E-003 -9.09927863725119718E-002
   7.2237500000000008      -7.23296449129775653E-003 -9.21885518348045663E-002
   7.2999999999999998      -6.33597194870202506E-003 -9.33739066093420139E-002
   7.3762499999999998      -5.43550538836945225E-003 -9.45491384151898873E-002
   7.4524999999999997      -4.53169273050779784E-003 -9.57145230559477145E-002
   7.5287499999999987      -3.62465667899729066E-003 -9.68703251781016239E-002
   7.6050000000000004      -2.71451490943438144E-003 -9.80167989609608409E-002
   7.6812499999999995      -1.80138025644390083E-003 -9.91541887465103577E-002
   7.7575000000000003      -8.85360898839103374E-004 -0.10028272961317633     
   7.8337500000000002       3.34394582454404095E-005 -0.10140264790359756     
   7.9100000000000010       9.54921405117652384E-004 -0.10251416170863814     
   7.9862500000000001       1.87898965374176403E-003 -0.10361748131347501     
   8.0625000000000000       2.80555286889487771E-003 -0.10471280960959008     
   8.1387499999999999       3.73452350467026305E-003 -0.10580034247617583     
   8.2149999999999999       4.66581764665401945E-003 -0.10688026913396569     
   8.2912499999999998       5.59935486000068174E-003 -0.10795277247405366     
   8.3674999999999997       6.53505804349731496E-003 -0.10901802936388069     
   8.4437499999999996       7.47285328954111309E-003 -0.11007621093226364     
   8.5199999999999996       8.41266974978865933E-003 -0.11112748283515163     
   8.5962499999999995       9.35443950282032616E-003 -0.11217200546429419     
   8.6724999999999994       1.02980974427546133E-002 -0.11320993433608292     
   8.7487499999999994       1.12435811409985435E-002 -0.11424142007489922     
   8.8249999999999993       1.21908307430184850E-002 -0.11526660877301217     
   8.9012499999999992       1.31397888545203134E-002 -0.11628564214505496     
   8.9774999999999991       1.40904004350226875E-002 -0.11729865770935198     
   9.0537500000000009       1.50426126973495083E-002 -0.11830578896720163     
   9.1300000000000008       1.59963750115233345E-002 -0.11930716556380606     
   9.2062500000000007       1.69516388129345059E-002 -0.12030291343222337     
   9.2825000000000006       1.79083575205558863E-002 -0.12129315496329487     
   9.3587500000000006       1.88664864548150485E-002 -0.12227800912762062     
   9.4350000000000005       1.98259827616612608E-002 -0.12325759160806640     
   9.5112500000000004       2.07868053386491072E-002 -0.12423201492007659     
   9.5875000000000004       2.17489147624572651E-002 -0.12520138852471865     
   9.6637500000000003       2.27122732172087873E-002 -0.12616581893600068     
   9.7400000000000002       2.36768444236208561E-002 -0.12712540982416765     
   9.8162500000000001       2.46425935697376260E-002 -0.12808026211647597     
   9.8925000000000001       2.56094872445789545E-002 -0.12903047409635207     
   9.9687500000000000       2.65774933762703593E-002 -0.12997614150098946     
   10.045000000000000       2.75465811759835616E-002 -0.13091735761651038     
   10.121200000000000       2.85160845925253800E-002 -0.13185360044666741     
   10.197500000000000       2.94878847477047130E-002 -0.13278679741021421     
   10.273800000000000       3.04606827426398066E-002 -0.13371580362582094     
   10.350000000000000       3.14331755622888273E-002 -0.13463949404750744     
   10.426200000000000       3.24066125494572796E-002 -0.13555917106922277     
   10.502500000000000       3.33822490370953157E-002 -0.13647611398125201     
   10.578799999999999       3.43587851292023946E-002 -0.13738919171831007     
   10.654999999999999       3.53349171463159875E-002 -0.13829729151990011     
   10.731199999999999       3.63119032486744001E-002 -0.13920168698422264     
   10.807499999999999       3.72910069238066785E-002 -0.14010363046862664     
   10.883699999999999       3.82696422076527001E-002 -0.14100082873588105     
   10.960000000000001       3.92503589161039765E-002 -0.14189570607170521     
   11.036300000000001       4.02318552133951110E-002 -0.14278715064785027     
   11.112500000000001       4.12128258916641121E-002 -0.14367406710423966     
   11.188800000000001       4.21958290481737885E-002 -0.14455884815806294     
   11.265000000000001       4.31782721012596640E-002 -0.14543923790732588     
   11.341200000000001       4.41614277117401421E-002 -0.14631645996329118     
   11.417500000000000       4.51465729554079848E-002 -0.14719171991532470     
   11.493800000000000       4.61324041437178034E-002 -0.14806392384557318     
   11.570000000000000       4.71176146088228970E-002 -0.14893199250351530     
   11.646200000000000       4.81034832684824054E-002 -0.14979712745971044     
   11.722500000000000       4.90912930189778135E-002 -0.15066051358848342     
   11.798800000000000       5.00797387640493849E-002 -0.15152106776866800     
   11.875000000000000       5.10675125076859859E-002 -0.15237772053358259     
   11.951200000000000       5.20558984595096488E-002 -0.15323165320325299     
   12.027500000000000       5.30461844422215126E-002 -0.15408403175507390     
   12.103800000000000       5.40370636735983470E-002 -0.15493378352802561     
   12.180000000000000       5.50272266857627160E-002 -0.15577984866769787     
   12.256200000000000       5.60179625752211044E-002 -0.15662339025301183     
   12.332500000000000       5.70105639114371066E-002 -0.15746555717860081     
   12.408799999999999       5.80037226107254777E-002 -0.15830528676818961     
   12.484999999999999       5.89961281249579209E-002 -0.15914152815796920     
   12.561199999999999       5.99890743723906633E-002 -0.15997542736135958     
   12.637499999999999       6.09838584843159573E-002 -0.16080811711095588     
   12.713699999999999       6.19778662102142691E-002 -0.16163745670031557     
   12.789999999999999       6.29737000465726421E-002 -0.16246566398367884     
   12.866299999999999       6.39700496177592615E-002 -0.16329168939504804     
   12.942500000000003       6.49656020232347031E-002 -0.16411449400157230     
   13.018800000000001       6.59629643734696847E-002 -0.16493627610010253     
   13.095000000000001       6.69595166697006389E-002 -0.16575491958427832     
   13.171199999999999       6.79565603057882689E-002 -0.16657154018158704     
   13.247500000000000       6.89553995436698319E-002 -0.16738724240004241     
   13.323800000000002       6.99547214131810147E-002 -0.16820098949939508     
   13.400000000000000       7.09532107777427479E-002 -0.16901175434867111     
   13.476200000000000       7.19521729620069411E-002 -0.16982063953009344     
   13.552499999999998       7.29529161150067051E-002 -0.17062873702527712     
   13.628800000000000       7.39541261004228873E-002 -0.17143501752018511     
   13.705000000000000       7.49544865513553094E-002 -0.17223846044657340     
   13.781200000000000       7.59553062638353427E-002 -0.17304015549770002     
   13.857500000000000       7.69578965191628772E-002 -0.17384118248874947     
   13.933799999999998       7.79609411947098374E-002 -0.17464051876915901     
   14.010000000000002       7.89631218016880881E-002 -0.17543715001254079     
   14.086200000000000       7.99657497009161888E-002 -0.17623215441692963     
   14.162500000000000       8.09701386887894392E-002 -0.17702660124829342     
   14.238799999999999       8.19749705652644683E-002 -0.17781947499559611     
   14.315000000000000       8.29789250120577110E-002 -0.17860976797900374     
   14.391200000000000       8.39833165057372738E-002 -0.17939854837535979     
   14.467499999999999       8.49894621290558649E-002 -0.18018687594482155     
   14.543799999999999       8.59960425056713051E-002 -0.18097374166311414     
   14.619999999999997       8.70017362548916734E-002 -0.18175814357537784     
   14.696200000000001       8.80078612510220848E-002 -0.18254113968919986     
   14.772500000000001       8.90157377467685196E-002 -0.18332377998866056     
   14.848799999999999       9.00240447044480252E-002 -0.18410506062837054     
   14.924999999999999       9.10314587848405216E-002 -0.18488398434628092     
   15.001200000000003       9.20393001367379726E-002 -0.18566159952346700     
   15.077500000000001       9.30488910690801113E-002 -0.18643894731699026     
   15.153800000000000       9.40589080322232068E-002 -0.18721502939187804     
   15.230000000000000       9.50680252724533659E-002 -0.18798885384208702     
   15.306200000000000       9.60775652011042064E-002 -0.18876146117166775     
   15.382500000000002       9.70888526498749210E-002 -0.18953388529065412     
   15.458800000000000       9.81005624479440730E-002 -0.19030513364505169     
   15.535000000000000       9.91113675039354408E-002 -0.19107421950353895     
   15.611199999999998       0.10012259348591281      -0.19184217575230009     
   15.687500000000000       0.10113556849851044      -0.19261002884837647     
   15.763800000000002       0.10214896610575702      -0.19337679060383642     
   15.840000000000000       0.10316145768842565      -0.19414147798266146     
   15.916200000000000       0.10417437149941561      -0.19490511587213347     
   15.992499999999998       0.10518903789131141      -0.19566872321581921     
   16.068800000000000       0.10620412795382085      -0.19643131574207592     
   16.145000000000000       0.10721831053416891      -0.19719191446885545     
   16.221200000000000       0.10823291542564660      -0.19795153725278350     
   16.297499999999999       0.10924927496278229      -0.19871119732213224     
   16.373799999999999       0.11026605791307741      -0.19946991517934934     
   16.449999999999999       0.11128193100686036      -0.20022671614964721     
   16.526199999999999       0.11229822699275001      -0.20098261288583261     
   16.602499999999999       0.11331628110009061      -0.20173861302449744     
   16.678799999999999       0.11433476079875526      -0.20249374108419207     
   16.754999999999999       0.11535233150585421      -0.20324702573409925     
   16.831199999999999       0.11637032895539419      -0.20399947337983435     
   16.907499999999999       0.11739009112370000      -0.20475208559025956     
   16.983799999999999       0.11841028343329445      -0.20550388972742645     
   17.059999999999999       0.11942956891430703      -0.20625391706738447     
   17.136199999999999       0.12044928516445189      -0.20700316822503820     
   17.212499999999999       0.12147077191181685      -0.20775263959976742     
   17.288799999999998       0.12249269182647024      -0.20850136202562566     
   17.364999999999998       0.12351370531504614      -0.20924837022570589     
   17.441199999999998       0.12453515213060096      -0.20999466045097087     
   17.517499999999998       0.12555837446292398      -0.21074122510088197     
   17.593800000000002       0.12658203317215116      -0.21148709862038448     
   17.670000000000002       0.12760478705162945      -0.21223131886757721     
   17.746200000000002       0.12862797887878852      -0.21297487756143235     
   17.822500000000002       0.12965295385200976      -0.21371876260432646     
   17.898800000000001       0.13067837109537503      -0.21446201082632713     
   17.975000000000001       0.13170288737851041      -0.21520366204802491     
   18.051200000000001       0.13272784780670194      -0.21594470316291281     
   18.127500000000001       0.13375459968630296      -0.21668611763493695     
   18.203800000000001       0.13478179942752366      -0.21742694461105710     
   18.280000000000001       0.13580810099567445      -0.21816622623523477     
   18.356200000000001       0.13683485142879356      -0.21890494570213959     
   18.432500000000001       0.13786340014821297      -0.21964408323011225     
   18.508800000000001       0.13889240119482732      -0.22038268085726218     
   18.585000000000001       0.13992050638142092      -0.22111978337626351     
   18.661200000000001       0.14094906549482145      -0.22185637070952952     
   18.737500000000001       0.14197943087077755      -0.22259341990404530     
   18.813800000000001       0.14301025472242981      -0.22332997514069114     
   18.890000000000001       0.14404018691371553      -0.22406508291435615     
   18.966200000000001       0.14507057992971217      -0.22479971946402061     
   19.042500000000000       0.14610278861941267      -0.22553485831042772     
   19.118800000000000       0.14713546269792624      -0.22626954523397030     
   19.195000000000000       0.14816724934468020      -0.22700282824187396     
   19.271200000000000       0.14919950314413113      -0.22773568042601833     
   19.347500000000000       0.15023358108847323      -0.22846907256226370     
   19.423700000000000       0.15126677402644217      -0.22920109208500866     
   19.500000000000000       0.15230179520536263      -0.22993367010332383     
   19.576300000000000       0.15333729057462248      -0.23066585543196183     
   19.652500000000000       0.15437190369535184      -0.23139669883601768     
   19.728800000000000       0.15540835181311566      -0.23212812801217389     
   19.805000000000000       0.15644391995153673      -0.23285823499179573     
   19.881200000000000       0.15747996801415548      -0.23358798771042874     
   19.957500000000000       0.15851785842563923      -0.23431835204662163     


==> anc/M2_2_0_v2.dat <==
  2.12500000000000015E-002  1.10809498398182669E-010 -7.35866239990670089E-011
  4.49999999999999983E-002 -1.32138486425235081E-007 -4.21845340654978224E-008
  6.87500000000000056E-002 -3.09618962422955403E-007 -9.88513609651106621E-008
  9.24999999999999989E-002 -5.62665389483683710E-007 -1.79654321895285187E-007
  0.11625000000000002      -8.92162693739305912E-007 -2.84882058088188354E-007
  0.14000000000000001      -1.29900996163513347E-006 -4.14828238357027541E-007
  0.16375000000000001      -1.78412074438276388E-006 -5.69791674457232309E-007
  0.18750000000000000      -2.34842337078068666E-006 -7.50076439761399402E-007
  0.21124999999999999      -2.99286126868496152E-006 -9.55991991363155525E-007
  0.23499999999999999      -3.71839329542358442E-006 -1.18785329572982347E-006
  0.25874999999999998      -4.52599407745998628E-006 -1.44598095802869998E-006
  0.28249999999999997      -5.41665435962374181E-006 -1.73070135525695268E-006
  0.30625000000000002      -6.39138136423921065E-006 -2.04234677331054564E-006
  0.33000000000000002      -7.45119916049686216E-006 -2.38125554813333281E-006
  0.35375000000000001      -8.59714904442605827E-006 -2.74777221109338651E-006
  0.37750000000000000      -9.83028992984309078E-006 -3.14224763873989342E-006
  0.40125000000000000      -1.11516987506641537E-005 -3.56503920710055529E-006
  0.42499999999999999      -1.25624708749889292E-005 -4.01651095068620481E-006
  0.44874999999999998      -1.40637205313786353E-005 -4.49703372637683907E-006
  0.47249999999999992      -1.56565812477691716E-005 -5.00698538237051445E-006
  0.49625000000000008      -1.73422063034807321E-005 -5.54675093238480228E-006
  0.52000000000000002      -1.91217691948033467E-005 -6.11672273530878778E-006
  0.54374999999999996      -2.09964641146608302E-005 -6.71730068051254384E-006
  0.56750000000000000      -2.29675064468758429E-005 -7.34889237902992022E-006
  0.59125000000000005      -2.50361332755832732E-005 -8.01191336084074423E-006
  0.61499999999999999      -2.72036039103629510E-005 -8.70678727848843988E-006
  0.63875000000000004      -2.94712004276886835E-005 -9.43394611727984857E-006
  0.66249999999999998      -3.18402282293169016E-005 -1.01938304123259073E-005
  0.68625000000000003      -3.43120166182683792E-005 -1.09868894726929904E-005
  0.70999999999999996      -3.68879193930837606E-005 -1.18135816129482191E-005
  0.73375000000000001      -3.95693154610678787E-005 -1.26743743923946458E-005
  0.75749999999999995      -4.23576094712695489E-005 -1.35697448623068641E-005
  0.78125000000000000      -4.52542324679787902E-005 -1.45001798214917967E-005
  0.80500000000000016      -4.82606425655608275E-005 -1.54661760805155321E-005
  0.82875000000000010      -5.13783256454845787E-005 -1.64682407349535091E-005
  0.85250000000000004      -5.46087960764459165E-005 -1.75068914480382388E-005
  0.87624999999999997      -5.79535974585268309E-005 -1.85826567430982578E-005
  0.90000000000000002      -6.14143033923814270E-005 -1.96960763061998765E-005
  0.92374999999999996      -6.49925182744832161E-005 -2.08477012994259534E-005
  0.94750000000000001      -6.86898781195253690E-005 -2.20380946852453093E-005
  0.97124999999999995      -7.25080514111142753E-005 -2.32678315624515568E-005
  0.99500000000000000      -7.64487399819578813E-005 -2.45374995141733401E-005
   1.0187500000000000      -8.05136799248099694E-005 -2.58476989684836359E-005
   1.0425000000000000      -8.47046425354953849E-005 -2.71990435721645481E-005
   1.0662499999999999      -8.90234352894098818E-005 -2.85921605782107490E-005
   1.0900000000000001      -9.34719028529614333E-005 -3.00276912476886757E-005
   1.1137500000000000      -9.80519281314943218E-005 -3.15062912665971850E-005
   1.1375000000000000      -1.02765433355322028E-004 -3.30286311784146788E-005
   1.1612499999999999      -1.07614381205576901E-004 -3.45953968330501137E-005
   1.1850000000000001      -1.12600775981681268E-004 -3.62072898529577916E-005
   1.2087500000000000      -1.17726664812338119E-004 -3.78650281172157878E-005
   1.2324999999999999      -1.22994138912044812E-004 -3.95693462644125898E-005
   1.2562500000000001      -1.28405334885244564E-004 -4.13209962152332017E-005
   1.2800000000000000      -1.33962436080344553E-004 -4.31207477156873129E-005
   1.3037500000000000      -1.39667673995958060E-004 -4.49693889019736970E-005
   1.3274999999999999      -1.45523329742096443E-004 -4.68677268881107143E-005
   1.3512500000000001      -1.51531735557529948E-004 -4.88165883769910578E-005
   1.3750000000000000      -1.57695276389592406E-004 -5.08168202971621963E-005
   1.3987499999999999      -1.64016391534761979E-004 -5.28692904650970955E-005
   1.4225000000000001      -1.70497576346558807E-004 -5.49748882753773856E-005
   1.4462500000000000      -1.77141384012700806E-004 -5.71345254197517594E-005
   1.4700000000000000      -1.83950427405240864E-004 -5.93491366366286714E-005
   1.4937499999999999      -1.90927381007388884E-004 -6.16196804925760465E-005
   1.5175000000000001      -1.98074982920956095E-004 -6.39471401975024004E-005
   1.5412500000000000      -2.05396036958591511E-004 -6.63325244552933903E-005
   1.5649999999999999      -2.12893414825242159E-004 -6.87768683517932960E-005
   1.5887500000000001      -2.20570058393553892E-004 -7.12812342821373887E-005
   1.6125000000000000      -2.28428982078212266E-004 -7.38467129195696895E-005
   1.6362500000000000      -2.36473275314552796E-004 -7.64744242280222179E-005
   1.6599999999999999      -2.44706105147117329E-004 -7.91655185208734060E-005
   1.6837500000000001      -2.53130718934188126E-004 -8.19211775684713239E-005
   1.7075000000000000      -2.61750447174739179E-004 -8.47426157571692348E-005
   1.7312500000000000      -2.70568706464680106E-004 -8.76310813028174126E-005
   1.7549999999999999      -2.79589002589702767E-004 -9.05878575218429410E-005
   1.7787500000000001      -2.88814933762569683E-004 -9.36142641632758097E-005
   1.8025000000000000      -2.98250194013198965E-004 -9.67116588053025642E-005
   1.8262499999999999      -3.07898576740491057E-004 -9.98814383201871949E-005
   1.8499999999999999      -3.17763978435463550E-004 -1.03125040411667854E-004
   1.8737499999999998      -3.27850402585945023E-004 -1.06443945229232285E-004
   1.8974999999999997      -3.38161963773810016E-004 -1.09839677063995015E-004
   1.9212499999999997      -3.48702891976537116E-004 -1.13313806131245880E-004
   1.9450000000000001      -3.59477537085733120E-004 -1.16867950445113906E-004
   1.9687500000000000      -3.70490373656207333E-004 -1.20503777791196542E-004
   1.9924999999999999      -3.81746005900204018E-004 -1.24223007803457228E-004
   2.0162499999999999      -3.93249172942500193E-004 -1.28027414152163694E-004
   2.0400000000000000      -4.05004754353298509E-004 -1.31918826850178461E-004
   2.0637500000000002      -4.17017775977156007E-004 -1.35899134685479276E-004
   2.0874999999999999      -4.29293416077624148E-004 -1.39970287788416880E-004
   2.1112500000000001      -4.41837011818856269E-004 -1.44134300342905710E-004
   2.1349999999999998      -4.54654066107144364E-004 -1.48393253451483949E-004
   2.1587499999999999      -4.67750254817240238E-004 -1.52749298165013279E-004
   2.1825000000000001      -4.81131434430370297E-004 -1.57204658688675741E-004
   2.2062499999999998      -4.94803650113107159E-004 -1.61761635776923470E-004
   2.2300000000000000      -5.08773144268774894E-004 -1.66422610331118598E-004
   2.2537500000000001      -5.23046365595743884E-004 -1.71190047214799391E-004
   2.2774999999999999      -5.37629978690044559E-004 -1.76066499302817737E-004
   2.3012500000000000      -5.52530874233005185E-004 -1.81054611782062935E-004
   2.3250000000000002      -5.67756179839613026E-004 -1.86157126733345172E-004
   2.3487499999999999      -5.83313271429674110E-004 -1.91376887954428483E-004
   2.3725000000000001      -5.99209785636569759E-004 -1.96716846198677554E-004
   2.3962500000000002      -6.15453632691941119E-004 -2.02180064651471208E-004
   2.4199999999999999      -6.32053010357217513E-004 -2.07769724838410250E-004
   2.4437500000000001      -6.49016418658733638E-004 -2.13489132893077512E-004
   2.4674999999999998      -6.66352675709926210E-004 -2.19341726285693600E-004
   2.4912500000000000      -6.84070934618342193E-004 -2.25331081021110829E-004
   2.5150000000000001      -7.02180701321481848E-004 -2.31460919264695597E-004
   2.5387499999999998      -7.20691854220293976E-004 -2.37735117693285605E-004
   2.5625000000000000      -7.39614664676460447E-004 -2.44157716275945024E-004
   2.5862500000000002      -7.58959819286956767E-004 -2.50732927798876556E-004
   2.6099999999999999      -7.78738443758327566E-004 -2.57465148091110896E-004
   2.6337500000000000      -7.98962128586733775E-004 -2.64358967035627592E-004
   2.6575000000000002      -8.19642956714506971E-004 -2.71419180440824674E-004
   2.6812499999999999      -8.40793533353415413E-004 -2.78650802855878103E-004
   2.7050000000000001      -8.62427018186920531E-004 -2.86059081423276562E-004
   2.7287499999999998      -8.84557160188853618E-004 -2.93649510872926313E-004
   2.7524999999999999      -9.07198335324575409E-004 -3.01427849774886525E-004
   2.7762500000000001      -9.30365587433395601E-004 -3.09400138182254199E-004
   2.7999999999999998      -9.54074672628412563E-004 -3.17572716812288577E-004
   2.8237500000000000      -9.78342107593018796E-004 -3.25952247932906098E-004
   2.8475000000000001      -1.00318522220267789E-003 -3.34545738143572256E-004
   2.8712499999999999      -1.02862221695775610E-003 -3.43360563264928967E-004
   2.8950000000000000      -1.05467222577917529E-003 -3.52404495580786216E-004
   2.9187500000000002      -1.08135538479541254E-003 -3.61685733710119073E-004
   2.9424999999999999      -1.10869290783860734E-003 -3.71212935426333665E-004
   2.9662500000000001      -1.13670716947184133E-003 -3.80995253787386147E-004
   2.9900000000000002      -1.16542179649188008E-003 -3.91042376994588786E-004
   3.0137499999999999      -1.19486176899537147E-003 -4.01364572461869278E-004
   3.0375000000000001      -1.22505353226618581E-003 -4.11972735652612969E-004
   3.0612499999999998      -1.25602512094255092E-003 -4.22878444330676052E-004
   3.0850000000000000      -1.28780629716174579E-003 -4.34094018978527349E-004
   3.1087500000000001      -1.32042870466575848E-003 -4.45632590262664326E-004
   3.1324999999999998      -1.35392604119397475E-003 -4.57508174579042545E-004
   3.1562500000000000      -1.38833425190202156E-003 -4.69735758895354098E-004
   3.1800000000000002      -1.42369174704615143E-003 -4.82331396329973032E-004
   3.2037499999999999      -1.46003964778160743E-003 -4.95312314179038068E-004
   3.2275000000000000      -1.49742206466879787E-003 -5.08697036435700497E-004
   3.2512500000000006      -1.53588641439867703E-003 -5.22505523255183905E-004
   3.2749999999999999      -1.57548378138503429E-003 -5.36759330326698437E-004
   3.2987500000000005      -1.61626933228746581E-003 -5.51481791745948358E-004
   3.3224999999999998      -1.65830279330574115E-003 -5.66698230776117103E-004
   3.3462500000000004      -1.70164900233185580E-003 -5.82436203889387773E-004
   3.3700000000000001      -1.74637855090606603E-003 -5.98725784760326639E-004
   3.3937500000000003      -1.79256853459537646E-003 -6.15599896525931278E-004
   3.4175000000000000      -1.84030343496316699E-003 -6.33094702685612124E-004
   3.4412500000000001      -1.88967616429076574E-003 -6.51250070410031999E-004
   3.4649999999999999      -1.94078930579926964E-003 -6.70110121428277392E-004
   3.4887500000000000      -1.99375660720743988E-003 -6.89723895438127885E-004
   3.5124999999999997      -2.04870478089996463E-003 -7.10146150959850456E-004
   3.5362499999999999      -2.10577570469348526E-003 -7.31438344694990594E-004
   3.5599999999999996      -2.16512912340422305E-003 -7.53669835508376782E-004
   3.5837500000000002      -2.22694601598053812E-003 -7.76919385578664530E-004
   3.6074999999999995      -2.29143282762855199E-003 -8.01277049122360889E-004
   3.6312500000000001      -2.35882686206259325E-003 -8.26846580794325940E-004
   3.6549999999999994      -2.42940324899354508E-003 -8.53748550198701688E-004
   3.6787500000000000      -2.50348409115426713E-003 -8.82124433983642289E-004
   3.7025000000000001      -2.58145069101431250E-003 -9.12142090060957290E-004
   3.7262499999999998      -2.66376023245546443E-003 -9.44003232440780607E-004
   3.7500000000000000      -2.75096909067949107E-003 -9.77953884062378797E-004
   3.7525000000000004      -2.76046064571698569E-003 -9.81661001441409267E-004
   3.7549999999999999      -2.77001486222553392E-003 -9.85394982581572210E-004
   3.7574999999999998      -2.77963266556573987E-003 -9.89156238184352816E-004
   3.7599999999999998      -2.78931500620050810E-003 -9.92945190040612873E-004
   3.7624999999999997      -2.79906285822014789E-003 -9.96762270585494544E-004
   3.7650000000000001      -2.80887721972850925E-003 -1.00060792311828855E-003
   3.7675000000000005      -2.81875911850893628E-003 -1.00448260390741681E-003
   3.7700000000000000      -2.82870960588476814E-003 -1.00838678009473144E-003
   3.7725000000000000      -2.83872976250541548E-003 -1.01232093185167518E-003
   3.7749999999999999      -2.84882069821415507E-003 -1.01628555243248758E-003
   3.7774999999999999      -2.85898355318189119E-003 -1.02028114868326410E-003
   3.7799999999999994      -2.86921949909129921E-003 -1.02430824157432698E-003
   3.7825000000000006      -2.87952974038142547E-003 -1.02836736675978777E-003
   3.7850000000000001      -2.88991551555640080E-003 -1.03245907516599919E-003
   3.7875000000000001      -2.90037809856869000E-003 -1.03658393361299138E-003
   3.7900000000000000      -2.91091880024415802E-003 -1.04074252545761307E-003
   3.7925000000000000      -2.92153896984608582E-003 -1.04493545129353107E-003
   3.7949999999999995      -2.93223999666049730E-003 -1.04916332966652702E-003
   3.7974999999999999      -2.94302331170013219E-003 -1.05342679784040561E-003
   3.8000000000000003      -2.95389038949644403E-003 -1.05772651260311701E-003
   3.8025000000000002      -2.96484274999218953E-003 -1.06206315111818136E-003
   3.8050000000000002      -2.97588196054153833E-003 -1.06643741182457959E-003
   3.8075000000000001      -2.98700963802539824E-003 -1.07085001538852393E-003
   3.8099999999999996      -2.99822745109006028E-003 -1.07530170571080996E-003
   3.8125000000000000      -3.00953712251817405E-003 -1.07979325099379856E-003
   3.8150000000000004      -3.02094043174169812E-003 -1.08432544487237280E-003
   3.8174999999999999      -3.03243921750749167E-003 -1.08889910761365426E-003
   3.8199999999999998      -3.04403538065877713E-003 -1.09351508737337740E-003
   3.8224999999999998      -3.05573088733287991E-003 -1.09817426161792474E-003
   3.8249999999999997      -3.06752777182967007E-003 -1.10287753844550882E-003
   3.8275000000000001      -3.07942814038015969E-003 -1.10762585824950130E-003
   3.8300000000000005      -3.09143417443398776E-003 -1.11242019522913346E-003
   3.8325000000000000      -3.10354813473606760E-003 -1.11726155920573644E-003
   3.8350000000000000      -3.11577236592049025E-003 -1.12215099764895925E-003
   3.8374999999999999      -3.12810929877648100E-003 -1.12708959689009893E-003
   3.8399999999999999      -3.14056145822679163E-003 -1.13207848542006559E-003
   3.8424999999999994      -3.15313146606408272E-003 -1.13711883532993468E-003
   3.8450000000000006      -3.16582204702773803E-003 -1.14221186498690412E-003
   3.8475000000000001      -3.17863603455088503E-003 -1.14735884162711198E-003
   3.8500000000000001      -3.19157637698708977E-003 -1.15256108416000196E-003
   3.8525000000000000      -3.20464614425445020E-003 -1.15781996616535284E-003
   3.8550000000000000      -3.21784853508705164E-003 -1.16313691915542121E-003
   3.8574999999999995      -3.23118688474723342E-003 -1.16851343605373515E-003
   3.8599999999999999      -3.24466467339871870E-003 -1.17395107496760169E-003
   3.8625000000000003      -3.25828553514253801E-003 -1.17945146326043520E-003
   3.8650000000000002      -3.27205326779270297E-003 -1.18501630195785141E-003
   3.8675000000000002      -3.28597184346733759E-003 -1.19064737052161618E-003
   3.8700000000000001      -3.30004542007998527E-003 -1.19634653202973368E-003
   3.8724999999999996      -3.31427835382653397E-003 -1.20211573880575650E-003
   3.8750000000000000      -3.32867521277550090E-003 -1.20795703854594916E-003
   3.8775000000000004      -3.34324079170077171E-003 -1.21387258100555916E-003
   3.8799999999999999      -3.35798012819021278E-003 -1.21986462526852552E-003
   3.8824999999999998      -3.37289852044775351E-003 -1.22593554776611268E-003
   3.8849999999999998      -3.38800154661995272E-003 -1.23208785099886749E-003
   3.8874999999999997      -3.40329508611101651E-003 -1.23832417314840367E-003
   3.8900000000000001      -3.41878534296135650E-003 -1.24464729862687321E-003
   3.8925000000000005      -3.43447887190582394E-003 -1.25106016981181892E-003
   3.8950000000000000      -3.45038260657911083E-003 -1.25756589979964710E-003
   3.8975000000000000      -3.46650389136478028E-003 -1.26416778675366641E-003
   3.8999999999999999      -3.48285051696300843E-003 -1.27086932991069099E-003
   3.9024999999999999      -3.49943075733345895E-003 -1.27767424643269491E-003
   3.9049999999999994      -3.51625341645089590E-003 -1.28458649223042926E-003
   3.9075000000000006      -3.53332787454151793E-003 -1.29161028304704230E-003
   3.9100000000000001      -3.55066414500596235E-003 -1.29875011995827096E-003
   3.9125000000000001      -3.56827293351461841E-003 -1.30601081625882380E-003
   3.9150000000000000      -3.58616570922557897E-003 -1.31339752946455445E-003
   3.9175000000000000      -3.60435478317945460E-003 -1.32091579673514420E-003
   3.9199999999999995      -3.62285339791562936E-003 -1.32857157532922801E-003
   3.9224999999999999      -3.64167582976575527E-003 -1.33637128878556647E-003
   3.9250000000000003      -3.66083750608979042E-003 -1.34432187985386023E-003
   3.9275000000000002      -3.68035514021514479E-003 -1.35243087142253326E-003
   3.9300000000000002      -3.70024688746320701E-003 -1.36070643697280228E-003
   3.9325000000000001      -3.72053252644049832E-003 -1.36915748244670712E-003
   3.9349999999999996      -3.74123367078663550E-003 -1.37779374187552346E-003
   3.9375000000000000      -3.76237401788244137E-003 -1.38662588970767000E-003
   3.9400000000000004      -3.78397964271800624E-003 -1.39566567354300558E-003
   3.9424999999999999      -3.80607934745223102E-003 -1.40492607202762835E-003
   3.9449999999999998      -3.82870508043165738E-003 -1.41442148410604097E-003
   3.9474999999999998      -3.85189243951269533E-003 -1.42416795655766169E-003
   3.9499999999999997      -3.87568128930001424E-003 -1.43418346265274717E-003
   3.9525000000000001      -3.90011651441844829E-003 -1.44448824262163856E-003
   3.9550000000000005      -3.92524895545618736E-003 -1.45510522656247965E-003
   3.9575000000000000      -3.95113658221342076E-003 -1.46606056461675498E-003
   3.9600000000000000      -3.97784598230356643E-003 -1.47738429969828788E-003
   3.9624999999999999      -4.00545427536152555E-003 -1.48911123263119837E-003
   3.9649999999999999      -4.03405161212328552E-003 -1.50128205169414880E-003
   3.9674999999999994      -4.06374449286635644E-003 -1.51394483260523902E-003
   3.9700000000000006      -4.09466025985442007E-003 -1.52715706931140483E-003
   3.9725000000000001      -4.12695331553435216E-003 -1.54098848508683883E-003
   3.9750000000000001      -4.16081395396757352E-003 -1.55552502527001447E-003
   3.9775000000000000      -4.19648128794051535E-003 -1.57087470211739817E-003
   3.9800000000000000      -4.23426286782699248E-003 -1.58717646575981183E-003
   3.9824999999999995      -4.27456578579289877E-003 -1.60461426940459290E-003
   3.9849999999999999      -4.31794873787518657E-003 -1.62344061363326559E-003
   3.9875000000000003      -4.36521545712232738E-003 -1.64401880188167772E-003
   3.9900000000000002      -4.41759855845404951E-003 -1.66690609178816659E-003
   3.9925000000000002      -4.47717137318087623E-003 -1.69303997690885082E-003
   3.9950000000000001      -4.54797335534552153E-003 -1.72424726843721271E-003
   3.9974999999999996      -4.64042442052963692E-003 -1.76524109246735373E-003
   4.0000000000000000      -4.86408294409756449E-003 -1.86558913960830513E-003
   4.0025000000000004      -4.76284487378394843E-003 -2.08868298521143860E-003
   4.0049999999999999      -4.72084916595950747E-003 -2.18084217304075631E-003
   4.0075000000000003      -4.68856670966315368E-003 -2.25152522054917082E-003
   4.0099999999999998      -4.66129697592573920E-003 -2.31111543887752707E-003
   4.0125000000000002      -4.63722086259335097E-003 -2.36363139440394845E-003
   4.0149999999999997      -4.61540606431916963E-003 -2.41113229335400674E-003
   4.0175000000000001      -4.59529912092644655E-003 -2.45484040431486221E-003
   4.0199999999999996      -4.57653968619608879E-003 -2.49555143689734159E-003
   4.0225000000000000      -4.55887763929332338E-003 -2.53381763811764797E-003
   4.0250000000000004      -4.54213100097763684E-003 -2.57004076007980769E-003
   4.0274999999999999      -4.52616249325778295E-003 -2.60452384090919305E-003
   4.0300000000000002      -4.51086554427767780E-003 -2.63750211429755787E-003
   4.0324999999999998      -4.49615546740508593E-003 -2.66916249207127098E-003
   4.0350000000000001      -4.48196365210167414E-003 -2.69965639390136545E-003
   4.0374999999999996      -4.46823359778533453E-003 -2.72910850573057856E-003
   4.0400000000000000      -4.45491812300764355E-003 -2.75762294243337260E-003
   4.0425000000000004      -4.44197735048021489E-003 -2.78528769715813895E-003
   4.0449999999999999      -4.42937721940568543E-003 -2.81217792560947786E-003
   4.0475000000000003      -4.41708836613229766E-003 -2.83835841790949219E-003
   4.0499999999999998      -4.40508526697808069E-003 -2.86388549054708216E-003
   4.0525000000000002      -4.39334557223655404E-003 -2.88880845667016791E-003
   4.0549999999999997      -4.38184958158221744E-003 -2.91317078406725305E-003
   4.0579999999999998      -4.36835162223671910E-003 -2.94171950454920339E-003
   4.0599999999999996      -4.35952073002151066E-003 -2.96036352644110483E-003
   4.0625000000000000      -4.34865833879197281E-003 -2.98325910291741747E-003
   4.0650000000000004      -4.33798009132246691E-003 -3.00572546641789855E-003
   4.0674999999999999      -4.32747463459140329E-003 -3.02778767186073685E-003
   4.0700000000000003      -4.31713166768861283E-003 -3.04946845395183755E-003
   4.0724999999999998      -4.30694181096665570E-003 -3.07078851589443315E-003
   4.0750000000000002      -4.29689649537267140E-003 -3.09176677355683461E-003
   4.0774999999999997      -4.28698786828429768E-003 -3.11242056321463104E-003
   4.0800000000000001      -4.27720871293599952E-003 -3.13276581928987078E-003
   4.0824999999999996      -4.26755237913282147E-003 -3.15281722722925541E-003
   4.0850000000000000      -4.25801272333367793E-003 -3.17258835560832973E-003
   4.0875000000000004      -4.24858405665820386E-003 -3.19209177084952981E-003
   4.0899999999999999      -4.23926109953334448E-003 -3.21133913724013084E-003
   4.0925000000000002      -4.23003894198794184E-003 -3.23034130449805987E-003
   4.0949999999999998      -4.22091300875704952E-003 -3.24910838472615296E-003
   4.0975000000000001      -4.21187902850259609E-003 -3.26764982028397710E-003
   4.0999999999999996      -4.20293300657332853E-003 -3.28597444385323985E-003
   4.1025000000000000      -4.19407120081836168E-003 -3.30409053176523816E-003
   4.1050000000000004      -4.18529010004717490E-003 -3.32200585149133518E-003
   4.1074999999999999      -4.17658640479053565E-003 -3.33972770405785175E-003
   4.1100000000000003      -4.16795701006917544E-003 -3.35726296203242916E-003
   4.1124999999999998      -4.15939898992024985E-003 -3.37461810363350219E-003
   4.1150000000000002      -4.15090958346732951E-003 -3.39179924343541725E-003
   4.1174999999999997      -4.14248618234952255E-003 -3.40881216007433898E-003
   4.1200000000000001      -4.13412631935466783E-003 -3.42566232130802435E-003
   4.1224999999999996      -4.12582765814137765E-003 -3.44235490675044026E-003
   4.1250000000000000      -4.11758798375840875E-003 -3.45889482840022093E-003
   4.1275000000000004      -4.10940519430336680E-003 -3.47528674956229392E-003
   4.1299999999999999      -4.10127729304206410E-003 -3.49153510187371176E-003
   4.1325000000000003      -4.09320238133342382E-003 -3.50764410095993732E-003
   4.1349999999999998      -4.08517865213656965E-003 -3.52361776074774013E-003
   4.1375000000000002      -4.07720438405625649E-003 -3.53945990658391689E-003
   4.1399999999999997      -4.06927793587521982E-003 -3.55517418728075203E-003
   4.1425000000000001      -4.06139774152263454E-003 -3.57076408619101887E-003
   4.1449999999999996      -4.05356230545401812E-003 -3.58623293142094901E-003
   4.1475000000000000      -4.04577019836122910E-003 -3.60158390522594737E-003
   4.1500000000000004      -4.03802005323740734E-003 -3.61682005271356938E-003
   4.1524999999999999      -4.03031056172342781E-003 -3.63194428988136177E-003
   4.1550000000000002      -4.02264047072649431E-003 -3.64695941106371125E-003
   4.1574999999999998      -4.01500857928610826E-003 -3.66186809583916211E-003
   4.1600000000000001      -4.00741373565530884E-003 -3.67667291543608476E-003
   4.1624999999999996      -3.99985483460421620E-003 -3.69137633870267974E-003
   4.1650000000000000      -3.99233081489370773E-003 -3.70598073764801276E-003
   4.1675000000000004      -3.98484065692971279E-003 -3.72048839261207315E-003
   4.1699999999999999      -3.97738338057359881E-003 -3.73490149708656342E-003
   4.1725000000000003      -3.96995804309761401E-003 -3.74922216221608342E-003
   4.1749999999999998      -3.96256373727381112E-003 -3.76345242100510494E-003
   4.1775000000000002      -3.95519958958606699E-003 -3.77759423225402504E-003
   4.1799999999999997      -3.94786475855555142E-003 -3.79164948424511343E-003
   4.1825000000000001      -3.94055843317101234E-003 -3.80561999819755727E-003
   4.1849999999999996      -3.93327983141609182E-003 -3.81950753150894599E-003
   4.1875000000000000      -3.92602819888623455E-003 -3.83331378079919665E-003
   4.1900000000000004      -3.91880280748888726E-003 -3.84704038477121004E-003
   4.1924999999999999      -3.91160295422074335E-003 -3.86068892690171698E-003
   4.1950000000000003      -3.90442796001666146E-003 -3.87426093797439480E-003
   4.1974999999999998      -3.89727716866512504E-003 -3.88775789846628307E-003
   4.2000000000000002      -3.89014994578566319E-003 -3.90118124079789170E-003
   4.2024999999999997      -3.88304567786397145E-003 -3.91453235145625134E-003
   4.2050000000000001      -3.87596377134070665E-003 -3.92781257299962272E-003
   4.2074999999999996      -3.86890365175054929E-003 -3.94102320595168809E-003
   4.2100000000000000      -3.86186476290802019E-003 -3.95416551059276592E-003
   4.2125000000000004      -3.85484656613703644E-003 -3.96724070865459629E-003
   4.2149999999999999      -3.84784853954150876E-003 -3.98024998492502603E-003
   4.2175000000000002      -3.84087017731408152E-003 -3.99319448876842530E-003
   4.2199999999999998      -3.83391098908089515E-003 -4.00607533556704073E-003
   4.2225000000000001      -3.82697049927989072E-003 -4.01889360808836259E-003
   4.2249999999999996      -3.82004824657074639E-003 -4.03165035778297546E-003
   4.2275000000000000      -3.81314378327437305E-003 -4.04434660601726923E-003
   4.2300000000000004      -3.80625667484027225E-003 -4.05698334524481809E-003
   4.2324999999999999      -3.79938649934008195E-003 -4.06956154012021783E-003
   4.2350000000000003      -3.79253284698567381E-003 -4.08208212855871999E-003
   4.2374999999999998      -3.78569531967052394E-003 -4.09454602274487815E-003
   4.2400000000000002      -3.77887353053308565E-003 -4.10695411009350930E-003
   4.2424999999999997      -3.77206710353624516E-003 -4.11930725416023453E-003
   4.2450000000000001      -3.76527567308475655E-003 -4.13160629552978588E-003
   4.2474999999999996      -3.75849888362663224E-003 -4.14385205262642053E-003
   4.2500000000000000      -3.75173638930479617E-003 -4.15604532252224559E-003
   4.3262499999999999      -3.55088487731748843E-003 -4.50613062274770552E-003
   4.4024999999999999      -3.35670859367053105E-003 -4.82299813378510300E-003
   4.4787499999999998      -3.16574235342619937E-003 -5.11523781243875333E-003
   4.5549999999999997      -2.97607355718087097E-003 -5.38797770296269105E-003
   4.6312499999999996      -2.78658183121434930E-003 -5.64455506599141968E-003
   4.7074999999999996      -2.59659139932124153E-003 -5.88728169127537230E-003
   4.7837500000000004      -2.40569282979789150E-003 -6.11783767556921265E-003
   4.8600000000000003      -2.21364381450239647E-003 -6.33749184238566535E-003
   4.9362500000000002      -2.02031043937426959E-003 -6.54723328713447111E-003
   5.0125000000000002      -1.82563073444947451E-003 -6.74785395089040532E-003
   5.0887500000000001      -1.62959119143656138E-003 -6.94000262096282610E-003
   5.1650000000000000      -1.43221117941348198E-003 -7.12422146624961967E-003
   5.2412500000000000      -1.23353235313109367E-003 -7.30097147456734274E-003
   5.3174999999999999      -1.03361131698489475E-003 -7.47065060499272054E-003
   5.3937499999999998      -8.32514467775694066E-004 -7.63360702169075481E-003
   5.4699999999999998      -6.30314328100481012E-004 -7.79014892561178101E-003
   5.5462499999999997      -4.27086918790688303E-004 -7.94055198232724788E-003
   5.6224999999999996      -2.22909867206026122E-004 -8.08506501910744718E-003
   5.6987500000000004      -1.78610437125455569E-005 -8.22391445478841410E-003
   5.7750000000000004       1.87982418413261968E-004 -8.35730778772921477E-003
   5.8512500000000003       3.94544822124921562E-004 -8.48543637403272911E-003
   5.9275000000000002       6.01752398317979289E-004 -8.60847766428398352E-003
   6.0037500000000001       8.09533643516260545E-004 -8.72659702254269601E-003
   6.0800000000000001       1.01781954265700234E-003 -8.83994921894666261E-003
   6.1562500000000000       1.22654370612698682E-003 -8.94867966675893210E-003
   6.2324999999999999       1.43564244255004110E-003 -9.05292545449868161E-003
   6.3087499999999999       1.64505478372311284E-003 -9.15281621512305417E-003
   6.3849999999999998       1.85472247396684759E-003 -9.24847486305886354E-003
   6.4612499999999997       2.06458993327357163E-003 -9.34001822384912181E-003
   6.5375000000000005       2.27460420136540390E-003 -9.42755757563364105E-003
   6.6137499999999996       2.48471486812917256E-003 -9.51119911791540283E-003
   6.6900000000000013       2.69487399460541623E-003 -9.59104437990100991E-003
   6.7662500000000003       2.90503602773351920E-003 -9.66719057832263022E-003
   6.8425000000000002       3.11515771130442499E-003 -9.73973093277147664E-003
   6.9187500000000002       3.32519799503262553E-003 -9.80875494520869716E-003
   6.9949999999999992       3.53511794293033272E-003 -9.87434864830932443E-003
   7.0712500000000000       3.74488064265302099E-003 -9.93659482885633251E-003
   7.1475000000000000       3.95445111583299629E-003 -9.99557322746883609E-003
   7.2237500000000008       4.16379623057888410E-003 -1.00513607195176630E-002
   7.2999999999999998       4.37288461633767757E-003 -1.01040314790716880E-002
   7.3762499999999998       4.58168658145847486E-003 -1.01536571281497078E-002
   7.4524999999999997       4.79017403365835336E-003 -1.02003068730969898E-002
   7.5287499999999987       4.99832040351206892E-003 -1.02440476296298284E-002
   7.6050000000000004       5.20610057102514640E-003 -1.02849441378624583E-002
   7.6812499999999995       5.41349079530094920E-003 -1.03230590684424330E-002
   7.7575000000000003       5.62046864727557341E-003 -1.03584531207639198E-002
   7.8337500000000002       5.82701294546680501E-003 -1.03911851140995899E-002
   7.9100000000000010       6.03310369466616547E-003 -1.04213120723833149E-002
   7.9862500000000001       6.23872202749238547E-003 -1.04488893032836146E-002
   8.0625000000000000       6.44385014872037032E-003 -1.04739704721269009E-002
   8.1387499999999999       6.64847128229766569E-003 -1.04966076711573014E-002
   8.2149999999999999       6.85256962095848274E-003 -1.05168514845538213E-002
   8.2912499999999998       7.05613027834066202E-003 -1.05347510495679957E-002
   8.3674999999999997       7.25913924350253016E-003 -1.05503541140947957E-002
   8.4437499999999996       7.46158333772646652E-003 -1.05637070909520448E-002
   8.5199999999999996       7.66345017348550855E-003 -1.05748551091160627E-002
   8.5962499999999995       7.86472811544433777E-003 -1.05838420621463258E-002
   8.6724999999999994       8.06540624369512550E-003 -1.05907106544524850E-002
   8.7487499999999994       8.26547431716763772E-003 -1.05955024430538503E-002
   8.8249999999999993       8.46492274196417385E-003 -1.05982578814501939E-002
   8.9012499999999992       8.66374253813691902E-003 -1.05990163572616727E-002
   8.9774999999999991       8.86192530965114293E-003 -1.05978162301845879E-002
   9.0537500000000009       9.05946321560270260E-003 -1.05946948678330849E-002
   9.1300000000000008       9.25634894297321965E-003 -1.05896886799702519E-002
   9.2062500000000007       9.45257568087170229E-003 -1.05828331511743055E-002
   9.2825000000000006       9.64813709617919069E-003 -1.05741628719670418E-002
   9.3587500000000006       9.84302731047883954E-003 -1.05637115684355104E-002
   9.4350000000000005       1.00372408781280245E-002 -1.05515121304032289E-002
   9.5112500000000004       1.02307727653238260E-002 -1.05375966382463652E-002
   9.5875000000000004       1.04236183300338969E-002 -1.05219963884925372E-002
   9.6637500000000003       1.06157733027100014E-002 -1.05047419183685060E-002
   9.7400000000000002       1.08072337677629048E-002 -1.04858630294667153E-002
   9.8162500000000001       1.09979961458378413E-002 -1.04653888106722142E-002
   9.8925000000000001       1.11880571769727346E-002 -1.04433476604331842E-002
   9.9687500000000000       1.13774139038706375E-002 -1.04197673075952478E-002
   10.045000000000000       1.15660636604962321E-002 -1.03946748354621660E-002
   10.121200000000000       1.17538810464895404E-002 -1.03681146065564452E-002
   10.197500000000000       1.19412329511965325E-002 -1.03400587379103535E-002
   10.273800000000000       1.21278705446621407E-002 -1.03105664208458375E-002
   10.350000000000000       1.23135489789131022E-002 -1.02797038014091728E-002
   10.426200000000000       1.24985119201706536E-002 -1.02474572369908624E-002
   10.502500000000000       1.26829994941038016E-002 -1.02138052752709999E-002
   10.578799999999999       1.28667675020683343E-002 -1.01788124296547152E-002
   10.654999999999999       1.30495757111406940E-002 -1.01425497278516529E-002
   10.731199999999999       1.32316648291609038E-002 -1.01049941783624437E-002
   10.807499999999999       1.34132719621057363E-002 -1.00661155161986399E-002
   10.883699999999999       1.35939208006241891E-002 -1.00260367201638802E-002
   10.960000000000001       1.37740853695675573E-002 -9.98467324596630582E-003
   11.036300000000001       1.39535281537938385E-002 -9.94209710253355500E-003
   11.112500000000001       1.41320155629809253E-002 -9.89838622521580468E-003
   11.188800000000001       1.43100163767105205E-002 -9.85344524715540612E-003
   11.265000000000001       1.44870644525999324E-002 -9.80741088950054518E-003
   11.341200000000001       1.46633941173048947E-002 -9.76024352020779182E-003
   11.417500000000000       1.48392360451232996E-002 -9.71189717063138634E-003
   11.493800000000000       1.50143591608919869E-002 -9.66245081077205491E-003
   11.570000000000000       1.51885362637701783E-002 -9.61198880588492316E-003
   11.646200000000000       1.53619983477007397E-002 -9.56046407830726114E-003
   11.722500000000000       1.55349727453489850E-002 -9.50782361811907534E-003
   11.798800000000000       1.57072325356197549E-002 -9.45415073257273482E-003
   11.875000000000000       1.58785546233916330E-002 -9.39953380827483753E-003
   11.951200000000000       1.60491665839465718E-002 -9.34391884118627655E-003
   12.027500000000000       1.62192923366077865E-002 -9.28724627545807722E-003
   12.103800000000000       1.63887090052910502E-002 -9.22960356091136712E-003
   12.180000000000000       1.65571974987669054E-002 -9.17108293833138709E-003
   12.256200000000000       1.67249819412507161E-002 -9.11162397005078027E-003
   12.332500000000000       1.68922828253494882E-002 -9.05116101000586967E-003
   12.408799999999999       1.70588812545551076E-002 -8.98978545223509673E-003
   12.484999999999999       1.72245620722585972E-002 -8.92759320142243532E-003
   12.561199999999999       1.73895459465982956E-002 -8.86451779628595442E-003
   12.637499999999999       1.75540499354058556E-002 -8.80048787577279550E-003
   12.713699999999999       1.77176447933558405E-002 -8.73568415868577683E-003
   12.789999999999999       1.78807619037783250E-002 -8.66994921168484645E-003
   12.866299999999999       1.80431881581935120E-002 -8.60337994640771389E-003
   12.942500000000003       1.82047141009353264E-002 -8.53607741461104297E-003
   13.018800000000001       1.83657657832680642E-002 -8.46787692610594285E-003
   13.095000000000001       1.85259231767419714E-002 -8.39896896932816432E-003
   13.171199999999999       1.86853999611049579E-002 -8.32927618302087627E-003
   13.247500000000000       1.88444062742134585E-002 -8.25871687845548125E-003
   13.323800000000002       1.90027346076328332E-002 -8.18739313344687449E-003
   13.400000000000000       1.91601810386312424E-002 -8.11541083175991267E-003
   13.476200000000000       1.93169557965586040E-002 -8.04268768113155369E-003
   13.552499999999998       1.94732656105488892E-002 -7.96913730173815470E-003
   13.628800000000000       1.96289066356476645E-002 -7.89486498383808015E-003
   13.705000000000000       1.97836785502767433E-002 -7.81997961041549020E-003
   13.781200000000000       1.99377881374206492E-002 -7.74439422995014740E-003
   13.857500000000000       2.00914387125824372E-002 -7.66801803519123314E-003
   13.933799999999998       2.02444299855853195E-002 -7.59095936800408683E-003
   14.010000000000002       2.03965651285843499E-002 -7.51332998058340789E-003
   14.086200000000000       2.05480474785516010E-002 -7.43503856558871880E-003
   14.162500000000000       2.06990769534563454E-002 -7.35599018415030934E-003
   14.238799999999999       2.08494567513761130E-002 -7.27629611977479059E-003
   14.315000000000000       2.09989934874676085E-002 -7.19607089076780039E-003
   14.391200000000000       2.11478871146379803E-002 -7.11521910938655612E-003
   14.467499999999999       2.12963342216629208E-002 -7.03364195016810932E-003
   14.543799999999999       2.14441414599811260E-002 -6.95145348672365337E-003
   14.619999999999997       2.15911188430037738E-002 -6.86877085004987398E-003
   14.696200000000001       2.17374629832178326E-002 -6.78549477621550896E-003
   14.772500000000001       2.18833671699469427E-002 -6.70152274373323007E-003
   14.848799999999999       2.20286414203345292E-002 -6.61697145850239331E-003
   14.924999999999999       2.21730990490560907E-002 -6.53196053001333949E-003
   15.001200000000003       2.23169333333202748E-002 -6.44638704000543954E-003
   15.077500000000001       2.24603342722387682E-002 -6.36014499443743071E-003
   15.153800000000000       2.26031151658160519E-002 -6.27335363540681198E-003
   15.230000000000000       2.27450925617501097E-002 -6.18613496993171332E-003
   15.306200000000000       2.28864564527586668E-002 -6.09838266056324588E-003
   15.382500000000002       2.30273936143042708E-002 -6.00998745740355129E-003
   15.458800000000000       2.31677205916209494E-002 -5.92107103106112934E-003
   15.535000000000000       2.33072571375776728E-002 -5.83175767507722667E-003
   15.611199999999998       2.34461900282628387E-002 -5.74193780624521633E-003
   15.687500000000000       2.35847028680275725E-002 -5.65149907158738612E-003
   15.763800000000002       2.37226153999769256E-002 -5.56056543343169847E-003
   15.840000000000000       2.38597505062861127E-002 -5.46926334209725355E-003
   15.916200000000000       2.39962917610757366E-002 -5.37748012597093466E-003
   15.992499999999998       2.41324196363711940E-002 -5.28510049445971887E-003
   16.068800000000000       2.42679569753240128E-002 -5.19225059917307902E-003
   16.145000000000000       2.44027297149551139E-002 -5.09905896714980041E-003
   16.221200000000000       2.45369182903622980E-002 -5.00541003142086077E-003
   16.297499999999999       2.46707000339187847E-002 -4.91118573135324206E-003
   16.373799999999999       2.48039008702066674E-002 -4.81651433449884880E-003
   16.449999999999999       2.49363497545546410E-002 -4.72152636474824482E-003
   16.526199999999999       2.50682240220021328E-002 -4.62610350980403179E-003
   16.602499999999999       2.51996979850392620E-002 -4.53012508905946236E-003
   16.678799999999999       2.53306005713382458E-002 -4.43372136973551462E-003
   16.754999999999999       2.54607637243366054E-002 -4.33702477005962206E-003
   16.831199999999999       2.55903617306713765E-002 -4.23991436018037252E-003
   16.907499999999999       2.57195658814276494E-002 -4.14226695531662911E-003
   16.983799999999999       2.58482080764508813E-002 -4.04421473329463245E-003
   17.059999999999999       2.59761231401262407E-002 -3.94589191785798578E-003
   17.136199999999999       2.61034823460426224E-002 -3.84717510424878971E-003
   17.212499999999999       2.62304540277584833E-002 -3.74793874731004298E-003
   17.288799999999998       2.63568729981373227E-002 -3.64831686246161642E-003
   17.364999999999998       2.64825769260504384E-002 -3.54844541333705242E-003
   17.441199999999998       2.66077341272323332E-002 -3.44819865265021380E-003
   17.517499999999998       2.67325100377779068E-002 -3.34744879563049665E-003
   17.593800000000002       2.68567423094723916E-002 -3.24633160653502216E-003
   17.670000000000002       2.69802714294680897E-002 -3.14498470890007360E-003
   17.746200000000002       2.71032628148552661E-002 -3.04328012315920483E-003
   17.822500000000002       2.72258790249549250E-002 -2.94108792592368429E-003
   17.898800000000001       2.73479605199833768E-002 -2.83854555221073161E-003
   17.975000000000001       2.74693505469824975E-002 -2.73579221221490355E-003
   18.051200000000001       2.75902116407328868E-002 -2.63269780465407366E-003
   18.127500000000001       2.77107035434750737E-002 -2.52913038013641029E-003
   18.203800000000001       2.78306694758414588E-002 -2.42522897811892329E-003
   18.280000000000001       2.79499553929360364E-002 -2.32113433217109042E-003
   18.356200000000001       2.80687210091203343E-002 -2.21671432748697965E-003
   18.432500000000001       2.81871233004858737E-002 -2.11183508687713944E-003
   18.508800000000001       2.83050081867499449E-002 -2.00663718040544007E-003
   18.585000000000001       2.84222242981949924E-002 -1.90126279609122411E-003
   18.661200000000001       2.85389285732566590E-002 -1.79557789775794288E-003
   18.737500000000001       2.86552752498930585E-002 -1.68944676798792070E-003
   18.813800000000001       2.87711129186958257E-002 -1.58301144200465255E-003
   18.890000000000001       2.88862928257019973E-002 -1.47641550141498074E-003
   18.966200000000001       2.90009691717478743E-002 -1.36952308480806800E-003
   19.042500000000000       2.91152935027217778E-002 -1.26219672830405502E-003
   19.118800000000000       2.92291170300609908E-002 -1.15457987546123842E-003
   19.195000000000000       2.93422935800238711E-002 -1.04681744763077448E-003
   19.271200000000000       2.94549746616819784E-002 -9.38771846325544505E-004
   19.347500000000000       2.95673091864668870E-002 -8.30303942192675559E-004
   19.423700000000000       2.96790046844958404E-002 -7.21701226475437085E-004
   19.500000000000000       2.97903563016310192E-002 -6.12681786447515412E-004
   19.576300000000000       2.99012191054870320E-002 -5.03391058491727147E-004
   19.652500000000000       3.00114507137607366E-002 -3.93975859038736271E-004
   19.728800000000000       3.01213423936216827E-002 -2.84152017706651276E-004
   19.805000000000000       3.02306080233119730E-002 -1.74210372474501357E-004
   19.881200000000000       3.03393938613596495E-002 -6.40100824125360972E-005
   19.957500000000000       3.04478436355271435E-002  4.65910886939919177E-005


==> anc/M2_2_1_v2.dat <==
  2.12500000000000015E-002  1.14894467056267957E-010 -9.51145319840496707E-011
  4.49999999999999983E-002 -1.36780227352711098E-007 -4.47291658712589095E-008
  6.87500000000000056E-002 -3.20487842006034461E-007 -1.04814506647634705E-007
  9.24999999999999989E-002 -5.82403839690616114E-007 -1.90492385311163777E-007
  0.11625000000000002      -9.23438786892643348E-007 -3.02069076841446329E-007
  0.14000000000000001      -1.34451782875732928E-006 -4.39856194406981048E-007
  0.16375000000000001      -1.84658100280131047E-006 -6.04170811920643677E-007
  0.18750000000000000      -2.43058356125258951E-006 -7.95335590117164844E-007
  0.21124999999999999      -3.09749630230925292E-006 -1.01367890627500964E-006
  0.23499999999999999      -3.84830591061978641E-006 -1.25953498771014325E-006
  0.25874999999999998      -4.68401530730016403E-006 -1.53324404917438757E-006
  0.28249999999999997      -5.60564400981559620E-006 -1.83515243429655731E-006
  0.30625000000000002      -6.61422850206842457E-006 -2.16561276121042001E-006
  0.33000000000000002      -7.71082261504737320E-006 -2.52498407251947916E-006
  0.35375000000000001      -8.89649791840866517E-006 -2.91363198975497300E-006
  0.37750000000000000      -1.01723441233742446E-005 -3.33192887249016986E-006
  0.40125000000000000      -1.15394694973493359E-005 -3.78025398228093010E-006
  0.42499999999999999      -1.29990012906778091E-005 -4.25899365160993334E-006
  0.44874999999999998      -1.45520861759722798E-005 -4.76854145801958636E-006
  0.47249999999999992      -1.61998907004741295E-005 -5.30929840362681578E-006
  0.49625000000000008      -1.79436017519185553E-005 -5.88167310022125029E-006
  0.52000000000000002      -1.97844270384003678E-005 -6.48608196015746113E-006
  0.54374999999999996      -2.17235955827577016E-005 -7.12294939326106905E-006
  0.56750000000000000      -2.37623582320138674E-005 -7.79270800997859970E-006
  0.59125000000000005      -2.59019881824413567E-005 -8.49579883101124154E-006
  0.61499999999999999      -2.81437815208374095E-005 -9.23267150368339825E-006
  0.63875000000000004      -3.04890577826266371E-005 -1.00037845253090022E-005
  0.66249999999999998      -3.29391605274342790E-005 -1.08096054738296760E-005
  0.68625000000000003      -3.54954579328038643E-005 -1.16506112460129048E-005
  0.70999999999999996      -3.81593434042767132E-005 -1.25272883026944641E-005
  0.73375000000000001      -4.09322362172104924E-005 -1.34401329261864918E-005
  0.75749999999999995      -4.38155821551656331E-005 -1.43896514783825531E-005
  0.78125000000000000      -4.68108541927377971E-005 -1.53763606753568122E-005
  0.80500000000000016      -4.99195531889974658E-005 -1.64007878674348590E-005
  0.82875000000000010      -5.31432086060551958E-005 -1.74634713295906168E-005
  0.85250000000000004      -5.64833792514476981E-005 -1.85649605618351750E-005
  0.87624999999999997      -5.99416540453157848E-005 -1.97058166000149657E-005
  0.90000000000000002      -6.35196528133969806E-005 -2.08866123374587228E-005
  0.92374999999999996      -6.72190271069006217E-005 -2.21079328579329295E-005
  0.94750000000000001      -7.10414610503901398E-005 -2.33703757803901609E-005
  0.97124999999999995      -7.49886722188515678E-005 -2.46745516160184381E-005
  0.99500000000000000      -7.90624125451858616E-005 -2.60210841381253715E-005
   1.0187500000000000      -8.32644692594281438E-005 -2.74106107654192243E-005
   1.0425000000000000      -8.75966658610594930E-005 -2.88437829592777493E-005
   1.0662499999999999      -9.20608631258514135E-005 -3.03212666356259047E-005
   1.0900000000000001      -9.66589601487541589E-005 -3.18437425920773681E-005
   1.1137500000000000      -1.01392895424421710E-004 -3.34119069510289903E-005
   1.1375000000000000      -1.06264647967049914E-004 -3.50264716194340778E-005
   1.1612499999999999      -1.11276238471291050E-004 -3.66881647660199044E-005
   1.1850000000000001      -1.16429730516107139E-004 -3.83977313167563306E-005
   1.2087500000000000      -1.21727231813519371E-004 -4.01559334694264351E-005
   1.2324999999999999      -1.27170895504324032E-004 -4.19635512281983723E-005
   1.2562500000000001      -1.32762921502954727E-004 -4.38213829591452975E-005
   1.2800000000000000      -1.38505557893791768E-004 -4.57302459677168339E-005
   1.3037500000000000      -1.44401102381352665E-004 -4.76909770992197979E-005
   1.3274999999999999      -1.50451903796930186E-004 -4.97044333634272397E-005
   1.3512500000000001      -1.56660363664392959E-004 -5.17714925845005964E-005
   1.3750000000000000      -1.63028937828021335E-004 -5.38930540774771431E-005
   1.3987499999999999      -1.69560138145412694E-004 -5.60700393526495267E-005
   1.4225000000000001      -1.76256534248676454E-004 -5.83033928492432963E-005
   1.4462500000000000      -1.83120755377320774E-004 -6.05940826998803398E-005
   1.4700000000000000      -1.90155492286440221E-004 -6.29431015274096453E-005
   1.4937499999999999      -1.97363499234031760E-004 -6.53514672757791375E-005
   1.5175000000000001      -2.04747596051498031E-004 -6.78202240767292967E-005
   1.5412500000000000      -2.12310670301643243E-004 -7.03504431541962841E-005
   1.5649999999999999      -2.20055679528741090E-004 -7.29432237684342387E-005
   1.5887500000000001      -2.27985653605530667E-004 -7.55996942019903452E-005
   1.6125000000000000      -2.36103697182313954E-004 -7.83210127898048303E-005
   1.6362500000000000      -2.44412992243649282E-004 -8.11083689958554604E-005
   1.6599999999999999      -2.52916800778498580E-004 -8.39629845389211943E-005
   1.6837500000000001      -2.61618467570057353E-004 -8.68861145702108705E-005
   1.7075000000000000      -2.70521423111917268E-004 -8.98790489057881762E-005
   1.7312500000000000      -2.79629186657645980E-004 -9.29431133169141688E-005
   1.7549999999999999      -2.88945369411346218E-004 -9.60796708816507016E-005
   1.7787500000000001      -2.98473677867273706E-004 -9.92901234012869032E-005
   1.8025000000000000      -3.08217917307145235E-004 -1.02575912885406563E-004
   1.8262499999999999      -3.18181995464363238E-004 -1.05938523109679666E-004
   1.8499999999999999      -3.28369926365038674E-004 -1.09379481250745130E-004
   1.8737499999999998      -3.38785834356395853E-004 -1.12900359602875912E-004
   1.8974999999999997      -3.49433958333883617E-004 -1.16502777381446965E-004
   1.9212499999999997      -3.60318656179170666E-004 -1.20188402618599899E-004
   1.9450000000000001      -3.71444409422065224E-004 -1.23958954156898777E-004
   1.9687500000000000      -3.82815828140389272E-004 -1.27816203747201942E-004
   1.9924999999999999      -3.94437656112880584E-004 -1.31761978257450782E-004
   2.0162499999999999      -4.06314776241348393E-004 -1.35798161999588430E-004
   2.0400000000000000      -4.18452216259549965E-004 -1.39926699182380655E-004
   2.0637500000000002      -4.30855154747621354E-004 -1.44149596498528433E-004
   2.0874999999999999      -4.43528927472381664E-004 -1.48468925855118282E-004
   2.1112500000000001      -4.56479034075445514E-004 -1.52886827257194035E-004
   2.1349999999999998      -4.69711145132857544E-004 -1.57405511855031777E-004
   2.1587499999999999      -4.83231109611906393E-004 -1.62027265166565245E-004
   2.1825000000000001      -4.97044962752894097E-004 -1.66754450487373936E-004
   2.2062499999999998      -5.11158934405990138E-004 -1.71589512501699675E-004
   2.2300000000000000      -5.25579457855837530E-004 -1.76534981109109293E-004
   2.2537500000000001      -5.40313179169427506E-004 -1.81593475482686503E-004
   2.2774999999999999      -5.55366967105853362E-004 -1.86767708376059290E-004
   2.3012500000000000      -5.70747923629971688E-004 -1.92060490698089801E-004
   2.3250000000000002      -5.86463395075802652E-004 -1.97474736375779499E-004
   2.3487499999999999      -6.02520984009665252E-004 -2.03013467527825173E-004
   2.3725000000000001      -6.18928561847678117E-004 -2.08679819973356736E-004
   2.3962500000000002      -6.35694282287394864E-004 -2.14477049102703078E-004
   2.4199999999999999      -6.52826595619042382E-004 -2.20408536139625325E-004
   2.4437500000000001      -6.70334263988157800E-004 -2.26477794827307887E-004
   2.4674999999999998      -6.88226377688483468E-004 -2.32688478573613510E-004
   2.4912500000000000      -7.06512372571876956E-004 -2.39044388094659081E-004
   2.5150000000000001      -7.25202048719210510E-004 -2.45549479616185055E-004
   2.5387499999999998      -7.44305590189391075E-004 -2.52207873582646386E-004
   2.5625000000000000      -7.63833586677330960E-004 -2.59023864168385007E-004
   2.5862500000000002      -7.83797056265323378E-004 -2.66001929329414994E-004
   2.6099999999999999      -8.04207470112847989E-004 -2.73146741697990667E-004
   2.6337500000000000      -8.25076778888685536E-004 -2.80463180271468110E-004
   2.6575000000000002      -8.46417441620368445E-004 -2.87956343144664341E-004
   2.6812499999999999      -8.68242456104047189E-004 -2.95631561016678455E-004
   2.7050000000000001      -8.90565392168338665E-004 -3.03494411936233949E-004
   2.7287499999999998      -9.13400427947993099E-004 -3.11550737366943556E-004
   2.7524999999999999      -9.36762388536749920E-004 -3.19806659388645797E-004
   2.7762500000000001      -9.60666788269006378E-004 -3.28268599495077273E-004
   2.7999999999999998      -9.85129876540191511E-004 -3.36943298996661498E-004
   2.8237500000000000      -1.01016868767856132E-003 -3.45837841247510444E-004
   2.8475000000000001      -1.03580109526945924E-003 -3.54959675883620570E-004
   2.8712499999999999      -1.06204587145025003E-003 -3.64316645305999445E-004
   2.8950000000000000      -1.08892275174304735E-003 -3.73917013667058077E-004
   2.9187500000000002      -1.11645250607430571E-003 -3.83769498655731078E-004
   2.9424999999999999      -1.14465701672256722E-003 -3.93883306418968307E-004
   2.9662500000000001      -1.17355936404336535E-003 -4.04268170006504587E-004
   2.9900000000000002      -1.20318392094650398E-003 -4.14934391783596825E-004
   3.0137499999999999      -1.23355645724942237E-003 -4.25892890324394268E-004
   3.0375000000000001      -1.26470425520551618E-003 -4.37155252378874037E-004
   3.0612499999999998      -1.29665623771397284E-003 -4.48733790601421069E-004
   3.0850000000000000      -1.32944311096458477E-003 -4.60641607842373572E-004
   3.1087500000000001      -1.36309752356602925E-003 -4.72892668939173624E-004
   3.1324999999999998      -1.39765424456010168E-003 -4.85501881106192347E-004
   3.1562500000000000      -1.43315036315097197E-003 -4.98485184218171867E-004
   3.1800000000000002      -1.46962551349528905E-003 -5.11859652519573239E-004
   3.2037499999999999      -1.50712212852805415E-003 -5.25643609581146420E-004
   3.2275000000000000      -1.54568572756915682E-003 -5.39856758679029230E-004
   3.2512500000000006      -1.58536524340314924E-003 -5.54520331207523183E-004
   3.2749999999999999      -1.62621339569873945E-003 -5.69657256276680647E-004
   3.2987500000000005      -1.66828711909705108E-003 -5.85292355319178654E-004
   3.3224999999999998      -1.71164805613332484E-003 -6.01452566376015573E-004
   3.3462500000000004      -1.75636312747632435E-003 -6.18167203799228557E-004
   3.3700000000000001      -1.80250519492397804E-003 -6.35468260471193152E-004
   3.3937500000000003      -1.85015383638717675E-003 -6.53390761388958287E-004
   3.4175000000000000      -1.89939625716090675E-003 -6.71973179782650544E-004
   3.4412500000000001      -1.95032836712925287E-003 -6.91257929520344076E-004
   3.4649999999999999      -2.00305606526585047E-003 -7.11291952610661866E-004
   3.4887500000000000      -2.05769677881045094E-003 -7.32127423969239442E-004
   3.5124999999999997      -2.11438132487556073E-003 -7.53822604476942371E-004
   3.5362499999999999      -2.17325618066343748E-003 -7.76442882150107970E-004
   3.5599999999999996      -2.23448627816225749E-003 -8.00062054903762023E-004
   3.5837500000000002      -2.29825847920756519E-003 -8.24763926999379877E-004
   3.6074999999999995      -2.36478594702591678E-003 -8.50644318979430010E-004
   3.6312500000000001      -2.43431371753621058E-003 -8.77813631097458438E-004
   3.6549999999999994      -2.50712589558600100E-003 -9.06400157318752232E-004
   3.6787500000000000      -2.58355510391097137E-003 -9.36554440027171091E-004
   3.7025000000000001      -2.66399511327373084E-003 -9.68455095386109503E-004
   3.7262499999999998      -2.74891807501216308E-003 -1.00231676765232675E-003
   3.7500000000000000      -2.83889860056504070E-003 -1.03840125223156636E-003
   3.7525000000000004      -2.84869199021732782E-003 -1.04234149539285956E-003
   3.7549999999999999      -2.85855006931422110E-003 -1.04631031720395944E-003
   3.7574999999999998      -2.86847379459911119E-003 -1.05030815506445131E-003
   3.7599999999999998      -2.87846414704871854E-003 -1.05433545755252559E-003
   3.7624999999999997      -2.88852213274973799E-003 -1.05839268483068068E-003
   3.7650000000000001      -2.89864878381674218E-003 -1.06248030907059136E-003
   3.7675000000000005      -2.90884515936623697E-003 -1.06659881490280407E-003
   3.7700000000000000      -2.91911234639571351E-003 -1.07074869983608432E-003
   3.7725000000000000      -2.92945146123707372E-003 -1.07493047489217461E-003
   3.7749999999999999      -2.93986365012891817E-003 -1.07914466492246949E-003
   3.7774999999999999      -2.95035009072159736E-003 -1.08339180927210111E-003
   3.7799999999999994      -2.96091199321785962E-003 -1.08767246231610752E-003
   3.7825000000000006      -2.97155060165857614E-003 -1.09198719405485594E-003
   3.7850000000000001      -2.98226719527480049E-003 -1.09633659074021028E-003
   3.7875000000000001      -2.99306308991035760E-003 -1.10072125553443978E-003
   3.7900000000000000      -3.00393963951954427E-003 -1.10514180920394866E-003
   3.7925000000000000      -3.01489823774485875E-003 -1.10959889085013004E-003
   3.7949999999999995      -3.02594031958002560E-003 -1.11409315867980717E-003
   3.7974999999999999      -3.03706736312411114E-003 -1.11862529081790778E-003
   3.8000000000000003      -3.04828089143280778E-003 -1.12319598616523499E-003
   3.8025000000000002      -3.05958247447364563E-003 -1.12780596530445937E-003
   3.8050000000000002      -3.07097373119234133E-003 -1.13245597145766983E-003
   3.8075000000000001      -3.08245633169809902E-003 -1.13714677149913011E-003
   3.8099999999999996      -3.09403199957638403E-003 -1.14187915702718026E-003
   3.8125000000000000      -3.10570251433837366E-003 -1.14665394549957954E-003
   3.8150000000000004      -3.11746971401712742E-003 -1.15147198143692700E-003
   3.8174999999999999      -3.12933549792138903E-003 -1.15633413769924889E-003
   3.8199999999999998      -3.14130182955884131E-003 -1.16124131684124695E-003
   3.8224999999999998      -3.15337073974186494E-003 -1.16619445255223804E-003
   3.8249999999999997      -3.16554432988978580E-003 -1.17119451118734849E-003
   3.8275000000000001      -3.17782477554329375E-003 -1.17624249339713487E-003
   3.8300000000000005      -3.19021433010769273E-003 -1.18133943586350284E-003
   3.8325000000000000      -3.20271532885747692E-003 -1.18648641315563129E-003
   3.8350000000000000      -3.21533019320018173E-003 -1.19168453970709882E-003
   3.8374999999999999      -3.22806143506343575E-003 -1.19693497186581566E-003
   3.8399999999999999      -3.24091166207371483E-003 -1.20223891026690309E-003
   3.8424999999999994      -3.25388358252594236E-003 -1.20759760216011900E-003
   3.8450000000000006      -3.26698001102336847E-003 -1.21301234402053587E-003
   3.8475000000000001      -3.28020387445916153E-003 -1.21848448432381080E-003
   3.8500000000000001      -3.29355821882194649E-003 -1.22401542666865566E-003
   3.8525000000000000      -3.30704621457852043E-003 -1.22960663241527060E-003
   3.8550000000000000      -3.32067116637479705E-003 -1.23525962497728591E-003
   3.8574999999999995      -3.33443651953923116E-003 -1.24097599297932622E-003
   3.8599999999999999      -3.34834586909747841E-003 -1.24675739440633683E-003
   3.8625000000000003      -3.36240296910761492E-003 -1.25260556093670459E-003
   3.8650000000000002      -3.37661174275983526E-003 -1.25852230263052219E-003
   3.8675000000000002      -3.39097629331854651E-003 -1.26450951300923907E-003
   3.8700000000000001      -3.40550091599449043E-003 -1.27056917456746230E-003
   3.8724999999999996      -3.42019011084553808E-003 -1.27670336476272796E-003
   3.8750000000000000      -3.43504859681738502E-003 -1.28291426253500243E-003
   3.8775000000000004      -3.45008132704991517E-003 -1.28920415541432655E-003
   3.8799999999999999      -3.46529350559170862E-003 -1.29557544728289798E-003
   3.8824999999999998      -3.48069060572445219E-003 -1.30203066688175167E-003
   3.8849999999999998      -3.49627838984252742E-003 -1.30857247705835813E-003
   3.8874999999999997      -3.51206293169539557E-003 -1.31520368507630518E-003
   3.8900000000000001      -3.52805064043832609E-003 -1.32192725380173839E-003
   3.8925000000000005      -3.54424828729290719E-003 -1.32874631409130159E-003
   3.8950000000000000      -3.56066303533356977E-003 -1.33566417860418491E-003
   3.8975000000000000      -3.57730247170360768E-003 -1.34268435681035494E-003
   3.8999999999999999      -3.59417464418084181E-003 -1.34981057195321451E-003
   3.9024999999999999      -3.61128810145539426E-003 -1.35704677977273292E-003
   3.9049999999999994      -3.62865193815940096E-003 -1.36439718943106984E-003
   3.9075000000000006      -3.64627584539682376E-003 -1.37186628698286522E-003
   3.9100000000000001      -3.66417016669814532E-003 -1.37945886143304997E-003
   3.9125000000000001      -3.68234596253842620E-003 -1.38718003464697822E-003
   3.9150000000000000      -3.70081508161227042E-003 -1.39503529453345468E-003
   3.9175000000000000      -3.71959024240463461E-003 -1.40303053295089391E-003
   3.9199999999999995      -3.73868512575774910E-003 -1.41117208874305829E-003
   3.9224999999999999      -3.75811448064684210E-003 -1.41946679690904383E-003
   3.9250000000000003      -3.77789424517266078E-003 -1.42792204487104729E-003
   3.9275000000000002      -3.79804168606616074E-003 -1.43654583733435833E-003
   3.9300000000000002      -3.81857555986983479E-003 -1.44534687124127175E-003
   3.9325000000000001      -3.83951630024424685E-003 -1.45433462287750570E-003
   3.9349999999999996      -3.86088623674236400E-003 -1.46351944961924606E-003
   3.9375000000000000      -3.88270985177085462E-003 -1.47291270944793383E-003
   3.9400000000000004      -3.90501408422266449E-003 -1.48252690218146090E-003
   3.9424999999999999      -3.92782869058865523E-003 -1.49237583745196801E-003
   3.9449999999999998      -3.95118667759836346E-003 -1.50247483595692235E-003
   3.9474999999999998      -3.97512482403456716E-003 -1.51284097223146775E-003
   3.9499999999999997      -3.99968431466568054E-003 -1.52349336968692875E-003
   3.9525000000000001      -4.02491152255301469E-003 -1.53445356439249744E-003
   3.9550000000000005      -4.05085897380840117E-003 -1.54574595417694108E-003
   3.9575000000000000      -4.07758656042674777E-003 -1.55739836295764027E-003
   3.9600000000000000      -4.10516307818522674E-003 -1.56944275645158160E-003
   3.9624999999999999      -4.13366820445473879E-003 -1.58191616266572339E-003
   3.9649999999999999      -4.16319508024124655E-003 -1.59486187367783748E-003
   3.9674999999999994      -4.19385373881037745E-003 -1.60833104155129578E-003
   3.9700000000000006      -4.22577574730463763E-003 -1.62238483899651152E-003
   3.9725000000000001      -4.25912063144057943E-003 -1.63709745024175654E-003
   3.9750000000000001      -4.29408500014321140E-003 -1.65256031906358520E-003
   3.9775000000000000      -4.33091590217428088E-003 -1.66888836746512050E-003
   3.9800000000000000      -4.36993109618813609E-003 -1.68622943370973699E-003
   3.9824999999999995      -4.41155118780575672E-003 -1.70477923676220968E-003
   3.9849999999999999      -4.45635342325178662E-003 -1.72480642682851411E-003
   3.9875000000000003      -4.50516822302360603E-003 -1.74669754124678629E-003
   3.9900000000000002      -4.55926913319198296E-003 -1.77104547161037094E-003
   3.9925000000000002      -4.62079834428827298E-003 -1.79884765552955068E-003
   3.9950000000000001      -4.69392948567933649E-003 -1.83204770204438774E-003
   3.9974999999999996      -4.78942862098205059E-003 -1.87566004185370705E-003
   4.0000000000000000      -5.02049432159225404E-003 -1.98242070562953303E-003
   4.0025000000000004      -4.91275735807930602E-003 -2.21290036340234929E-003
   4.0049999999999999      -4.86804915293941477E-003 -2.30809365934978332E-003
   4.0075000000000003      -4.83367501468078779E-003 -2.38109648908548834E-003
   4.0099999999999998      -4.80463406186198549E-003 -2.44263725950129643E-003
   4.0125000000000002      -4.77899095893221000E-003 -2.49686811741168168E-003
   4.0149999999999997      -4.75575383675166333E-003 -2.54591672656919420E-003
   4.0175000000000001      -4.73433387936476793E-003 -2.59104599427543731E-003
   4.0199999999999996      -4.71434772327577242E-003 -2.63307808951309882E-003
   4.0225000000000000      -4.69552927281170155E-003 -2.67258362512536214E-003
   4.0250000000000004      -4.67768492723061834E-003 -2.70997771570991681E-003
   4.0274999999999999      -4.66066864248676146E-003 -2.74557347975270486E-003
   4.0300000000000002      -4.64436704263744560E-003 -2.77961397707612986E-003
   4.0324999999999998      -4.62869003437197529E-003 -2.81229233851818406E-003
   4.0350000000000001      -4.61356462742595116E-003 -2.84376502257409043E-003
   4.0374999999999996      -4.59893071495198844E-003 -2.87416086495158405E-003
   4.0400000000000000      -4.58473810425728736E-003 -2.90358744603532587E-003
   4.0425000000000004      -4.57094437332421395E-003 -2.93213568830338151E-003
   4.0449999999999999      -4.55751328810129631E-003 -2.95988324980951288E-003
   4.0475000000000003      -4.54441361148377743E-003 -2.98689707813640584E-003
   4.0499999999999998      -4.53161819154141235E-003 -3.01323536535431447E-003
   4.0525000000000002      -4.51910325311413383E-003 -3.03894906729801134E-003
   4.0549999999999997      -4.50684783905522766E-003 -3.06408309961915841E-003
   4.0579999999999998      -4.49245789472771818E-003 -3.09353454363364656E-003
   4.0599999999999996      -4.48304326665550923E-003 -3.11276715762730336E-003
   4.0625000000000000      -4.47146269441827966E-003 -3.13638451598651771E-003
   4.0650000000000004      -4.46007828901507242E-003 -3.15955801078430642E-003
   4.0674999999999999      -4.44887797342611701E-003 -3.18231353207650306E-003
   4.0700000000000003      -4.43785079015413756E-003 -3.20467457266648739E-003
   4.0724999999999998      -4.42698676142518500E-003 -3.22666252599475680E-003
   4.0750000000000002      -4.41627677226846555E-003 -3.24829693901796919E-003
   4.0774999999999997      -4.40571246968651884E-003 -3.26959572639397419E-003
   4.0800000000000001      -4.39528617710545529E-003 -3.29057535425499904E-003
   4.0824999999999996      -4.38499082065204725E-003 -3.31125099816305998E-003
   4.0850000000000000      -4.37481986543400685E-003 -3.33163667962551842E-003
   4.0875000000000004      -4.36476726021410577E-003 -3.35174538462082406E-003
   4.0899999999999999      -4.35482738916583532E-003 -3.37158916694773984E-003
   4.0925000000000002      -4.34499502963405990E-003 -3.39117923870563883E-003
   4.0949999999999998      -4.33526531501241680E-003 -3.41052604981012530E-003
   4.0975000000000001      -4.32563370200011229E-003 -3.42963935812423248E-003
   4.0999999999999996      -4.31609594166225755E-003 -3.44852829155408184E-003
   4.1025000000000000      -4.30664805354382275E-003 -3.46720140302694303E-003
   4.1050000000000004      -4.29728630299170550E-003 -3.48566671975076691E-003
   4.1074999999999999      -4.28800718036993159E-003 -3.50393178678480837E-003
   4.1100000000000003      -4.27880738340751833E-003 -3.52200370684315877E-003
   4.1124999999999998      -4.26968379977969281E-003 -3.53988917475986029E-003
   4.1150000000000002      -4.26063349292827437E-003 -3.55759450973572354E-003
   4.1174999999999997      -4.25165368852980802E-003 -3.57512568383764988E-003
   4.1200000000000001      -4.24274176240111572E-003 -3.59248834789090707E-003
   4.1224999999999996      -4.23389522953321329E-003 -3.60968785494419735E-003
   4.1250000000000000      -4.22511173414762131E-003 -3.62672928159691200E-003
   4.1275000000000004      -4.21638904061273547E-003 -3.64361744738029994E-003
   4.1299999999999999      -4.20772502519361265E-003 -3.66035693245795853E-003
   4.1325000000000003      -4.19911766850067890E-003 -3.67695209378361828E-003
   4.1349999999999998      -4.19056504857202861E-003 -3.69340707988149736E-003
   4.1375000000000002      -4.18206533455155790E-003 -3.70972584441282447E-003
   4.1399999999999997      -4.17361678086445535E-003 -3.72591215861539172E-003
   4.1425000000000001      -4.16521772187006083E-003 -3.74196962275194760E-003
   4.1449999999999996      -4.15686656693481805E-003 -3.75790167665286624E-003
   4.1475000000000000      -4.14856179588740052E-003 -3.77371160944072175E-003
   4.1500000000000004      -4.14030195482043787E-003 -3.78940256851271031E-003
   4.1524999999999999      -4.13208565236282497E-003 -3.80497756799229488E-003
   4.1550000000000002      -4.12391155545995935E-003 -3.82043949585152576E-003
   4.1574999999999998      -4.11577838697269917E-003 -3.83579112190486323E-003
   4.1600000000000001      -4.10768492195672050E-003 -3.85103510386359095E-003
   4.1624999999999996      -4.09962998493901623E-003 -3.86617399363760545E-003
   4.1650000000000000      -4.09161244723795989E-003 -3.88121024306767879E-003
   4.1675000000000004      -4.08363122446630828E-003 -3.89614620926618561E-003
   4.1699999999999999      -4.07568527420205506E-003 -3.91098415959858624E-003
   4.1725000000000003      -4.06777359381359227E-003 -3.92572627633463751E-003
   4.1749999999999998      -4.05989521842694146E-003 -3.94037466099562798E-003
   4.1775000000000002      -4.05204921902381845E-003 -3.95493133842163194E-003
   4.1799999999999997      -4.04423470066042796E-003 -3.96939826058032887E-003
   4.1825000000000001      -4.03645080079780092E-003 -3.98377731013725613E-003
   4.1849999999999996      -4.02869668773526805E-003 -3.99807030380536828E-003
   4.1875000000000000      -4.02097155898640569E-003 -4.01227899533784880E-003
   4.1900000000000004      -4.01327464050823222E-003 -4.02640507909384805E-003
   4.1924999999999999      -4.00560518448262078E-003 -4.04045019190551764E-003
   4.1950000000000003      -3.99796246870405200E-003 -4.05441591630394896E-003
   4.1974999999999998      -3.99034579527297612E-003 -4.06830378283328572E-003
   4.2000000000000002      -3.98275448950810313E-003 -4.08211527237584051E-003
   4.2024999999999997      -3.97518789891455546E-003 -4.09585181834030282E-003
   4.2050000000000001      -3.96764539223675057E-003 -4.10951480875596225E-003
   4.2074999999999996      -3.96012635850948817E-003 -4.12310558819606668E-003
   4.2100000000000000      -3.95263020621406617E-003 -4.13662545965150577E-003
   4.2125000000000004      -3.94515636245329135E-003 -4.15007568627639555E-003
   4.2149999999999999      -3.93770427217557829E-003 -4.16345749304635089E-003
   4.2175000000000002      -3.93027339743976748E-003 -4.17677206832961240E-003
   4.2199999999999998      -3.92286321671813168E-003 -4.19002056537643493E-003
   4.2225000000000001      -3.91547322423711677E-003 -4.20320410373426281E-003
   4.2249999999999996      -3.90810292934185184E-003 -4.21632377058040429E-003
   4.2275000000000000      -3.90075185591175818E-003 -4.22938062200851547E-003
   4.2300000000000004      -3.89341954178619399E-003 -4.24237568423063965E-003
   4.2324999999999999      -3.88610553822768805E-003 -4.25530995473033871E-003
   4.2350000000000003      -3.87880940940943213E-003 -4.26818440335770526E-003
   4.2374999999999998      -3.87153073192743119E-003 -4.28099997337160702E-003
   4.2400000000000002      -3.86426909433582348E-003 -4.29375758243240920E-003
   4.2424999999999997      -3.85702409670414569E-003 -4.30645812354783775E-003
   4.2450000000000001      -3.84979535019520621E-003 -4.31910246597467552E-003
   4.2474999999999996      -3.84258247666247055E-003 -4.33169145607890244E-003
   4.2500000000000000      -3.83538510826580319E-003 -4.34422591815642953E-003
   4.3262499999999999      -3.62175817461378230E-003 -4.70385399196756628E-003
   4.4024999999999999      -3.41551037392677720E-003 -5.02890406749819524E-003
   4.4787499999999998      -3.21295456586211548E-003 -5.32826845215053461E-003
   4.5549999999999997      -3.01205405497772692E-003 -5.60726101797432569E-003
   4.6312499999999996      -2.81161410382875423E-003 -5.86934426075432468E-003
   4.7074999999999996      -2.61091236477306978E-003 -6.11692026166595505E-003
   4.7837500000000004      -2.40950941186592700E-003 -6.35173768006066803E-003
   4.8600000000000003      -2.20714329924659143E-003 -6.57511958150941173E-003
   4.9362500000000002      -2.00366716414698484E-003 -6.78809941133018836E-003
   5.0125000000000002      -1.79901051387773830E-003 -6.99150636409015536E-003
   5.0887500000000001      -1.59315428719805380E-003 -7.18602119815647550E-003
   5.1650000000000000      -1.38611431706488664E-003 -7.37221403001024275E-003
   5.2412500000000000      -1.17793009038892095E-003 -7.55057063466428764E-003
   5.3174999999999999      -9.68656968374198893E-004 -7.72151122568676216E-003
   5.3937499999999998      -7.58360719878618979E-004 -7.88540414979257975E-003
   5.4699999999999998      -5.47113637075378025E-004 -8.04257606477882733E-003
   5.5462499999999997      -3.34991753681970978E-004 -8.19331963253560475E-003
   5.6224999999999996      -1.22072843724180887E-004 -8.33789942279238895E-003
   5.6987500000000004       9.15650196949180682E-005 -8.47655650667768386E-003
   5.7750000000000004       3.05844499305886453E-004 -8.60951207628960630E-003
   5.8512500000000003       5.20689730345036254E-004 -8.73697031883419704E-003
   5.9275000000000002       7.36026841385139055E-004 -8.85912079449957882E-003
   6.0037500000000001       9.51784303815299965E-004 -8.97614023332136274E-003
   6.0800000000000001       1.16789317027373297E-003 -9.08819417833849064E-003
   6.1562500000000000       1.38428721531802849E-003 -9.19543823617738516E-003
   6.2324999999999999       1.60090301109889555E-003 -9.29801916285753066E-003
   6.3087499999999999       1.81767995219207887E-003 -9.39607577316964836E-003
   6.3849999999999998       2.03456024303649884E-003 -9.48973971312756792E-003
   6.4612499999999997       2.25148885585803879E-003 -9.57913611232581036E-003
   6.5375000000000005       2.46841347846751434E-003 -9.66438418740616853E-003
   6.6137499999999996       2.68528442864603405E-003 -9.74559768517639993E-003
   6.6900000000000013       2.90205457737052405E-003 -9.82288534674038462E-003
   6.7662500000000003       3.11867925675103456E-003 -9.89635127817993336E-003
   6.8425000000000002       3.33511616558809787E-003 -9.96609528407608677E-003
   6.9187500000000002       3.55132527320449736E-003 -1.00322131641281051E-002
   6.9949999999999992       3.76726872285009385E-003 -1.00947969776939601E-002
   7.0712500000000000       3.98291073583393728E-003 -1.01539352809679496E-002
   7.1475000000000000       4.19821751722061071E-003 -1.02097133406058981E-002
   7.2237500000000008       4.41315716370592470E-003 -1.02622133269741778E-002
   7.2999999999999998       4.62769957411432887E-003 -1.03115144896851214E-002
   7.3762499999999998       4.84181636282577862E-003 -1.03576933176588760E-002
   7.4524999999999997       5.05548077633501212E-003 -1.04008236856052028E-002
   7.5287499999999987       5.26866761306309193E-003 -1.04409769885334350E-002
   7.6050000000000004       5.48135314647656396E-003 -1.04782222656607717E-002
   7.6812499999999995       5.69351505151863540E-003 -1.05126263148949059E-002
   7.7575000000000003       5.90513233431827055E-003 -1.05442537989042500E-002
   7.8337500000000002       6.11618526511500601E-003 -1.05731673436553816E-002
   7.9100000000000010       6.32665531431928635E-003 -1.05994276301848069E-002
   7.9862500000000001       6.53652509161741467E-003 -1.06230934802762963E-002
   8.0625000000000000       6.74577828802589742E-003 -1.06442219366308394E-002
   8.1387499999999999       6.95439962079804665E-003 -1.06628683380411166E-002
   8.2149999999999999       7.16237478108394665E-003 -1.06790863900140271E-002
   8.2912499999999998       7.36969038437685145E-003 -1.06929282314227221E-002
   8.3674999999999997       7.57633392279112236E-003 -1.07044444962920600E-002
   8.4437499999999996       7.78229372124231069E-003 -1.07136843742121398E-002
   8.5199999999999996       7.98755889429664592E-003 -1.07206956651020435E-002
   8.5962499999999995       8.19211930610661866E-003 -1.07255248323192068E-002
   8.6724999999999994       8.39596553209026944E-003 -1.07282170525779801E-002
   8.7487499999999994       8.59908882253073055E-003 -1.07288162633436320E-002
   8.8249999999999993       8.80148106797159178E-003 -1.07273652078829912E-002
   8.9012499999999992       9.00313476633797863E-003 -1.07239054781726809E-002
   8.9774999999999991       9.20404299173689829E-003 -1.07184775558340877E-002
   9.0537500000000009       9.40419936490380186E-003 -1.07111208512240940E-002
   9.1300000000000008       9.60359803768072798E-003 -1.07018737546106732E-002
   9.2062500000000007       9.80223361731242041E-003 -1.06907736165433847E-002
   9.2825000000000006       1.00001012149396312E-002 -1.06778568645263614E-002
   9.3587500000000006       1.01971963734389433E-002 -1.06631589803090239E-002
   9.4350000000000005       1.03935150570872940E-002 -1.06467145443633338E-002
   9.5112500000000004       1.05890536302118195E-002 -1.06285572651628850E-002
   9.5875000000000004       1.07838088367464922E-002 -1.06087200071372876E-002
   9.6637500000000003       1.09777777806095607E-002 -1.05872348174759351E-002
   9.7400000000000002       1.11709579068784148E-002 -1.05641329519576190E-002
   9.8162500000000001       1.13633469838007317E-002 -1.05394448999537853E-002
   9.8925000000000001       1.15549430856968314E-002 -1.05132004086682437E-002
   9.9687500000000000       1.17457445770074165E-002 -1.04854285067725300E-002
   10.045000000000000       1.19357500971470059E-002 -1.04561575270046992E-002
   10.121200000000000       1.21248347369427214E-002 -1.04254357632423845E-002
   10.197500000000000       1.23133690744369542E-002 -1.03932283156173977E-002
   10.273800000000000       1.25011038274185256E-002 -1.03596009660096456E-002
   10.350000000000000       1.26877941285541071E-002 -1.03246263229534053E-002
   10.426200000000000       1.28736863726379158E-002 -1.02882863474105142E-002
   10.502500000000000       1.30590229662739133E-002 -1.02505552498577488E-002
   10.578799999999999       1.32435596494126107E-002 -1.02115038907992159E-002
   10.654999999999999       1.34270565334638509E-002 -1.01712095002097318E-002
   10.731199999999999       1.36097565651993584E-002 -1.01296446423907883E-002
   10.807499999999999       1.37918986666912807E-002 -1.00867746920033259E-002
   10.883699999999999       1.39730062782432649E-002 -1.00427339138279663E-002
   10.960000000000001       1.41535557687560778E-002 -9.99742815894135578E-003
   11.036300000000001       1.43333100988997739E-002 -9.95093541685215278E-003
   11.112500000000001       1.45120365248554341E-002 -9.90333944001919354E-003
   11.188800000000001       1.46902055518565253E-002 -9.85453537192666068E-003
   11.265000000000001       1.48673516793383035E-002 -9.80467073907322940E-003
   11.341200000000001       1.50437105687838048E-002 -9.75370148104964460E-003
   11.417500000000000       1.52195138672224541E-002 -9.70157733287128378E-003
   11.493800000000000       1.53945314362116861E-002 -9.64838286196574059E-003
   11.570000000000000       1.55685373868493394E-002 -9.59420787628066651E-003
   11.646200000000000       1.57417636331819329E-002 -9.53900092326087461E-003
   11.722500000000000       1.59144380757247315E-002 -9.48270475791688182E-003
   11.798800000000000       1.60863350524277603E-002 -9.42540805552183510E-003
   11.875000000000000       1.62572330452554099E-002 -9.36720438398902684E-003
   11.951200000000000       1.64273601582930959E-002 -9.30803544260893657E-003
   12.027500000000000       1.65969405080797217E-002 -9.24783753183927928E-003
   12.103800000000000       1.67657527572720629E-002 -9.18670322511741001E-003
   12.180000000000000       1.69335796504143724E-002 -9.12472969210442048E-003
   12.256200000000000       1.71006454721068131E-002 -9.06185229798702266E-003
   12.332500000000000       1.72671705629577274E-002 -8.99800136338607323E-003
   12.408799999999999       1.74329378278612994E-002 -8.93327316188247296E-003
   12.484999999999999       1.75977341858517683E-002 -8.86776827468161062E-003
   12.561199999999999       1.77617801227684911E-002 -8.80141616274801065E-003
   12.637499999999999       1.79252922159501664E-002 -8.73414155824619141E-003
   12.713699999999999       1.80878446636191063E-002 -8.66613399324859569E-003
   12.789999999999999       1.82498669521822220E-002 -8.59722792289211238E-003
   12.866299999999999       1.84111481309949566E-002 -8.52752476946055590E-003
   12.942500000000003       1.85714811564050772E-002 -8.45712988823995107E-003
   13.018800000000001       1.87312897514544663E-002 -8.38587072995282401E-003
   13.095000000000001       1.88901579369005757E-002 -8.31394604539512083E-003
   13.171199999999999       1.90482985744150346E-002 -8.24127467281440644E-003
   13.247500000000000       1.92059207266056901E-002 -8.16777131184838641E-003
   13.323800000000002       1.93628193719101102E-002 -8.09354218693905149E-003
   13.400000000000000       1.95187932980428920E-002 -8.01869711310189415E-003
   13.476200000000000       1.96740516305765958E-002 -7.94315015555426690E-003
   13.552499999999998       1.98287997531279153E-002 -7.86681148608921708E-003
   13.628800000000000       1.99828365046683769E-002 -7.78979029776163956E-003
   13.705000000000000       2.01359644610615562E-002 -7.71219916044725996E-003
   13.781200000000000       2.02883890311340194E-002 -7.63394764652474550E-003
   13.857500000000000       2.04403119313378012E-002 -7.55494167206014530E-003
   13.933799999999998       2.05915357409941109E-002 -7.47529323979245243E-003
   14.010000000000002       2.07418667012692973E-002 -7.39511754495319681E-003
   14.086200000000000       2.08915065230251377E-002 -7.31431997921453639E-003
   14.162500000000000       2.10406532880128769E-002 -7.23280250593891314E-003
   14.238799999999999       2.11891132369545106E-002 -7.15067982876254390E-003
   14.315000000000000       2.13366962136910844E-002 -7.06806966676871897E-003
   14.391200000000000       2.14836003095150267E-002 -6.98487351304980658E-003
   14.467499999999999       2.16300200551886104E-002 -6.90098962913499817E-003
   14.543799999999999       2.17757652771261821E-002 -6.81653526023819675E-003
   14.619999999999997       2.19206494231178051E-002 -6.73163051578720695E-003
   14.696200000000001       2.20648669952262129E-002 -6.64617319105105693E-003
   14.772500000000001       2.22086090173959361E-002 -6.56005804130394086E-003
   14.848799999999999       2.23516888916551193E-002 -6.47340472424174154E-003
   14.924999999999999       2.24939233857189766E-002 -6.38633555317752542E-003
   15.001200000000003       2.26355035197523292E-002 -6.29874487934345244E-003
   15.077500000000001       2.27766168348450850E-002 -6.21052417950469868E-003
   15.153800000000000       2.29170801238152838E-002 -6.12179540213178986E-003
   15.230000000000000       2.30567135771502646E-002 -6.03268303960049958E-003
   15.306200000000000       2.31957047080764978E-002 -5.94307821063516737E-003
   15.382500000000002       2.33342376515588423E-002 -5.85286933241409291E-003
   15.458800000000000       2.34721325799511910E-002 -5.76218054852079085E-003
   15.535000000000000       2.36092130011910963E-002 -5.67113840177449220E-003
   15.611199999999998       2.37456630392337553E-002 -5.57963096541682843E-003
   15.687500000000000       2.38816634901548794E-002 -5.48754375315560917E-003
   15.763800000000002       2.40170378379460057E-002 -5.39500296611240739E-003
   15.840000000000000       2.41516128344690037E-002 -5.30213707309211153E-003
   15.916200000000000       2.42855692382253213E-002 -5.20883126081137654E-003
   15.992499999999998       2.44190845432072229E-002 -5.11496830393365267E-003
   16.068800000000000       2.45519854523738867E-002 -5.02067636409187119E-003
   16.145000000000000       2.46841018730529736E-002 -4.92608575671557841E-003
   16.221200000000000       2.48156112522381830E-002 -4.83107897220694249E-003
   16.297499999999999       2.49466877987348894E-002 -4.73553621875757742E-003
   16.373799999999999       2.50771614559868704E-002 -4.63958755547274650E-003
   16.449999999999999       2.52068652038548759E-002 -4.54336505909860508E-003
   16.526199999999999       2.53359732559264549E-002 -4.44674868075022739E-003
   16.602499999999999       2.54646566868371345E-002 -4.34961621579697550E-003
   16.678799999999999       2.55927484795658855E-002 -4.25209948528021756E-003
   16.754999999999999       2.57200847042618301E-002 -4.15433223852066172E-003
   16.831199999999999       2.58468363942422584E-002 -4.05619201448827009E-003
   16.907499999999999       2.59731714973942540E-002 -3.95755431206396349E-003
   16.983799999999999       2.60989260352940365E-002 -3.85855263521520326E-003
   17.059999999999999       2.62239390554502468E-002 -3.75932231909660835E-003
   17.136199999999999       2.63483784551146356E-002 -3.65973863306471052E-003
   17.212499999999999       2.64724091046112872E-002 -3.55967491892085833E-003
   17.288799999999998       2.65958700039134015E-002 -3.45926629415528857E-003
   17.364999999999998       2.67186031252784895E-002 -3.35864961424674029E-003
   17.441199999999998       2.68407732958229478E-002 -3.25769801139980239E-003
   17.517499999999998       2.69625423731354660E-002 -3.15628279057037029E-003
   17.593800000000002       2.70837522877690334E-002 -3.05454060083911903E-003
   17.670000000000002       2.72042478863025704E-002 -2.95260973780741382E-003
   17.746200000000002       2.73241909821338794E-002 -2.85036130533810814E-003
   17.822500000000002       2.74437404717400475E-002 -2.74766467527265109E-003
   17.898800000000001       2.75627411538642217E-002 -2.64465794928098663E-003
   17.975000000000001       2.76810406873975144E-002 -2.54148079317449184E-003
   18.051200000000001       2.77987979201994861E-002 -2.43800239539409581E-003
   18.127500000000001       2.79161688372353174E-002 -2.33409030440883975E-003
   18.203800000000001       2.80330010502841571E-002 -2.22988401053012333E-003
   18.280000000000001       2.81491449814336749E-002 -2.12552448965731009E-003
   18.356200000000001       2.82647565713382669E-002 -2.02087912065363308E-003
   18.432500000000001       2.83799889515856732E-002 -1.91581372599210361E-003
   18.508800000000001       2.84946924996669904E-002 -1.81046911463458838E-003
   18.585000000000001       2.86087203495670184E-002 -1.70498750485848470E-003
   18.661200000000001       2.87222255868879381E-002 -1.59923455716447856E-003
   18.737500000000001       2.88353585376537394E-002 -1.49307445562316446E-003
   18.813800000000001       2.89479722873862907E-002 -1.38664926301962084E-003
   18.890000000000001       2.90599226270395264E-002 -1.28010238269875439E-003
   18.966200000000001       2.91713598344513735E-002 -1.17329785210383412E-003
   19.042500000000000       2.92824314782897908E-002 -1.06609830922923437E-003
   19.118800000000000       2.93929933045411693E-002 -9.58647016937093626E-004
   19.195000000000000       2.95029037174713571E-002 -8.51088512014082994E-004
   19.271200000000000       2.96123102440284912E-002 -7.43285295726996164E-004
   19.347500000000000       2.97213577518149023E-002 -6.35098539228922320E-004
   19.423700000000000       2.98297626670476872E-002 -5.26814903363019170E-004
   19.500000000000000       2.99378117717577462E-002 -4.18153218437318681E-004
   19.576300000000000       3.00453647169084334E-002 -3.09258432035911576E-004
   19.652500000000000       3.01522837383799286E-002 -2.00276671054879841E-004
   19.728800000000000       3.02588516688150691E-002 -9.09248064843451524E-005
   19.805000000000000       3.03647913657328385E-002  1.85076574428250078E-005
   19.881200000000000       3.04702449888746355E-002  1.28161064964452825E-004
   19.957500000000000       3.05753521348052087E-002  2.38176958091871943E-004


==> anc/M2_2_2_v2.dat <==
  2.12500000000000015E-002  1.07756029071148997E-010 -5.82480033313777912E-011
  4.49999999999999983E-002 -1.29110297781070059E-007 -4.03015541481560177E-008
  6.87500000000000056E-002 -3.02529161370970808E-007 -9.44389371835256750E-008
  9.24999999999999989E-002 -5.49791513756864527E-007 -1.71635059919169599E-007
  0.11625000000000002      -8.71766200914161959E-007 -2.72165662336221226E-007
  0.14000000000000001      -1.26933597063032772E-006 -3.96311286743074039E-007
  0.16375000000000001      -1.74339777129001791E-006 -5.44357387955628113E-007
  0.18750000000000000      -2.29486305887005305E-006 -7.16594446642159415E-007
  0.21124999999999999      -2.92465811242110139E-006 -9.13318085942800997E-007
  0.23499999999999999      -3.63372435832416299E-006 -1.13482919147807305E-006
  0.25874999999999998      -4.42301870362147614E-006 -1.38143403486568930E-006
  0.28249999999999997      -5.29351387873376851E-006 -1.65344440086974702E-006
  0.30625000000000002      -6.24619878988844456E-006 -1.95117771831164366E-006
  0.33000000000000002      -7.28207888159668311E-006 -2.27495719487745135E-006
  0.35375000000000001      -8.40217650953154284E-006 -2.62511195596221834E-006
  0.37750000000000000      -9.60753132417368881E-006 -3.00197718769759956E-006
  0.40125000000000000      -1.08992006656068813E-005 -3.40589428431553829E-006
  0.42499999999999999      -1.22782599698613984E-005 -3.83721100000725438E-006
  0.44874999999999998      -1.37458031872208778E-005 -4.29628160544370458E-006
  0.47249999999999992      -1.53029432129250550E-005 -4.78346704913099982E-006
  0.49625000000000008      -1.69508123307205854E-005 -5.29913512378181590E-006
  0.52000000000000002      -1.86905626697309871E-005 -5.84366063789182648E-006
  0.54374999999999996      -2.05233666751374034E-005 -6.41742559271872635E-006
  0.56750000000000000      -2.24504175931844075E-005 -7.02081936487013336E-006
  0.59125000000000005      -2.44729299710459163E-005 -7.65423889471599544E-006
  0.61499999999999999      -2.65921401721129530E-005 -8.31808888085108127E-006
  0.63875000000000004      -2.88093069072874408E-005 -9.01278198084318634E-006
  0.66249999999999998      -3.11257117828946122E-005 -9.73873901851372158E-006
  0.68625000000000003      -3.35426598658535664E-005 -1.04963891980089455E-005
  0.70999999999999996      -3.60614802667754650E-005 -1.12861703249315880E-005
  0.73375000000000001      -3.86835267416889717E-005 -1.21085290348161546E-005
  0.75749999999999995      -4.14101783131263273E-005 -1.29639210292438299E-005
  0.78125000000000000      -4.42428399113368656E-005 -1.38528113199075668E-005
  0.80500000000000016      -4.71829430364310593E-005 -1.47756744809524991E-005
  0.82875000000000010      -5.02319464422978319E-005 -1.57329949099329230E-005
  0.85250000000000004      -5.33913368429988106E-005 -1.67252670976881340E-005
  0.87624999999999997      -5.66626296436113590E-005 -1.77529959078395661E-005
  0.90000000000000002      -6.00473696939136280E-005 -1.88166968654971725E-005
  0.92374999999999996      -6.35471320693128765E-005 -1.99168964566472642E-005
  0.94750000000000001      -6.71635228775844585E-005 -2.10541324378740003E-005
  0.97124999999999995      -7.08981800935273013E-005 -2.22289541571785721E-005
  0.99500000000000000      -7.47527744225521325E-005 -2.34419228863258843E-005
   1.0187500000000000      -7.87290101944388240E-005 -2.46936121652220228E-005
   1.0425000000000000      -8.28286262885637484E-005 -2.59846081588537757E-005
   1.0662499999999999      -8.70533970919616429E-005 -2.73155100273476516E-005
   1.0900000000000001      -9.14051334916636153E-005 -2.86869303097365031E-005
   1.1137500000000000      -9.58856839028207489E-005 -3.00994953220516217E-005
   1.1375000000000000      -1.00496935334208829E-004 -3.15538455703930429E-005
   1.1612499999999999      -1.05240814492790096E-004 -3.30506361796646702E-005
   1.1850000000000001      -1.10119288929100230E-004 -3.45905373386976858E-005
   1.2087500000000000      -1.15134368225324390E-004 -3.61742347625281053E-005
   1.2324999999999999      -1.20288105228025225E-004 -3.78024301726337760E-005
   1.2562500000000001      -1.25582597327598250E-004 -3.94758417959816527E-005
   1.2800000000000000      -1.31019987786639932E-004 -4.11952048837856586E-005
   1.3037500000000000      -1.36602467119541118E-004 -4.29612722509252452E-005
   1.3274999999999999      -1.42332274525744482E-004 -4.47748148370286160E-005
   1.3512500000000001      -1.48211699379248560E-004 -4.66366222902843983E-005
   1.3750000000000000      -1.54243082777083941E-004 -4.85475035751047396E-005
   1.3987499999999999      -1.60428819149650240E-004 -5.05082876048332780E-005
   1.4225000000000001      -1.66771357935968672E-004 -5.25198239007562367E-005
   1.4462500000000000      -1.73273205327085459E-004 -5.45829832787556520E-005
   1.4700000000000000      -1.79936926081058362E-004 -5.66986585650218299E-005
   1.4937499999999999      -1.86765145413157486E-004 -5.88677653423291076E-005
   1.5175000000000001      -1.93760550965140822E-004 -6.10912427284703816E-005
   1.5412500000000000      -2.00925894857696452E-004 -6.33700541885485438E-005
   1.5649999999999999      -2.08263995830397291E-004 -6.57051883829257768E-005
   1.5887500000000001      -2.15777741473792092E-004 -6.80976600527452846E-005
   1.6125000000000000      -2.23470090558533898E-004 -7.05485109450685927E-005
   1.6362500000000000      -2.31344075466567348E-004 -7.30588107797261981E-005
   1.6599999999999999      -2.39402804731209671E-004 -7.56296582606021177E-005
   1.6837500000000001      -2.47649465688869479E-004 -7.82621821328107495E-005
   1.7075000000000000      -2.56087327252927830E-004 -8.09575422897231678E-005
   1.7312500000000000      -2.64719742813379990E-004 -8.37169309316599346E-005
   1.7549999999999999      -2.73550153270666024E-004 -8.65415737796381112E-005
   1.7787500000000001      -2.82582090211161701E-004 -8.94327313473091903E-005
   1.8025000000000000      -2.91819179232527006E-004 -9.23917002745117756E-005
   1.8262499999999999      -3.01265143362330250E-004 -9.54198147054031184E-005
   1.8499999999999999      -3.10923806968442051E-004 -9.85184478383277224E-005
   1.8737499999999998      -3.20799099205860570E-004 -1.01689013345901256E-004
   1.8974999999999997      -3.30895058288216751E-004 -1.04932967074352148E-004
   1.9212499999999997      -3.41215835644584906E-004 -1.08251808725855588E-004
   1.9450000000000001      -3.51765700351532279E-004 -1.11647083648592390E-004
   1.9687500000000000      -3.62549043791276799E-004 -1.15120384720350381E-004
   1.9924999999999999      -3.73570384550276323E-004 -1.18673354331677938E-004
   2.0162499999999999      -3.84834373573645781E-004 -1.22307686475064910E-004
   2.0400000000000000      -3.96345799592018506E-004 -1.26025128947122254E-004
   2.0637500000000002      -4.08109594838720901E-004 -1.29827485671291272E-004
   2.0874999999999999      -4.20130841076568043E-004 -1.33716619149198577E-004
   2.1112500000000001      -4.32414775955123286E-004 -1.37694453049438107E-004
   2.1349999999999998      -4.44966799720925802E-004 -1.41762974943269565E-004
   2.1587499999999999      -4.57792482325853354E-004 -1.45924239204135226E-004
   2.1825000000000001      -4.70897570836463345E-004 -1.50180370042758698E-004
   2.2062499999999998      -4.84287997478996123E-004 -1.54533564787446160E-004
   2.2300000000000000      -4.97969887946571430E-004 -1.58986097293810770E-004
   2.2537500000000001      -5.11949570303044631E-004 -1.63540321594001100E-004
   2.2774999999999999      -5.26233584398640240E-004 -1.68198675762224517E-004
   2.3012500000000000      -5.40828691870608039E-004 -1.72963686024091637E-004
   2.3250000000000002      -5.55741886738702110E-004 -1.77837971117453622E-004
   2.3487499999999999      -5.70980406687517550E-004 -1.82824246939088531E-004
   2.3725000000000001      -5.86551745054450470E-004 -1.87925331488673019E-004
   2.3962500000000002      -6.02463663593182054E-004 -1.93144150138323533E-004
   2.4199999999999999      -6.18724206423994726E-004 -1.98483741366125665E-004
   2.4437500000000001      -6.35341713144389015E-004 -2.03947262310724198E-004
   2.4674999999999998      -6.52324836379120283E-004 -2.09537995847952396E-004
   2.4912500000000000      -6.69682556955962581E-004 -2.15259357013047767E-004
   2.5150000000000001      -6.87424201938169593E-004 -2.21114900455352627E-004
   2.5387499999999998      -7.05559463570171966E-004 -2.27108328312911886E-004
   2.5625000000000000      -7.24098419585581399E-004 -2.33243498662644627E-004
   2.5862500000000002      -7.43051554999814225E-004 -2.39524434598266411E-004
   2.6099999999999999      -7.62429785522929920E-004 -2.45955333993836994E-004
   2.6337500000000000      -7.82244482743189797E-004 -2.52540580017226080E-004
   2.6575000000000002      -8.02507501248714132E-004 -2.59284752465027387E-004
   2.6812499999999999      -8.23231207873732990E-004 -2.66192639998688433E-004
   2.7050000000000001      -8.44428513277609366E-004 -2.73269253370916562E-004
   2.7287499999999998      -8.66112906089392906E-004 -2.80519839742045284E-004
   2.7524999999999999      -8.88298489878813877E-004 -2.87949898198124456E-004
   2.7762500000000001      -9.11000023246623727E-004 -2.95565196596303493E-004
   2.7999999999999998      -9.34232963363951338E-004 -3.03371789878919358E-004
   2.8237500000000000      -9.58013513332455066E-004 -3.11376040015841208E-004
   2.8475000000000001      -9.82358673785553626E-004 -3.19584637755575816E-004
   2.8712499999999999      -1.00728629920701662E-003 -3.28004626389777299E-004
   2.8950000000000000      -1.03281515950792626E-003 -3.36643427763770662E-004
   2.9187500000000002      -1.05896500747824419E-003 -3.45508870798194362E-004
   2.9424999999999999      -1.08575665281674511E-003 -3.54609222824685819E-004
   2.9662500000000001      -1.11321204354530618E-003 -3.63953224082747830E-004
   2.9900000000000002      -1.14135435573339437E-003 -3.73550125776782056E-004
   3.0137499999999999      -1.17020809259950559E-003 -3.83409732153248593E-004
   3.0375000000000001      -1.19979919422262267E-003 -3.93542447129938849E-004
   3.0612499999999998      -1.23015515929384214E-003 -4.03959326094727623E-004
   3.0850000000000000      -1.26130518057274003E-003 -4.14672133592744604E-004
   3.1087500000000001      -1.29328029599308373E-003 -4.25693407742349641E-004
   3.1324999999999998      -1.32611355769843417E-003 -4.37036532366020863E-004
   3.1562500000000000      -1.35984022169319263E-003 -4.48715817998010340E-004
   3.1800000000000002      -1.39449796128503722E-003 -4.60746593143571202E-004
   3.2037499999999999      -1.43012710809190782E-003 -4.73145307423939398E-004
   3.2275000000000000      -1.46677092511735105E-003 -4.85929648558801677E-004
   3.2512500000000006      -1.50447591729773920E-003 -4.99118675529108238E-004
   3.2749999999999999      -1.54329218603880994E-003 -5.12732970747600586E-004
   3.2987500000000005      -1.58327383564734869E-003 -5.26794814668554430E-004
   3.3224999999999998      -1.62447944130580989E-003 -5.41328387026572349E-004
   3.3462500000000004      -1.66697259043935091E-003 -5.56359999853120088E-004
   3.3700000000000001      -1.71082251074098236E-003 -5.71918368177256730E-004
   3.3937500000000003      -1.75610481138331067E-003 -5.88034929115631411E-004
   3.4175000000000000      -1.80290234124390108E-003 -6.04744212948908014E-004
   3.4412500000000001      -1.85130621175066826E-003 -6.22084285016588092E-004
   3.4649999999999999      -1.90141702232684618E-003 -6.40097274910241118E-004
   3.4887500000000000      -1.95334631638329880E-003 -6.58830007138289748E-004
   3.5124999999999997      -2.00721835033087744E-003 -6.78334767198100893E-004
   3.5362499999999999      -2.06317224743886914E-003 -6.98670235444801436E-004
   3.5599999999999996      -2.12136465102285426E-003 -7.19902638268260097E-004
   3.5837500000000002      -2.18197302277371111E-003 -7.42107180554100196E-004
   3.6074999999999995      -2.24519979251656650E-003 -7.65369849393178633E-004
   3.6312500000000001      -2.31127764475492483E-003 -7.89789713849257317E-004
   3.6549999999999994      -2.38047634945800189E-003 -8.15481898988171727E-004
   3.6787500000000000      -2.45311172957604759E-003 -8.42581493434270239E-004
   3.7025000000000001      -2.52955764734611160E-003 -8.71248776639485609E-004
   3.7262499999999998      -2.61026236010201192E-003 -9.01676357358877859E-004
   3.7500000000000000      -2.69577136872698256E-003 -9.34099154163456173E-004
   3.7525000000000004      -2.70507794273409019E-003 -9.37639426246451098E-004
   3.7549999999999999      -2.71444596126879613E-003 -9.41205349720101374E-004
   3.7574999999999998      -2.72387633218883901E-003 -9.44797316964396069E-004
   3.7599999999999998      -2.73336998738015141E-003 -9.48415730747809030E-004
   3.7624999999999997      -2.74292788141941232E-003 -9.52061003839056600E-004
   3.7650000000000001      -2.75255099456354468E-003 -9.55733560123252961E-004
   3.7675000000000005      -2.76224033138041921E-003 -9.59433834209418870E-004
   3.7700000000000000      -2.77199692412436133E-003 -9.63162272688962927E-004
   3.7725000000000000      -2.78182183228143807E-003 -9.66919334068860035E-004
   3.7749999999999999      -2.79171614396444504E-003 -9.70705489351389146E-004
   3.7774999999999999      -2.80168097701806798E-003 -9.74521222518103880E-004
   3.7799999999999994      -2.81171748017978876E-003 -9.78367031038222291E-004
   3.7825000000000006      -2.82182683429999621E-003 -9.82243426402997161E-004
   3.7850000000000001      -2.83201025362493164E-003 -9.86150934687663730E-004
   3.7875000000000001      -2.84226898714669794E-003 -9.90090097142780692E-004
   3.7900000000000000      -2.85260432002439881E-003 -9.94061470816817250E-004
   3.7925000000000000      -2.86301757508136386E-003 -9.98065629212068536E-004
   3.7949999999999995      -2.87351011438318144E-003 -1.00210316297609059E-003
   3.7974999999999999      -2.88408334090224216E-003 -1.00617468063104163E-003
   3.8000000000000003      -2.89473870021727002E-003 -1.01028080932355274E-003
   3.8025000000000002      -2.90547768259667759E-003 -1.01442219571738464E-003
   3.8050000000000002      -2.91630182461837103E-003 -1.01859950673381986E-003
   3.8075000000000001      -2.92721271147006580E-003 -1.02281343053966535E-003
   3.8099999999999996      -2.93821197908738282E-003 -1.02706467748953654E-003
   3.8125000000000000      -2.94930131622675061E-003 -1.03135398105687727E-003
   3.8150000000000004      -2.96048246793356295E-003 -1.03568209926528372E-003
   3.8174999999999999      -2.97175723664996113E-003 -1.04004981530793350E-003
   3.8199999999999998      -2.98312748599117083E-003 -1.04445793911433008E-003
   3.8224999999999998      -2.99459514344218225E-003 -1.04890730855512217E-003
   3.8249999999999997      -3.00616220349133462E-003 -1.05339879081633287E-003
   3.8275000000000001      -3.01783073130994879E-003 -1.05793328398284402E-003
   3.8300000000000005      -3.02960286493114770E-003 -1.06251171811504023E-003
   3.8325000000000000      -3.04148082108693200E-003 -1.06713505762848237E-003
   3.8350000000000000      -3.05346689788847875E-003 -1.07180430258979283E-003
   3.8374999999999999      -3.06556347973179931E-003 -1.07652049081699607E-003
   3.8399999999999999      -3.07777304104670749E-003 -1.08128469960029248E-003
   3.8424999999999994      -3.09009815189395434E-003 -1.08609804810009072E-003
   3.8450000000000006      -3.10254148426606507E-003 -1.09096170002399872E-003
   3.8475000000000001      -3.11510581568513658E-003 -1.09587686538747888E-003
   3.8500000000000001      -3.12779403661914580E-003 -1.10084480365304485E-003
   3.8525000000000000      -3.14060915673780236E-003 -1.10586682650198800E-003
   3.8550000000000000      -3.15355431196392456E-003 -1.11094430092959547E-003
   3.8574999999999995      -3.16663277207195754E-003 -1.11607865258082353E-003
   3.8599999999999999      -3.17984794888676210E-003 -1.12127136934970281E-003
   3.8625000000000003      -3.19320340514151662E-003 -1.12652400526843722E-003
   3.8650000000000002      -3.20670286407398388E-003 -1.13183818471986834E-003
   3.8675000000000002      -3.22035021974377555E-003 -1.13721560697360030E-003
   3.8700000000000001      -3.23414954842785735E-003 -1.14265805117909954E-003
   3.8724999999999996      -3.24810512073099838E-003 -1.14816738169568771E-003
   3.8750000000000000      -3.26222141497367743E-003 -1.15374555396709536E-003
   3.8775000000000004      -3.27650313170245585E-003 -1.15939462089628058E-003
   3.8799999999999999      -3.29095520954957119E-003 -1.16511673981227015E-003
   3.8824999999999998      -3.30558284290348708E-003 -1.17091418020576384E-003
   3.8849999999999998      -3.32039149963910723E-003 -1.17678933162818945E-003
   3.8874999999999997      -3.33538694384376798E-003 -1.18274471351948449E-003
   3.8900000000000001      -3.35057525752179486E-003 -1.18878298485338200E-003
   3.8925000000000005      -3.36596286694060189E-003 -1.19490695562861479E-003
   3.8950000000000000      -3.38155656918497994E-003 -1.20111959866014495E-003
   3.8975000000000000      -3.39736356423248932E-003 -1.20742406358475803E-003
   3.8999999999999999      -3.41339148906887003E-003 -1.21382369188088304E-003
   3.9024999999999999      -3.42964845597845680E-003 -1.22032203370007293E-003
   3.9049999999999994      -3.44614309526960344E-003 -1.22692286664936715E-003
   3.9075000000000006      -3.46288460308057534E-003 -1.23363021680858746E-003
   3.9100000000000001      -3.47988279502494877E-003 -1.24044838231664569E-003
   3.9125000000000001      -3.49714816701099255E-003 -1.24738196007768108E-003
   3.9150000000000000      -3.51469196167771003E-003 -1.25443587512055169E-003
   3.9175000000000000      -3.53252624827387479E-003 -1.26161541550871641E-003
   3.9199999999999995      -3.55066400875922363E-003 -1.26892627035299181E-003
   3.9224999999999999      -3.56911923851889685E-003 -1.27637457407228129E-003
   3.9250000000000003      -3.58790706128858878E-003 -1.28396695694470609E-003
   3.9275000000000002      -3.60704386143378530E-003 -1.29171060329627985E-003
   3.9300000000000002      -3.62654743690055820E-003 -1.29961331878770655E-003
   3.9325000000000001      -3.64643717693285269E-003 -1.30768360860214483E-003
   3.9349999999999996      -3.66673426999771564E-003 -1.31593076890114966E-003
   3.9375000000000000      -3.68746194620110743E-003 -1.32436499360499122E-003
   3.9400000000000004      -3.70864576738563333E-003 -1.33299750188656707E-003
   3.9424999999999999      -3.73031396857888189E-003 -1.34184068853205555E-003
   3.9449999999999998      -3.75249786806641349E-003 -1.35090830444049154E-003
   3.9474999999999998      -3.77523236408817487E-003 -1.36021567512080617E-003
   3.9499999999999997      -3.79855653542952561E-003 -1.36977996521384809E-003
   3.9525000000000001      -3.82251438225402005E-003 -1.37962050452891129E-003
   3.9550000000000005      -3.84715574358197258E-003 -1.38975919194392165E-003
   3.9575000000000000      -3.87253744704041305E-003 -1.40022100162595815E-003
   3.9600000000000000      -3.89872476811825705E-003 -1.41103462553448730E-003
   3.9624999999999999      -3.92579330666979840E-003 -1.42223329970204504E-003
   3.9649999999999999      -3.95383143704371946E-003 -1.43385588314771310E-003
   3.9674999999999994      -3.98294355977562697E-003 -1.44594828999617601E-003
   3.9700000000000006      -4.01325450708804685E-003 -1.45856542962854129E-003
   3.9725000000000001      -4.04491563715680437E-003 -1.47177389102151894E-003
   3.9750000000000001      -4.07811349328987809E-003 -1.48565575681742861E-003
   3.9775000000000000      -4.11308247418295126E-003 -1.50031418493084775E-003
   3.9800000000000000      -4.15012406328151527E-003 -1.51588188009387599E-003
   3.9824999999999995      -4.18963732501962359E-003 -1.53253452929877419E-003
   3.9849999999999999      -4.23216993847438418E-003 -1.55051328803384124E-003
   3.9875000000000003      -4.27850978350341905E-003 -1.57016513643484313E-003
   3.9900000000000002      -4.32986515773250633E-003 -1.59202229562200605E-003
   3.9925000000000002      -4.38826849155266475E-003 -1.61698014513598142E-003
   3.9950000000000001      -4.45767954068426210E-003 -1.64678343806719447E-003
   3.9974999999999996      -4.54831261903330345E-003 -1.68593361367016148E-003
   4.0000000000000000      -4.76756391653501786E-003 -1.78177234090789722E-003
   4.0025000000000004      -4.67088153715737846E-003 -2.00048130005803411E-003
   4.0049999999999999      -4.63078114807432325E-003 -2.09084018886189016E-003
   4.0075000000000003      -4.59995778525453588E-003 -2.16014717963069732E-003
   4.0099999999999998      -4.57392194034576555E-003 -2.21858062837722433E-003
   4.0125000000000002      -4.55093617554165001E-003 -2.27007976762356404E-003
   4.0149999999999997      -4.53011003516302305E-003 -2.31666314758450153E-003
   4.0175000000000001      -4.51091490006799885E-003 -2.35952890241723865E-003
   4.0199999999999996      -4.49300659627100991E-003 -2.39945702841178879E-003
   4.0225000000000000      -4.47614622723909329E-003 -2.43698886596205831E-003
   4.0250000000000004      -4.46015997938986435E-003 -2.47251823193888080E-003
   4.0274999999999999      -4.44491673420687513E-003 -2.50634217844071527E-003
   4.0300000000000002      -4.43031470072077597E-003 -2.53869129176335266E-003
   4.0324999999999998      -4.41627299146102412E-003 -2.56974879081907099E-003
   4.0350000000000001      -4.40272607347019958E-003 -2.59966310319369827E-003
   4.0374999999999996      -4.38961998033426861E-003 -2.62855645072366433E-003
   4.0400000000000000      -4.37690964665372016E-003 -2.65653089049117889E-003
   4.0425000000000004      -4.36455698332532168E-003 -2.68367267619803399E-003
   4.0449999999999999      -4.35252945698494723E-003 -2.71005547780640539E-003
   4.0475000000000003      -4.34079902055166649E-003 -2.73574280437179551E-003
   4.0499999999999998      -4.32934129468638598E-003 -2.76078985873457524E-003
   4.0525000000000002      -4.31813493164921215E-003 -2.78524497875310036E-003
   4.0549999999999997      -4.30716111424388117E-003 -2.80915077241445472E-003
   4.0579999999999998      -4.29427613005300534E-003 -2.83716551703125071E-003
   4.0599999999999996      -4.28584618109287621E-003 -2.85546141680291608E-003
   4.0625000000000000      -4.27547685859703316E-003 -2.87793013966371755E-003
   4.0650000000000004      -4.26528319096990301E-003 -2.89997836140300962E-003
   4.0674999999999999      -4.25525433396179830E-003 -2.92163064097887256E-003
   4.0700000000000003      -4.24538044826463287E-003 -2.94290926299720090E-003
   4.0724999999999998      -4.23565257452329039E-003 -2.96383452071107218E-003
   4.0750000000000002      -4.22606252761191948E-003 -2.98442495535048693E-003
   4.0774999999999997      -4.21660280678739976E-003 -3.00469755982624544E-003
   4.0800000000000001      -4.20726651859474037E-003 -3.02466795286269845E-003
   4.0824999999999996      -4.19804731076581922E-003 -3.04435052890892179E-003
   4.0850000000000000      -4.18893931498672944E-003 -3.06375858763126632E-003
   4.0875000000000004      -4.17993709722351298E-003 -3.08290444635496560E-003
   4.0899999999999999      -4.17103561440554729E-003 -3.10179953810776291E-003
   4.0925000000000002      -4.16223017650105189E-003 -3.12045449745551118E-003
   4.0949999999999998      -4.15351641314906043E-003 -3.13887923590759881E-003
   4.0975000000000001      -4.14489024440746218E-003 -3.15708300855842717E-003
   4.0999999999999996      -4.13634785451342038E-003 -3.17507447279936905E-003
   4.1025000000000000      -4.12788566892859869E-003 -3.19286174070285925E-003
   4.1050000000000004      -4.11950033372803642E-003 -3.21045242554651375E-003
   4.1074999999999999      -4.11118869722355579E-003 -3.22785368338963452E-003
   4.1100000000000003      -4.10294779350490590E-003 -3.24507225030866344E-003
   4.1124999999999998      -4.09477482765984759E-003 -3.26211447583231711E-003
   4.1150000000000002      -4.08666716253700251E-003 -3.27898635309468870E-003
   4.1174999999999997      -4.07862230646443159E-003 -3.29569354577384987E-003
   4.1200000000000001      -4.07063790280305648E-003 -3.31224141298458365E-003
   4.1224999999999996      -4.06271171982916339E-003 -3.32863503132236867E-003
   4.1250000000000000      -4.05484164185377933E-003 -3.34487921513189129E-003
   4.1275000000000004      -4.04702566109824309E-003 -3.36097853492026708E-003
   4.1299999999999999      -4.03926187026482347E-003 -3.37693733412987957E-003
   4.1325000000000003      -4.03154845575963428E-003 -3.39275974446894999E-003
   4.1349999999999998      -4.02388369145239861E-003 -3.40844969990897282E-003
   4.1375000000000002      -4.01626593313267159E-003 -3.42401094966567326E-003
   4.1399999999999997      -4.00869361307116395E-003 -3.43944706982395347E-003
   4.1425000000000001      -4.00116523539625728E-003 -3.45476147434864303E-003
   4.1449999999999996      -3.99367937148914498E-003 -3.46995742493049972E-003
   4.1475000000000000      -3.98623465612285826E-003 -3.48503804040063356E-003
   4.1500000000000004      -3.97882978354139553E-003 -3.50000630512146667E-003
   4.1524999999999999      -3.97146350401320677E-003 -3.51486507690306794E-003
   4.1550000000000002      -3.96413462060051566E-003 -3.52961709430195262E-003
   4.1574999999999998      -3.95684198616365595E-003 -3.54426498338992254E-003
   4.1600000000000001      -3.94958450057973035E-003 -3.55881126403930327E-003
   4.1624999999999996      -3.94236110815700085E-003 -3.57325835576553091E-003
   4.1650000000000000      -3.93517079522833196E-003 -3.58760858316475211E-003
   4.1675000000000004      -3.92801258790887071E-003 -3.60186418098002586E-003
   4.1699999999999999      -3.92088555000444979E-003 -3.61602729882674152E-003
   4.1725000000000003      -3.91378878105862801E-003 -3.63010000560473048E-003
   4.1749999999999998      -3.90672141452716101E-003 -3.64408429362198926E-003
   4.1775000000000002      -3.89968261607008364E-003 -3.65798208245286284E-003
   4.1799999999999997      -3.89267158195213047E-003 -3.67179522255100307E-003
   4.1825000000000001      -3.88568753754333501E-003 -3.68552549863607843E-003
   4.1849999999999996      -3.87872973591220317E-003 -3.69917463287109359E-003
   4.1875000000000000      -3.87179745650463201E-003 -3.71274428784606298E-003
   4.1900000000000004      -3.86489000390220858E-003 -3.72623606938203827E-003
   4.1924999999999999      -3.85800670665424660E-003 -3.73965152916872412E-003
   4.1950000000000003      -3.85114691617815565E-003 -3.75299216724741874E-003
   4.1974999999999998      -3.84431000572352981E-003 -3.76625943435019610E-003
   4.2000000000000002      -3.83749536939526938E-003 -3.77945473410550058E-003
   4.2024999999999997      -3.83070242123187236E-003 -3.79257942511912818E-003
   4.2050000000000001      -3.82393059433508127E-003 -3.80563482293925712E-003
   4.2074999999999996      -3.81717934004739039E-003 -3.81862220191315702E-003
   4.2100000000000000      -3.81044812717433717E-003 -3.83154279694292469E-003
   4.2125000000000004      -3.80373644124852627E-003 -3.84439780514670825E-003
   4.2149999999999999      -3.79704378383282498E-003 -3.85718838743162248E-003
   4.2175000000000002      -3.79036967186009884E-003 -3.86991566998407281E-003
   4.2199999999999998      -3.78371363700721799E-003 -3.88258074568253141E-003
   4.2225000000000001      -3.77707522510123059E-003 -3.89518467543786525E-003
   4.2249999999999996      -3.77045399555252800E-003 -3.90772848946224338E-003
   4.2275000000000000      -3.76384952083193150E-003 -3.92021318849034451E-003
   4.2300000000000004      -3.75726138594310562E-003 -3.93263974490812383E-003
   4.2324999999999999      -3.75068918795126022E-003 -3.94500910385757724E-003
   4.2350000000000003      -3.74413253551971826E-003 -3.95732218427212543E-003
   4.2374999999999998      -3.73759104847171944E-003 -3.96957987986527438E-003
   4.2400000000000002      -3.73106435737313204E-003 -3.98178306007223107E-003
   4.2424999999999997      -3.72455210313474977E-003 -3.99393257094702008E-003
   4.2450000000000001      -3.71805393663318618E-003 -4.00602923601788615E-003
   4.2474999999999996      -3.71156951834925031E-003 -4.01807385710306001E-003
   4.2500000000000000      -3.70509851802291101E-003 -4.03006721508938123E-003
   4.3262499999999999      -3.51278230808298435E-003 -4.37457378253457933E-003
   4.4024999999999999      -3.32662567883246782E-003 -4.68668104239060128E-003
   4.4787499999999998      -3.14332285230070705E-003 -4.97479881579555167E-003
   4.5549999999999997      -2.96105147227828606E-003 -5.24394423807430111E-003
   4.6312499999999996      -2.77874612371769832E-003 -5.49737968715941112E-003
   4.7074999999999996      -2.59576616825420593E-003 -5.73736286859538765E-003
   4.7837500000000004      -2.41172540799101552E-003 -5.96553274414285753E-003
   4.8600000000000003      -2.22639726538356557E-003 -6.18312554935503134E-003
   4.9362500000000002      -2.03965865499721550E-003 -6.39110370388148216E-003
   5.0125000000000002      -1.85145514597211602E-003 -6.59023672454331615E-003
   5.0887500000000001      -1.66177851783895774E-003 -6.78115413523864424E-003
   5.1650000000000000      -1.47065186529359839E-003 -6.96438126116499020E-003
   5.2412500000000000      -1.27811947441731476E-003 -7.14036414452869084E-003
   5.3174999999999999      -1.08423981149863291E-003 -7.30948732317767379E-003
   5.3937499999999998      -8.89080594157316980E-004 -7.47208678670689946E-003
   5.4699999999999998      -6.92715288004054630E-004 -7.62845960112980108E-003
   5.5462499999999997      -4.95220596470841786E-004 -7.77887117695234831E-003
   5.6224999999999996      -2.96674654267580840E-004 -7.92356084173086173E-003
   5.6987500000000004      -9.71557258805576886E-005 -8.06274617117546701E-003
   5.7750000000000004       1.03258729287015495E-004 -8.19662639760138437E-003
   5.8512500000000003       3.04492723113035878E-004 -8.32538512335853458E-003
   5.9275000000000002       5.06472206581496482E-004 -8.44919250352141674E-003
   6.0037500000000001       7.09125390368697123E-004 -8.56820702087337897E-003
   6.0800000000000001       9.12382955428857009E-004 -8.68257693900416870E-003
   6.1562500000000000       1.11617818180833640E-003 -8.79244150873893099E-003
   6.2324999999999999       1.32044701583851755E-003 -8.89793197107113451E-003
   6.3087499999999999       1.52512809167416950E-003 -8.99917240218779148E-003
   6.3849999999999998       1.73016271884582329E-003 -9.09628042924236387E-003
   6.4612499999999997       1.93549484475207087E-003 -9.18936784096080136E-003
   6.5375000000000005       2.14107099895103660E-003 -9.27854111228948453E-003
   6.6137499999999996       2.34684022446104848E-003 -9.36390185805447035E-003
   6.6900000000000013       2.55275400007118174E-003 -9.44554722768683151E-003
   6.7662500000000003       2.75876615671790922E-003 -9.52357025068122261E-003
   6.8425000000000002       2.96483279021172866E-003 -9.59806014045522585E-003
   6.9187500000000002       3.17091217263918172E-003 -9.66910256473088071E-003
   6.9949999999999992       3.37696466234867123E-003 -9.73677988292443071E-003
   7.0712500000000000       3.58295261554576099E-003 -9.80117136151990517E-003
   7.1475000000000000       3.78884029875135777E-003 -9.86235336590654370E-003
   7.2237500000000008       3.99459380329691277E-003 -9.92039953373995143E-003
   7.2999999999999998       4.20018096216549005E-003 -9.97538093197904499E-003
   7.3762499999999998       4.40557126946610617E-003 -1.00273661997007379E-002
   7.4524999999999997       4.61073580273247633E-003 -1.00764216784661239E-002
   7.5287499999999987       4.81564714816209560E-003 -1.01226115317415554E-002
   7.6050000000000004       5.02027932885153357E-003 -1.01659978546548933E-002
   7.6812499999999995       5.22460773603751136E-003 -1.02066407751817100E-002
   7.7575000000000003       5.42860906331731150E-003 -1.02445985477049896E-002
   7.8337500000000002       5.63226124379627175E-003 -1.02799276397642272E-002
   7.9100000000000010       5.83554339009307709E-003 -1.03126828127052261E-002
   7.9862500000000001       6.03843573712372923E-003 -1.03429171968512125E-002
   8.0625000000000000       6.24091958758100137E-003 -1.03706823617372417E-002
   8.1387499999999999       6.44297726002448189E-003 -1.03960283818792607E-002
   8.2149999999999999       6.64459203949429103E-003 -1.04190038984850585E-002
   8.2912499999999998       6.84574813055737353E-003 -1.04396561774574865E-002
   8.3674999999999997       7.04643061268684420E-003 -1.04580311639922204E-002
   8.4437499999999996       7.24662539786506514E-003 -1.04741735340345300E-002
   8.5199999999999996       7.44631919029043864E-003 -1.04881267428337411E-002
   8.5962499999999995       7.64549944806333214E-003 -1.04999330708190741E-002
   8.6724999999999994       7.84415434673267457E-003 -1.05096336670185992E-002
   8.7487499999999994       8.04227274456872400E-003 -1.05172685901980326E-002
   8.8249999999999993       8.23984414953653731E-003 -1.05228768480053383E-002
   8.9012499999999992       8.43685868782445038E-003 -1.05264964341911377E-002
   8.9774999999999991       8.63330707394999175E-003 -1.05281643641427450E-002
   9.0537500000000009       8.82918058239160614E-003 -1.05279167088133657E-002
   9.1300000000000008       9.02447102072033783E-003 -1.05257886271271812E-002
   9.2062500000000007       9.21917070418258426E-003 -1.05218143969020139E-002
   9.2825000000000006       9.41327243165327766E-003 -1.05160274443134201E-002
   9.3587500000000006       9.60676946284483302E-003 -1.05084603719277029E-002
   9.4350000000000005       9.79965549663182507E-003 -1.04991449853559498E-002
   9.5112500000000004       9.99192465034569148E-003 -1.04881123186207226E-002
   9.5875000000000004       1.01835714399328217E-002 -1.04753926583875910E-002
   9.6637500000000003       1.03745907607806168E-002 -1.04610155671052852E-002
   9.7400000000000002       1.05649778694757480E-002 -1.04450099055152235E-002
   9.8162500000000001       1.07547283659948905E-002 -1.04274038541195182E-002
   9.8925000000000001       1.09438381776543140E-002 -1.04082249349187195E-002
   9.9687500000000000       1.11323035423921135E-002 -1.03875000309610957E-002
   10.045000000000000       1.13201209946831392E-002 -1.03652554068062244E-002
   10.121200000000000       1.15071648336038945E-002 -1.03415327777729490E-002
   10.197500000000000       1.16937997003274917E-002 -1.03163090762185723E-002
   10.273800000000000       1.18797770421963777E-002 -1.02896390269706754E-002
   10.350000000000000       1.20648519988169143E-002 -1.02615843868099216E-002
   10.426200000000000       1.22492665769867917E-002 -1.02321345343995042E-002
   10.502500000000000       1.24332595403072940E-002 -1.02012710031945189E-002
   10.578799999999999       1.26165867016765579E-002 -1.01690539884446429E-002
   10.654999999999999       1.27990075659119400E-002 -1.01355502877957873E-002
   10.731199999999999       1.29807615029325640E-002 -1.01007399617813985E-002
   10.807499999999999       1.31620845622047455E-002 -1.00645957453226326E-002
   10.883699999999999       1.33425004690252858E-002 -1.00272328950076969E-002
   10.960000000000001       1.35224819334562613E-002 -9.98857345855301039E-003
   11.036300000000001       1.37017910829656791E-002 -9.94868535230314377E-003
   11.112500000000001       1.38801937184538145E-002 -9.90764252082072978E-003
   11.188800000000001       1.40581577172219137E-002 -9.86535611746836190E-003
   11.265000000000001       1.42352163625633962E-002 -9.82195544023080173E-003
   11.341200000000001       1.44116032391644316E-002 -9.77740389922914475E-003
   11.417500000000000       1.45875485319491641E-002 -9.73165848997810043E-003
   11.493800000000000       1.47628204714947489E-002 -9.68479431887330627E-003
   11.570000000000000       1.49371909320380001E-002 -9.63689200057816185E-003
   11.646200000000000       1.51108904409224636E-002 -9.58790746573555917E-003
   11.722500000000000       1.52841461030963389E-002 -9.53779062418035756E-003
   11.798800000000000       1.54567300951254406E-002 -9.48662107406955321E-003
   11.875000000000000       1.56284182018716078E-002 -9.43448361211355127E-003
   11.951200000000000       1.57994377930478665E-002 -9.38132719271024193E-003
   12.027500000000000       1.59700128082324727E-002 -9.32709512077353579E-003
   12.103800000000000       1.61399192729300804E-002 -9.27187129244978585E-003
   12.180000000000000       1.63089367923994755E-002 -9.21574451958166556E-003
   12.256200000000000       1.64772895322328194E-002 -9.15865725914954965E-003
   12.332500000000000       1.66451982395182489E-002 -9.10054665412390364E-003
   12.408799999999999       1.68124427347341003E-002 -9.04150070143632315E-003
   12.484999999999999       1.69788063853107581E-002 -8.98161203829320361E-003
   12.561199999999999       1.71445101343001907E-002 -8.92081702250264660E-003
   12.637499999999999       1.73097715148084232E-002 -8.85904699930649929E-003
   12.713699999999999       1.74741587621305705E-002 -8.79647653311625699E-003
   12.789999999999999       1.76381048105090157E-002 -8.73295382972969630E-003
   12.866299999999999       1.78013950121129229E-002 -8.66857264032929592E-003
   12.942500000000003       1.79638181947985483E-002 -8.60343099115910663E-003
   13.018800000000001       1.81258022550099610E-002 -8.53736966613256008E-003
   13.095000000000001       1.82869242176056865E-002 -8.47057335705953852E-003
   13.171199999999999       1.84473984661141267E-002 -8.40296734078951023E-003
   13.247500000000000       1.86074360205560410E-002 -8.33447244323844497E-003
   13.323800000000002       1.87668275996976178E-002 -8.26518781974965207E-003
   13.400000000000000       1.89253673450218568E-002 -8.19521657054204586E-003
   13.476200000000000       1.90832663860646505E-002 -8.12447893882882119E-003
   13.552499999999998       1.92407325204762142E-002 -8.05289095268690164E-003
   13.628800000000000       1.93975599872469977E-002 -7.98055513937102889E-003
   13.705000000000000       1.95535463904984545E-002 -7.90757775817711554E-003
   13.781200000000000       1.97088996005603187E-002 -7.83387428461098864E-003
   13.857500000000000       1.98638241767833644E-002 -7.75935620640973416E-003
   13.933799999999998       2.00181177751182597E-002 -7.68412926064138482E-003
   14.010000000000002       2.01715813707149839E-002 -7.60830273844404024E-003
   14.086200000000000       2.03244195603464184E-002 -7.53178764363916526E-003
   14.162500000000000       2.04768336707602319E-002 -7.45449121424104823E-003
   14.238799999999999       2.06286247186003475E-002 -7.37652228801506053E-003
   14.315000000000000       2.07795969964568727E-002 -7.29799308052724027E-003
   14.391200000000000       2.09299518944291545E-002 -7.21881040003931416E-003
   14.467499999999999       2.10798875585990683E-002 -7.13887747320466302E-003
   14.543799999999999       2.12292083393566672E-002 -7.05830608687281740E-003
   14.619999999999997       2.13777218229212231E-002 -6.97721123186522980E-003
   14.696200000000001       2.15256262002683323E-002 -6.89549571153680492E-003
   14.772500000000001       2.16731164701067930E-002 -6.81305893256217102E-003
   14.848799999999999       2.18200002338313249E-002 -6.73001547187908507E-003
   14.924999999999999       2.19660882802251330E-002 -6.64648296006580507E-003
   15.001200000000003       2.21115756070541895E-002 -6.56236041755055288E-003
   15.077500000000001       2.22566540599270259E-002 -6.47754364918613854E-003
   15.153800000000000       2.24011344206510726E-002 -6.39214992715956241E-003
   15.230000000000000       2.25448306079514341E-002 -6.30629943683462015E-003
   15.306200000000000       2.26879344738949648E-002 -6.21988764979689631E-003
   15.382500000000002       2.28306347660227373E-002 -6.13280698249024647E-003
   15.458800000000000       2.29727454186884894E-002 -6.04517729492615348E-003
   15.535000000000000       2.31140834619916781E-002 -5.95712121653990938E-003
   15.611199999999998       2.32548376592008575E-002 -5.86853084018156088E-003
   15.687500000000000       2.33951937097645890E-002 -5.77929534581949657E-003
   15.763800000000002       2.35349686486915240E-002 -5.68953704080636669E-003
   15.840000000000000       2.36739825538287846E-002 -5.59938086950316147E-003
   15.916200000000000       2.38124211180735304E-002 -5.50871570383757760E-003
   15.992499999999998       2.39504669968057214E-002 -5.41742764463350700E-003
   16.068800000000000       2.40879402516205217E-002 -5.32564134767981798E-003
   16.145000000000000       2.42246639361885820E-002 -5.23348399051679503E-003
   16.221200000000000       2.43608206942810650E-002 -5.14084140824584528E-003
   16.297499999999999       2.44965901895201864E-002 -5.04759680383978955E-003
   16.373799999999999       2.46317954643434471E-002 -4.95387710017286802E-003
   16.449999999999999       2.47662625168433258E-002 -4.85981162722234818E-003
   16.526199999999999       2.49001710051350716E-002 -4.76528333883672207E-003
   16.602499999999999       2.50336976523620643E-002 -4.67017267586579670E-003
   16.678799999999999       2.51666684493227419E-002 -4.57460871934940207E-003
   16.754999999999999       2.52989122951412411E-002 -4.47872284470954372E-003
   16.831199999999999       2.54306058942343656E-002 -4.38239524870269893E-003
   16.907499999999999       2.55619230646755707E-002 -4.28550373292218689E-003
   16.983799999999999       2.56926926787709661E-002 -4.18817943889861904E-003
   17.059999999999999       2.58227464732456585E-002 -4.09055570438751018E-003
   17.136199999999999       2.59522582332146166E-002 -3.99251011172251265E-003
   17.212499999999999       2.60813988895843459E-002 -3.89391795959740652E-003
   17.288799999999998       2.62100001555887752E-002 -3.79491237914497074E-003
   17.364999999999998       2.63378965651399621E-002 -3.69562860205710150E-003
   17.441199999999998       2.64652590296586554E-002 -3.59594172791405462E-003
   17.517499999999998       2.65922556509394503E-002 -3.49572467433557736E-003
   17.593800000000002       2.67187209440271703E-002 -3.39511247632571459E-003
   17.670000000000002       2.68444922015199303E-002 -3.29424217568872763E-003
   17.746200000000002       2.69697375032257047E-002 -3.19298649779640965E-003
   17.822500000000002       2.70946221585902161E-002 -3.09121608267158262E-003
   17.898800000000001       2.72189834339207279E-002 -2.98906778630845301E-003
   17.975000000000001       2.73426613292963791E-002 -2.88668038664221128E-003
   18.051200000000001       2.74658211262208615E-002 -2.78392434784820089E-003
   18.127500000000001       2.75886253770510764E-002 -2.68066814266612564E-003
   18.203800000000001       2.77109140551026166E-002 -2.57705038078245635E-003
   18.280000000000001       2.78325298284267629E-002 -2.47321151273971951E-003
   18.356200000000001       2.79536352248621160E-002 -2.36901984859340473E-003
   18.432500000000001       2.80743900853015829E-002 -2.26434179270545554E-003
   18.508800000000001       2.81946370516757416E-002 -2.15931763512862548E-003
   18.585000000000001       2.83142214208357106E-002 -2.05408942794383428E-003
   18.661200000000001       2.84333030060059701E-002 -1.94852341945253604E-003
   18.737500000000001       2.85520389704576431E-002 -1.84248403432234805E-003
   18.813800000000001       2.86702745804959178E-002 -1.73611317450760635E-003
   18.890000000000001       2.87878577147876596E-002 -1.62955443208737073E-003
   18.966200000000001       2.89049455064438812E-002 -1.52267209004475147E-003
   19.042500000000000       2.90216924785078705E-002 -1.41532868718377363E-003
   19.118800000000000       2.91379464818057460E-002 -1.30766767972358426E-003
   19.195000000000000       2.92535579426658650E-002 -1.19983414443754818E-003
   19.271200000000000       2.93686813589987585E-002 -1.09169048777871800E-003
   19.347500000000000       2.94834686571263938E-002 -9.83097444004787848E-004
   19.423700000000000       2.95976207514534462E-002 -8.74342878893795807E-004
   19.500000000000000       2.97114390439717491E-002 -7.65144528144904267E-004
   19.576300000000000       2.98247751941729672E-002 -6.55648057454718061E-004
   19.652500000000000       2.99374833781729036E-002 -5.46000653757256166E-004
   19.728800000000000       3.00498611787087880E-002 -4.35917585965150012E-004
   19.805000000000000       3.01616157747956019E-002 -3.25690420746971776E-004
   19.881200000000000       3.02728964988145076E-002 -2.15178044566601771E-004
   19.957500000000000       3.03838501853556896E-002 -1.04237809598004249E-004


==> anc/M2_2_3_v2.dat <==
  2.12500000000000015E-002  1.10903626731453623E-010 -7.35662227544950512E-011
  4.49999999999999983E-002 -1.32133007059701167E-007 -4.21901205485641870E-008
  6.87500000000000056E-002 -3.09606143815963583E-007 -9.88644398826887152E-008
  9.24999999999999989E-002 -5.62642131655660956E-007 -1.79678070470874422E-007
  0.11625000000000002      -8.92125875593229001E-007 -2.84919683624075613E-007
  0.14000000000000001      -1.29895644086282559E-006 -4.14882979099839535E-007
  0.16375000000000001      -1.78404735737380277E-006 -5.69866800490742612E-007
  0.18750000000000000      -2.34832693248268077E-006 -7.50175253911116757E-007
  0.21124999999999999      -2.99273857265010446E-006 -9.56117830188680961E-007
  0.23499999999999999      -3.71824111361123485E-006 -1.18800953046850806E-006
  0.25874999999999998      -4.52580916019198353E-006 -1.44617099561833145E-006
  0.28249999999999997      -5.41643343550912586E-006 -1.73092863937998580E-006
  0.30625000000000002      -6.39112114010274565E-006 -2.04261478547194166E-006
  0.33000000000000002      -7.45089632131154527E-006 -2.38156780877320841E-006
  0.35375000000000001      -8.59680025324986495E-006 -2.74813228073575631E-006
  0.37750000000000000      -9.82989182776018391E-006 -3.14265911917880827E-006
  0.40125000000000000      -1.11512479567308556E-005 -3.56550574262500557E-006
  0.42499999999999999      -1.25619639861847410E-005 -4.01703622934523354E-006
  0.44874999999999998      -1.40631541225624202E-005 -4.49762148128632449E-006
  0.47249999999999992      -1.56559518716411177E-005 -5.00763939306318970E-006
  0.49625000000000008      -1.73415104905500383E-005 -5.54747502620511715E-006
  0.52000000000000002      -1.91210034533623439E-005 -6.11752078885439102E-006
  0.54374999999999996      -2.09956249307654762E-005 -6.71817662112389647E-006
  0.56750000000000000      -2.29665902843333214E-005 -7.34985018633022010E-006
  0.59125000000000005      -2.50351365759468037E-005 -8.01295706832775081E-006
  0.61499999999999999      -2.72025230929345902E-005 -8.70792097518041934E-006
  0.63875000000000004      -2.94700318895296529E-005 -9.43517394941771106E-006
  0.66249999999999998      -3.18389683452673434E-005 -1.01951565851334396E-005
  0.68625000000000003      -3.43106617409753793E-005 -1.09883182521979194E-005
  0.70999999999999996      -3.68864658530393367E-005 -1.18151173278660671E-005
  0.73375000000000001      -3.95677595666569766E-005 -1.26760214360781308E-005
  0.75749999999999995      -4.23559475088283656E-005 -1.35715076947632298E-005
  0.78125000000000000      -4.52524607018644340E-005 -1.45020629714710698E-005
  0.80500000000000016      -4.82587572382326262E-005 -1.54681841476722373E-005
  0.82875000000000010      -5.13763229775978159E-005 -1.64703783920850398E-005
  0.85250000000000004      -5.46066722669583544E-005 -1.75091634434028460E-005
  0.87624999999999997      -5.79513486848191921E-005 -1.85850679028159951E-005
  0.90000000000000002      -6.14119258103917951E-005 -1.96986315367401465E-005
  0.92374999999999996      -6.49900080188571300E-005 -2.08504055901844868E-005
  0.94750000000000001      -6.86872313037815632E-005 -2.20409531112152559E-005
  0.97124999999999995      -7.25052641278272329E-005 -2.32708492869919691E-005
  0.99500000000000000      -7.64458083029581398E-005 -2.45406817918794930E-005
   1.0187500000000000      -8.05105999014028861E-005 -2.58510511481632808E-005
   1.0425000000000000      -8.47014101986995121E-005 -2.72025710999245243E-005
   1.0662499999999999      -8.90200466502161046E-005 -2.85958690006594764E-005
   1.0900000000000001      -9.34683539026133850E-005 -3.00315862152582894E-005
   1.1137500000000000      -9.80482148417924349E-005 -3.15103785369917315E-005
   1.1375000000000000      -1.02761551678950285E-004 -3.30329166201888747E-005
   1.1612499999999999      -1.07610327076456408E-004 -3.45998864293252923E-005
   1.1850000000000001      -1.12596545315349372E-004 -3.62119897052806569E-005
   1.2087500000000000      -1.17722253506355958E-004 -3.78699444495665265E-005
   1.2324999999999999      -1.22989542846434658E-004 -3.95744854273685738E-005
   1.2562500000000001      -1.28400549922958032E-004 -4.13263646902965132E-005
   1.2800000000000000      -1.33957458067763033E-004 -4.31263521197822118E-005
   1.3037500000000000      -1.39662498763428892E-004 -4.49752359921229064E-005
   1.3274999999999999      -1.45517953104267096E-004 -4.68738235662215298E-005
   1.3512500000000001      -1.51526153314656461E-004 -4.88229416951385762E-005
   1.3750000000000000      -1.57689484327505673E-004 -5.08234374626316147E-005
   1.3987499999999999      -1.64010385425784763E-004 -5.28761788459332615E-005
   1.4225000000000001      -1.70491351950244086E-004 -5.49820554060858097E-005
   1.4462500000000000      -1.77134937076617760E-004 -5.71419790072362756E-005
   1.4700000000000000      -1.83943753666142648E-004 -5.93568845664824252E-005
   1.4937499999999999      -1.90920476191121713E-004 -6.16277308352078336E-005
   1.5175000000000001      -1.98067842744364730E-004 -6.39555012151615717E-005
   1.5412500000000000      -2.05388657130207758E-004 -6.63412046089677292E-005
   1.5649999999999999      -2.12885791046349984E-004 -6.87858763085077724E-005
   1.5887500000000001      -2.20562186359318704E-004 -7.12905789225673725E-005
   1.6125000000000000      -2.28420857478880854E-004 -7.38564033459852251E-005
   1.6362500000000000      -2.36464893836727295E-004 -7.64844697725790675E-005
   1.6599999999999999      -2.44697462475103181E-004 -7.91759287542709322E-005
   1.6837500000000001      -2.53121810751426746E-004 -8.19319623089930285E-005
   1.7075000000000000      -2.61741269165326597E-004 -8.47537850801303473E-005
   1.7312500000000000      -2.70559254314975731E-004 -8.76426455504379062E-005
   1.7549999999999999      -2.79579271990035435E-004 -9.05998273135697065E-005
   1.7787500000000001      -2.88804920409047353E-004 -9.36266504065799270E-005
   1.8025000000000000      -2.98239893609625426E-004 -9.67244727069739238E-005
   1.8262499999999999      -3.07887985000398156E-004 -9.98946913981590918E-005
   1.8499999999999999      -3.17753091084264797E-004 -1.03138744507395378E-004
   1.8737499999999998      -3.27839215363219354E-004 -1.06458112520661655E-004
   1.8974999999999997      -3.38150472435721572E-004 -1.09854320079151181E-004
   1.9212499999999997      -3.48691092298400408E-004 -1.13328937762479157E-004
   1.9450000000000001      -3.59465424864734053E-004 -1.16883583964040249E-004
   1.9687500000000000      -3.70477944714283931E-004 -1.20519926864374587E-004
   1.9924999999999999      -3.81733256087107668E-004 -1.24239686508843751E-004
   2.0162499999999999      -3.93236098139034484E-004 -1.28044636996394958E-004
   2.0400000000000000      -4.04991350474763142E-004 -1.31936608786726792E-004
   2.0637500000000002      -4.17004038976993136E-004 -1.35917491133738543E-004
   2.0874999999999999      -4.29279341951291902E-004 -1.39989234653774470E-004
   2.1112500000000001      -4.41822596607937396E-004 -1.44153854037862213E-004
   2.1349999999999998      -4.54639305903709978E-004 -1.48413430917885810E-004
   2.1587499999999999      -4.67735145768482835E-004 -1.52770116897470940E-004
   2.1825000000000001      -4.81115972743524840E-004 -1.57226136759242117E-004
   2.2062499999999998      -4.94787832060679909E-004 -1.61783791861115937E-004
   2.2300000000000000      -5.08756966194100387E-004 -1.66445463735374140E-004
   2.2537500000000001      -5.23029823918892797E-004 -1.71213617905454642E-004
   2.2774999999999999      -5.37613069914115666E-004 -1.76090807936723928E-004
   2.3012500000000000      -5.52513594950802410E-004 -1.81079679738939159E-004
   2.3250000000000002      -5.67738526740770391E-004 -1.86182976149999036E-004
   2.3487499999999999      -5.83295241308235822E-004 -1.91403541760965120E-004
   2.3725000000000001      -5.99191375399068279E-004 -1.96744328156851897E-004
   2.3962500000000002      -6.15434839366003992E-004 -2.02208399395324375E-004
   2.4199999999999999      -6.32033831100749796E-004 -2.07798937917367177E-004
   2.4437500000000001      -6.48996850769718121E-004 -2.13519250817679682E-004
   2.4674999999999998      -6.66332716636881405E-004 -2.19372776576169919E-004
   2.4912500000000000      -6.84050581971495150E-004 -2.25363092259005872E-004
   2.5150000000000001      -7.02159952884716171E-004 -2.31493921147772738E-004
   2.5387499999999998      -7.20670707963927144E-004 -2.37769141093993863E-004
   2.5625000000000000      -7.39593118770910728E-004 -2.44192793303702577E-004
   2.5862500000000002      -7.58937872117399132E-004 -2.50769091866492953E-004
   2.6099999999999999      -7.78716093940382209E-004 -2.57502433985687829E-004
   2.6337500000000000      -7.98939374983311358E-004 -2.64397410994303189E-004
   2.6575000000000002      -8.19619798453883794E-004 -2.71458820231779716E-004
   2.6812499999999999      -8.40769969848657330E-004 -2.78691677865051653E-004
   2.7050000000000001      -8.62403049156767283E-004 -2.86101232747288379E-004
   2.7287499999999998      -8.84532785680201611E-004 -2.93692981418764148E-004
   2.7524999999999999      -9.07173555736700199E-004 -3.01472684366960945E-004
   2.7762500000000001      -9.30340403544068157E-004 -3.09446383677507793E-004
   2.7999999999999998      -9.54049085622100121E-004 -3.17620422224107143E-004
   2.8237500000000000      -9.78316119091360813E-004 -3.26001464564677605E-004
   2.8475000000000001      -1.00315883429746540E-003 -3.34596519732821606E-004
   2.8712499999999999      -1.02859543224664732E-003 -3.43412966139091552E-004
   2.8950000000000000      -1.05464504740444332E-003 -3.52458578825783140E-004
   2.9187500000000002      -1.08132781648602786E-003 -3.61741559353059156E-004
   2.9424999999999999      -1.10866495395600326E-003 -3.71270568633830006E-004
   2.9662500000000001      -1.13667883505976191E-003 -3.81054763081160083E-004
   2.9900000000000002      -1.16539308733074271E-003 -3.91103834486268185E-004
   3.0137499999999999      -1.19483269166168480E-003 -4.01428054109125661E-004
   3.0375000000000001      -1.22502409419755049E-003 -4.12038321539093244E-004
   3.0612499999999998      -1.25599533050894095E-003 -4.22946218972523110E-004
   3.0850000000000000      -1.28777616374378808E-003 -4.34164071660693234E-004
   3.1087500000000001      -1.32039823874088901E-003 -4.45705015408681454E-004
   3.1324999999999998      -1.35389525443144979E-003 -4.57583072158489646E-004
   3.1562500000000000      -1.38830315726793177E-003 -4.69813234873910979E-004
   3.1800000000000002      -1.42366035891975285E-003 -4.82411563167740008E-004
   3.2037499999999999      -1.46000798208450783E-003 -4.95395291383720899E-004
   3.2275000000000000      -1.49739013900880482E-003 -5.08782951178411583E-004
   3.2512500000000006      -1.53585424823040272E-003 -5.22594511057935152E-004
   3.2749999999999999      -1.57545139618973972E-003 -5.36851535832309269E-004
   3.2987500000000005      -1.61623675177510555E-003 -5.51577369583093548E-004
   3.3224999999999998      -1.65827004364266901E-003 -5.66797346534665832E-004
   3.3462500000000004      -1.70161611239843364E-003 -5.82539035224227805E-004
   3.3700000000000001      -1.74634555239614624E-003 -5.98832522579411156E-004
   3.3937500000000003      -1.79253546292227478E-003 -6.15710746617691932E-004
   3.4175000000000000      -1.84027032927565662E-003 -6.33209887234676707E-004
   3.4412500000000001      -1.88964306729942264E-003 -6.51369829676295281E-004
   3.4649999999999999      -1.94075626570627043E-003 -6.70234716425684748E-004
   3.4887500000000000      -1.99372367684280336E-003 -6.89853609984292823E-004
   3.5124999999999997      -2.04867201926275510E-003 -7.10281294959434588E-004
   3.5362499999999999      -2.10574317758125155E-003 -7.31579257606560320E-004
   3.5599999999999996      -2.16509690430481249E-003 -7.53816890517834421E-004
   3.5837500000000002      -2.22691418731061925E-003 -7.77072994665048531E-004
   3.6074999999999995      -2.29140148211126821E-003 -8.01437669149658756E-004
   3.6312500000000001      -2.35879610444010611E-003 -8.27014720973844150E-004
   3.6549999999999994      -2.42937319814115742E-003 -8.53924781322856611E-004
   3.6787500000000000      -2.50345488272405532E-003 -8.82309400001043964E-004
   3.7025000000000001      -2.58142248142624207E-003 -9.12336523027169671E-004
   3.7262499999999998      -2.66373320067846012E-003 -9.44207970671606537E-004
   3.7500000000000000      -2.75094344810979368E-003 -9.78169898754457662E-004
   3.7525000000000004      -2.76043516263945040E-003 -9.81878265851999100E-004
   3.7549999999999999      -2.76998954183115681E-003 -9.85613509627019605E-004
   3.7574999999999998      -2.77960751069646116E-003 -9.89376040863778651E-004
   3.7599999999999998      -2.78929001975081886E-003 -9.93166281584443233E-004
   3.7624999999999997      -2.79903804313855545E-003 -9.96984664461698141E-004
   3.7650000000000001      -2.80885257902536252E-003 -1.00083163304107181E-003
   3.7675000000000005      -2.81873465523245969E-003 -1.00470764383521504E-003
   3.7700000000000000      -2.82868532316085013E-003 -1.00861316425055738E-003
   3.7725000000000000      -2.83870566351378988E-003 -1.01254867472145844E-003
   3.7749999999999999      -2.84879678619647751E-003 -1.01651466877492871E-003
   3.7774999999999999      -2.85895983144349641E-003 -1.02051165353772913E-003
   3.7799999999999994      -2.86919597100305590E-003 -1.02454015026905501E-003
   3.7825000000000006      -2.87950640938164620E-003 -1.02860069492043821E-003
   3.7850000000000001      -2.88989238515283348E-003 -1.03269383872453915E-003
   3.7875000000000001      -2.90035517234058481E-003 -1.03682014881695391E-003
   3.7900000000000000      -2.91089608184446269E-003 -1.04098020887975198E-003
   3.7925000000000000      -2.92151646300365655E-003 -1.04517461984187624E-003
   3.7949999999999995      -2.93221770518247533E-003 -1.04940400059486821E-003
   3.7974999999999999      -2.94300123947437587E-003 -1.05366898875924723E-003
   3.8000000000000003      -2.95386854049409751E-003 -1.05797024149109241E-003
   3.8025000000000002      -2.96482112827034430E-003 -1.06230843633399940E-003
   3.8050000000000002      -2.97586057024602519E-003 -1.06668427211948627E-003
   3.8075000000000001      -2.98698848339370602E-003 -1.07109846991935011E-003
   3.8099999999999996      -2.99820653645436119E-003 -1.07555177405361342E-003
   3.8125000000000000      -3.00951645230853292E-003 -1.08004495315814687E-003
   3.8150000000000004      -3.02092001048942516E-003 -1.08457880131630031E-003
   3.8174999999999999      -3.03241904984860762E-003 -1.08915413925934684E-003
   3.8199999999999998      -3.04401547133769908E-003 -1.09377181562360717E-003
   3.8224999999999998      -3.05571124120626245E-003 -1.09843270837331865E-003
   3.8249999999999997      -3.06750839391240751E-003 -1.10313772613774294E-003
   3.8275000000000001      -3.07940903572394634E-003 -1.10788780981516230E-003
   3.8300000000000005      -3.09141534825724956E-003 -1.11268393417484203E-003
   3.8325000000000000      -3.10352959238691410E-003 -1.11752710961420822E-003
   3.8350000000000000      -3.11575411285390817E-003 -1.12241838419124742E-003
   3.8374999999999999      -3.12809134067041890E-003 -1.12735884488877045E-003
   3.8399999999999999      -3.14054380082132416E-003 -1.13234962081409972E-003
   3.8424999999999994      -3.15311411527807511E-003 -1.13739188474062600E-003
   3.8450000000000006      -3.16580500893723707E-003 -1.14248685573537672E-003
   3.8475000000000001      -3.17861931539556355E-003 -1.14763580176338261E-003
   3.8500000000000001      -3.19155998317707714E-003 -1.15284004249374531E-003
   3.8525000000000000      -3.20463008237757002E-003 -1.15810095229847317E-003
   3.8550000000000000      -3.21783281191647796E-003 -1.16341996351659719E-003
   3.8574999999999995      -3.23117150724960096E-003 -1.16879856993507003E-003
   3.8599999999999999      -3.24464964874279695E-003 -1.17423833056356304E-003
   3.8625000000000003      -3.25827087070834458E-003 -1.17974087370925694E-003
   3.8650000000000002      -3.27203897118129652E-003 -1.18530790138561049E-003
   3.8675000000000002      -3.28595792251122187E-003 -1.19094119408920244E-003
   3.8700000000000001      -3.30003188285417966E-003 -1.19664261598296899E-003
   3.8724999999999996      -3.31426520866040953E-003 -1.20241412052893119E-003
   3.8750000000000000      -3.32866246826546636E-003 -1.20825775661908240E-003
   3.8775000000000004      -3.34322845672379741E-003 -1.21417567526572187E-003
   3.8799999999999999      -3.35796821191835897E-003 -1.22017013687560094E-003
   3.8824999999999998      -3.37288703236377245E-003 -1.22624351927342321E-003
   3.8849999999999998      -3.38799049653405824E-003 -1.23239832642912310E-003
   3.8874999999999997      -3.40328448417889610E-003 -1.23863719807551314E-003
   3.8900000000000001      -3.41877519970367133E-003 -1.24496292026419499E-003
   3.8925000000000005      -3.43446919822921982E-003 -1.25137843710754031E-003
   3.8950000000000000      -3.45037341379893052E-003 -1.25788686354001288E-003
   3.8975000000000000      -3.46649519122976205E-003 -1.26449149967492597E-003
   3.8999999999999999      -3.48284232168202508E-003 -1.27119584682079071E-003
   3.9024999999999999      -3.49942307960467115E-003 -1.27800362434354214E-003
   3.9049999999999994      -3.51624626949352970E-003 -1.28491879050250451E-003
   3.9075000000000006      -3.53332127213055406E-003 -1.29194556354724995E-003
   3.9100000000000001      -3.55065810151019949E-003 -1.29908844723313583E-003
   3.9125000000000001      -3.56826746393842324E-003 -1.30635225772450818E-003
   3.9150000000000000      -3.58616082925485068E-003 -1.31374215561629493E-003
   3.9175000000000000      -3.60435050923237467E-003 -1.32126368137849663E-003
   3.9199999999999995      -3.62284974719883669E-003 -1.32892279583616906E-003
   3.9224999999999999      -3.64167282033671510E-003 -1.33672592637899541E-003
   3.9250000000000003      -3.66083515692628477E-003 -1.34468001992465807E-003
   3.9275000000000002      -3.68035347129293082E-003 -1.35279260388412219E-003
   3.9300000000000002      -3.70024591984315912E-003 -1.36107185665911663E-003
   3.9325000000000001      -3.72053228236673495E-003 -1.36952668956060635E-003
   3.9349999999999996      -3.74123417379752191E-003 -1.37816684249618426E-003
   3.9375000000000000      -3.76237529293665159E-003 -1.38700299636728666E-003
   3.9400000000000004      -3.78398171633851635E-003 -1.39604690588545385E-003
   3.9424999999999999      -3.80608224789148655E-003 -1.40531155756465917E-003
   3.9449999999999998      -3.82870883786219770E-003 -1.41481135909041276E-003
   3.9474999999999998      -3.85189708619391048E-003 -1.42456236697706623E-003
   3.9499999999999997      -3.87568686005531878E-003 -1.43458256549681127E-003
   3.9525000000000001      -3.90012304661230052E-003 -1.44489220715803956E-003
   3.9550000000000005      -3.92525648957415749E-003 -1.45551423607702705E-003
   3.9575000000000000      -3.95114516224063638E-003 -1.46647481838121539E-003
   3.9600000000000000      -3.97785565624844597E-003 -1.47780401537575589E-003
   3.9624999999999999      -4.00546509589615966E-003 -1.48953664921852970E-003
   3.9649999999999999      -4.03406363737608513E-003 -1.50171343316596838E-003
   3.9674999999999994      -4.06375778741707629E-003 -1.51438247249024278E-003
   3.9700000000000006      -4.09467489600313060E-003 -1.52760129653156467E-003
   3.9725000000000001      -4.12696937494978246E-003 -1.54143967154581822E-003
   3.9750000000000001      -4.16083152981498554E-003 -1.55598359590538421E-003
   3.9775000000000000      -4.19650048809591756E-003 -1.57134114870541883E-003
   3.9800000000000000      -4.23428381869496700E-003 -1.58765136602783915E-003
   3.9824999999999995      -4.27458863861886716E-003 -1.60509831513907164E-003
   3.9849999999999999      -4.31797367794197699E-003 -1.62393465337204272E-003
   3.9875000000000003      -4.36524271871695929E-003 -1.64452391001731948E-003
   3.9900000000000002      -4.41762845107586746E-003 -1.66742368963356652E-003
   3.9925000000000002      -4.47720433293974374E-003 -1.69357207024546999E-003
   3.9950000000000001      -4.54801006521921101E-003 -1.72479700359999739E-003
   3.9974999999999996      -4.64046620081517633E-003 -1.76581456284132421E-003
   4.0000000000000000      -4.86413782347647899E-003 -1.86622350214695506E-003
   4.0025000000000004      -4.76283569254860092E-003 -2.08932840048404100E-003
   4.0049999999999999      -4.72081315912321366E-003 -2.18149061011223451E-003
   4.0075000000000003      -4.68851002158647383E-003 -2.25217535760832916E-003
   4.0099999999999998      -4.66122279416360946E-003 -2.31176659104080249E-003
   4.0125000000000002      -4.63713122852526388E-003 -2.36428312356527955E-003
   4.0149999999999997      -4.61530243107075716E-003 -2.41178428795242074E-003
   4.0175000000000001      -4.59518259192003703E-003 -2.45549242795759350E-003
   4.0199999999999996      -4.57641113684911956E-003 -2.49620330216584075E-003
   4.0225000000000000      -4.55873778654325001E-003 -2.53446919160962023E-003
   4.0250000000000004      -4.54198044629710012E-003 -2.57069187315864429E-003
   4.0274999999999999      -4.52600175089774327E-003 -2.60517440363512839E-003
   4.0300000000000002      -4.51069506068270398E-003 -2.63815203125617034E-003
   4.0324999999999998      -4.49597563506349239E-003 -2.66981167939989638E-003
   4.0350000000000001      -4.48177481972743957E-003 -2.70030477710405878E-003
   4.0374999999999996      -4.46803607799438340E-003 -2.72975601803158909E-003
   4.0400000000000000      -4.45471219822982448E-003 -2.75826952350961135E-003
   4.0425000000000004      -4.44176327759704306E-003 -2.78593329214557464E-003
   4.0449999999999999      -4.42915523344605908E-003 -2.81282248431127552E-003
   4.0475000000000003      -4.41685868325978476E-003 -2.83900189415670556E-003
   4.0499999999999998      -4.40484808693490312E-003 -2.86452784167564580E-003
   4.0525000000000002      -4.39310108036536622E-003 -2.88944964308848707E-003
   4.0549999999999997      -4.38159795051500014E-003 -2.91381076889512180E-003
   4.0579999999999998      -4.36809163620365069E-003 -2.94235800215756661E-003
   4.0599999999999996      -4.35925529451952534E-003 -2.96100100681837832E-003
   4.0625000000000000      -4.34838621893090995E-003 -2.98389528451141169E-003
   4.0650000000000004      -4.33770142117627898E-003 -3.00636032057032725E-003
   4.0674999999999999      -4.32718954085638610E-003 -3.02842117148612033E-003
   4.0700000000000003      -4.31684027035734736E-003 -3.05010057339384980E-003
   4.0724999999999998      -4.30664422391865715E-003 -3.07141923080001596E-003
   4.0750000000000002      -4.29659282689444540E-003 -3.09239606076545459E-003
   4.0774999999999997      -4.28667822152939242E-003 -3.11304840066032673E-003
   4.0800000000000001      -4.27689318633363031E-003 -3.13339218591429962E-003
   4.0824999999999996      -4.26723106675224850E-003 -3.15344210290419537E-003
   4.0850000000000000      -4.25768571521031695E-003 -3.17321172106632080E-003
   4.0875000000000004      -4.24825143908650997E-003 -3.19271360762165852E-003
   4.0899999999999999      -4.23892295533068609E-003 -3.21195942759994277E-003
   4.0925000000000002      -4.22969535073306358E-003 -3.23096003141094519E-003
   4.0949999999999998      -4.22056404700615114E-003 -3.24972553180341572E-003
   4.0975000000000001      -4.21152476998586794E-003 -3.26826537174130637E-003
   4.0999999999999996      -4.20257352237381285E-003 -3.28658838447265294E-003
   4.1025000000000000      -4.19370655953525771E-003 -3.30470284686036012E-003
   4.1050000000000004      -4.18492036794560884E-003 -3.32261652687581470E-003
   4.1074999999999999      -4.17621164593874692E-003 -3.34033672601623949E-003
   4.1100000000000003      -4.16757728646472390E-003 -3.35787031729346949E-003
   4.1124999999999998      -4.15901436160620499E-003 -3.37522377934551011E-003
   4.1150000000000002      -4.15052010863957779E-003 -3.39240322714358909E-003
   4.1174999999999997      -4.14209191745593900E-003 -3.40941443969977219E-003
   4.1200000000000001      -4.13372731918696529E-003 -3.42626288512826735E-003
   4.1224999999999996      -4.12542397592033198E-003 -3.44295374338151597E-003
   4.1250000000000000      -4.11717967124644937E-003 -3.45949192680791284E-003
   4.1275000000000004      -4.10899230177801198E-003 -3.47588209896257426E-003
   4.1299999999999999      -4.10085986946489428E-003 -3.49212869180208539E-003
   4.1325000000000003      -4.09278047438072900E-003 -3.50823592123002820E-003
   4.1349999999999998      -4.08475230825922162E-003 -3.52420780143863563E-003
   4.1375000000000002      -4.07677364853578812E-003 -3.54004815802834568E-003
   4.1399999999999997      -4.06884285287630824E-003 -3.55576064005399097E-003
   4.1425000000000001      -4.06095835414527120E-003 -3.57134873110307111E-003
   4.1449999999999996      -4.05311865576813476E-003 -3.58681575949655910E-003
   4.1475000000000000      -4.04532232743459209E-003 -3.60216490768138636E-003
   4.1500000000000004      -4.03756800126403841E-003 -3.61739922102580994E-003
   4.1524999999999999      -4.02985436796590452E-003 -3.63252161569461692E-003
   4.1550000000000002      -4.02218017358538758E-003 -3.64753488621102863E-003
   4.1574999999999998      -4.01454421636715953E-003 -3.66244171236514843E-003
   4.1600000000000001      -4.00694534370326771E-003 -3.67724466550031510E-003
   4.1624999999999996      -3.99938244963214586E-003 -3.69194621466285887E-003
   4.1650000000000000      -3.99185447217913301E-003 -3.70654873202403172E-003
   4.1675000000000004      -3.98436039104212505E-003 -3.72105449808022432E-003
   4.1699999999999999      -3.97689922540055835E-003 -3.73546570647404017E-003
   4.1725000000000003      -3.96947003186945598E-003 -3.74978446849577943E-003
   4.1749999999999998      -3.96207190258718832E-003 -3.76401281729065893E-003
   4.1775000000000002      -3.95470396342627317E-003 -3.77815271179512448E-003
   4.1799999999999997      -3.94736537231775431E-003 -3.79220604042301672E-003
   4.1825000000000001      -3.94005531768050997E-003 -3.80617462452083766E-003
   4.1849999999999996      -3.93277301694751162E-003 -3.82006022160946137E-003
   4.1875000000000000      -3.92551771518193787E-003 -3.83386452842818986E-003
   4.1900000000000004      -3.91828868377643805E-003 -3.84758918379565469E-003
   4.1924999999999999      -3.91108521922963696E-003 -3.86123577130078905E-003
   4.1950000000000003      -3.90390664199424288E-003 -3.87480582183612546E-003
   4.1974999999999998      -3.89675229539185580E-003 -3.88830081598433817E-003
   4.2000000000000002      -3.88962154458968304E-003 -3.90172218626851737E-003
   4.2024999999999997      -3.88251377563499697E-003 -3.91507131927534315E-003
   4.2050000000000001      -3.87542839454341681E-003 -3.92834955765990201E-003
   4.2074999999999996      -3.86836482643733133E-003 -3.94155820204002399E-003
   4.2100000000000000      -3.86132251473120247E-003 -3.95469851278760706E-003
   4.2125000000000004      -3.85430092036064377E-003 -3.96777171172348064E-003
   4.2149999999999999      -3.84729952105247134E-003 -3.98077898372222773E-003
   4.2175000000000002      -3.84031781063305742E-003 -3.99372147823268044E-003
   4.2199999999999998      -3.83335529837263139E-003 -4.00660031071934861E-003
   4.2225000000000001      -3.82641150836317669E-003 -4.01941656402990573E-003
   4.2249999999999996      -3.81948597892797824E-003 -4.03217128969309436E-003
   4.2275000000000000      -3.81257826206072995E-003 -4.04486550915151948E-003
   4.2300000000000004      -3.80568792289259859E-003 -4.05750021493312112E-003
   4.2324999999999999      -3.79881453918536321E-003 -4.07007637176504556E-003
   4.2350000000000003      -3.79195770084923833E-003 -4.08259491763338350E-003
   4.2374999999999998      -3.78511700948393074E-003 -4.09505676479185801E-003
   4.2400000000000002      -3.77829207794172506E-003 -4.10746280072283362E-003
   4.2424999999999997      -3.77148252990982657E-003 -4.11981388905141663E-003
   4.2450000000000001      -3.76468799951487588E-003 -4.13211087041996661E-003
   4.2474999999999996      -3.75790813093992027E-003 -4.14435456331578751E-003
   4.2500000000000000      -3.75114257807579671E-003 -4.15654576487962252E-003
   4.3262499999999999      -3.55020654765740443E-003 -4.50656626711071640E-003
   4.4024999999999999      -3.35595971285222163E-003 -4.82336643038280919E-003
   4.4787499999999998      -3.16493393107923800E-003 -5.11553702424071954E-003
   4.5549999999999997      -2.97521475204838180E-003 -5.38820665770267486E-003
   4.6312499999999996      -2.78568053582281408E-003 -5.64471301741789177E-003
   4.7074999999999996      -2.59565458167909614E-003 -5.88736823143698549E-003
   4.7837500000000004      -2.40472674852208268E-003 -6.11785267468158318E-003
   4.8600000000000003      -2.21265416207904603E-003 -6.33743540473354246E-003
   4.9362500000000002      -2.01930244201650256E-003 -6.54710571715017009E-003
   5.0125000000000002      -1.82460922438336349E-003 -6.74765572607939710E-003
   5.0887500000000001      -1.62856066094064708E-003 -6.93973436967662907E-003
   5.1650000000000000      -1.43117582236274975E-003 -7.12388394903872360E-003
   5.2412500000000000      -1.23249609772993094E-003 -7.30056556827320471E-003
   5.3174999999999999      -1.03257785212652517E-003 -7.47017728899804744E-003
   5.3937499999999998      -8.31487264686232136E-004 -7.63306736591224527E-003
   5.4699999999999998      -6.29296658422815293E-004 -7.78954407992848812E-003
   5.5462499999999997      -4.26081869930534159E-004 -7.93988316721164905E-003
   5.6224999999999996      -2.21920355536599879E-004 -8.08433351727810834E-003
   5.6987500000000004      -1.68898260780421733E-005 -8.22312160374073092E-003
   5.7750000000000004       1.88932734565466423E-004 -8.35645497302770802E-003
   5.8512500000000003       3.95471769732491988E-004 -8.48452502326967062E-003
   5.9275000000000002       6.02653642618939376E-004 -8.60750924162453392E-003
   6.0037500000000001       8.10406974740591579E-004 -8.72557302378969800E-003
   6.0800000000000001       1.01866286937541913E-003 -8.83887116706775534E-003
   6.1562500000000000       1.22735504916037679E-003 -8.94754910781528356E-003
   6.2324999999999999       1.43641992937269185E-003 -9.05174395400476506E-003
   6.3087499999999999       1.64579664327164899E-003 -9.15158535461424102E-003
   6.3849999999999998       1.85542703183824709E-003 -9.24719623708724486E-003
   6.4612499999999997       2.06525560724526948E-003 -9.33869343719593084E-003
   6.5375000000000005       2.27522949720724947E-003 -9.42618824076470012E-003
   6.6137499999999996       2.48529837568068918E-003 -9.50978685267202771E-003
   6.6900000000000013       2.69541438408997872E-003 -9.58959080539182815E-003
   6.7662500000000003       2.90553204628797059E-003 -9.66569731700106689E-003
   6.8425000000000002       3.11560817970508823E-003 -9.73819960668249017E-003
   6.9187500000000002       3.32560180460112799E-003 -9.80718717439028713E-003
   6.9949999999999992       3.53547405260470904E-003 -9.87274604933548010E-003
   7.0712500000000000       3.74518807621138745E-003 -9.93495901350938820E-003
   7.1475000000000000       3.95470895925836407E-003 -9.99390580153058927E-003
   7.2237500000000008       4.16400362955507072E-003 -1.00496632816691796E-002
   7.2999999999999998       4.37304077386726185E-003 -1.01023056198930369E-002
   7.3762499999999998       4.58179075559459609E-003 -1.01519044292114387E-002
   7.4524999999999997       4.79022553534305239E-003 -1.01985289061358245E-002
   7.5287499999999987       4.99831859451447136E-003 -1.02422459558018722E-002
   7.6050000000000004       5.20604486197338758E-003 -1.02831203070678241E-002
   7.6812499999999995       5.41338064380219360E-003 -1.03212146187153606E-002
   7.7575000000000003       5.62030355611915777E-003 -1.03565895777234743E-002
   7.8337500000000002       5.82679246090572842E-003 -1.03893039904559784E-002
   7.9100000000000010       6.03282740477253769E-003 -1.04194148674955998E-002
   7.9862500000000001       6.23838956058291039E-003 -1.04469775027646854E-002
   8.0625000000000000       6.44346117184804636E-003 -1.04720455474920961E-002
   8.1387499999999999       6.64802549980632318E-003 -1.04946710795132004E-002
   8.2149999999999999       6.85206677309687425E-003 -1.05149046683242764E-002
   8.2912499999999998       7.05557013993304231E-003 -1.05327954362542005E-002
   8.3674999999999997       7.25852162267305676E-003 -1.05483911160671288E-002
   8.4437499999999996       7.46090807496773475E-003 -1.05617381056858778E-002
   8.5199999999999996       7.66271713961416516E-003 -1.05728815177992611E-002
   8.5962499999999995       7.86393721132901298E-003 -1.05818652307874302E-002
   8.6724999999999994       8.06455739856205313E-003 -1.05887319329371170E-002
   8.7487499999999994       8.26456748852546531E-003 -1.05935231663433042E-002
   8.8249999999999993       8.46395791364369654E-003 -1.05962793682400445E-002
   8.9012499999999992       8.66271971964130763E-003 -1.05970399103599983E-002
   8.9774999999999991       8.86084453522763618E-003 -1.05958431364824770E-002
   9.0537500000000009       9.05832454334911698E-003 -1.05927263982902291E-002
   9.1300000000000008       9.25515245397795332E-003 -1.05877260896145992E-002
   9.2062500000000007       9.45132147838553816E-003 -1.05808776791145118E-002
   9.2825000000000006       9.64682530481762203E-003 -1.05722157414168110E-002
   9.3587500000000006       9.84165807545364126E-003 -1.05617739867488545E-002
   9.4350000000000005       1.00358143645067309E-002 -1.05495852891197076E-002
   9.5112500000000004       1.02292891573160377E-002 -1.05356817131456882E-002
   9.5875000000000004       1.04220778303032967E-002 -1.05200945396576179E-002
   9.6637500000000003       1.06141761317111259E-002 -1.05028542902561878E-002
   9.7400000000000002       1.08055801631016385E-002 -1.04839907509856646E-002
   9.8162500000000001       1.09962863616650964E-002 -1.04635329952770632E-002
   9.8925000000000001       1.11862914833582312E-002 -1.04415094061846084E-002
   9.9687500000000000       1.13755925862598743E-002 -1.04179476972850529E-002
   10.045000000000000       1.15641870191457719E-002 -1.03928749367029147E-002
   10.121200000000000       1.17519494318978623E-002 -1.03663354579284859E-002
   10.197500000000000       1.19392466197251398E-002 -1.03383014048994016E-002
   10.273800000000000       1.21258298383120789E-002 -1.03088319275094313E-002
   10.350000000000000       1.23114543230506916E-002 -1.02779931251248176E-002
   10.426200000000000       1.24963636809591119E-002 -1.02457713698098623E-002
   10.502500000000000       1.26807979799759187E-002 -1.02121452292486606E-002
   10.578799999999999       1.28645131034701397E-002 -1.01771791705306397E-002
   10.654999999999999       1.30472688980656365E-002 -1.01409441701136426E-002
   10.731199999999999       1.32293060126150112E-002 -1.01034172568784074E-002
   10.807499999999999       1.34108614958738902E-002 -1.00645681912537362E-002
   10.883699999999999       1.35914591837008741E-002 -1.00245198606069702E-002
   10.960000000000001       1.37715729761679669E-002 -9.98318778685662080E-003
   11.036300000000001       1.39509654346749983E-002 -9.94064392590689704E-003
   11.112500000000001       1.41294030427366463E-002 -9.89696615559300906E-003
   11.188800000000001       1.43073544576666403E-002 -9.85205918259467704E-003
   11.265000000000001       1.44843536746755881E-002 -9.80605962572272255E-003
   11.341200000000001       1.46606349631562029E-002 -9.75892788388934077E-003
   11.417500000000000       1.48364289423763372E-002 -9.71061802387866366E-003
   11.493800000000000       1.50115046082023480E-002 -9.66120895663725998E-003
   11.570000000000000       1.51856348279280368E-002 -9.61078498429113193E-003
   11.646200000000000       1.53590505396230762E-002 -9.55929906500898804E-003
   11.722500000000000       1.55319790224990890E-002 -9.50669822890887542E-003
   11.798800000000000       1.57041934228048172E-002 -9.45306572051480068E-003
   11.875000000000000       1.58754707097660333E-002 -9.39848985988957220E-003
   11.951200000000000       1.60460384044733527E-002 -9.34291668342645577E-003
   12.027500000000000       1.62161203746359339E-002 -9.28628667965549805E-003
   12.103800000000000       1.63854938078210333E-002 -9.22868723224405663E-003
   12.180000000000000       1.65539396733657244E-002 -9.17021051225588510E-003
   12.256200000000000       1.67216820432181251E-002 -9.11079612678711986E-003
   12.332500000000000       1.68889413604282022E-002 -9.05037847823679520E-003
   12.408799999999999       1.70554987884373385E-002 -8.98904889130527907E-003
   12.484999999999999       1.72211392274288812E-002 -8.92690319800948200E-003
   12.561199999999999       1.73860832954077747E-002 -8.86387498590984410E-003
   12.637499999999999       1.75505480028977298E-002 -8.79989294625790029E-003
   12.713699999999999       1.77141042111643651E-002 -8.73513766160700748E-003
   12.789999999999999       1.78771832055586027E-002 -8.66945181509701408E-003
   12.866299999999999       1.80395719320078189E-002 -8.60293224467665804E-003
   12.942500000000003       1.82010609860131789E-002 -8.53567992541722984E-003
   13.018800000000001       1.83620763250064642E-002 -8.46753028863843869E-003
   13.095000000000001       1.85221980186356348E-002 -8.39867367933265149E-003
   13.171199999999999       1.86816397013117620E-002 -8.32903279249344597E-003
   13.247500000000000       1.88406114685533525E-002 -8.25852599865537634E-003
   13.323800000000002       1.89989058607996468E-002 -8.18725529804940552E-003
   13.400000000000000       1.91563190008897620E-002 -8.11532649417270879E-003
   13.476200000000000       1.93130610754361325E-002 -8.04265735436502857E-003
   13.552499999999998       1.94693387739002938E-002 -7.96916156121116152E-003
   13.628800000000000       1.96249482965239752E-002 -7.89494432503827503E-003
   13.705000000000000       1.97796893635958718E-002 -7.82011444641178034E-003
   13.781200000000000       1.99337687180802074E-002 -7.74458503654770584E-003
   13.857500000000000       2.00873896385796516E-002 -7.66826535353573938E-003
   13.933799999999998       2.02403518764576185E-002 -7.59126365714117655E-003
   14.010000000000002       2.03924586420595640E-002 -7.51369161515515367E-003
   14.086200000000000       2.05439132351494004E-002 -7.43545798588506231E-003
   14.162500000000000       2.06949155396483793E-002 -7.35646789852089245E-003
   14.238799999999999       2.08452687915304108E-002 -7.27683255246658507E-003
   14.315000000000000       2.09947796404830571E-002 -7.19666637980004818E-003
   14.391200000000000       2.11436480050871123E-002 -7.11587406113354994E-003
   14.467499999999999       2.12920704429837605E-002 -7.03435684159046167E-003
   14.543799999999999       2.14398536398800223E-002 -6.95222870884714284E-003
   14.619999999999997       2.15868076400840374E-002 -6.86960670601165831E-003
   14.696200000000001       2.17331290248742731E-002 -6.78639164007851202E-003
   14.772500000000001       2.18790110550773111E-002 -6.70248106238387556E-003
   14.848799999999999       2.20242637786731699E-002 -6.61799159127099152E-003
   14.924999999999999       2.21687005376352796E-002 -6.53304274682720704E-003
   15.001200000000003       2.23125145807989561E-002 -6.44753168399034033E-003
   15.077500000000001       2.24558958821357013E-002 -6.36135248380611477E-003
   15.153800000000000       2.25986577687448641E-002 -6.27462429923051311E-003
   15.230000000000000       2.27406168120496202E-002 -6.18746904650039307E-003
   15.306200000000000       2.28819629794345183E-002 -6.09978046350867845E-003
   15.382500000000002       2.30228830240754197E-002 -6.01144937737932428E-003
   15.458800000000000       2.31631935151353704E-002 -5.92259736829293428E-003
   15.535000000000000       2.33027142254717927E-002 -5.83334863771947047E-003
   15.611199999999998       2.34416319089107567E-002 -5.74359367977138758E-003
   15.687500000000000       2.35801301507875156E-002 -5.65322022036928405E-003
   15.763800000000002       2.37180287142286089E-002 -5.56235213006207613E-003
   15.840000000000000       2.38551504980825668E-002 -5.47111576603875709E-003
   15.916200000000000       2.39916790573075356E-002 -5.37939853581661295E-003
   15.992499999999998       2.41277948480060657E-002 -5.28708522936814640E-003
   16.068800000000000       2.42633207298638062E-002 -5.19430190539832068E-003
   16.145000000000000       2.43980826531005821E-002 -5.10117699682477357E-003
   16.221200000000000       2.45322610367591336E-002 -5.00759501746344572E-003
   16.297499999999999       2.46660332004003703E-002 -4.91343798875890515E-003
   16.373799999999999       2.47992250816766215E-002 -4.81883408435951691E-003
   16.449999999999999       2.49316656456736729E-002 -4.72391373316346976E-003
   16.526199999999999       2.50635322144971348E-002 -4.62855870516453317E-003
   16.602499999999999       2.51949990909311507E-002 -4.53264840321033428E-003
   16.678799999999999       2.53258952122972503E-002 -4.43631299973561415E-003
   16.754999999999999       2.54560525283844159E-002 -4.33968481721834064E-003
   16.831199999999999       2.55856453160217684E-002 -4.24264300946111846E-003
   16.907499999999999       2.57148448597031495E-002 -4.14506447637060221E-003
   16.983799999999999       2.58434830655301095E-002 -4.04708130021653317E-003
   17.059999999999999       2.59713947572998809E-002 -3.94882760779188650E-003
   17.136199999999999       2.60987512090292730E-002 -3.85018008031550807E-003
   17.212499999999999       2.62257207613564337E-002 -3.75101325988723725E-003
   17.288799999999998       2.63521381877125996E-002 -3.65146105965502782E-003
   17.364999999999998       2.64778411989560411E-002 -3.55165935234890741E-003
   17.441199999999998       2.66029980931383227E-002 -3.45148247464212386E-003
   17.517499999999998       2.67277743059572276E-002 -3.35080272854235486E-003
   17.593800000000002       2.68520074887805271E-002 -3.24975578152925104E-003
   17.670000000000002       2.69755381290048592E-002 -3.14847916018328464E-003
   17.746200000000002       2.70985316355414341E-002 -3.04684497097269542E-003
   17.822500000000002       2.72211505742389233E-002 -2.94472337861059535E-003
   17.898800000000001       2.73432354016166640E-002 -2.84225172087294344E-003
   17.975000000000001       2.74646293578345684E-002 -2.73956911018384411E-003
   18.051200000000001       2.75854949802988129E-002 -2.63654553306091411E-003
   18.127500000000001       2.77059920170031962E-002 -2.53304912849552618E-003
   18.203800000000001       2.78259636816357812E-002 -2.42921883833479473E-003
   18.280000000000001       2.79452559198668134E-002 -2.32519529816276179E-003
   18.356200000000001       2.80640284504358913E-002 -2.22084648160248907E-003
   18.432500000000001       2.81824382588870236E-002 -2.11603860054817737E-003
   18.508800000000001       2.83003312541026709E-002 -2.01091212712882625E-003
   18.585000000000001       2.84175560544646516E-002 -1.90560915124367075E-003
   18.661200000000001       2.85342696064826221E-002 -1.79999572584013862E-003
   18.737500000000001       2.86506261599424814E-002 -1.69393622306166338E-003
   18.813800000000001       2.87664742921265246E-002 -1.58757258005415226E-003
   18.890000000000001       2.88816652326746789E-002 -1.48104828009909843E-003
   18.966200000000001       2.89963531942105286E-002 -1.37422755148396808E-003
   19.042500000000000       2.91106897374516262E-002 -1.26697302032094091E-003
   19.118800000000000       2.92245260573975076E-002 -1.15942803197831030E-003
   19.195000000000000       2.93377159608141404E-002 -1.05173740945691810E-003
   19.271200000000000       2.94504109715647243E-002 -9.43763644395232836E-004
   19.347500000000000       2.95627600188814350E-002 -8.35367697775358598E-004
   19.423700000000000       2.96744705931953692E-002 -7.26836868270955261E-004
   19.500000000000000       2.97858378783065272E-002 -6.17889427918413641E-004
   19.576300000000000       2.98967169209443141E-002 -5.08670714901875458E-004
   19.652500000000000       3.00069653144197993E-002 -3.99327447405731163E-004
   19.728800000000000       3.01168743684655481E-002 -2.89575640058580171E-004
   19.805000000000000       3.02261579141178231E-002 -1.79705938277175737E-004
   19.881200000000000       3.03349622306336476E-002 -6.95775918349101963E-005
   19.957500000000000       3.04434310694496300E-002  4.09515447402328359E-005


==> anc/M2_2_4_v2.dat <==
  2.12500000000000015E-002  1.10701940536922314E-010 -7.34248633375110669E-011
  4.49999999999999983E-002 -1.32135377379121733E-007 -4.21764925951700475E-008
  6.87500000000000056E-002 -3.09611728419692119E-007 -9.88325338597213509E-008
  9.24999999999999989E-002 -5.62652335440327350E-007 -1.79620134704748405E-007
  0.11625000000000002      -8.92142140839265947E-007 -2.84827892689418982E-007
  0.14000000000000001      -1.29898024727648426E-006 -4.14749431748530724E-007
  0.16375000000000001      -1.78408022211809019E-006 -5.69683517516392739E-007
  0.18750000000000000      -2.34837041024806827E-006 -7.49934175963169314E-007
  0.21124999999999999      -2.99279425552970177E-006 -9.55810815458804474E-007
  0.23499999999999999      -3.71831063121021681E-006 -1.18762835238432681E-006
  0.25874999999999998      -4.52589417957421835E-006 -1.44570734041532623E-006
  0.28249999999999997      -5.41653566116370290E-006 -1.73037410360751443E-006
  0.30625000000000002      -6.39124231389568268E-006 -2.04196087341975432E-006
  0.33000000000000002      -7.45103822242192686E-006 -2.38080592981558764E-006
  0.35375000000000001      -8.59696469808955645E-006 -2.74725374659030454E-006
  0.37750000000000000      -9.83008066987651243E-006 -3.14165514107680316E-006
  0.40125000000000000      -1.11514630866911679E-005 -3.56436742839006855E-006
  0.42499999999999999      -1.25622073314421853E-005 -4.01575458037698698E-006
  0.44874999999999998      -1.40634276473019638E-005 -4.49618738944551067E-006
  0.47249999999999992      -1.56562575766047567E-005 -5.00604363745458206E-006
  0.49625000000000008      -1.73418504128403152E-005 -5.54570826985450414E-006
  0.52000000000000002      -1.91213796662230671E-005 -6.11557357527553464E-006
  0.54374999999999996      -2.09960395433386152E-005 -6.71603937077147764E-006
  0.56750000000000000      -2.29670454413907241E-005 -7.34751319293430948E-006
  0.59125000000000005      -2.50356344575959034E-005 -8.01041049510545142E-006
  0.61499999999999999      -2.72030659142961908E-005 -8.70515485091979012E-006
  0.63875000000000004      -2.94706219003875656E-005 -9.43217816442928908E-006
  0.66249999999999998      -3.18396078296870458E-005 -1.01919208870641694E-005
  0.68625000000000003      -3.43113530168916492E-005 -1.09848322417018521E-005
  0.70999999999999996      -3.68872112718102350E-005 -1.18113704541268210E-005
  0.73375000000000001      -3.95685615125835051E-005 -1.26720029921766612E-005
  0.75749999999999995      -4.23568083986372077E-005 -1.35672068128853062E-005
  0.78125000000000000      -4.52533829841529110E-005 -1.44974686179476017E-005
  0.80500000000000016      -4.82597433928732940E-005 -1.54632851178462985E-005
  0.82875000000000010      -5.13773755151012389E-005 -1.64651633049980329E-005
  0.85250000000000004      -5.46077937277918198E-005 -1.75036207362931042E-005
  0.87624999999999997      -5.79525416386794475E-005 -1.85791858254216391E-005
  0.90000000000000002      -6.14131928554292883E-005 -1.96923981453983783E-005
  0.92374999999999996      -6.49913517808494606E-005 -2.08438087417191696E-005
  0.94750000000000001      -6.86886544352539982E-005 -2.20339804566035437E-005
  0.97124999999999995      -7.25067693071171284E-005 -2.32634882648012617E-005
  0.99500000000000000      -7.64473982332213237E-005 -2.45329196214643859E-005
   1.0187500000000000      -8.05122773095583638E-005 -2.58428748226130976E-005
   1.0425000000000000      -8.47031778343096750E-005 -2.71939673787507050E-005
   1.0662499999999999      -8.90219072843001117E-005 -2.85868244022108111E-005
   1.0900000000000001      -9.34703103263889327E-005 -3.00220870088535369E-005
   1.1137500000000000      -9.80502698653432591E-005 -3.15004107347564074E-005
   1.1375000000000000      -1.02763708129816590E-004 -3.30224659685837560E-005
   1.1612499999999999      -1.07612587798141770E-004 -3.45889384003529490E-005
   1.1850000000000001      -1.12598913165742900E-004 -3.62005294873554828E-005
   1.2087500000000000      -1.17724731356063817E-004 -3.78579569380338866E-005
   1.2324999999999999      -1.22992133577016328E-004 -3.95619552146567652E-005
   1.2562500000000001      -1.28403256425062794E-004 -4.13132760556848987E-005
   1.2800000000000000      -1.33960283239163187E-004 -4.31126890187683406E-005
   1.3037500000000000      -1.39665445506941178E-004 -4.49609820453703265E-005
   1.3274999999999999      -1.45521024325796143E-004 -4.68589620481449351E-005
   1.3512500000000001      -1.51529351920182115E-004 -4.88074555217282228E-005
   1.3750000000000000      -1.57692813221323690E-004 -5.08073091792421482E-005
   1.3987499999999999      -1.64013847507706121E-004 -5.28593906142761912E-005
   1.4225000000000001      -1.70494950112875187E-004 -5.49645889907667061E-005
   1.4462500000000000      -1.77138674202491901E-004 -5.71238157617385975E-005
   1.4700000000000000      -1.83947632624363247E-004 -5.93380054184642681E-005
   1.4937499999999999      -1.90924499835150866E-004 -6.16081162716145800E-005
   1.5175000000000001      -1.98072013907698625E-004 -6.39351312660732372E-005
   1.5412500000000000      -2.05392978623142634E-004 -6.63200588311889730E-005
   1.5649999999999999      -2.12890265652243723E-004 -6.87639337683538230E-005
   1.5887500000000001      -2.20566816830646066E-004 -7.12678181779105205E-005
   1.6125000000000000      -2.28425646533075784E-004 -7.38328024275261525E-005
   1.6362500000000000      -2.36469844151797944E-004 -7.64600061643015417E-005
   1.6599999999999999      -2.44702576685008411E-004 -7.91505793730385717E-005
   1.6837500000000001      -2.53127091441201579E-004 -8.19057034832448654E-005
   1.7075000000000000      -2.61746718865940066E-004 -8.47265925276236340E-005
   1.7312500000000000      -2.70564875497908809E-004 -8.76144943549922093E-005
   1.7549999999999999      -2.79585067061559811E-004 -9.05706919007561936E-005
   1.7787500000000001      -2.88810891704194283E-004 -9.35965045182988184E-005
   1.8025000000000000      -2.98246043385818542E-004 -9.66932893748613032E-005
   1.8262499999999999      -3.07894315430737970E-004 -9.98624429157561957E-005
   1.8499999999999999      -3.17759604250439484E-004 -1.03105402401013413E-004
   1.8737499999999998      -3.27845913248022889E-004 -1.06423647518867729E-004
   1.8974999999999997      -3.38157356915156401E-004 -1.09818702080798498E-004
   1.9212499999999997      -3.48698165133335921E-004 -1.13292135803197611E-004
   1.9450000000000001      -3.59472687692097390E-004 -1.16845566181096442E-004
   1.9687500000000000      -3.70485399037759257E-004 -1.20480660459810118E-004
   1.9924999999999999      -3.81740903267298293E-004 -1.24199137710786779E-004
   2.0162499999999999      -3.93243939383075168E-004 -1.28002771018437272E-004
   2.0400000000000000      -4.04999386825332253E-004 -1.31893389785250361E-004
   2.0637500000000002      -4.17012271300696072E-004 -1.35872882163066381E-004
   2.0874999999999999      -4.29287770926369222E-004 -1.39943197619011851E-004
   2.1112500000000001      -4.41831222711262849E-004 -1.44106349645282581E-004
   2.1349999999999998      -4.54648129397021840E-004 -1.48364418622712915E-004
   2.1587499999999999      -4.67744166683810498E-004 -1.52719554848883553E-004
   2.1825000000000001      -4.81125190867743918E-004 -1.57173981742428083E-004
   2.2062499999999998      -4.94797246919153255E-004 -1.61729999236182346E-004
   2.2300000000000000      -5.08766577033330203E-004 -1.66389987372904516E-004
   2.2537500000000001      -5.23039629688122382E-004 -1.71156410118491955E-004
   2.2774999999999999      -5.37623069245805581E-004 -1.76031819408937128E-004
   2.3012500000000000      -5.52523786139914094E-004 -1.81018859448712577E-004
   2.3250000000000002      -5.67748907722754139E-004 -1.86120271290159025E-004
   2.3487499999999999      -5.83305809635646178E-004 -1.91338897653854883E-004
   2.3725000000000001      -5.99202128216700563E-004 -1.96677688164391575E-004
   2.3962500000000002      -6.15445773384448009E-004 -2.02139704823728946E-004
   2.4199999999999999      -6.32044942568246119E-004 -2.07728127916111799E-004
   2.4437500000000001      -6.49008135442179571E-004 -2.13446262272301183E-004
   2.4674999999999998      -6.66344169798547973E-004 -2.19297544011740736E-004
   2.4912500000000000      -6.84062198190483377E-004 -2.25285547649914901E-004
   2.5150000000000001      -7.02171726292271682E-004 -2.31413993892951042E-004
   2.5387499999999998      -7.20682632005221428E-004 -2.37686757810705410E-004
   2.5625000000000000      -7.39605186216187385E-004 -2.44107877698972447E-004
   2.5862500000000002      -7.58950075017636732E-004 -2.50681564581548336E-004
   2.6099999999999999      -7.78728423579856102E-004 -2.57412212429943639E-004
   2.6337500000000000      -7.98951821828779401E-004 -2.64304409168019435E-004
   2.6575000000000002      -8.19632352100130345E-004 -2.71362948536437853E-004
   2.6812499999999999      -8.40782618960057566E-004 -2.78592842900391010E-004
   2.7050000000000001      -8.62415781404545184E-004 -2.85999337093843775E-004
   2.7287499999999998      -8.84545587674989112E-004 -2.93587923404611665E-004
   2.7524999999999999      -9.07186412955980105E-004 -3.01364357817252373E-004
   2.7762500000000001      -9.30353300254015852E-004 -3.09334677645207556E-004
   2.7999999999999998      -9.54062004793329566E-004 -3.17505220700174814E-004
   2.8237500000000000      -9.78329042307969632E-004 -3.25882646165735876E-004
   2.8475000000000001      -1.00317174165872897E-003 -3.34473957364126297E-004
   2.8712499999999999      -1.02860830226067859E-003 -3.43286526630352709E-004
   2.8950000000000000      -1.05465785687294485E-003 -3.52328122537106227E-004
   2.9187500000000002      -1.08134054037928502E-003 -3.61606939747919015E-004
   2.9424999999999999      -1.10867756527705994E-003 -3.71131631815622900E-004
   2.9662500000000001      -1.13669130469664400E-003 -3.80911347289413535E-004
   2.9900000000000002      -1.16540538389542652E-003 -3.90955769548089491E-004
   3.0137499999999999      -1.19484478131431275E-003 -4.01275160840870336E-004
   3.0375000000000001      -1.22503594045425177E-003 -4.11880411092539452E-004
   3.0612499999999998      -1.25600689403131301E-003 -4.22783092119042192E-004
   3.0850000000000000      -1.28778740210787552E-003 -4.33995518005959424E-004
   3.1087500000000001      -1.32040910618315258E-003 -4.45530812529358654E-004
   3.1324999999999998      -1.35390570156882699E-003 -4.57402984651048992E-004
   3.1562500000000000      -1.38831313078868193E-003 -4.69627013304169528E-004
   3.1800000000000002      -1.42366980124123354E-003 -4.82218942907911225E-004
   3.2037499999999999      -1.46001683097338165E-003 -4.95195991321572171E-004
   3.2275000000000000      -1.49739832715845792E-003 -5.08576672280522759E-004
   3.2512500000000006      -1.53586170278942986E-003 -5.22380934765897739E-004
   3.2749999999999999      -1.57545803823424787E-003 -5.36630322266898460E-004
   3.2987500000000005      -1.61624249571628675E-003 -5.51348155526803141E-004
   3.3224999999999998      -1.65827479655942579E-003 -5.66559743157303173E-004
   3.3462500000000004      -1.70161977328284328E-003 -5.82292625509246383E-004
   3.3700000000000001      -1.74634801149010921E-003 -5.98576858466125196E-004
   3.3937500000000003      -1.79253660016903574E-003 -6.15445345468889553E-004
   3.4175000000000000      -1.84027001356840744E-003 -6.32934228137553481E-004
   3.4412500000000001      -1.88964115580907426E-003 -6.51083349248388565E-004
   3.4649999999999999      -1.94075260097365996E-003 -6.69936803223851788E-004
   3.4887500000000000      -1.99371808650507243E-003 -6.89543599062636013E-004
   3.5124999999999997      -2.04866431318128815E-003 -7.09958460609493155E-004
   3.5362499999999999      -2.10573314567059043E-003 -7.31242805205822920E-004
   3.5599999999999996      -2.16508431370151773E-003 -7.53465946747170498E-004
   3.5837500000000002      -2.22689877898440969E-003 -7.76706595775011411E-004
   3.6074999999999995      -2.29138296677141879E-003 -8.01054746756491107E-004
   3.6312500000000001      -2.35877415753997033E-003 -8.26614084687216045E-004
   3.6549999999999994      -2.42934745371225147E-003 -8.53505097252473606E-004
   3.6787500000000000      -2.50342492567415384E-003 -8.81869163819441813E-004
   3.7025000000000001      -2.58138783705862390E-003 -9.11874025454142609E-004
   3.7262499999999998      -2.66369332479946637E-003 -9.43721254104085551E-004
   3.7500000000000000      -2.75089770597278542E-003 -9.77656697200340787E-004
   3.7525000000000004      -2.76038876231803195E-003 -9.81362129860372618E-004
   3.7549999999999999      -2.76994247456147655E-003 -9.85094409256775765E-004
   3.7574999999999998      -2.77955976796538098E-003 -9.88853945792153403E-004
   3.7599999999999998      -2.78924159289165247E-003 -9.92641160950267056E-004
   3.7624999999999997      -2.79898892332690503E-003 -9.96456486850894399E-004
   3.7650000000000001      -2.80880275726851829E-003 -1.00030036646943658E-003
   3.7675000000000005      -2.81868412239035014E-003 -1.00417325574105737E-003
   3.7700000000000000      -2.82863406990332923E-003 -1.00807562146541449E-003
   3.7725000000000000      -2.83865368034128115E-003 -1.01200794346194148E-003
   3.7749999999999999      -2.84874406342861593E-003 -1.01597071462280228E-003
   3.7774999999999999      -2.85890635921398715E-003 -1.01996444142155290E-003
   3.7799999999999994      -2.86914173925429880E-003 -1.02398964444509093E-003
   3.7825000000000006      -2.87945140785914738E-003 -1.02804685895278467E-003
   3.7850000000000001      -2.88983660339939968E-003 -1.03213663546445548E-003
   3.7875000000000001      -2.90029859969026874E-003 -1.03625954038131835E-003
   3.7900000000000000      -2.91083870741623866E-003 -1.04041615662863059E-003
   3.7925000000000000      -2.92145827569489664E-003 -1.04460708435512610E-003
   3.7949999999999995      -2.93215869366205773E-003 -1.04883294164775432E-003
   3.7974999999999999      -2.94294139217557644E-003 -1.05309436529697981E-003
   3.8000000000000003      -2.95380784560711138E-003 -1.05739201160226720E-003
   3.8025000000000002      -2.96475957373451907E-003 -1.06172655722283626E-003
   3.8050000000000002      -2.97579814374173291E-003 -1.06609870007683323E-003
   3.8075000000000001      -2.98692517233383088E-003 -1.07050916029235413E-003
   3.8099999999999996      -2.99814232797543118E-003 -1.07495868121399905E-003
   3.8125000000000000      -3.00945133326139874E-003 -1.07944803046899755E-003
   3.8150000000000004      -3.02085396742954359E-003 -1.08397800109727850E-003
   3.8174999999999999      -3.03235206902582356E-003 -1.08854941275023402E-003
   3.8199999999999998      -3.04394753868557312E-003 -1.09316311294607900E-003
   3.8224999999999998      -3.05564234233082115E-003 -1.09781997849079781E-003
   3.8249999999999997      -3.06743851408039156E-003 -1.10252091681329548E-003
   3.8275000000000001      -3.07933815985043892E-003 -1.10726686756721813E-003
   3.8300000000000005      -3.09134346089266114E-003 -1.11205880423065145E-003
   3.8325000000000000      -3.10345667771277011E-003 -1.11689773586425619E-003
   3.8350000000000000      -3.11568015461560896E-003 -1.12178470911856467E-003
   3.8374999999999999      -3.12801632227892876E-003 -1.12672080955692508E-003
   3.8399999999999999      -3.14046770520916329E-003 -1.13170716476349758E-003
   3.8424999999999994      -3.15303692495203609E-003 -1.13674494595316245E-003
   3.8450000000000006      -3.16572670594554356E-003 -1.14183537056510259E-003
   3.8475000000000001      -3.17853988131875992E-003 -1.14697970487243192E-003
   3.8500000000000001      -3.19147939906925648E-003 -1.15217926676680670E-003
   3.8525000000000000      -3.20454832880357268E-003 -1.15743542878808106E-003
   3.8550000000000000      -3.21774986889068401E-003 -1.16274962134881141E-003
   3.8574999999999995      -3.23108735422196437E-003 -1.16812333622777335E-003
   3.8599999999999999      -3.24456426457364524E-003 -1.17355813033594202E-003
   3.8625000000000003      -3.25818423364164977E-003 -1.17905562978555208E-003
   3.8650000000000002      -3.27195105881619317E-003 -1.18461753429265114E-003
   3.8675000000000002      -3.28586871177168538E-003 -1.19024562194722065E-003
   3.8700000000000001      -3.29994134995667413E-003 -1.19594175438909032E-003
   3.8724999999999996      -3.31417332907936457E-003 -1.20170788243272866E-003
   3.8750000000000000      -3.32856921669632839E-003 -1.20754605218947072E-003
   3.8775000000000004      -3.34313380704352042E-003 -1.21345841174840268E-003
   3.8799999999999999      -3.35787213714301355E-003 -1.21944721844021711E-003
   3.8824999999999998      -3.37278950460307390E-003 -1.22551484684937820E-003
   3.8849999999999998      -3.38789148694244001E-003 -1.23166379752904457E-003
   3.8874999999999997      -3.40318396290288346E-003 -1.23789670660509783E-003
   3.8900000000000001      -3.41867313582510648E-003 -1.24421635631707678E-003
   3.8925000000000005      -3.43436555970390040E-003 -1.25062568674358561E-003
   3.8950000000000000      -3.45026816739030066E-003 -1.25712780854540405E-003
   3.8975000000000000      -3.46638830243693307E-003 -1.26372601730194434E-003
   3.8999999999999999      -3.48273375466166000E-003 -1.27042380950498314E-003
   3.9024999999999999      -3.49931279708603831E-003 -1.27722489939630481E-003
   3.9049999999999994      -3.51613423268568991E-003 -1.28413323977497897E-003
   3.9075000000000006      -3.53320744062115720E-003 -1.29115304306344383E-003
   3.9100000000000001      -3.55054243315440238E-003 -1.29828880678738720E-003
   3.9125000000000001      -3.56814991473708692E-003 -1.30554534043987179E-003
   3.9150000000000000      -3.58604135322037818E-003 -1.31292779745778750E-003
   3.9175000000000000      -3.60422905824061982E-003 -1.32044171061566603E-003
   3.9199999999999995      -3.62272627082516670E-003 -1.32809303244790723E-003
   3.9224999999999999      -3.64154726567396262E-003 -1.33588818139236372E-003
   3.9250000000000003      -3.66070746838198426E-003 -1.34383409467804201E-003
   3.9275000000000002      -3.68022359036260672E-003 -1.35193828920324643E-003
   3.9300000000000002      -3.70011378485603530E-003 -1.36020893193220666E-003
   3.9325000000000001      -3.72039782819929762E-003 -1.36865492169631884E-003
   3.9349999999999996      -3.74109733154953401E-003 -1.37728598474449950E-003
   3.9375000000000000      -3.76223598956313202E-003 -1.38611278697934573E-003
   3.9400000000000004      -3.78383987424136181E-003 -1.39514706658733917E-003
   3.9424999999999999      -3.80593778438983012E-003 -1.40440179178265702E-003
   3.9449999999999998      -3.82856166470709001E-003 -1.41389134994831731E-003
   3.9474999999999998      -3.85174710887471175E-003 -1.42363177492218877E-003
   3.9499999999999997      -3.87553397706830302E-003 -1.43364102555234890E-003
   3.9525000000000001      -3.89996714853476376E-003 -1.44393932566287794E-003
   3.9550000000000005      -3.92509745803261683E-003 -1.45454958683892605E-003
   3.9575000000000000      -3.95098286867134971E-003 -1.46549793806667323E-003
   3.9600000000000000      -3.97768996033132181E-003 -1.47681439790726217E-003
   3.9624999999999999      -4.00529584369727076E-003 -1.48853373894222425E-003
   3.9649999999999999      -4.03389065903309984E-003 -1.50069661638464399E-003
   3.9674999999999994      -4.06358089423384822E-003 -1.51335106683034683E-003
   3.9700000000000006      -4.09449387674406043E-003 -1.52655453737597256E-003
   3.9725000000000001      -4.12678399102635231E-003 -1.54037669440252982E-003
   3.9750000000000001      -4.16064150889812120E-003 -1.55490341300042949E-003
   3.9775000000000000      -4.19630551542347560E-003 -1.57024261711550335E-003
   3.9800000000000000      -4.23408352488009992E-003 -1.58653314296546780E-003
   3.9824999999999995      -4.27438258190876354E-003 -1.60395879285483642E-003
   3.9849999999999999      -4.31776131718383457E-003 -1.62277185991560797E-003
   3.9875000000000003      -4.36502336964270619E-003 -1.64333534869112881E-003
   3.9900000000000002      -4.41740120975041284E-003 -1.66620605772700996E-003
   3.9925000000000002      -4.47696792562572374E-003 -1.69232070715740336E-003
   3.9950000000000001      -4.54776249708958250E-003 -1.72350459894590247E-003
   3.9974999999999996      -4.64020361534751759E-003 -1.76446695966819790E-003
   4.0000000000000000      -4.86383676510319680E-003 -1.86473437880882659E-003
   4.0025000000000004      -4.76268361987612285E-003 -2.08780533527828417E-003
   4.0049999999999999      -4.72072357372512255E-003 -2.17995706625342522E-003
   4.0075000000000003      -4.68846865133434789E-003 -2.25063519748961230E-003
   4.0099999999999998      -4.66122223558953011E-003 -2.31022181589426133E-003
   4.0125000000000002      -4.63716674066008173E-003 -2.36273501352461798E-003
   4.0149999999999997      -4.61537063939759622E-003 -2.41023375335456744E-003
   4.0175000000000001      -4.59528093422999738E-003 -2.45394015946666334E-003
   4.0199999999999996      -4.57653758054347125E-003 -2.49464984731702106E-003
   4.0225000000000000      -4.55889066713381728E-003 -2.53291499852044714E-003
   4.0250000000000004      -4.54215836748589341E-003 -2.56913731756168483E-003
   4.0274999999999999      -4.52620351897412791E-003 -2.60361980661588709E-003
   4.0300000000000002      -4.51091963942381029E-003 -2.63659767144382596E-003
   4.0324999999999998      -4.49622211356334820E-003 -2.66825780165859091E-003
   4.0350000000000001      -4.48204238874663069E-003 -2.69875159891948095E-003
   4.0374999999999996      -4.46832401212997853E-003 -2.72820373432374440E-003
   4.0400000000000000      -4.45501984218334927E-003 -2.75671831033785959E-003
   4.0425000000000004      -4.44209003540269390E-003 -2.78438330961340921E-003
   4.0449999999999999      -4.42950055988631467E-003 -2.81127387888072556E-003
   4.0475000000000003      -4.41722207692721823E-003 -2.83745480051761237E-003
   4.0499999999999998      -4.40522908455568806E-003 -2.86298238427457443E-003
   4.0525000000000002      -4.39349925210349296E-003 -2.88790593739291076E-003
   4.0549999999999997      -4.38201289604959934E-003 -2.91226892244908584E-003
   4.0579999999999998      -4.36852621856981174E-003 -2.94081851891934976E-003
   4.0599999999999996      -4.35970268871073690E-003 -2.95946317412191596E-003
   4.0625000000000000      -4.34884933237826739E-003 -2.98235959440331863E-003
   4.0650000000000004      -4.33817994308833416E-003 -3.00482685657230825E-003
   4.0674999999999999      -4.32768317757095244E-003 -3.02689001252561853E-003
   4.0700000000000003      -4.31734874377629266E-003 -3.04857179422418720E-003
   4.0724999999999998      -4.30716727013621264E-003 -3.06989290236841855E-003
   4.0750000000000002      -4.29713019498940973E-003 -3.09087225053699755E-003
   4.0774999999999997      -4.28722967249677532E-003 -3.11152717290434340E-003
   4.0800000000000001      -4.27745849213568684E-003 -3.13187360195870670E-003
   4.0824999999999996      -4.26781000947228442E-003 -3.15192622136213673E-003
   4.0850000000000000      -4.25827808629536484E-003 -3.17169859803900127E-003
   4.0875000000000004      -4.24885703866719096E-003 -3.19120329688036934E-003
   4.0899999999999999      -4.23954159160845091E-003 -3.21045198075002765E-003
   4.0925000000000002      -4.23032683942644455E-003 -3.22945549803990576E-003
   4.0949999999999998      -4.22120821084891705E-003 -3.24822395961514186E-003
   4.0975000000000001      -4.21218143827083256E-003 -3.26676680667783558E-003
   4.0999999999999996      -4.20324253053740333E-003 -3.28509287082526941E-003
   4.1025000000000000      -4.19438774877814273E-003 -3.30321042737104264E-003
   4.1050000000000004      -4.18561358488513200E-003 -3.32112724282984011E-003
   4.1074999999999999      -4.17691674229031008E-003 -3.33885061732728953E-003
   4.1100000000000003      -4.16829411874877504E-003 -3.35638742258180132E-003
   4.1124999999999998      -4.15974279087838635E-003 -3.37374413600992828E-003
   4.1150000000000002      -4.15126000024160745E-003 -3.39092687142786850E-003
   4.1174999999999997      -4.14284314078535582E-003 -3.40794140675400791E-003
   4.1200000000000001      -4.13448974748382731E-003 -3.42479320906575319E-003
   4.1224999999999996      -4.12619748606935823E-003 -3.44148745733140020E-003
   4.1250000000000000      -4.11796414355975263E-003 -3.45802906293613379E-003
   4.1275000000000004      -4.10978761992425272E-003 -3.47442268860143153E-003
   4.1299999999999999      -4.10166592020955959E-003 -3.49067276540878301E-003
   4.1325000000000003      -4.09359714747077087E-003 -3.50678350845417619E-003
   4.1349999999999998      -4.08557949628397549E-003 -3.52275893115924646E-003
   4.1375000000000002      -4.07761124679688076E-003 -3.53860285838843549E-003
   4.1399999999999997      -4.06969075926574397E-003 -3.55431893849298243E-003
   4.1425000000000001      -4.06181646902816895E-003 -3.56991065438463364E-003
   4.1449999999999996      -4.05398688188699039E-003 -3.58538133374736341E-003
   4.1475000000000000      -4.04620056982387885E-003 -3.60073415843199665E-003
   4.1500000000000004      -4.03845616706775476E-003 -3.61597217315808191E-003
   4.1524999999999999      -4.03075236644426151E-003 -3.63109829355083655E-003
   4.1550000000000002      -4.02308791599736634E-003 -3.64611531358703580E-003
   4.1574999999999998      -4.01546161585794072E-003 -3.66102591250156350E-003
   4.1600000000000001      -4.00787231532754879E-003 -3.67583266119227408E-003
   4.1624999999999996      -4.00031891018429175E-003 -3.69053802818926878E-003
   4.1650000000000000      -3.99280034015867587E-003 -3.70514438519529629E-003
   4.1675000000000004      -3.98531558658990221E-003 -3.71965401225518751E-003
   4.1699999999999999      -3.97786367023815479E-003 -3.73406910257602885E-003
   4.1725000000000003      -3.97044364924176944E-003 -3.74839176702785465E-003
   4.1749999999999998      -3.96305461720788434E-003 -3.76262403835007052E-003
   4.1775000000000002      -3.95569570142590560E-003 -3.77676787508707127E-003
   4.1799999999999997      -3.94836606119447747E-003 -3.79082516527371079E-003
   4.1825000000000001      -3.94106488625311970E-003 -3.80479772988995312E-003
   4.1849999999999996      -3.93379139531078916E-003 -3.81868732610197905E-003
   4.1875000000000000      -3.92654483466401121E-003 -3.83249565030569211E-003
   4.1900000000000004      -3.91932447689818594E-003 -3.84622434098708327E-003
   4.1924999999999999      -3.91212961966590309E-003 -3.85987498141273418E-003
   4.1950000000000003      -3.90495958453684379E-003 -3.87344910216261447E-003
   4.1974999999999998      -3.89781371591418771E-003 -3.88694818351623290E-003
   4.2000000000000002      -3.89069138001292081E-003 -3.90037365770246796E-003
   4.2024999999999997      -3.88359196389577747E-003 -3.91372691102235062E-003
   4.2050000000000001      -3.87651487456285460E-003 -3.92700928585351747E-003
   4.2074999999999996      -3.86945953809138439E-003 -3.94022208254422249E-003
   4.2100000000000000      -3.86242539882229686E-003 -3.95336656120430941E-003
   4.2125000000000004      -3.85541191859043548E-003 -3.96644394339975073E-003
   4.2149999999999999      -3.84841857599573086E-003 -3.97945541375722012E-003
   4.2175000000000002      -3.84144486571264595E-003 -3.99240212148426268E-003
   4.2199999999999998      -3.83449029783541721E-003 -4.00528518181048759E-003
   4.2225000000000001      -3.82755439725696381E-003 -4.01810567735478175E-003
   4.2249999999999996      -3.82063670307927934E-003 -4.03086465942300871E-003
   4.2275000000000000      -3.81373676805347442E-003 -4.04356314924054182E-003
   4.2300000000000004      -3.80685415804755956E-003 -4.05620213912350792E-003
   4.2324999999999999      -3.79998845154044329E-003 -4.06878259359252665E-003
   4.2350000000000003      -3.79313923914046053E-003 -4.08130545043218582E-003
   4.2374999999999998      -3.78630612312712538E-003 -4.09377162169954987E-003
   4.2400000000000002      -3.77948871701490243E-003 -4.10618199468501879E-003
   4.2424999999999997      -3.77268664513301898E-003 -4.11853743282279607E-003
   4.2450000000000001      -3.76589954224323519E-003 -4.13083877657902804E-003
   4.2474999999999996      -3.75912705314160409E-003 -4.14308684426215219E-003
   4.2500000000000000      -3.75236883231039276E-003 -4.15528243283111876E-003
   4.3262499999999999      -3.55163621865711276E-003 -4.50544184159703404E-003
   4.4024999999999999      -3.35756061427497409E-003 -4.82238864455181940E-003
   4.4787499999999998      -3.16668069161082314E-003 -5.11471137313310262E-003
   4.5549999999999997      -2.97708625065290196E-003 -5.38753710998892636E-003
   4.6312499999999996      -2.78765854850961938E-003 -5.64420240869148004E-003
   4.7074999999999996      -2.59772299140606858E-003 -5.88701850822353091E-003
   4.7837500000000004      -2.40687104879691582E-003 -6.11766505924509710E-003
   4.8600000000000003      -2.21486112702225539E-003 -6.33741051378228053E-003
   4.9362500000000002      -2.02155989693426821E-003 -6.54724365167505193E-003
   5.0125000000000002      -1.82690588015890060E-003 -6.74795614207427796E-003
   5.0887500000000001      -1.63088599053144018E-003 -6.94019653518838583E-003
   5.1650000000000000      -1.43351996626764951E-003 -7.12450679186018686E-003
   5.2412500000000000      -1.23484978969579952E-003 -7.30134771601326140E-003
   5.3174999999999999      -1.03493235954915186E-003 -7.47111710349886680E-003
   5.3937499999999998      -8.33834339848096590E-004 -7.63416297311065532E-003
   5.4699999999999998      -6.31628497895808530E-004 -7.79079339601005880E-003
   5.5462499999999997      -4.28391080243318418E-004 -7.94128392169352743E-003
   5.6224999999999996      -2.24199923729346228E-004 -8.08588327350919303E-003
   5.6987500000000004      -1.91330941293267235E-005 -8.22481777720234300E-003
   5.7750000000000004       1.86732092199636164E-004 -8.35829484774100635E-003
   5.8512500000000003       3.93319766044668176E-004 -8.48650576655853722E-003
   5.9275000000000002       6.00555995885226836E-004 -8.60962791743905519E-003
   6.0037500000000001       8.08369124610466231E-004 -8.72782660476135834E-003
   6.0800000000000001       1.01668999148895592E-003 -8.84125654544085787E-003
   6.1562500000000000       1.22545206851124803E-003 -8.95006310538953159E-003
   6.2324999999999999       1.43459153258194017E-003 -9.05438333112278289E-003
   6.3087499999999999       1.64404728993977666E-003 -9.15434681847196799E-003
   6.3849999999999998       1.85376096505732212E-003 -9.25007644919411710E-003
   6.4612499999999997       2.06367686339186101E-003 -9.34168902023811351E-003
   6.5375000000000005       2.27374191509118091E-003 -9.42929578488119376E-003
   6.6137499999999996       2.48390560511387330E-003 -9.51300292118340690E-003
   6.6900000000000013       2.69411989393553847E-003 -9.59291194004474081E-003
   6.7662500000000003       2.90433913203835348E-003 -9.66912004276910056E-003
   6.8425000000000002       3.11451997063161030E-003 -9.74172043616249039E-003
   6.9187500000000002       3.32462127051174781E-003 -9.81080261182901668E-003
   6.9949999999999992       3.53460401024220270E-003 -9.87645259431806435E-003
   7.0712500000000000       3.74443119532006340E-003 -9.93875316433837953E-003
   7.1475000000000000       3.95406776834443443E-003 -9.99778405832086638E-003
   7.2237500000000008       4.16348052136276178E-003 -1.00536221491824059E-002
   7.2999999999999998       4.37263801059054220E-003 -1.01063416101326853E-002
   7.3762499999999998       4.58151047384237117E-003 -1.01560140637975815E-002
   7.4524999999999997       4.79006975087381028E-003 -1.02027087184775166E-002
   7.5287499999999987       4.99828920675502667E-003 -1.02464924930828379E-002
   7.6050000000000004       5.20614365833487781E-003 -1.02874301320602501E-002
   7.6812499999999995       5.41360930380555602E-003 -1.03255843114351716E-002
   7.7575000000000003       5.62066365534100078E-003 -1.03610157369392140E-002
   7.8337500000000002       5.82728547475488880E-003 -1.03937832350627854E-002
   7.9100000000000010       6.03345471210663988E-003 -1.04239438377643004E-002
   7.9862500000000001       6.23915244717366743E-003 -1.04515528614756714E-002
   8.0625000000000000       6.44436083370326235E-003 -1.04766639809627110E-002
   8.1387499999999999       6.64906304635610144E-003 -1.04993292985265507E-002
   8.2149999999999999       6.85324323025099207E-003 -1.05195994089669481E-002
   8.2912499999999998       7.05688645301600238E-003 -1.05375234606696570E-002
   8.3674999999999997       7.25997865924282032E-003 -1.05531492131310644E-002
   8.4437499999999996       7.46250662723072378E-003 -1.05665230911943485E-002
   8.5199999999999996       7.66445792789659155E-003 -1.05776902362451544E-002
   8.5962499999999995       7.86582088572175889E-003 -1.05866945545991190E-002
   8.6724999999999994       8.06658454193647304E-003 -1.05935787637343806E-002
   8.7487499999999994       8.26673861788048379E-003 -1.05983844340186480E-002
   8.8249999999999993       8.46627348329144318E-003 -1.06011520325508847E-002
   8.9012499999999992       8.66518012303702477E-003 -1.06019209607731667E-002
   8.9774999999999991       8.86345010703530091E-003 -1.06007295924008677E-002
   9.0537500000000009       9.06107556143127824E-003 -1.05976153092405875E-002
   9.1300000000000008       9.25804914131280431E-003 -1.05926145353991610E-002
   9.2062500000000007       9.45436400491465184E-003 -1.05857627699292422E-002
   9.2825000000000006       9.65001378922737685E-003 -1.05770946179386330E-002
   9.3587500000000006       9.84499258689284541E-003 -1.05666438201942152E-002
   9.4350000000000005       1.00392949242435678E-002 -1.05544432812764623E-002
   9.5112500000000004       1.02329157403363430E-002 -1.05405250963802963E-002
   9.5875000000000004       1.04258503668527448E-002 -1.05249205768994415E-002
   9.6637500000000003       1.06180945087834735E-002 -1.05076602749609119E-002
   9.7400000000000002       1.08096442258750636E-002 -1.04887740070791890E-002
   9.8162500000000001       1.10004959148783093E-002 -1.04682908770718092E-002
   9.8925000000000001       1.11906462926806161E-002 -1.04462392983195804E-002
   9.9687500000000000       1.13800923795533294E-002 -1.04226470145908929E-002
   10.045000000000000       1.15688314877254120E-002 -1.03975411240945729E-002
   10.121200000000000       1.17567381372153407E-002 -1.03709660144746096E-002
   10.197500000000000       1.19441793726291524E-002 -1.03428937868753259E-002
   10.273800000000000       1.21309062270219294E-002 -1.03133836660151187E-002
   10.350000000000000       1.23166737164053693E-002 -1.02825018388603157E-002
   10.426200000000000       1.25017256054904234E-002 -1.02502346550793558E-002
   10.502500000000000       1.26863021184434668E-002 -1.02165606471567860E-002
   10.578799999999999       1.28701589223214966E-002 -1.01815443692331153E-002
   10.654999999999999       1.30530556511864945E-002 -1.01452568969464807E-002
   10.731199999999999       1.32352331129773973E-002 -1.01076752233872358E-002
   10.807499999999999       1.34169285133465734E-002 -1.00687690609696338E-002
   10.883699999999999       1.35976652961644455E-002 -1.00286614748326744E-002
   10.960000000000001       1.37779177021415105E-002 -9.98726785931013279E-003
   11.036300000000001       1.39574480860580694E-002 -9.94466027436191786E-003
   11.112500000000001       1.41360227292001411E-002 -9.90091671309372215E-003
   11.188800000000001       1.43141106264720718E-002 -9.85594173678098866E-003
   11.265000000000001       1.44912453940269463E-002 -9.80987216948682461E-003
   11.341200000000001       1.46676614600493912E-002 -9.76266834912308673E-003
   11.417500000000000       1.48435895992333911E-002 -9.71428427037952617E-003
   11.493800000000000       1.50187986107762697E-002 -9.66479896381430142E-003
   11.570000000000000       1.51930611702192752E-002 -9.61429686151601959E-003
   11.646200000000000       1.53666083730023412E-002 -9.56273084884186157E-003
   11.722500000000000       1.55396676518595005E-002 -9.51004787254806395E-003
   11.798800000000000       1.57120119631139823E-002 -9.45633130639711439E-003
   11.875000000000000       1.58834180912745329E-002 -9.40166960950091467E-003
   11.951200000000000       1.60541137126626043E-002 -9.34600873417233864E-003
   12.027500000000000       1.62243228459538862E-002 -9.28928907484336160E-003
   12.103800000000000       1.63938224956138787E-002 -9.23159815351471888E-003
   12.180000000000000       1.65623934533471497E-002 -9.17302828887683018E-003
   12.256200000000000       1.67302599435893984E-002 -9.11351899321652219E-003
   12.332500000000000       1.68976425572555933E-002 -9.05300456461506642E-003
   12.408799999999999       1.70643222815959339E-002 -8.99157647468334410E-003
   12.484999999999999       1.72300838462947428E-002 -8.92933071114000027E-003
   12.561199999999999       1.73951480185721812E-002 -8.86620075651162014E-003
   12.637499999999999       1.75597319532261840E-002 -8.80211518799740508E-003
   12.713699999999999       1.77234061880917927E-002 -8.73725488202047908E-003
   12.789999999999999       1.78866023077693496E-002 -8.67146226837715514E-003
   12.866299999999999       1.80491070924489461E-002 -8.60483434387253679E-003
   12.942500000000003       1.82107109778591875E-002 -8.53747225052440238E-003
   13.018800000000001       1.83718402134156328E-002 -8.46921115315329813E-003
   13.095000000000001       1.85320745611763094E-002 -8.40024171027809428E-003
   13.171199999999999       1.86916277968539116E-002 -8.33048649293478827E-003
   13.247500000000000       1.88507101518237997E-002 -8.25986373962003285E-003
   13.323800000000002       1.90091140113508132E-002 -8.18847562038816680E-003
   13.400000000000000       1.91666353492910835E-002 -8.11642811598735532E-003
   13.476200000000000       1.93234844890668028E-002 -8.04363886105967374E-003
   13.552499999999998       1.94798682513012099E-002 -7.97002139784548126E-003
   13.628800000000000       1.96355826881498240E-002 -7.89568111326444111E-003
   13.705000000000000       1.97904273781187648E-002 -7.82072699148352209E-003
   13.781200000000000       1.99446091961682538E-002 -7.74507200272987143E-003
   13.857500000000000       2.00983315470711320E-002 -7.66862525688232280E-003
   13.933799999999998       2.02513940410487328E-002 -7.59149519662644968E-003
   14.010000000000002       2.04035997541371847E-002 -7.51379367945356931E-003
   14.086200000000000       2.05551521128700503E-002 -7.43542931480155322E-003
   14.162500000000000       2.07062511221120793E-002 -7.35630707623156042E-003
   14.238799999999999       2.08566998839528825E-002 -7.27653835214703976E-003
   14.315000000000000       2.10063049206842163E-002 -7.19623776986073622E-003
   14.391200000000000       2.11552662725076265E-002 -7.11530985377204894E-003
   14.467499999999999       2.13037806125955208E-002 -7.03365568636067379E-003
   14.543799999999999       2.14516544999013188E-002 -6.95138944995475107E-003
   14.619999999999997       2.15986978585305037E-002 -6.86862838818024651E-003
   14.696200000000001       2.17451073858908883E-002 -6.78527314481427741E-003
   14.772500000000001       2.18910764527404170E-002 -6.70122110191607393E-003
   14.848799999999999       2.20364149874162224E-002 -6.61658907778602846E-003
   14.924999999999999       2.21809362188471713E-002 -6.53149679799028098E-003
   15.001200000000003       2.23248335063250675E-002 -6.44584124765047988E-003
   15.077500000000001       2.24682969279965984E-002 -6.35951633229766937E-003
   15.153800000000000       2.26111396984192796E-002 -6.27264140984300569E-003
   15.230000000000000       2.27531782831158456E-002 -6.18533860666844754E-003
   15.306200000000000       2.28946027541265876E-002 -6.09750148464135912E-003
   15.382500000000002       2.30355999631333096E-002 -6.00902068955121507E-003
   15.458800000000000       2.31759863734691367E-002 -5.92001801111534387E-003
   15.535000000000000       2.33155816594122559E-002 -5.83061786535909923E-003
   15.611199999999998       2.34545726735293884E-002 -5.74071056451045357E-003
   15.687500000000000       2.35931430934939596E-002 -5.65018364757100336E-003
   15.763800000000002       2.37311125840635635E-002 -5.55916119910354264E-003
   15.840000000000000       2.38683039523998435E-002 -5.46776979487318109E-003
   15.916200000000000       2.40049008461710629E-002 -5.37589665500555567E-003
   15.992499999999998       2.41410838077609040E-002 -5.28342637735970851E-003
   16.068800000000000       2.42766756055223208E-002 -5.19048523875773309E-003
   16.145000000000000       2.44115021050393642E-002 -5.09720189450488335E-003
   16.221200000000000       2.45457438119740627E-002 -5.00346066585736007E-003
   16.297499999999999       2.46795781260214300E-002 -4.90914337728598667E-003
   16.373799999999999       2.48128309005309008E-002 -4.81437842438378182E-003
   16.449999999999999       2.49453310229725625E-002 -4.71929646198379626E-003
   16.526199999999999       2.50772558959040902E-002 -4.62377906266971637E-003
   16.602499999999999       2.52087798960718215E-002 -4.52770542774643108E-003
   16.678799999999999       2.53397318834644933E-002 -4.43120595516054410E-003
   16.754999999999999       2.54699437372362808E-002 -4.33441319661735658E-003
   16.831199999999999       2.55995898084478077E-002 -4.23720610396628034E-003
   16.907499999999999       2.57288414493162046E-002 -4.13946137130997982E-003
   16.983799999999999       2.58575304955602492E-002 -4.04131130974873503E-003
   17.059999999999999       2.59854917108353449E-002 -3.94289027891685327E-003
   17.136199999999999       2.61128964300230589E-002 -3.84407475273899598E-003
   17.212499999999999       2.62399130446686994E-002 -3.74473906206586197E-003
   17.288799999999998       2.63663763070619318E-002 -3.64501735800777530E-003
   17.364999999999998       2.64921238288948167E-002 -3.54504574237191278E-003
   17.441199999999998       2.66173239840319202E-002 -3.44469834368349047E-003
   17.517499999999998       2.67421422633813549E-002 -3.34384725044382545E-003
   17.593800000000002       2.68664162616829363E-002 -3.24262836489077472E-003
   17.670000000000002       2.69899864163255579E-002 -3.14117945134384817E-003
   17.746200000000002       2.71130181877321241E-002 -3.03937240197174737E-003
   17.822500000000002       2.72356741984089330E-002 -2.93707716541781677E-003
   17.898800000000001       2.73577948513217886E-002 -2.83443131641688759E-003
   17.975000000000001       2.74792233431522988E-002 -2.73157420751909139E-003
   18.051200000000001       2.76001222605248217E-002 -2.62837560796563320E-003
   18.127500000000001       2.77206513939155762E-002 -2.52470343658285808E-003
   18.203800000000001       2.78406539142638312E-002 -2.42069687506517436E-003
   18.280000000000001       2.79599757299190364E-002 -2.31649680128362444E-003
   18.356200000000001       2.80787766037397316E-002 -2.21197096849301642E-003
   18.432500000000001       2.81972135569827226E-002 -2.10698536540570008E-003
   18.508800000000001       2.83151324628590599E-002 -2.00168070623285002E-003
   18.585000000000001       2.84323819086656701E-002 -1.89619932513829920E-003
   18.661200000000001       2.85491188778479975E-002 -1.79040705166811937E-003
   18.737500000000001       2.86654976504021677E-002 -1.68416803211411583E-003
   18.813800000000001       2.87813667738944685E-002 -1.57762444768072335E-003
   18.890000000000001       2.88965774547247679E-002 -1.47092002783838472E-003
   18.966200000000001       2.90112839358847990E-002 -1.36391877473547758E-003
   19.042500000000000       2.91256378014672981E-002 -1.25648308609719412E-003
   19.118800000000000       2.92394902238222350E-002 -1.14875655321996714E-003
   19.195000000000000       2.93526949928761723E-002 -1.04088424693782496E-003
   19.271200000000000       2.94654036564502148E-002 -9.32728430244005426E-004
   19.347500000000000       2.95777651614092668E-002 -8.24149833444518844E-004
   19.423700000000000       2.96894869676584128E-002 -7.15436242843230834E-004
   19.500000000000000       2.98008642906436791E-002 -6.06305459572589094E-004
   19.576300000000000       2.99117521631445012E-002 -4.96903070126363086E-004
   19.652500000000000       3.00220081727139501E-002 -3.87376042691957865E-004
   19.728800000000000       3.01319236507200279E-002 -2.77439918098142579E-004
   19.805000000000000       3.02412124136366145E-002 -1.67385833324048611E-004
   19.881200000000000       3.03500207522288262E-002 -5.70728051126023921E-005
   19.957500000000000       3.04584924230186412E-002  5.36415466882863662E-005


==> anc/M2_2_5_v2.dat <==
  2.12500000000000015E-002  1.06030242107000548E-010 -8.06151615539460478E-011
  4.49999999999999983E-002 -1.28131968287788988E-007 -4.09767356065794925E-008
  6.87500000000000056E-002 -3.00234630353596653E-007 -9.60237139665215074E-008
  9.24999999999999989E-002 -5.45617845928184583E-007 -1.74520053983608921E-007
  0.11625000000000002      -8.65142454894296788E-007 -2.76748113194982032E-007
  0.14000000000000001      -1.25968314283409730E-006 -4.02995190629880663E-007
  0.16375000000000001      -1.73012874021848011E-006 -5.53553640688547629E-007
  0.18750000000000000      -2.27738252985817147E-006 -7.28720990305601885E-007
  0.21124999999999999      -2.90236256289648303E-006 -9.28800059512470929E-007
  0.23499999999999999      -3.60600198363496551E-006 -1.15409908551812715E-006
  0.25874999999999998      -4.38924936349492629E-006 -1.40493185043236904E-006
  0.28249999999999997      -5.25306904443025090E-006 -1.68161781276102580E-006
  0.30625000000000002      -6.19844149211978568E-006 -1.98448224280787840E-006
  0.33000000000000002      -7.22636365928128986E-006 -2.31385636212380348E-006
  0.35375000000000001      -8.33784935946303653E-006 -2.67007748714958288E-006
  0.37750000000000000      -9.53392965168417094E-006 -3.05348917720508244E-006
  0.40125000000000000      -1.08156532363105136E-005 -3.46444138698403652E-006
  0.42499999999999999      -1.21840868625689655E-005 -3.90329062372064202E-006
  0.44874999999999998      -1.36403157481208068E-005 -4.37040010920131430E-006
  0.47249999999999992      -1.51854440111324768E-005 -4.86613994680256090E-006
  0.49625000000000008      -1.68205951153010445E-005 -5.39088729374397772E-006
  0.52000000000000002      -1.85469123283117489E-005 -5.94502653875366129E-006
  0.54374999999999996      -2.03655591942264046E-005 -6.52894948535232856E-006
  0.56750000000000000      -2.22777200203220076E-005 -7.14305554097137265E-006
  0.59125000000000005      -2.42846003789241984E-005 -7.78775191213028325E-006
  0.61499999999999999      -2.63874276248025995E-005 -8.46345380590877358E-006
  0.63875000000000004      -2.85874514287217821E-005 -9.17058463795991108E-006
  0.66249999999999998      -3.08859443277684407E-005 -9.90957624732198420E-006
  0.68625000000000003      -3.32842022931034603E-005 -1.06808691182987033E-005
  0.70999999999999996      -3.57835453158175662E-005 -1.14849126096901652E-005
  0.73375000000000001      -3.83853180116012165E-005 -1.23221651916700183E-005
  0.75749999999999995      -4.10908902449716074E-005 -1.31930946906187855E-005
  0.78125000000000000      -4.39016577738360691E-005 -1.40981785422377379E-005
  0.80500000000000016      -4.68190429152068294E-005 -1.50379040532835322E-005
  0.82875000000000010      -4.98444952329213210E-005 -1.60127686722804104E-005
  0.85250000000000004      -5.29794922482652362E-005 -1.70232802695839788E-005
  0.87624999999999997      -5.62255401744351548E-005 -1.80699574271896664E-005
  0.90000000000000002      -5.95841746758275851E-005 -1.91533297386973565E-005
  0.92374999999999996      -6.30569616531875831E-005 -2.02739381198656718E-005
  0.94750000000000001      -6.66454980557014138E-005 -2.14323351302099269E-005
  0.97124999999999995      -7.03514127211729703E-005 -2.26290853061220936E-005
  0.99500000000000000      -7.41763672454811391E-005 -2.38647655060146772E-005
   1.0187500000000000      -7.81220568825743294E-005 -2.51399652680163770E-005
   1.0425000000000000      -8.21902114763257876E-005 -2.64552871807758232E-005
   1.0662499999999999      -8.63825964256392510E-005 -2.78113472679574035E-005
   1.0900000000000001      -9.07010136842677602E-005 -2.92087753870457037E-005
   1.1137500000000000      -9.51473027968855899E-005 -3.06482156431059875E-005
   1.1375000000000000      -9.97233419730343565E-005 -3.21303268181850625E-005
   1.1612499999999999      -1.04431049200650651E-004 -3.36557828170719431E-005
   1.1850000000000001      -1.09272383400975932E-004 -3.52252731301789580E-005
   1.2087500000000000      -1.14249345626744872E-004 -3.68395033143432239E-005
   1.2324999999999999      -1.19363980305653861E-004 -3.84991954923969814E-005
   1.2562500000000001      -1.24618376531222222E-004 -4.02050888723963455E-005
   1.2800000000000000      -1.30014669403275126E-004 -4.19579402874571813E-005
   1.3037500000000000      -1.35555041420402060E-004 -4.37585247571904023E-005
   1.3274999999999999      -1.41241723927198256E-004 -4.56076360718977951E-005
   1.3512500000000001      -1.47076998617038832E-004 -4.75060874000363885E-005
   1.3750000000000000      -1.53063199097817112E-004 -4.94547119216317584E-005
   1.3987499999999999      -1.59202712517457495E-004 -5.14543634869139881E-005
   1.4225000000000001      -1.65497981256874954E-004 -5.35059173029690132E-005
   1.4462500000000000      -1.71951504691882003E-004 -5.56102706492293171E-005
   1.4700000000000000      -1.78565841027837348E-004 -5.77683436233920696E-005
   1.4937499999999999      -1.85343609210753463E-004 -5.99810799193413208E-005
   1.5175000000000001      -1.92287490918797960E-004 -6.22494476387599826E-005
   1.5412500000000000      -1.99400232638371832E-004 -6.45744401382083863E-005
   1.5649999999999999      -2.06684647829205945E-004 -6.69570769135715568E-005
   1.5887500000000001      -2.14143619183197092E-004 -6.93984045238877912E-005
   1.6125000000000000      -2.21780100982001116E-004 -7.18994975567060249E-005
   1.6362500000000000      -2.29597121558729151E-004 -7.44614596372574042E-005
   1.6599999999999999      -2.37597785869430521E-004 -7.70854244838746705E-005
   1.6837500000000001      -2.45785278180424434E-004 -7.97725570122565582E-005
   1.7075000000000000      -2.54162864877940584E-004 -8.25240544913438489E-005
   1.7312500000000000      -2.62733897406953727E-004 -8.53411477537662752E-005
   1.7549999999999999      -2.71501815346581919E-004 -8.82251024640137580E-005
   1.7787500000000001      -2.80470149629888723E-004 -9.11772204477108515E-005
   1.8025000000000000      -2.89642525916500619E-004 -9.41988410856011316E-005
   1.8262499999999999      -2.99022668127020097E-004 -9.72913427761078458E-005
   1.8499999999999999      -3.08614402148851569E-004 -1.00456144470607720E-004
   1.8737499999999998      -3.18421659723737438E-004 -1.03694707285856741E-004
   1.8974999999999997      -3.28448482528056150E-004 -1.07008536198325286E-004
   1.9212499999999997      -3.38699026457721895E-004 -1.10399181825552727E-004
   1.9450000000000001      -3.49177566130414786E-004 -1.13868242300010976E-004
   1.9687500000000000      -3.59888499618799234E-004 -1.17417365241378365E-004
   1.9924999999999999      -3.70836353429441243E-004 -1.21048249833577055E-004
   2.0162499999999999      -3.82025787743242465E-004 -1.24762649013412344E-004
   2.0400000000000000      -3.93461601934426354E-004 -1.28562371778189784E-004
   2.0637500000000002      -4.05148740386463487E-004 -1.32449285620264126E-004
   2.0874999999999999      -4.17092298624757230E-004 -1.36425319097110791E-004
   2.1112500000000001      -4.29297529787513589E-004 -1.40492464546204844E-004
   2.1349999999999998      -4.41769851457943273E-004 -1.44652780954752279E-004
   2.1587499999999999      -4.54514852882865995E-004 -1.48908396995148891E-004
   2.1825000000000001      -4.67538302604855922E-004 -1.53261514237959122E-004
   2.2062499999999998      -4.80846156537361412E-004 -1.57714410555207955E-004
   2.2300000000000000      -4.94444566514763402E-004 -1.62269443727876424E-004
   2.2537500000000001      -5.08339889352072360E-004 -1.66929055272715238E-004
   2.2774999999999999      -5.22538696452048610E-004 -1.71695774504817433E-004
   2.3012500000000000      -5.37047784000879323E-004 -1.76572222853872999E-004
   2.3250000000000002      -5.51874183829078745E-004 -1.81561118464134178E-004
   2.3487499999999999      -5.67025174797217363E-004 -1.86665281037145354E-004
   2.3725000000000001      -5.82508295229293405E-004 -1.91887637094970842E-004
   2.3962500000000002      -5.98331355821403606E-004 -1.97231225481989413E-004
   2.4199999999999999      -6.14502453613739513E-004 -2.02699203305609468E-004
   2.4437500000000001      -6.31029986758099891E-004 -2.08294852235383211E-004
   2.4674999999999998      -6.47922670396238083E-004 -2.14021585272735932E-004
   2.4912500000000000      -6.65189553629521842E-004 -2.19882953994174774E-004
   2.5150000000000001      -6.82840037398379411E-004 -2.25882656217972651E-004
   2.5387499999999998      -7.00883894238994720E-004 -2.32024544425246529E-004
   2.5625000000000000      -7.19331288847256038E-004 -2.38312634594208065E-004
   2.5862500000000002      -7.38192800470890888E-004 -2.44751115798649886E-004
   2.6099999999999999      -7.57479446911384449E-004 -2.51344360513758465E-004
   2.6337500000000000      -7.77202710351230911E-004 -2.58096935717451687E-004
   2.6575000000000002      -7.97374565179785567E-004 -2.65013614863440956E-004
   2.6812499999999999      -8.18007508010907907E-004 -2.72099390810979862E-004
   2.7050000000000001      -8.39114590108002573E-004 -2.79359489806238503E-004
   2.7287499999999998      -8.60709452457771420E-004 -2.86799386621562256E-004
   2.7524999999999999      -8.82806363763111732E-004 -2.94424820971819713E-004
   2.7762500000000001      -9.05420261658998167E-004 -3.02241815341801096E-004
   2.7999999999999998      -9.28566797493345043E-004 -3.10256694375576480E-004
   2.8237500000000000      -9.52262385058777884E-004 -3.18476105998170248E-004
   2.8475000000000001      -9.76524253711654865E-004 -3.26907044462306537E-004
   2.8712499999999999      -1.00137050637308074E-003 -3.35556875538866217E-004
   2.8950000000000000      -1.02682018297406636E-003 -3.44433364099667625E-004
   2.9187500000000002      -1.05289332998543335E-003 -3.53544704375986156E-004
   2.9424999999999999      -1.07961107676427578E-003 -3.62899553216814883E-004
   2.9662500000000001      -1.10699571955552058E-003 -3.72507066718284329E-004
   2.9900000000000002      -1.13507081411211514E-003 -3.82376940651280852E-004
   3.0137499999999999      -1.16386127804450146E-003 -3.92519455179775572E-004
   3.0375000000000001      -1.19339350418375557E-003 -4.02945524439716520E-004
   3.0612499999999998      -1.22369548644859333E-003 -4.13666751640027542E-004
   3.0850000000000000      -1.25479695995149511E-003 -4.24695490456443740E-004
   3.1087500000000001      -1.28672955737194452E-003 -4.36044913619433269E-004
   3.1324999999999998      -1.31952698397614157E-003 -4.47729089754174045E-004
   3.1562500000000000      -1.35322521408633373E-003 -4.59763069719624248E-004
   3.1800000000000002      -1.38786271231616711E-003 -4.72162983922884828E-004
   3.2037499999999999      -1.42348068351383014E-003 -4.84946152364290606E-004
   3.2275000000000000      -1.46012335612021493E-003 -4.98131209510687301E-004
   3.2512500000000006      -1.49783830459206688E-003 -5.11738246515730435E-004
   3.2749999999999999      -1.53667681770803806E-003 -5.25788973828275521E-004
   3.2987500000000005      -1.57669432103166394E-003 -5.40306907881340907E-004
   3.3224999999999998      -1.61795086363307819E-003 -5.55317586372115301E-004
   3.3462500000000004      -1.66051168148241318E-003 -5.70848817678208122E-004
   3.3700000000000001      -1.70444785287204945E-003 -5.86930971274113268E-004
   3.3937500000000003      -1.74983706500736295E-003 -6.03597317706691563E-004
   3.4175000000000000      -1.79676451557112091E-003 -6.20884428804177970E-004
   3.4412500000000001      -1.84532398145449152E-003 -6.38832652351468077E-004
   3.4649999999999999      -1.89561908808228742E-003 -6.57486676764144277E-004
   3.4887500000000000      -1.94776483921392930E-003 -6.76896211604767744E-004
   3.5124999999999997      -2.00188946208256641E-003 -6.97116809630788747E-004
   3.5362499999999999      -2.05813666452022261E-003 -7.18210872686326249E-004
   3.5599999999999996      -2.11666840668591535E-003 -7.40248888794522021E-004
   3.5837500000000002      -2.17766836126422406E-003 -7.63310976765991665E-004
   3.6074999999999995      -2.24134626177208878E-003 -7.87488829586881645E-004
   3.6312500000000001      -2.30794344914922326E-003 -8.12888195076231319E-004
   3.6549999999999994      -2.37774004354018593E-003 -8.39632086003269705E-004
   3.6787500000000000      -2.45106436669247172E-003 -8.67865000931981705E-004
   3.7025000000000001      -2.52830554602940247E-003 -8.97758574779783901E-004
   3.7262499999999998      -2.60993072816445397E-003 -9.29519301609917667E-004
   3.7500000000000000      -2.69650914192166987E-003 -9.63399339394055269E-004
   3.7525000000000004      -2.70593811465355810E-003 -9.67101063569369437E-004
   3.7549999999999999      -2.71543055049917621E-003 -9.70830078799512922E-004
   3.7574999999999998      -2.72498739880130915E-003 -9.74586807087202676E-004
   3.7599999999999998      -2.73460963402580868E-003 -9.78371681615934066E-004
   3.7624999999999997      -2.74429825523010663E-003 -9.82185146641098355E-004
   3.7650000000000001      -2.75405428636379783E-003 -9.86027657681790536E-004
   3.7675000000000005      -2.76387878164897731E-003 -9.89899683535543518E-004
   3.7700000000000000      -2.77377281994647734E-003 -9.93801704354572383E-004
   3.7725000000000000      -2.78373751027088815E-003 -9.97734213717354048E-004
   3.7749999999999999      -2.79377399176776106E-003 -1.00169771872288585E-003
   3.7774999999999999      -2.80388343488926182E-003 -1.00569274051906022E-003
   3.7799999999999994      -2.81406704262030741E-003 -1.00971981485457798E-003
   3.7825000000000006      -2.82432605176743262E-003 -1.01377949265910906E-003
   3.7850000000000001      -2.83466173431410999E-003 -1.01787234065346026E-003
   3.7875000000000001      -2.84507539885170456E-003 -1.02199894199337749E-003
   3.7900000000000000      -2.85556839206259957E-003 -1.02615989693902762E-003
   3.7925000000000000      -2.86614210032993958E-003 -1.03035582357730374E-003
   3.7949999999999995      -2.87679795138698216E-003 -1.03458735856626198E-003
   3.7974999999999999      -2.88753741608094826E-003 -1.03885515792903962E-003
   3.8000000000000003      -2.89836201022986798E-003 -1.04315989789017030E-003
   3.8025000000000002      -2.90927329658389978E-003 -1.04750227575899904E-003
   3.8050000000000002      -2.92027288689826990E-003 -1.05188301086344880E-003
   3.8075000000000001      -2.93136244412578678E-003 -1.05630284553772822E-003
   3.8099999999999996      -2.94254368473741753E-003 -1.06076254616780372E-003
   3.8125000000000000      -2.95381838118028480E-003 -1.06526290429886841E-003
   3.8150000000000004      -2.96518836448308488E-003 -1.06980473780930925E-003
   3.8174999999999999      -2.97665552701995928E-003 -1.07438889215618174E-003
   3.8199999999999998      -2.98822182539494564E-003 -1.07901624167956777E-003
   3.8224999999999998      -2.99988928375799230E-003 -1.08368769107928132E-003
   3.8249999999999997      -3.01165999742697725E-003 -1.08840417702013581E-003
   3.8275000000000001      -3.02353613421654484E-003 -1.09316666892747571E-003
   3.8300000000000005      -3.03551994170672646E-003 -1.09797617194980885E-003
   3.8325000000000000      -3.04761374890995468E-003 -1.10283372791989266E-003
   3.8350000000000000      -3.05981997101460734E-003 -1.10774041745151722E-003
   3.8374999999999999      -3.07214111504667143E-003 -1.11269736239525872E-003
   3.8399999999999999      -3.08457978152675266E-003 -1.11770572687239092E-003
   3.8424999999999994      -3.09713867392609260E-003 -1.12276672116348188E-003
   3.8450000000000006      -3.10982060167243378E-003 -1.12788160329499064E-003
   3.8475000000000001      -3.12262848677462594E-003 -1.13305168197241728E-003
   3.8500000000000001      -3.13556537028999559E-003 -1.13827831949628766E-003
   3.8525000000000000      -3.14863441921073642E-003 -1.14356293487313083E-003
   3.8550000000000000      -3.16183893401156399E-003 -1.14890700721346118E-003
   3.8574999999999995      -3.17518235664675718E-003 -1.15431207934425816E-003
   3.8599999999999999      -3.18866827924926301E-003 -1.15977976173274079E-003
   3.8625000000000003      -3.20230045351602936E-003 -1.16531173672118496E-003
   3.8650000000000002      -3.21608280086281822E-003 -1.17090976310928229E-003
   3.8675000000000002      -3.23001942342704060E-003 -1.17657568111954056E-003
   3.8700000000000001      -3.24411461600701903E-003 -1.18231141778563933E-003
   3.8724999999999996      -3.25837287903690430E-003 -1.18811899280864080E-003
   3.8750000000000000      -3.27279893270950809E-003 -1.19400052493173867E-003
   3.8775000000000004      -3.28739773239167298E-003 -1.19995823889738527E-003
   3.8799999999999999      -3.30217448536771667E-003 -1.20599447301226450E-003
   3.8824999999999998      -3.31713466934409860E-003 -1.21211168749236261E-003
   3.8849999999999998      -3.33228405254154753E-003 -1.21831247354095887E-003
   3.8874999999999997      -3.34762871585617128E-003 -1.22459956335371897E-003
   3.8900000000000001      -3.36317507717385361E-003 -1.23097584110277015E-003
   3.8925000000000005      -3.37892991844739423E-003 -1.23744435514685515E-003
   3.8950000000000000      -3.39490041506186006E-003 -1.24400833132158974E-003
   3.8975000000000000      -3.41109416894038115E-003 -1.25067118787327192E-003
   3.8999999999999999      -3.42751924599837615E-003 -1.25743655229681333E-003
   3.9024999999999999      -3.44418421277608612E-003 -1.26430827822375416E-003
   3.9049999999999994      -3.46109818778057290E-003 -1.27129046810701735E-003
   3.9075000000000006      -3.47827088734139643E-003 -1.27838749435347870E-003
   3.9100000000000001      -3.49571268713346015E-003 -1.28560402673492512E-003
   3.9125000000000001      -3.51343468092706057E-003 -1.29294505938701287E-003
   3.9150000000000000      -3.53144875654814224E-003 -1.30041594483372024E-003
   3.9175000000000000      -3.54976767702676159E-003 -1.30802243073529232E-003
   3.9199999999999995      -3.56840517389374204E-003 -1.31577070205388894E-003
   3.9224999999999999      -3.58737605368608268E-003 -1.32366742919231813E-003
   3.9250000000000003      -3.60669632002282720E-003 -1.33171982317416824E-003
   3.9275000000000002      -3.62638331412931799E-003 -1.33993569916728071E-003
   3.9300000000000002      -3.64645587733854106E-003 -1.34832354994695409E-003
   3.9325000000000001      -3.66693453992508441E-003 -1.35689263126939543E-003
   3.9349999999999996      -3.68784174168608351E-003 -1.36565306160511130E-003
   3.9375000000000000      -3.70920209105114404E-003 -1.37461593930080796E-003
   3.9400000000000004      -3.73104267126925238E-003 -1.38379348103891630E-003
   3.9424999999999999      -3.75339340467907047E-003 -1.39319918656724009E-003
   3.9449999999999998      -3.77628748936626726E-003 -1.40284803614938920E-003
   3.9474999999999998      -3.79976192292812414E-003 -1.41275672768143880E-003
   3.9499999999999997      -3.82385815009696163E-003 -1.42294396906984940E-003
   3.9525000000000001      -3.84862283953389716E-003 -1.43343083042166836E-003
   3.9550000000000005      -3.87410886811751821E-003 -1.44424118863013687E-003
   3.9575000000000000      -3.90037654004232476E-003 -1.45540227925107534E-003
   3.9600000000000000      -3.92749514002406572E-003 -1.46694539917187577E-003
   3.9624999999999999      -3.95554492966345220E-003 -1.47890680992750429E-003
   3.9649999999999999      -3.98461975408713823E-003 -1.49132891722638023E-003
   3.9674999999999994      -4.01483050358344279E-003 -1.50426183747541975E-003
   3.9700000000000006      -4.04630980040937734E-003 -1.51776551888552300E-003
   3.9725000000000001      -4.07921848671414285E-003 -1.53191267790594261E-003
   3.9750000000000001      -4.11375483915868857E-003 -1.54679297009906527E-003
   3.9775000000000000      -4.15016806429981643E-003 -1.56251909865039607E-003
   3.9800000000000000      -4.18877876600413403E-003 -1.57923608043699574E-003
   3.9824999999999995      -4.23001142292808979E-003 -1.59713594848235121E-003
   3.9849999999999999      -4.27444873199660062E-003 -1.61648235696370602E-003
   3.9875000000000003      -4.32292916287876222E-003 -1.63765475140955881E-003
   3.9900000000000002      -4.37673892693603555E-003 -1.66123529505018660E-003
   3.9925000000000002      -4.43804205822253845E-003 -1.68820362928312788E-003
   3.9950000000000001      -4.51105582933273956E-003 -1.72046919317707359E-003
   3.9974999999999996      -4.60666185392500163E-003 -1.76295965020141412E-003
   4.0000000000000000      -4.83932064674193630E-003 -1.86752056107223089E-003
   4.0025000000000004      -4.73234189120471088E-003 -2.10013049672968122E-003
   4.0049999999999999      -4.68736412079017416E-003 -2.19587825828488617E-003
   4.0075000000000003      -4.65256622810318946E-003 -2.26915512375126544E-003
   4.0099999999999998      -4.62302804129955617E-003 -2.33081697830500980E-003
   4.0125000000000002      -4.59684489283949515E-003 -2.38506650725366781E-003
   4.0149999999999997      -4.57304034329881690E-003 -2.43405786897168876E-003
   4.0175000000000001      -4.55103456551245265E-003 -2.47907004840517645E-003
   4.0199999999999996      -4.53044993651841553E-003 -2.52093591006496585E-003
   4.0225000000000000      -4.51102426634235939E-003 -2.56023364907267048E-003
   4.0250000000000004      -4.49256673769174355E-003 -2.59738401244324554E-003
   4.0274999999999999      -4.47493336183275945E-003 -2.63270445549596650E-003
   4.0300000000000002      -4.45801232275829309E-003 -2.66644147316094215E-003
   4.0324999999999998      -4.44171473875658914E-003 -2.69879098106455030E-003
   4.0350000000000001      -4.42596857760955455E-003 -2.72991173848946903E-003
   4.0374999999999996      -4.41071450176001769E-003 -2.75993451285800901E-003
   4.0400000000000000      -4.39590294437071198E-003 -2.78896852885296073E-003
   4.0425000000000004      -4.38149199799218840E-003 -2.81710612512121698E-003
   4.0449999999999999      -4.36744585557260253E-003 -2.84442619201869190E-003
   4.0475000000000003      -4.35373363730658103E-003 -2.87099675927629918E-003
   4.0499999999999998      -4.34032849215575372E-003 -2.89687697681489205E-003
   4.0525000000000002      -4.32720689967861730E-003 -2.92211865427863043E-003
   4.0549999999999997      -4.31434812002725546E-003 -2.94676747369180788E-003
   4.0579999999999998      -4.29923873673869385E-003 -2.97562022218080327E-003
   4.0599999999999996      -4.28934739671374670E-003 -2.99444424156506067E-003
   4.0625000000000000      -4.27717433559128730E-003 -3.01754072192240248E-003
   4.0650000000000004      -4.26520132827717773E-003 -3.04018256331156601E-003
   4.0674999999999999      -4.25341639974024729E-003 -3.06239613689151050E-003
   4.0700000000000003      -4.24180868032836018E-003 -3.08420537906710975E-003
   4.0724999999999998      -4.23036826846796658E-003 -3.10563209408067564E-003
   4.0750000000000002      -4.21908611452519351E-003 -3.12669620995058859E-003
   4.0774999999999997      -4.20795392197513118E-003 -3.14741599625428456E-003
   4.0800000000000001      -4.19696406282476283E-003 -3.16780825048053067E-003
   4.0824999999999996      -4.18610950487512384E-003 -3.18788845833528926E-003
   4.0850000000000000      -4.17538374881267892E-003 -3.20767093228067511E-003
   4.0875000000000004      -4.16478077361271109E-003 -3.22716893185579510E-003
   4.0899999999999999      -4.15429498890940597E-003 -3.24639476859199310E-003
   4.0925000000000002      -4.14392119329224252E-003 -3.26535989787750261E-003
   4.0949999999999998      -4.13365453764968221E-003 -3.28407499969942708E-003
   4.0975000000000001      -4.12349049283289304E-003 -3.30255004986484664E-003
   4.0999999999999996      -4.11342482103431179E-003 -3.32079438303814695E-003
   4.1025000000000000      -4.10345355037143242E-003 -3.33881674871376122E-003
   4.1050000000000004      -4.09357295224885894E-003 -3.35662536106853641E-003
   4.1074999999999999      -4.08377952113600073E-003 -3.37422794349163686E-003
   4.1100000000000003      -4.07406995645291040E-003 -3.39163176846997688E-003
   4.1124999999999998      -4.06444114630186582E-003 -3.40884369340739958E-003
   4.1150000000000002      -4.05489015281999300E-003 -3.42587019287285584E-003
   4.1174999999999997      -4.04541419895928199E-003 -3.44271738770222848E-003
   4.1200000000000001      -4.03601065653153360E-003 -3.45939107132432538E-003
   4.1224999999999996      -4.02667703539578373E-003 -3.47589673364671892E-003
   4.1250000000000000      -4.01741097348910173E-003 -3.49223958262700118E-003
   4.1275000000000004      -4.00821022804126112E-003 -3.50842456415569872E-003
   4.1299999999999999      -3.99907266729050432E-003 -3.52445637995500542E-003
   4.1325000000000003      -3.98999626303328352E-003 -3.54033950403356877E-003
   4.1349999999999998      -3.98097908379081624E-003 -3.55607819773452174E-003
   4.1375000000000002      -3.97201928854064995E-003 -3.57167652352910307E-003
   4.1399999999999997      -3.96311512096005243E-003 -3.58713835768345634E-003
   4.1425000000000001      -3.95426490412711332E-003 -3.60246740190550739E-003
   4.1449999999999996      -3.94546703565839922E-003 -3.61766719409087030E-003
   4.1475000000000000      -3.93671998318566394E-003 -3.63274111820197088E-003
   4.1500000000000004      -3.92802228021390913E-003 -3.64769241342794261E-003
   4.1524999999999999      -3.91937252227139276E-003 -3.66252418264174495E-003
   4.1550000000000002      -3.91076936334675343E-003 -3.67723940023711093E-003
   4.1574999999999998      -3.90221151258712687E-003 -3.69184091939961595E-003
   4.1600000000000001      -3.89369773121861105E-003 -3.70633147884634690E-003
   4.1624999999999996      -3.88522682970888177E-003 -3.72071370911618423E-003
   4.1650000000000000      -3.87679766510053061E-003 -3.73499013840086552E-003
   4.1675000000000004      -3.86840913853865381E-003 -3.74916319799035178E-003
   4.1699999999999999      -3.86006019296183467E-003 -3.76323522735014194E-003
   4.1725000000000003      -3.85174981094577604E-003 -3.77720847886269103E-003
   4.1749999999999998      -3.84347701268756767E-003 -3.79108512225945259E-003
   4.1775000000000002      -3.83524085411935832E-003 -3.80486724876809073E-003
   4.1799999999999997      -3.82704042514160625E-003 -3.81855687499662146E-003
   4.1825000000000001      -3.81887484796664513E-003 -3.83215594657482358E-003
   4.1849999999999996      -3.81074327556438393E-003 -3.84566634157094923E-003
   4.1875000000000000      -3.80264489020246815E-003 -3.85908987370064309E-003
   4.1900000000000004      -3.79457890207403944E-003 -3.87242829534310048E-003
   4.1924999999999999      -3.78654454800675866E-003 -3.88568330037854411E-003
   4.1950000000000003      -3.77854109024723488E-003 -3.89885652685969999E-003
   4.1974999999999998      -3.77056781531568373E-003 -3.91194955952899655E-003
   4.2000000000000002      -3.76262403292572465E-003 -3.92496393219223406E-003
   4.2024999999999997      -3.75470907496508900E-003 -3.93790112995852978E-003
   4.2050000000000001      -3.74682229453287890E-003 -3.95076259135572049E-003
   4.2074999999999996      -3.73896306502974731E-003 -3.96354971032945175E-003
   4.2100000000000000      -3.73113077929742177E-003 -3.97626383813375929E-003
   4.2125000000000004      -3.72332484880435891E-003 -3.98890628512019001E-003
   4.2149999999999999      -3.71554470287453233E-003 -4.00147832243205603E-003
   4.2175000000000002      -3.70778978795663740E-003 -4.01398118360984414E-003
   4.2199999999999998      -3.70005956693111090E-003 -4.02641606611347895E-003
   4.2225000000000001      -3.69235351845265732E-003 -4.03878413276656176E-003
   4.2249999999999996      -3.68467113632599610E-003 -4.05108651312740750E-003
   4.2275000000000000      -3.67701192891294179E-003 -4.06332430479142831E-003
   4.2300000000000004      -3.66937541856877242E-003 -4.07549857462896278E-003
   4.2324999999999999      -3.66176114110625638E-003 -4.08761035996237435E-003
   4.2350000000000003      -3.65416864528562198E-003 -4.09966066968610494E-003
   4.2374999999999998      -3.64659749232900104E-003 -4.11165048533292197E-003
   4.2400000000000002      -3.63904725546987731E-003 -4.12358076210316612E-003
   4.2424999999999997      -3.63151751944953581E-003 -4.13545242976146379E-003
   4.2450000000000001      -3.62400788022799146E-003 -4.14726639370845748E-003
   4.2474999999999996      -3.61651794444599458E-003 -4.15902353570575534E-003
   4.2500000000000000      -3.60904732911371349E-003 -4.17072471479718737E-003
   4.3262499999999999      -3.38884268680403637E-003 -4.50440497005587595E-003
   4.4024999999999999      -3.17915370085801972E-003 -4.80292871213545275E-003
   4.4787499999999998      -2.97594057824134397E-003 -5.07567119435710021E-003
   4.5549999999999997      -2.77685868715840797E-003 -5.32827198669548561E-003
   4.6312499999999996      -2.58044285789172951E-003 -5.56442230054221641E-003
   4.7074999999999996      -2.38573163443335946E-003 -5.78668829361792241E-003
   4.7837500000000004      -2.19207289854620770E-003 -5.99693730375431763E-003
   4.8600000000000003      -1.99901455059313653E-003 -6.19657798924045256E-003
   4.9362500000000002      -1.80623901337408077E-003 -6.38670461914791609E-003
   5.0125000000000002      -1.61352200097992647E-003 -6.56818828752417025E-003
   5.0887500000000001      -1.42070551184010976E-003 -6.74173699783128192E-003
   5.1650000000000000      -1.22767955549674991E-003 -6.90793661501857507E-003
   5.2412500000000000      -1.03436945112444470E-003 -7.06727959040946707E-003
   5.3174999999999999      -8.40726797390832265E-004 -7.22018561223858931E-003
   5.3937499999999998      -6.46722928539230496E-004 -7.36701677086921188E-003
   5.4699999999999998      -4.52344094409446330E-004 -7.50808890548065617E-003
   5.5462499999999997      -2.57587860549549573E-004 -7.64368023491983264E-003
   5.6224999999999996      -6.24603874117450402E-005 -7.77403802004865939E-003
   5.6987500000000004       1.33025647032979435E-004 -7.89938377499917188E-003
   5.7750000000000004       3.28852647170535344E-004 -8.01991739244434405E-003
   5.8512500000000003       5.24999340855004872E-004 -8.13582044495547892E-003
   5.9275000000000002       7.21441748011528551E-004 -8.24725885348126173E-003
   6.0037500000000001       9.18153940235039135E-004 -8.35438506423876945E-003
   6.0800000000000001       1.11510863864245041E-003 -8.45733983927935903E-003
   6.1562500000000000       1.31227768572488804E-003 -8.55625374195164747E-003
   6.2324999999999999       1.50963241816518077E-003 -8.65124837713381403E-003
   6.3087499999999999       1.70714396151372188E-003 -8.74243743464782168E-003
   6.3849999999999998       1.90478346278720998E-003 -8.82992757249161445E-003
   6.4612499999999997       2.10252227356869017E-003 -8.91381916917124463E-003
   6.5375000000000005       2.30033209343863659E-003 -8.99420696810256277E-003
   6.6137499999999996       2.49818508153500270E-003 -9.07118063263515767E-003
   6.6900000000000013       2.69605394242486592E-003 -9.14482522655262614E-003
   6.7662500000000003       2.89391199122699273E-003 -9.21522163209711510E-003
   6.8425000000000002       3.09173320194854181E-003 -9.28244691533976728E-003
   6.9187500000000002       3.28949224227109531E-003 -9.34657464707039712E-003
   6.9949999999999992       3.48716449711890947E-003 -9.40767518512985144E-003
   7.0712500000000000       3.68472608372696778E-003 -9.46581592548619878E-003
   7.1475000000000000       3.88215385909515065E-003 -9.52106152424284438E-003
   7.2237500000000008       4.07942542183468548E-003 -9.57347409621781692E-003
   7.2999999999999998       4.27651910930695791E-003 -9.62311339259975911E-003
   7.3762499999999998       4.47341399103258052E-003 -9.67003696052493381E-003
   7.4524999999999997       4.67008985914106958E-003 -9.71430028688265515E-003
   7.5287499999999987       4.86652721649410373E-003 -9.75595692831258271E-003
   7.6050000000000004       5.06270726300147526E-003 -9.79505862906940826E-003
   7.6812499999999995       5.25861188055443303E-003 -9.83165542819280404E-003
   7.7575000000000003       5.45422361692425844E-003 -9.86579575722119038E-003
   7.8337500000000002       5.64952566891043211E-003 -9.89752652952247819E-003
   7.9100000000000010       5.84450186497361811E-003 -9.92689322217476730E-003
   7.9862500000000001       6.03913664754968365E-003 -9.95393995121096782E-003
   8.0625000000000000       6.23341505521090699E-003 -9.97870954093703875E-003
   8.1387499999999999       6.42732270481570587E-003 -1.00012435879411540E-002
   8.2149999999999999       6.62084577376577388E-003 -1.00215825203284290E-002
   8.2912499999999998       6.81397098246654728E-003 -1.00397656526429110E-002
   8.3674999999999997       7.00668557706260030E-003 -1.00558312368760460E-002
   8.4437499999999996       7.19897731249461315E-003 -1.00698165099112752E-002
   8.5199999999999996       7.39083443590170946E-003 -1.00817577377174603E-002
   8.5962499999999995       7.58224567037542752E-003 -1.00916902565791992E-002
   8.6724999999999994       7.77320019930844829E-003 -1.00996485119536246E-002
   8.7487499999999994       7.96368764988087535E-003 -1.01056660933099580E-002
   8.8249999999999993       8.15369807932199604E-003 -1.01097757699422849E-002
   8.9012499999999992       8.34322195917268535E-003 -1.01120095216550385E-002
   8.9774999999999991       8.53225016117641934E-003 -1.01123985692367271E-002
   9.0537500000000009       8.72077394342450282E-003 -1.01109734029757644E-002
   9.1300000000000008       8.90878493703307732E-003 -1.01077638096324068E-002
   9.2062500000000007       9.09627513336903025E-003 -1.01027988979306912E-002
   9.2825000000000006       9.28323687180630103E-003 -1.00961071226139190E-002
   9.3587500000000006       9.46966282795580309E-003 -1.00877163071080578E-002
   9.4350000000000005       9.65554600228407320E-003 -1.00776536648599421E-002
   9.5112500000000004       9.84087970902618701E-003 -1.00659458194523859E-002
   9.5875000000000004       1.00256575653148682E-002 -1.00526188236373278E-002
   9.6637500000000003       1.02098734804885460E-002 -1.00376981774545175E-002
   9.7400000000000002       1.03935216455960378E-002 -1.00212088456043107E-002
   9.8162500000000001       1.05765965231722058E-002 -1.00031752742159741E-002
   9.8925000000000001       1.07590928373966360E-002 -9.98362140709485590E-003
   9.9687500000000000       1.09410055640959628E-002 -9.96257070085852792E-003
   10.045000000000000       1.11223299246221811E-002 -9.94004614250282303E-003
   10.121200000000000       1.13029430566183361E-002 -9.91608645286976183E-003
   10.197500000000000       1.14831955950565976E-002 -9.89066513984939930E-003
   10.273800000000000       1.16628460207805120E-002 -9.86383439708278346E-003
   10.350000000000000       1.18416561839170334E-002 -9.83565338630283149E-003
   10.426200000000000       1.20198582643470733E-002 -9.80610864843555786E-003
   10.502500000000000       1.21976814489608426E-002 -9.77517916614209503E-003
   10.578799999999999       1.23748881877005796E-002 -9.74292290509326704E-003
   10.654999999999999       1.25512443465914392E-002 -9.70940440724091594E-003
   10.731199999999999       1.27269796670290494E-002 -9.67460152335587742E-003
   10.807499999999999       1.29023208015572408E-002 -9.63848500237022253E-003
   10.883699999999999       1.30768055597722931E-002 -9.60116809391863175E-003
   10.960000000000001       1.32508894806144147E-002 -9.56257112836039411E-003
   11.036300000000001       1.34243408944672397E-002 -9.52276022982137885E-003
   11.112500000000001       1.35969315957440683E-002 -9.48180756636120108E-003
   11.188800000000001       1.37691126010098183E-002 -9.43962296943892144E-003
   11.265000000000001       1.39404307518257806E-002 -9.39633400106656969E-003
   11.341200000000001       1.41111104364317879E-002 -9.35190281377920596E-003
   11.417500000000000       1.42813728248415515E-002 -9.30628527197856215E-003
   11.493800000000000       1.44509920739738333E-002 -9.25955509985328801E-003
   11.570000000000000       1.46197458357432974E-002 -9.21179157333958457E-003
   11.646200000000000       1.47878556515462639E-002 -9.16294971858889508E-003
   11.722500000000000       1.49555397945359981E-002 -9.11297863191616944E-003
   11.798800000000000       1.51225762560019544E-002 -9.06195678475643467E-003
   11.875000000000000       1.52887465244086074E-002 -9.00996790247533298E-003
   11.951200000000000       1.54542691813765176E-002 -8.95696032252748728E-003
   12.027500000000000       1.56193595045451307E-002 -8.90287679517369653E-003
   12.103800000000000       1.57837992726335419E-002 -8.84780032857925003E-003
   12.180000000000000       1.59473737674629967E-002 -8.79181890921891182E-003
   12.256200000000000       1.61102985464448359E-002 -8.73487460905830564E-003
   12.332500000000000       1.62727858467317452E-002 -8.67690422612369359E-003
   12.408799999999999       1.64346212230312531E-002 -8.61799509027151578E-003
   12.484999999999999       1.65955937322372973E-002 -8.55823923812979587E-003
   12.561199999999999       1.67559158675925322E-002 -8.49757282905947743E-003
   12.637499999999999       1.69157967843597268E-002 -8.43592703372111723E-003
   12.713699999999999       1.70748175093389347E-002 -8.37347579945646805E-003
   12.789999999999999       1.72333955994206575E-002 -8.31006739541102074E-003
   12.866299999999999       1.73913221825416006E-002 -8.24579520376559315E-003
   12.942500000000003       1.75483918620449840E-002 -8.18075694841242755E-003
   13.018800000000001       1.77050172586186265E-002 -8.11479355186111098E-003
   13.095000000000001       1.78607882437755959E-002 -8.04808935245491380E-003
   13.171199999999999       1.80159110014392818E-002 -7.98056969671410640E-003
   13.247500000000000       1.81705883726268475E-002 -7.91215548321497035E-003
   13.323800000000002       1.83246169634936132E-002 -7.84294575205520851E-003
   13.400000000000000       1.84777968416849590E-002 -7.77304354955178634E-003
   13.476200000000000       1.86303310260770710E-002 -7.70236928281016042E-003
   13.552499999999998       1.87824192005159596E-002 -7.63083914221852726E-003
   13.628800000000000       1.89338615968551761E-002 -7.55855568494907034E-003
   13.705000000000000       1.90844618784584731E-002 -7.48562525749540096E-003
   13.781200000000000       1.92344198690430450E-002 -7.41196357479380601E-003
   13.857500000000000       1.93839320586987295E-002 -7.33748236156829287E-003
   13.933799999999998       1.95328022282096857E-002 -7.26228751208162458E-003
   14.010000000000002       1.96808375584772918E-002 -7.18648852132494891E-003
   14.086200000000000       1.98282346459966591E-002 -7.10999669504956428E-003
   14.162500000000000       1.99751867725936616E-002 -7.03271957047891649E-003
   14.238799999999999       2.01215012289888660E-002 -6.95476624835706606E-003
   14.315000000000000       2.02669886874116550E-002 -6.87624924684451973E-003
   14.391200000000000       2.04118425466105792E-002 -6.79707572230790757E-003
   14.467499999999999       2.05562529179995276E-002 -6.71714925692472580E-003
   14.543799999999999       2.07000305908222638E-002 -6.63658198695246931E-003
   14.619999999999997       2.08429897051441264E-002 -6.55548927985671274E-003
   14.696200000000001       2.09853204752968557E-002 -6.47377433687999423E-003
   14.772500000000001       2.11272098442716744E-002 -6.39133696805801316E-003
   14.848799999999999       2.12684720342836836E-002 -6.30829216850212638E-003
   14.924999999999999       2.14089245763234848E-002 -6.22475800046681533E-003
   15.001200000000003       2.15487544782280854E-002 -6.14063392475418680E-003
   15.077500000000001       2.16881454986375816E-002 -6.05581619703970606E-003
   15.153800000000000       2.18269152295436780E-002 -5.97042255498281705E-003
   15.230000000000000       2.19648845416907587E-002 -5.88457365331439969E-003
   15.306200000000000       2.21022372608342468E-002 -5.79816544248592299E-003
   15.382500000000002       2.22391540022723461E-002 -5.71109083695437239E-003
   15.458800000000000       2.23754557077860891E-002 -5.62347018993671847E-003
   15.535000000000000       2.25109665728855587E-002 -5.53542661726318021E-003
   15.611199999999998       2.26458672840796904E-002 -5.44685273121950884E-003
   15.687500000000000       2.27803353447924954E-002 -5.35763825861153634E-003
   15.763800000000002       2.29141950100646211E-002 -5.26790601209350257E-003
   15.840000000000000       2.30472737387014785E-002 -5.17778142035271900E-003
   15.916200000000000       2.31797490729461764E-002 -5.08715391656364667E-003
   15.992499999999998       2.33117954179937817E-002 -4.99591020600388593E-003
   16.068800000000000       2.34432402613979109E-002 -4.90417544045359394E-003
   16.145000000000000       2.35739142610590299E-002 -4.81207726156611913E-003
   16.221200000000000       2.37039918510456582E-002 -4.71950211685240578E-003
   16.297499999999999       2.38336443258260582E-002 -4.62633386349828486E-003
   16.373799999999999       2.39627023905094987E-002 -4.53269989842745771E-003
   16.449999999999999       2.40909998740384650E-002 -4.43872997724801231E-003
   16.526199999999999       2.42187081287989839E-002 -4.34430771724673374E-003
   16.602499999999999       2.43459954273486448E-002 -4.24931427930812060E-003
   16.678799999999999       2.44726956317545576E-002 -4.15387917348483768E-003
   16.754999999999999       2.45986457136800930E-002 -4.05813414804482697E-003
   16.831199999999999       2.47240139761455077E-002 -3.96196012312897711E-003
   16.907499999999999       2.48489656634041690E-002 -3.86523568734583245E-003
   16.983799999999999       2.49733377611228088E-002 -3.76809235542511752E-003
   17.059999999999999       2.50969702926070737E-002 -3.67066376372929834E-003
   17.136199999999999       2.52200285327282905E-002 -3.57282828415853579E-003
   17.212499999999999       2.53426747396078775E-002 -3.47446208172630172E-003
   17.288799999999998       2.54647489718689696E-002 -3.37569858590655927E-003
   17.364999999999998       2.55860942699029058E-002 -3.27667323753598342E-003
   17.441199999999998       2.57068729216420704E-002 -3.17726199962634201E-003
   17.517499999999998       2.58272442470674352E-002 -3.07733874183805907E-003
   17.593800000000002       2.59470513157256250E-002 -2.97703870421856366E-003
   17.670000000000002       2.60661401575468868E-002 -2.87649903496392263E-003
   17.746200000000002       2.61846701172295838E-002 -2.77559340606902934E-003
   17.822500000000002       2.63027975931438042E-002 -2.67419350192619467E-003
   17.898800000000001       2.64203686319559664E-002 -2.57243627805581014E-003
   17.975000000000001       2.65372321970608477E-002 -2.47046050099706616E-003
   18.051200000000001       2.66535447031879327E-002 -2.36813767153509118E-003
   18.127500000000001       2.67694596719954131E-002 -2.26533740885497339E-003
   18.203800000000001       2.68848260811059975E-002 -2.16219830189031325E-003
   18.280000000000001       2.69994957786547536E-002 -2.05886065701368958E-003
   18.356200000000001       2.71136222986948540E-002 -1.95519392011498381E-003
   18.432500000000001       2.72273563289831579E-002 -1.85106575204390701E-003
   18.508800000000001       2.73405497239781539E-002 -1.74661628695070049E-003
   18.585000000000001       2.74530571793562342E-002 -1.64198728711387708E-003
   18.661200000000001       2.75650293854436193E-002 -1.53704624473986035E-003
   18.737500000000001       2.76766142216813282E-002 -1.43165895917310763E-003
   18.813800000000001       2.77876663832042105E-002 -1.32596702920943646E-003
   18.890000000000001       2.78980433567714570E-002 -1.22011359844997522E-003
   18.966200000000001       2.80078930210882517E-002 -1.11396431048960522E-003
   19.042500000000000       2.81173604868038066E-002 -1.00738320545697428E-003
   19.118800000000000       2.82263032412647281E-002 -9.00513276189373810E-004
   19.195000000000000       2.83345815231380652E-002 -7.93498980053210798E-004
   19.271200000000000       2.84423404415343091E-002 -6.86204209194615669E-004
   19.347500000000000       2.85497223888856559E-002 -5.78491334122015416E-004
   19.423700000000000       2.86564478797886497E-002 -4.70646370913299444E-004
   19.500000000000000       2.87627990271370759E-002 -3.62389895506548218E-004
   19.576300000000000       2.88686374272070501E-002 -2.53866847714900065E-004
   19.652500000000000       2.89738273617825386E-002 -1.45223517525011251E-004
   19.728800000000000       2.90786469074106220E-002 -3.61782447778099986E-005
   19.805000000000000       2.91828232893254873E-002  7.29796952777341429E-005
   19.881200000000000       2.92864961952822404E-002  1.82389654941155811E-004
   19.957500000000000       2.93898026672755296E-002  2.92192352629667095E-004


==> anc/M2_2_6_v2.dat <==
  2.12500000000000015E-002  1.14487528932227540E-010 -6.65220551352372291E-011
  4.49999999999999983E-002 -1.34940702365001077E-007 -4.31709368803409522E-008
  6.87500000000000056E-002 -3.16185683331917204E-007 -1.01161767721465691E-007
  9.24999999999999989E-002 -5.74600304548450883E-007 -1.83851402637566913E-007
  0.11625000000000002      -9.11088774620235204E-007 -2.91534448349731810E-007
  0.14000000000000001      -1.32656975690208301E-006 -4.24510637741669528E-007
  0.16375000000000001      -1.82197667999043741E-006 -5.83084947382364863E-007
  0.18750000000000000      -2.39825805674210407E-006 -7.67567718421884947E-007
  0.21124999999999999      -3.05637781210666904E-006 -9.78274780977480904E-007
  0.23499999999999999      -3.79731562007152469E-006 -1.21552758213190987E-006
  0.25874999999999998      -4.62206725003054630E-006 -1.47965331767091146E-006
  0.28249999999999997      -5.53164492290004177E-006 -1.77098506769210110E-006
  0.30625000000000002      -6.52707767731887314E-006 -2.08986193622295695E-006
  0.33000000000000002      -7.60941174628350149E-006 -2.43662919499147484E-006
  0.35375000000000001      -8.77971094458324728E-006 -2.81163843149901556E-006
  0.37750000000000000      -1.00390570674163171E-005 -3.21524770155133318E-006
  0.40125000000000000      -1.13885503005829546E-005 -3.64782168641035711E-006
  0.42499999999999999      -1.28293096426691325E-005 -4.10973185473636338E-006
  0.44874999999999998      -1.43624733396514667E-005 -4.60135662949750799E-006
  0.47249999999999992      -1.59891993323727672E-005 -5.12308156003140729E-006
  0.49625000000000008      -1.77106657173564727E-005 -5.67529949945151482E-006
  0.52000000000000002      -1.95280712214495415E-005 -6.25841078759967597E-006
  0.54374999999999996      -2.14426356908034895E-005 -6.87282343975517612E-006
  0.56750000000000000      -2.34556005947267989E-005 -7.51895334131991118E-006
  0.59125000000000005      -2.55682295449647382E-005 -8.19722444870917051E-006
  0.61499999999999999      -2.77818088309880772E-005 -8.90806899668846761E-006
  0.63875000000000004      -3.00976479718977432E-005 -9.65192771240700655E-006
  0.66249999999999998      -3.25170802855802272E-005 -1.04292500363905295E-005
  0.68625000000000003      -3.50414634757777546E-005 -1.12404943507683498E-005
  0.70999999999999996      -3.76721802377665531E-005 -1.20861282150221166E-005
  0.73375000000000001      -4.04106388833705112E-005 -1.29666286095573083E-005
  0.75749999999999995      -4.32582739860691212E-005 -1.38824821874127637E-005
  0.78125000000000000      -4.62165470469963786E-005 -1.48341855344391718E-005
  0.80500000000000016      -4.92869471826631354E-005 -1.58222454382917526E-005
  0.82875000000000010      -5.24709918352763146E-005 -1.68471791666014258E-005
  0.85250000000000004      -5.57702275065693388E-005 -1.79095147547039811E-005
  0.87624999999999997      -5.91862305161028749E-005 -1.90097913033276222E-005
  0.90000000000000002      -6.27206077850420444E-005 -2.01485592866575013E-005
  0.92374999999999996      -6.63749976464639605E-005 -2.13263808712174065E-005
  0.94750000000000001      -7.01510706833039497E-005 -2.25438302460311156E-005
  0.97124999999999995      -7.40505305951019509E-005 -2.38014939645484585E-005
  0.99500000000000000      -7.80751150947695173E-005 -2.50999712988468721E-005
   1.0187500000000000      -8.22265968366613732E-005 -2.64398746066448778E-005
   1.0425000000000000      -8.65067843772971784E-005 -2.78218297116916558E-005
   1.0662499999999999      -9.09175231701525149E-005 -2.92464762981269809E-005
   1.0900000000000001      -9.54606965960085887E-005 -3.07144683194360919E-005
   1.1137500000000000      -1.00138227030429920E-004 -3.22264744226581339E-005
   1.1375000000000000      -1.04952076950021205E-004 -3.37831783885415873E-005
   1.1612499999999999      -1.09904250079201173E-004 -3.53852795883772108E-005
   1.1850000000000001      -1.14996792579327698E-004 -3.70334934582795439E-005
   1.2087500000000000      -1.20231794282103557E-004 -3.87285519917296000E-005
   1.2324999999999999      -1.25611389969299583E-004 -4.04712042512363798E-005
   1.2562500000000001      -1.31137760700945297E-004 -4.22622169000227529E-005
   1.2800000000000000      -1.36813135194250874E-004 -4.41023747546928055E-005
   1.3037500000000000      -1.42639791255660183E-004 -4.59924813598904200E-005
   1.3274999999999999      -1.48620057268736977E-004 -4.79333595860766435E-005
   1.3512500000000001      -1.54756313739500641E-004 -4.99258522512112946E-005
   1.3750000000000000      -1.61050994904666150E-004 -5.19708227683862641E-005
   1.3987499999999999      -1.67506590402306517E-004 -5.40691558195531224E-005
   1.4225000000000001      -1.74125647010684440E-004 -5.62217580575214207E-005
   1.4462500000000000      -1.80910770457582256E-004 -5.84295588373177425E-005
   1.4700000000000000      -1.87864627303853653E-004 -6.06935109784683150E-005
   1.4937499999999999      -1.94989946904963550E-004 -6.30145915598033702E-005
   1.5175000000000001      -2.02289523454509583E-004 -6.53938027484822184E-005
   1.5412500000000000      -2.09766218113967274E-004 -6.78321726650406011E-005
   1.5649999999999999      -2.17422961233162260E-004 -7.03307562863771373E-005
   1.5887500000000001      -2.25262754666251066E-004 -7.28906363887163569E-005
   1.6125000000000000      -2.33288674188302631E-004 -7.55129245327131141E-005
   1.6362500000000000      -2.41503872017882309E-004 -7.81987620930104282E-005
   1.6599999999999999      -2.49911579451411725E-004 -8.09493213347032853E-005
   1.6837500000000001      -2.58515109615421409E-004 -8.37658065393313698E-005
   1.7075000000000000      -2.67317860343253280E-004 -8.66494551831916115E-005
   1.7312500000000000      -2.76323317183165939E-004 -8.96015391709543415E-005
   1.7549999999999999      -2.85535056545301491E-004 -9.26233661277643612E-005
   1.7787500000000001      -2.94956748995442951E-004 -9.57162807532317011E-005
   1.8025000000000000      -3.04592162704063344E-004 -9.88816662409453651E-005
   1.8262499999999999      -3.14445167059742995E-004 -1.02120945767408526E-004
   1.8499999999999999      -3.24519736456662636E-004 -1.05435584054560232E-004
   1.8737499999999998      -3.34819954266593026E-004 -1.08827089010349337E-004
   1.8974999999999997      -3.45350017006506302E-004 -1.12297013452156936E-004
   1.9212499999999997      -3.56114238713795353E-004 -1.15846956918199968E-004
   1.9450000000000001      -3.67117055541910130E-004 -1.19478567572448076E-004
   1.9687500000000000      -3.78363030590212325E-004 -1.23193544208979405E-004
   1.9924999999999999      -3.89856858982872410E-004 -1.26993638362169056E-004
   2.0162499999999999      -4.01603373212739464E-004 -1.30880656529580884E-004
   2.0400000000000000      -4.13607548767377594E-004 -1.34856462514970697E-004
   2.0637500000000002      -4.25874510055765279E-004 -1.38922979899395738E-004
   2.0874999999999999      -4.38409536655630426E-004 -1.43082194649050428E-004
   2.1112500000000001      -4.51218069902976340E-004 -1.47336157869151671E-004
   2.1349999999999998      -4.64305719847110936E-004 -1.51686988713953019E-004
   2.1587499999999999      -4.77678272596371517E-004 -1.56136877463796146E-004
   2.1825000000000001      -4.91341698081857250E-004 -1.60688088781023444E-004
   2.2062499999999998      -5.05302158268750978E-004 -1.65342965157577818E-004
   2.2300000000000000      -5.19566015847333705E-004 -1.70103930568211824E-004
   2.2537500000000001      -5.34139843438579060E-004 -1.74973494344440769E-004
   2.2774999999999999      -5.49030433352239015E-004 -1.79954255285712347E-004
   2.3012500000000000      -5.64244807938721013E-004 -1.85048906025726118E-004
   2.3250000000000002      -5.79790230611920351E-004 -1.90260237684036906E-004
   2.3487499999999999      -5.95674217400752595E-004 -1.95591144761507284E-004
   2.3725000000000001      -6.11904549557281546E-004 -2.01044630458561599E-004
   2.3962500000000002      -6.28489286645233570E-004 -2.06623812233528418E-004
   2.4199999999999999      -6.45436780686858358E-004 -2.12331927797611752E-004
   2.4437500000000001      -6.62755691135863607E-004 -2.18172341477860160E-004
   2.4674999999999998      -6.80455000941617609E-004 -2.24148551043614570E-004
   2.4912500000000000      -6.98544033713243513E-004 -2.30264195008514426E-004
   2.5150000000000001      -7.17032471861178970E-004 -2.36523060377728681E-004
   2.5387499999999998      -7.35930376485330632E-004 -2.42929091105046865E-004
   2.5625000000000000      -7.55248208217400492E-004 -2.49486397011033738E-004
   2.5862500000000002      -7.74996849826065223E-004 -2.56199263442403503E-004
   2.6099999999999999      -7.95187630452116444E-004 -2.63072161644042327E-004
   2.6337500000000000      -8.15832351674469335E-004 -2.70109759926809073E-004
   2.6575000000000002      -8.36943315579977121E-004 -2.77316935706950669E-004
   2.6812499999999999      -8.58533355029642703E-004 -2.84698788501686962E-004
   2.7050000000000001      -8.80615866336285544E-004 -2.92260653975381088E-004
   2.7287499999999998      -9.03204844594029379E-004 -3.00008119141935241E-004
   2.7524999999999999      -9.26314921929057965E-004 -3.07947038841879133E-004
   2.7762500000000001      -9.49961408974105484E-004 -3.16083553627208953E-004
   2.7999999999999998      -9.74160339907044742E-004 -3.24424109203825368E-004
   2.8237500000000000      -9.98928521437442759E-004 -3.32975477600633469E-004
   2.8475000000000001      -1.02428358617495489E-003 -3.41744780256526110E-004
   2.8712499999999999      -1.05024405087116761E-003 -3.50739513242055874E-004
   2.8950000000000000      -1.07682938009337589E-003 -3.59967574862187086E-004
   2.9187500000000002      -1.10406005596622517E-003 -3.69437295920918432E-004
   2.9424999999999999      -1.13195765470751027E-003 -3.79157472968595578E-004
   2.9662500000000001      -1.16054493078986088E-003 -3.89137404899534052E-004
   2.9900000000000002      -1.18984590968354499E-003 -3.99386933322403521E-004
   3.0137499999999999      -1.21988599028096485E-003 -4.09916487190392870E-004
   3.0375000000000001      -1.25069205827490777E-003 -4.20737132254334133E-004
   3.0612499999999998      -1.28229261196573805E-003 -4.31860625992308231E-004
   3.0850000000000000      -1.31471790221435701E-003 -4.43299478776702771E-004
   3.1087500000000001      -1.34800008854643193E-003 -4.55067022168126789E-004
   3.1324999999999998      -1.38217341375955960E-003 -4.67177485379725388E-004
   3.1562500000000000      -1.41727439980245075E-003 -4.79646081141275470E-004
   3.1800000000000002      -1.45334206820046854E-003 -4.92489102417611752E-004
   3.2037499999999999      -1.49041818891720228E-003 -5.05724031710182913E-004
   3.2275000000000000      -1.52854756229449753E-003 -5.19369665006221633E-004
   3.2512500000000006      -1.56777833964011739E-003 -5.33446252853481779E-004
   3.2749999999999999      -1.60816238917959545E-003 -5.47975661550568799E-004
   3.2987500000000005      -1.64975571551872363E-003 -5.62981558081419343E-004
   3.3224999999999998      -1.69261894255703428E-003 -5.78489623223764869E-004
   3.3462500000000004      -1.73681787205964356E-003 -5.94527798274613480E-004
   3.3700000000000001      -1.78242413298151763E-003 -6.11126572126357063E-004
   3.3937500000000003      -1.82951594034462799E-003 -6.28319317084907931E-004
   3.4175000000000000      -1.87817898709038522E-003 -6.46142683907880680E-004
   3.4412500000000001      -1.92850750016557919E-003 -6.64637069887001716E-004
   3.4649999999999999      -1.98060549445861194E-003 -6.83847175470379126E-004
   3.4887500000000000      -2.03458828208428815E-003 -7.03822674288331115E-004
   3.5124999999999997      -2.09058429154801223E-003 -7.24619021980025353E-004
   3.5362499999999999      -2.14873729143830444E-003 -7.46298445169063561E-004
   3.5599999999999996      -2.20920911917553290E-003 -7.68931156892462280E-004
   3.5837500000000002      -2.27218308201440795E-003 -7.92596871970318228E-004
   3.6074999999999995      -2.33786823057886709E-003 -8.17386713149305150E-004
   3.6312500000000001      -2.40650480299185602E-003 -8.43405641321588371E-004
   3.6549999999999994      -2.47837125803679163E-003 -8.70775597660538420E-004
   3.6787500000000000      -2.55379350660407244E-003 -8.99639631227908739E-004
   3.7025000000000001      -2.63315724876795991E-003 -9.30167419617512151E-004
   3.7262499999999998      -2.71692480268276781E-003 -9.62562805704268525E-004
   3.7500000000000000      -2.80565861504580459E-003 -9.97074334811554920E-004
   3.7525000000000004      -2.81531487001630137E-003 -1.00084215955596701E-003
   3.7549999999999999      -2.82503461721909412E-003 -1.00463718020469867E-003
   3.7574999999999998      -2.83481879114149803E-003 -1.00845981129143308E-003
   3.7599999999999998      -2.84466835224488415E-003 -1.01231047876240449E-003
   3.7624999999999997      -2.85458428465279815E-003 -1.01618961923444066E-003
   3.7650000000000001      -2.86456759666060476E-003 -1.02009768025923043E-003
   3.7675000000000005      -2.87461932666322742E-003 -1.02403512252141312E-003
   3.7700000000000000      -2.88474053664564047E-003 -1.02800241761251236E-003
   3.7725000000000000      -2.89493231822419983E-003 -1.03200005027790308E-003
   3.7749999999999999      -2.90519579246460843E-003 -1.03602851845295703E-003
   3.7774999999999999      -2.91553211102318520E-003 -1.04008833377537105E-003
   3.7799999999999994      -2.92594245734039120E-003 -1.04418002212143253E-003
   3.7825000000000006      -2.93642804789514753E-003 -1.04830412416969830E-003
   3.7850000000000001      -2.94699013352380575E-003 -1.05246119599372665E-003
   3.7875000000000001      -2.95763000081609604E-003 -1.05665180968873493E-003
   3.7900000000000000      -2.96834897354360423E-003 -1.06087655401664862E-003
   3.7925000000000000      -2.97914841424741983E-003 -1.06513603511528433E-003
   3.7949999999999995      -2.99002972582801873E-003 -1.06943087721605361E-003
   3.7974999999999999      -3.00099435326430441E-003 -1.07376172341605894E-003
   3.8000000000000003      -3.01204378541934485E-003 -1.07812923648998161E-003
   3.8025000000000002      -3.02317955694742912E-003 -1.08253409974758304E-003
   3.8050000000000002      -3.03440325030948600E-003 -1.08697701793998461E-003
   3.8075000000000001      -3.04571649790441211E-003 -1.09145871821818524E-003
   3.8099999999999996      -3.05712098432471850E-003 -1.09597995114752247E-003
   3.8125000000000000      -3.06861844874542402E-003 -1.10054149178215777E-003
   3.8150000000000004      -3.08021068745591934E-003 -1.10514414080395982E-003
   3.8174999999999999      -3.09189955654552359E-003 -1.10978872573060344E-003
   3.8199999999999998      -3.10368697470469633E-003 -1.11447610218030598E-003
   3.8224999999999998      -3.11557492645085600E-003 -1.11920715530524099E-003
   3.8249999999999997      -3.12756546502830418E-003 -1.12398280112551872E-003
   3.8275000000000001      -3.13966071614052954E-003 -1.12880398818090066E-003
   3.8300000000000005      -3.15186288136928621E-003 -1.13367169909043132E-003
   3.8325000000000000      -3.16417424220353247E-003 -1.13858695235319113E-003
   3.8350000000000000      -3.17659716467554682E-003 -1.14355080439138956E-003
   3.8374999999999999      -3.18913410170333644E-003 -1.14856435079343350E-003
   3.8399999999999999      -3.20178760100346899E-003 -1.15362872958978927E-003
   3.8424999999999994      -3.21456030798184054E-003 -1.15874512275160476E-003
   3.8450000000000006      -3.22745497177926713E-003 -1.16391475885759617E-003
   3.8475000000000001      -3.24047445107665663E-003 -1.16913891571023736E-003
   3.8500000000000001      -3.25362172036388481E-003 -1.17441892315792119E-003
   3.8525000000000000      -3.26689987664128536E-003 -1.17975616611540519E-003
   3.8550000000000000      -3.28031214670782174E-003 -1.18515208784217589E-003
   3.8574999999999995      -3.29386189493796784E-003 -1.19060819344768247E-003
   3.8599999999999999      -3.30755263171156029E-003 -1.19612605368767913E-003
   3.8625000000000003      -3.32138802251322239E-003 -1.20170730906313055E-003
   3.8650000000000002      -3.33537189777671295E-003 -1.20735367425496586E-003
   3.8675000000000002      -3.34950826354997802E-003 -1.21306694292892337E-003
   3.8700000000000001      -3.36380131306644780E-003 -1.21884899294905612E-003
   3.8724999999999996      -3.37825543931855043E-003 -1.22470179204319483E-003
   3.8750000000000000      -3.39287524874185356E-003 -1.23062740396930373E-003
   3.8775000000000004      -3.40766557615049693E-003 -1.23662799524457329E-003
   3.8799999999999999      -3.42263150095356182E-003 -1.24270584246030419E-003
   3.8824999999999998      -3.43777836508266489E-003 -1.24886334035260679E-003
   3.8849999999999998      -3.45311179244723069E-003 -1.25510301057827419E-003
   3.8874999999999997      -3.46863771039454408E-003 -1.26142751138701137E-003
   3.8900000000000001      -3.48436237324334505E-003 -1.26783964823570989E-003
   3.8925000000000005      -3.50029238852789769E-003 -1.27434238560010212E-003
   3.8950000000000000      -3.51643474537573740E-003 -1.28093885980115401E-003
   3.8975000000000000      -3.53279684657996362E-003 -1.28763239344539229E-003
   3.8999999999999999      -3.54938654368943058E-003 -1.29442651126939878E-003
   3.9024999999999999      -3.56621217703482693E-003 -1.30132495812951580E-003
   3.9049999999999994      -3.58328261853922778E-003 -1.30833171840142627E-003
   3.9075000000000006      -3.60060732181392840E-003 -1.31545103848831977E-003
   3.9100000000000001      -3.61819637584935138E-003 -1.32268745115876347E-003
   3.9125000000000001      -3.63606056883327040E-003 -1.33004580417894671E-003
   3.9150000000000000      -3.65421145694090057E-003 -1.33753129145079393E-003
   3.9175000000000000      -3.67266144395586493E-003 -1.34514948890822263E-003
   3.9199999999999995      -3.69142387146124398E-003 -1.35290639521128500E-003
   3.9224999999999999      -3.71051312178624594E-003 -1.36080847819887310E-003
   3.9250000000000003      -3.72994473598758621E-003 -1.36886272812927973E-003
   3.9275000000000002      -3.74973554964263796E-003 -1.37707671896281666E-003
   3.9300000000000002      -3.76990384985905315E-003 -1.38545867922420813E-003
   3.9325000000000001      -3.79046955770302773E-003 -1.39401757434278340E-003
   3.9349999999999996      -3.81145444126930813E-003 -1.40276320282970595E-003
   3.9375000000000000      -3.83288236593508531E-003 -1.41170630924731936E-003
   3.9400000000000004      -3.85477959004899362E-003 -1.42085871769876836E-003
   3.9424999999999999      -3.87717511663108767E-003 -1.43023349061099339E-003
   3.9449999999999998      -3.90010111498326120E-003 -1.43984511906004972E-003
   3.9474999999999998      -3.92359342702970539E-003 -1.44970975156183098E-003
   3.9499999999999997      -3.94769218843080485E-003 -1.45984547432655956E-003
   3.9525000000000001      -3.97244258619081775E-003 -1.47027265353414358E-003
   3.9550000000000005      -3.99789580043146894E-003 -1.48101436064672787E-003
   3.9575000000000000      -4.02411018456795382E-003 -1.49209690545539712E-003
   3.9600000000000000      -4.05115276277509800E-003 -1.50355051247671426E-003
   3.9624999999999999      -4.07910115554729457E-003 -1.51541019078499503E-003
   3.9649999999999999      -4.10804609350458490E-003 -1.52771686964498421E-003
   3.9674999999999994      -4.13809475529320226E-003 -1.54051890653897003E-003
   3.9700000000000006      -4.16937528624052988E-003 -1.55387412878380936E-003
   3.9725000000000001      -4.20204305264751474E-003 -1.56785265953447912E-003
   3.9750000000000001      -4.23628952417474773E-003 -1.58254093155529700E-003
   3.9775000000000000      -4.27235527534737883E-003 -1.59804756276346735E-003
   3.9800000000000000      -4.31054971624987224E-003 -1.61451227331761270E-003
   3.9824999999999995      -4.35128237283882290E-003 -1.63212002344321669E-003
   3.9849999999999999      -4.39511524665990323E-003 -1.65112468025215096E-003
   3.9875000000000003      -4.44285676878479040E-003 -1.67189148788465195E-003
   3.9900000000000002      -4.49574667198135349E-003 -1.69498064178267779E-003
   3.9925000000000002      -4.55587011714026369E-003 -1.72133451335090100E-003
   3.9950000000000001      -4.62728931510844686E-003 -1.75278928791154447E-003
   3.9974999999999996      -4.72048208004016007E-003 -1.79408191514270543E-003
   4.0000000000000000      -4.94560287373522513E-003 -1.89502491620827389E-003
   4.0025000000000004      -4.84413166404557265E-003 -2.11944994860073640E-003
   4.0049999999999999      -4.80218569848463953E-003 -2.21224625952879707E-003
   4.0075000000000003      -4.76999544975930528E-003 -2.28345853624752548E-003
   4.0099999999999998      -4.74283813997554600E-003 -2.34352445040107715E-003
   4.0125000000000002      -4.71888620824635792E-003 -2.39648327902030603E-003
   4.0149999999999997      -4.69720308989979643E-003 -2.44440467820111144E-003
   4.0175000000000001      -4.67723284146681108E-003 -2.48851702327245253E-003
   4.0199999999999996      -4.65861352979313973E-003 -2.52961993686006466E-003
   4.0225000000000000      -4.64109395362000392E-003 -2.56826833815180285E-003
   4.0250000000000004      -4.62449136326756501E-003 -2.60486589132651178E-003
   4.0274999999999999      -4.60866791159331331E-003 -2.63971705256239864E-003
   4.0300000000000002      -4.59351659443517617E-003 -2.67305813739901910E-003
   4.0324999999999998      -4.57895238937100837E-003 -2.70507690214344051E-003
   4.0350000000000001      -4.56490642021944917E-003 -2.73592543825018977E-003
   4.0374999999999996      -4.55132197302750112E-003 -2.76572897461052321E-003
   4.0400000000000000      -4.53815169276149469E-003 -2.79459207087385522E-003
   4.0425000000000004      -4.52535555938498538E-003 -2.82260308878195827E-003
   4.0449999999999999      -4.51289939362842056E-003 -2.84983749257555199E-003
   4.0475000000000003      -4.50075373274992901E-003 -2.87636033291302105E-003
   4.0499999999999998      -4.48889296963425090E-003 -2.90222814798342605E-003
   4.0525000000000002      -4.47729468392888807E-003 -2.92749044087296144E-003
   4.0549999999999997      -4.46593911520609156E-003 -2.95219084307952800E-003
   4.0579999999999998      -4.45260828745461593E-003 -2.98114379916417094E-003
   4.0599999999999996      -4.44388794821275104E-003 -3.00005652830027253E-003
   4.0625000000000000      -4.43316273785774283E-003 -3.02328720433700559E-003
   4.0650000000000004      -4.42262051855622264E-003 -3.04608788362946284E-003
   4.0674999999999999      -4.41224990928295452E-003 -3.06848370459847234E-003
   4.0700000000000003      -4.40204058499353134E-003 -3.09049747572324876E-003
   4.0724999999999998      -4.39198314524680278E-003 -3.11214996556287253E-003
   4.0750000000000002      -4.38206900309321898E-003 -3.13346014802531056E-003
   4.0774999999999997      -4.37229029053658701E-003 -3.15444541103947641E-003
   4.0800000000000001      -4.36263977764295152E-003 -3.17512173508394200E-003
   4.0824999999999996      -4.35311080298401119E-003 -3.19550384673911343E-003
   4.0850000000000000      -4.34369721348815997E-003 -3.21560535136901360E-003
   4.0875000000000004      -4.33439331224816024E-003 -3.23543884833728821E-003
   4.0899999999999999      -4.32519381299524813E-003 -3.25501603145560798E-003
   4.0925000000000002      -4.31609380024422767E-003 -3.27434777692345216E-003
   4.0949999999999998      -4.30708869426752773E-003 -3.29344422060825863E-003
   4.0975000000000001      -4.29817422020220118E-003 -3.31231482620239666E-003
   4.0999999999999996      -4.28934638071004192E-003 -3.33096844553871585E-003
   4.1025000000000000      -4.28060143170351775E-003 -3.34941337213830528E-003
   4.1050000000000004      -4.27193586072841316E-003 -3.36765738889544539E-003
   4.1074999999999999      -4.26334636765641085E-003 -3.38570781066471500E-003
   4.1100000000000003      -4.25482984739312172E-003 -3.40357152240022050E-003
   4.1124999999999998      -4.24638337435066446E-003 -3.42125501340112201E-003
   4.1150000000000002      -4.23800418846962106E-003 -3.43876440813817514E-003
   4.1174999999999997      -4.22968968260539757E-003 -3.45610549406813114E-003
   4.1200000000000001      -4.22143739112292461E-003 -3.47328374679079085E-003
   4.1224999999999996      -4.21324497958524159E-003 -3.49030435287149467E-003
   4.1250000000000000      -4.20511023523797555E-003 -3.50717223044553442E-003
   4.1275000000000004      -4.19703105864784650E-003 -3.52389204821595232E-003
   4.1299999999999999      -4.18900545578970197E-003 -3.54046824253787884E-003
   4.1325000000000003      -4.18103153095223962E-003 -3.55690503313546309E-003
   4.1349999999999998      -4.17310748022396098E-003 -3.57320643746666727E-003
   4.1375000000000002      -4.16523158552008655E-003 -3.58937628388950394E-003
   4.1399999999999997      -4.15740220909804978E-003 -3.60541822375078829E-003
   4.1425000000000001      -4.14961778851136946E-003 -3.62133574250104876E-003
   4.1449999999999996      -4.14187683197298189E-003 -3.63713216994104513E-003
   4.1475000000000000      -4.13417791405656584E-003 -3.65281068965372588E-003
   4.1500000000000004      -4.12651967174729184E-003 -3.66837434773474710E-003
   4.1524999999999999      -4.11890080077838804E-003 -3.68382606085830349E-003
   4.1550000000000002      -4.11132005224013226E-003 -3.69916862374901432E-003
   4.1574999999999998      -4.10377622943633967E-003 -3.71440471611160982E-003
   4.1600000000000001      -4.09626818496018185E-003 -3.72953690906016296E-003
   4.1624999999999996      -4.08879481798638238E-003 -3.74456767110377398E-003
   4.1650000000000000      -4.08135507174075228E-003 -3.75949937370789961E-003
   4.1675000000000004      -4.07394793114760484E-003 -3.77433429648021349E-003
   4.1699999999999999      -4.06657242063442666E-003 -3.78907463200649393E-003
   4.1725000000000003      -4.05922760208202952E-003 -3.80372249036577733E-003
   4.1749999999999998      -4.05191257290871045E-003 -3.81827990335018410E-003
   4.1775000000000002      -4.04462646427774814E-003 -3.83274882841287516E-003
   4.1799999999999997      -4.03736843941879860E-003 -3.84713115236498277E-003
   4.1825000000000001      -4.03013769205439951E-003 -3.86142869484080694E-003
   4.1849999999999996      -4.02293344492378555E-003 -3.87564321154874663E-003
   4.1875000000000000      -4.01575494839658074E-003 -3.88977639732388924E-003
   4.1900000000000004      -4.00860147917005572E-003 -3.90382988899679343E-003
   4.1924999999999999      -4.00147233904358211E-003 -3.91780526809179953E-003
   4.1950000000000003      -3.99436685376503009E-003 -3.93170406336708789E-003
   4.1974999999999998      -3.98728437194392424E-003 -3.94552775320758473E-003
   4.2000000000000002      -3.98022426402663831E-003 -3.95927776788105017E-003
   4.2024999999999997      -3.97318592132953844E-003 -3.97295549166666248E-003
   4.2050000000000001      -3.96616875512595564E-003 -3.98656226486494673E-003
   4.2074999999999996      -3.95917219578347229E-003 -4.00009938569678529E-003
   4.2100000000000000      -3.95219569194819702E-003 -4.01356811209909511E-003
   4.2125000000000004      -3.94523870977287004E-003 -4.02696966342377862E-003
   4.2149999999999999      -3.93830073218602930E-003 -4.04030522204631461E-003
   4.2175000000000002      -3.93138125819957572E-003 -4.05357593488978474E-003
   4.2199999999999998      -3.92447980225232775E-003 -4.06678291486957909E-003
   4.2225000000000001      -3.91759589358727824E-003 -4.07992724226392215E-003
   4.2249999999999996      -3.91072907566049777E-003 -4.09300996601465704E-003
   4.2275000000000000      -3.90387890557976217E-003 -4.10603210496266347E-003
   4.2300000000000004      -3.89704495357101567E-003 -4.11899464902177204E-003
   4.2324999999999999      -3.89022680247116427E-003 -4.13189856029499807E-003
   4.2350000000000003      -3.88342404724542969E-003 -4.14474477413640831E-003
   4.2374999999999998      -3.87663629452805400E-003 -4.15753420016176829E-003
   4.2400000000000002      -3.86986316217407004E-003 -4.17026772319958362E-003
   4.2424999999999997      -3.86310427889308226E-003 -4.18294620426272034E-003
   4.2450000000000001      -3.85635928375653971E-003 -4.19557048131999344E-003
   4.2474999999999996      -3.84962782590811056E-003 -4.20814137022636897E-003
   4.2500000000000000      -3.84290956416025349E-003 -4.22065966547368644E-003
   4.3262499999999999      -3.64290275069425497E-003 -4.58059400773015366E-003
   4.4024999999999999      -3.44867584204830132E-003 -4.90714210141643317E-003
   4.4787499999999998      -3.25687198799973860E-003 -5.20883999122565434E-003
   4.5549999999999997      -3.06567281779896892E-003 -5.49077581076383089E-003
   4.6312499999999996      -2.87404025002854736E-003 -5.75625842292211941E-003
   4.7074999999999996      -2.68137076202087671E-003 -6.00758022010804485E-003
   4.7837500000000004      -2.48731867252027523E-003 -6.24640886025706367E-003
   4.8600000000000003      -2.29169815415821137E-003 -6.47400610306279097E-003
   4.9362500000000002      -2.09442550375352719E-003 -6.69135813743808837E-003
   5.0125000000000002      -1.89548351316782800E-003 -6.89925721588200563E-003
   5.0887500000000001      -1.69489866942267964E-003 -7.09835492539175224E-003
   5.1650000000000000      -1.49272614450489003E-003 -7.28919815186862552E-003
   5.2412500000000000      -1.28903969142885066E-003 -7.47225406754115605E-003
   5.3174999999999999      -1.08392472621724324E-003 -7.64792792664217933E-003
   5.3937499999999998      -8.77473531569428807E-004 -7.81657601506346132E-003
   5.4699999999999998      -6.69781903865952506E-004 -7.97851525475112150E-003
   5.5462499999999997      -4.60946799641546393E-004 -8.13403044922116764E-003
   5.6224999999999996      -2.51064684489422398E-004 -8.28337983415420621E-003
   5.6987500000000004      -4.02303816972836834E-005 -8.42679938951542383E-003
   5.7750000000000004       1.71463720081225612E-004 -8.56450623293673018E-003
   5.8512500000000003       3.83928199237790234E-004 -8.69670132213833796E-003
   5.9275000000000002       5.97076944438188991E-004 -8.82357163114482965E-003
   6.0037500000000001       8.10827359728856912E-004 -8.94529192125403591E-003
   6.0800000000000001       1.02510046865106732E-003 -9.06202619570295291E-003
   6.1562500000000000       1.23982094485490285E-003 -9.17392890741153960E-003
   6.2324999999999999       1.45491708923042146E-003 -9.28114596843439797E-003
   6.3087499999999999       1.67032076873751818E-003 -9.38381560227385773E-003
   6.3849999999999998       1.88596732811063274E-003 -9.48206906866637216E-003
   6.4612499999999997       2.10179548288778710E-003 -9.57603128481733512E-003
   6.5375000000000005       2.31774720006205741E-003 -9.66582136162482883E-003
   6.6137499999999996       2.53376757110689455E-003 -9.75155306977074782E-003
   6.6900000000000013       2.74980468092532546E-003 -9.83333524749806925E-003
   6.7662500000000003       2.96580947537242396E-003 -9.91127215958948100E-003
   6.8425000000000002       3.18173562931420252E-003 -9.98546381525010525E-003
   6.9187500000000002       3.39753941670286426E-003 -1.00560062512901685E-002
   6.9949999999999992       3.61317958346307885E-003 -1.01229917850199479E-002
   7.0712500000000000       3.82861722452739828E-003 -1.01865092429215785E-002
   7.1475000000000000       4.04381566471887638E-003 -1.02466441661719192E-002
   7.2237500000000008       4.25874034439705385E-003 -1.03034789977748016E-002
   7.2999999999999998       4.47335870981630575E-003 -1.03570932530202189E-002
   7.3762499999999998       4.68764010831804363E-003 -1.04075636754550060E-002
   7.4524999999999997       4.90155568836131775E-003 -1.04549643801074305E-002
   7.5287499999999987       5.11507830433708278E-003 -1.04993669854453464E-002
   7.6050000000000004       5.32818242606703310E-003 -1.05408407353293054E-002
   7.6812499999999995       5.54084405285418767E-003 -1.05794526120435786E-002
   7.7575000000000003       5.75304063192987047E-003 -1.06152674413391226E-002
   7.8337500000000002       5.96475098112619027E-003 -1.06483479903003234E-002
   7.9100000000000010       6.17595521559716806E-003 -1.06787550587449740E-002
   7.9862500000000001       6.38663467841113150E-003 -1.07065475647791734E-002
   8.0625000000000000       6.59677187484161709E-003 -1.07317826250522552E-002
   8.1387499999999999       6.80635041019012673E-003 -1.07545156301873494E-002
   8.2149999999999999       7.01535493097941998E-003 -1.07748003158006627E-002
   8.2912499999999998       7.22377106935770050E-003 -1.07926888294661259E-002
   8.3674999999999997       7.43158539055158076E-003 -1.08082317939347441E-002
   8.4437499999999996       7.63878534320009111E-003 -1.08214783668807036E-002
   8.5199999999999996       7.84535921239667804E-003 -1.08324762974217250E-002
   8.5962499999999995       8.05129607526458568E-003 -1.08412719796463757E-002
   8.6724999999999994       8.25658575929713416E-003 -1.08479105038991989E-002
   8.7487499999999994       8.46121880093171630E-003 -1.08524357029046847E-002
   8.8249999999999993       8.66518641014878653E-003 -1.08548902007802664E-002
   8.9012499999999992       8.86848043315728932E-003 -1.08553154547000579E-002
   8.9774999999999991       9.07109331894494914E-003 -1.08537517971832535E-002
   9.0537500000000009       9.27301808731377866E-003 -1.08502384760130587E-002
   9.1300000000000008       9.47424829873141222E-003 -1.08448136923879716E-002
   9.2062500000000007       9.67477802592507999E-003 -1.08375146373542331E-002
   9.2825000000000006       9.87460182711473282E-003 -1.08283775265498768E-002
   9.3587500000000006       1.00737147207475633E-002 -1.08174376332946832E-002
   9.4350000000000005       1.02721121615722017E-002 -1.08047293200864564E-002
   9.5112500000000004       1.04697900178859094E-002 -1.07902860686041636E-002
   9.5875000000000004       1.06667445498108901E-002 -1.07741405083616234E-002
   9.6637500000000003       1.08629723885030529E-002 -1.07563244441846503E-002
   9.7400000000000002       1.10584705162596868E-002 -1.07368688826887746E-002
   9.8162500000000001       1.12532362475562826E-002 -1.07158040579052524E-002
   9.8925000000000001       1.14472672110862966E-002 -1.06931594561442550E-002
   9.9687500000000000       1.16405613318517533E-002 -1.06689638391552783E-002
   10.045000000000000       1.18331168195679251E-002 -1.06432452712287504E-002
   10.121200000000000       1.20248066101893789E-002 -1.06160494653650284E-002
   10.197500000000000       1.22160060451184938E-002 -1.05873481609152845E-002
   10.273800000000000       1.24064620439297470E-002 -1.05572022154516026E-002
   10.350000000000000       1.25959256510403666E-002 -1.05256794403571947E-002
   10.426200000000000       1.27846463841375622E-002 -1.04927660910589093E-002
   10.502500000000000       1.29728700659022828E-002 -1.04584405383248129E-002
   10.578799999999999       1.31603483580263140E-002 -1.04227688402452404E-002
   10.654999999999999       1.33468370118615520E-002 -1.03858235600931079E-002
   10.731199999999999       1.35325823981246110E-002 -1.03475814194496016E-002
   10.807499999999999       1.37178271467548098E-002 -1.03080118117680215E-002
   10.883699999999999       1.39020861735226885E-002 -1.02672400616009071E-002
   10.960000000000001       1.40858437279813998E-002 -1.02251803107897676E-002
   11.036300000000001       1.42688582799781194E-002 -1.01819059520178081E-002
   11.112500000000001       1.44508923228506957E-002 -1.01374962866435346E-002
   11.188800000000001       1.46324246564736807E-002 -1.00918545347141661E-002
   11.265000000000001       1.48129805792574995E-002 -1.00451196490695897E-002
   11.341200000000001       1.49927997435262989E-002 -9.99725144989107965E-003
   11.417500000000000       1.51721180403376673E-002 -9.94820339586717679E-003
   11.493800000000000       1.53507004651955523E-002 -9.89805570246920022E-003
   11.570000000000000       1.55283159648253819E-002 -9.84689395717700498E-003
   11.646200000000000       1.57052007124302423E-002 -9.79467044580831746E-003
   11.722500000000000       1.58815871248779335E-002 -9.74133150748715711E-003
   11.798800000000000       1.60572443911896727E-002 -9.68696161317722342E-003
   11.875000000000000       1.62319455902695843E-002 -9.63165028782891203E-003
   11.951200000000000       1.64059233446757421E-002 -9.57534282341682662E-003
   12.027500000000000       1.65794065389696481E-002 -9.51797895404996042E-003
   12.103800000000000       1.67521684347148037E-002 -9.45964721962758506E-003
   12.180000000000000       1.69239861305699735E-002 -9.40044092449382127E-003
   12.256200000000000       1.70950886807049070E-002 -9.34029887729872881E-003
   12.332500000000000       1.72657014379952768E-002 -9.27915467864360785E-003
   12.408799999999999       1.74356016615482348E-002 -9.21710074626376670E-003
   12.484999999999999       1.76045703919118640E-002 -9.15423398129898598E-003
   12.561199999999999       1.77728331242986599E-002 -9.09048713281034038E-003
   12.637499999999999       1.79406116851697495E-002 -9.02578805508639712E-003
   12.713699999999999       1.81074687179450175E-002 -8.96031930071821553E-003
   12.789999999999999       1.82738446304691743E-002 -8.89392176070337610E-003
   12.866299999999999       1.84395224803674401E-002 -8.82669328193070972E-003
   12.942500000000003       1.86042890055389369E-002 -8.75873582465983187E-003
   13.018800000000001       1.87685791941429869E-002 -8.68988302241005713E-003
   13.095000000000001       1.89319649496050013E-002 -8.62032710799658965E-003
   13.171199999999999       1.90946646107571678E-002 -8.54998988977255341E-003
   13.247500000000000       1.92568929362529791E-002 -8.47878885985386271E-003
   13.323800000000002       1.94184385780402161E-002 -8.40682695676393463E-003
   13.400000000000000       1.95790937893842477E-002 -8.33421089967160272E-003
   13.476200000000000       1.97390733932159071E-002 -8.26085755728258112E-003
   13.552499999999998       1.98985886828250344E-002 -8.18667972337294540E-003
   13.628800000000000       2.00574319629737534E-002 -8.11178350537129257E-003
   13.705000000000000       2.02153990701303549E-002 -8.03627857926218596E-003
   13.781200000000000       2.03727013259909669E-002 -7.96007715061203096E-003
   13.857500000000000       2.05295465632442213E-002 -7.88308758272754546E-003
   13.933799999999998       2.06857306249373894E-002 -7.80541899567954202E-003
   14.010000000000002       2.08410528182946218E-002 -7.72718389745403935E-003
   14.086200000000000       2.09957209736054279E-002 -7.64829013832626393E-003
   14.162500000000000       2.11499394880182469E-002 -7.56864195095086501E-003
   14.238799999999999       2.13035076718549425E-002 -7.48835136327456220E-003
   14.315000000000000       2.14562282487598815E-002 -7.40753361749843173E-003
   14.391200000000000       2.16083056292876233E-002 -7.32609248736854329E-003
   14.467499999999999       2.17599408525747315E-002 -7.24392832250921916E-003
   14.543799999999999       2.19109366580123588E-002 -7.16115591129734899E-003
   14.619999999999997       2.20610991380408225E-002 -7.07789308069452488E-003
   14.696200000000001       2.22106293358457982E-002 -6.99403973355972562E-003
   14.772500000000001       2.23597249700785289E-002 -6.90949252803672691E-003
   14.848799999999999       2.25081921177639720E-002 -6.82436885854835733E-003
   14.924999999999999       2.26558401396652134E-002 -6.73878900635832383E-003
   15.001200000000003       2.28028667238354028E-002 -6.65264922646768061E-003
   15.077500000000001       2.29494662843099037E-002 -6.56584271016303917E-003
   15.153800000000000       2.30954481493792566E-002 -6.47848936600545471E-003
   15.230000000000000       2.32406248771077212E-002 -6.39071185299872318E-003
   15.306200000000000       2.33851908583522748E-002 -6.30240301465131731E-003
   15.382500000000002       2.35293372767068215E-002 -6.21345279317073260E-003
   15.458800000000000       2.36728766703538374E-002 -6.12398350697122926E-003
   15.535000000000000       2.38156247658830589E-002 -6.03412008562562857E-003
   15.611199999999998       2.39577727317378981E-002 -5.94375213449169562E-003
   15.687500000000000       2.40995085783270689E-002 -5.85276649857630494E-003
   15.763800000000002       2.42406480072382378E-002 -5.76128777305299090E-003
   15.840000000000000       2.43810098340759424E-002 -5.66944303074850414E-003
   15.916200000000000       2.45207820230810732E-002 -5.57711879508111883E-003
   15.992499999999998       2.46601494599050959E-002 -5.48419897987030471E-003
   16.068800000000000       2.47989309056525498E-002 -5.39081035688295396E-003
   16.145000000000000       2.49369481891788883E-002 -5.29708206576531317E-003
   16.221200000000000       2.50743861443362068E-002 -5.20289774218524268E-003
   16.297499999999999       2.52114265177706132E-002 -5.10813853325454634E-003
   16.373799999999999       2.53478911157214021E-002 -5.01293331881499590E-003
   16.449999999999999       2.54836047423358039E-002 -4.91741322868651052E-003
   16.526199999999999       2.56187491395001542E-002 -4.82145915873327235E-003
   16.602499999999999       2.57535030511680044E-002 -4.72494964114820830E-003
   16.678799999999999       2.58876912408596525E-002 -4.62801554835891998E-003
   16.754999999999999       2.60211414613222974E-002 -4.53078990125956992E-003
   16.831199999999999       2.61540324204995074E-002 -4.43315098268856969E-003
   16.907499999999999       2.62865398531892704E-002 -4.33497482251729658E-003
   16.983799999999999       2.64184914564913574E-002 -4.23639420098676465E-003
   17.059999999999999       2.65497178143022546E-002 -4.13754394210467252E-003
   17.136199999999999       2.66803946391537330E-002 -4.03829985716932204E-003
   17.212499999999999       2.68106947313305095E-002 -3.93853561786356061E-003
   17.288799999999998       2.69404486587804110E-002 -3.83838584146663046E-003
   17.364999999999998       2.70694898012116027E-002 -3.73798709267033789E-003
   17.441199999999998       2.71979909348641496E-002 -3.63721284241794911E-003
   17.517499999999998       2.73261219888961578E-002 -3.53593452353968525E-003
   17.593800000000002       2.74537163201164468E-002 -3.43428850285414176E-003
   17.670000000000002       2.75806100808013779E-002 -3.33241300864811412E-003
   17.746200000000002       2.77069731765349457E-002 -3.23017928058107716E-003
   17.822500000000002       2.78329726833235411E-002 -3.12745661119053029E-003
   17.898800000000001       2.79584447211690436E-002 -3.02438304186235024E-003
   17.975000000000001       2.80832281554585089E-002 -2.92109839330413016E-003
   18.051200000000001       2.82074900337627617E-002 -2.81747178209162171E-003
   18.127500000000001       2.83313946464510032E-002 -2.71337047241629499E-003
   18.203800000000001       2.84547808280098333E-002 -2.60893411615913551E-003
   18.280000000000001       2.85774901023599960E-002 -2.50430406511025893E-003
   18.356200000000001       2.86996867267775603E-002 -2.39934741991011582E-003
   18.432500000000001       2.88215322596223622E-002 -2.29392951303404808E-003
   18.508800000000001       2.89428681820730130E-002 -2.18819153443909620E-003
   18.585000000000001       2.90635386468667718E-002 -2.08227630036206127E-003
   18.661200000000001       2.91837051676915073E-002 -1.97604898597717989E-003
   18.737500000000001       2.93035265974274754E-002 -1.86937307762273324E-003
   18.813800000000001       2.94228470422622408E-002 -1.76239124050179717E-003
   18.890000000000001       2.95415132200255205E-002 -1.65524769594472643E-003
   18.966200000000001       2.96596839411937090E-002 -1.54780578827852337E-003
   19.042500000000000       2.97775154023022723E-002 -1.43992725015414254E-003
   19.118800000000000       2.98948542815901663E-002 -1.33175616692684552E-003
   19.195000000000000       3.00115498275359306E-002 -1.22343811318678338E-003
   19.271200000000000       3.01277581938079672E-002 -1.11483468898637542E-003
   19.347500000000000       3.02436329824984571E-002 -1.00580595289101026E-003
   19.423700000000000       3.03588724837983159E-002 -8.96640791066035791E-004
   19.500000000000000       3.04737811853196122E-002 -7.87055740024781843E-004
   19.576300000000000       3.05882095477998245E-002 -6.77196898785634811E-004
   19.652500000000000       3.07020105364140920E-002 -5.67211760223009626E-004
   19.728800000000000       3.08154848226101612E-002 -4.56814585600944737E-004
   19.805000000000000       3.09283369283049406E-002 -3.46297644129998005E-004
   19.881200000000000       3.10407178350817839E-002 -2.35519274405896991E-004
   19.957500000000000       3.11527760376751513E-002 -1.24336405860633279E-004


==> anc/M2_2_7_v2.dat <==
  2.12500000000000015E-002  1.10079712739244358E-010 -3.62440175109824882E-011
  4.49999999999999983E-002 -1.26111987054017611E-007 -4.05999079121699064E-008
  6.87500000000000056E-002 -2.95511423480074138E-007 -9.51380812186015655E-008
  9.24999999999999989E-002 -5.37052325248206989E-007 -1.72905713338113891E-007
  0.11625000000000002      -8.51589168935568659E-007 -2.74180590964395351E-007
  0.14000000000000001      -1.23999009584589914E-006 -3.99245338019212886E-007
  0.16375000000000001      -1.70313720543096106E-006 -5.48387526618404859E-007
  0.18750000000000000      -2.24192685676865962E-006 -7.21899791224744213E-007
  0.21124999999999999      -2.85726997836943076E-006 -9.20079946098395880E-007
  0.23499999999999999      -3.55009238659343363E-006 -1.14323110616022146E-006
  0.25874999999999998      -4.32133511297244033E-006 -1.39166181138798833E-006
  0.28249999999999997      -5.17195474074234595E-006 -1.66568615487043812E-006
  0.30625000000000002      -6.10292375090465280E-006 -1.96562391464944515E-006
  0.33000000000000002      -7.11523087814842438E-006 -2.29180068948597677E-006
  0.35375000000000001      -8.20988147697796655E-006 -2.64454803869124774E-006
  0.37750000000000000      -9.38789789851612019E-006 -3.02420362620602002E-006
  0.40125000000000000      -1.06503198777198538E-005 -3.43111136887631637E-006
  0.42499999999999999      -1.19982049313739667E-005 -3.86562158907780184E-006
  0.44874999999999998      -1.34326287743876873E-005 -4.32809117414944168E-006
  0.47249999999999992      -1.49546857341852294E-005 -4.81888373616341469E-006
  0.49625000000000008      -1.65654891916415660E-005 -5.33836978123703366E-006
  0.52000000000000002      -1.82661720283089539E-005 -5.88692688190276000E-006
  0.54374999999999996      -2.00578870885037259E-005 -6.46493985534090787E-006
  0.56750000000000000      -2.19418076554467930E-005 -7.07280094726016745E-006
  0.59125000000000005      -2.39191279419525909E-005 -7.71091002163355352E-006
  0.61499999999999999      -2.59910635963967567E-005 -8.37967475657477275E-006
  0.63875000000000004      -2.81588522240948594E-005 -9.07951084645037061E-006
  0.66249999999999998      -3.04237539252680542E-005 -9.81084221066102511E-006
  0.68625000000000003      -3.27870518498003013E-005 -1.05741012092164641E-005
  0.70999999999999996      -3.52500527696093842E-005 -1.13697288654285400E-005
  0.73375000000000001      -3.78140876692904546E-005 -1.21981750959991680E-005
  0.75749999999999995      -4.04805123557510995E-005 -1.30598989488009146E-005
  0.78125000000000000      -4.32507080875899874E-005 -1.39553688486633021E-005
  0.80500000000000016      -4.61260822250063839E-005 -1.48850628514917780E-005
  0.82875000000000010      -4.91080689010668433E-005 -1.58494689070632501E-005
  0.85250000000000004      -5.21981297151926724E-005 -1.68490851308582183E-005
  0.87624999999999997      -5.53977544497755937E-005 -1.78844200853072182E-005
  0.90000000000000002      -5.87084618108721438E-005 -1.89559930708482111E-005
  0.92374999999999996      -6.21318001939739537E-005 -2.00643344272114245E-005
  0.94750000000000001      -6.56693484759014392E-005 -2.12099858453688570E-005
  0.97124999999999995      -6.93227168339190849E-005 -2.23935006906076171E-005
  0.99500000000000000      -7.30935475932267440E-005 -2.36154443372105464E-005
   1.0187500000000000      -7.69835161205194014E-005 -2.48763945205763000E-005
   1.0425000000000000      -8.09943316672843256E-005 -2.61769416757745360E-005
   1.0662499999999999      -8.51277384050750811E-005 -2.75176893409371097E-005
   1.0900000000000001      -8.93855163375092331E-005 -2.88992545237596046E-005
   1.1137500000000000      -9.37694823225363242E-005 -3.03222681067159753E-005
   1.1375000000000000      -9.82814911206903293E-005 -3.17873752639076548E-005
   1.1612499999999999      -1.02923436477109369E-004 -3.32952358922187822E-005
   1.1850000000000001      -1.07697252245825555E-004 -3.48465250596975142E-005
   1.2087500000000000      -1.12604913555473885E-004 -3.64419334710655536E-005
   1.2324999999999999      -1.17648438018790491E-004 -3.80821679513116163E-005
   1.2562500000000001      -1.22829886987926981E-004 -3.97679519482261527E-005
   1.2800000000000000      -1.28151366857729186E-004 -4.15000260547807482E-005
   1.3037500000000000      -1.33615030419244394E-004 -4.32791485523124767E-005
   1.3274999999999999      -1.39223078265848370E-004 -4.51060959755207282E-005
   1.3512500000000001      -1.44977760254521112E-004 -4.69816637003500121E-005
   1.3750000000000000      -1.50881377024947376E-004 -4.89066665558884490E-005
   1.3987499999999999      -1.56936281579268518E-004 -5.08819394614827789E-005
   1.4225000000000001      -1.63144880925482241E-004 -5.29083380903385577E-005
   1.4462500000000000      -1.69509637787661774E-004 -5.49867395609517366E-005
   1.4700000000000000      -1.76033072386354506E-004 -5.71180431577997396E-005
   1.4937499999999999      -1.82717764292724994E-004 -5.93031710828052216E-005
   1.5175000000000001      -1.89566354360220509E-004 -6.15430692391812865E-005
   1.5412500000000000      -1.96581546737771817E-004 -6.38387080493639666E-005
   1.5649999999999999      -2.03766110968788737E-004 -6.61910833088481457E-005
   1.5887500000000001      -2.11122884180478131E-004 -6.86012170778549889E-005
   1.6125000000000000      -2.18654773368297012E-004 -7.10701586128840529E-005
   1.6362500000000000      -2.26364757780657752E-004 -7.35989853403359309E-005
   1.6599999999999999      -2.34255891409342282E-004 -7.61888038745325830E-005
   1.6837500000000001      -2.42331305591420395E-004 -7.88407510826158312E-005
   1.7075000000000000      -2.50594211728869063E-004 -8.15559951989732124E-005
   1.7312500000000000      -2.59047904132482195E-004 -8.43357369920112401E-005
   1.7549999999999999      -2.67695762997118101E-004 -8.71812109862957538E-005
   1.7787500000000001      -2.76541257515799314E-004 -9.00936867432811989E-005
   1.8025000000000000      -2.85587949140705933E-004 -9.30744702040747020E-005
   1.8262499999999999      -2.94839494999648666E-004 -9.61249050979248748E-005
   1.8499999999999999      -3.04299651477223413E-004 -9.92463744203842283E-005
   1.8737499999999998      -3.13972277970489219E-004 -1.02440301985379332E-004
   1.8974999999999997      -3.23861340829728042E-004 -1.05708154055727578E-004
   1.9212499999999997      -3.33970917495607757E-004 -1.09051441056972367E-004
   1.9450000000000001      -3.44305200844884660E-004 -1.12471719379772631E-004
   1.9687500000000000      -3.54868503757722648E-004 -1.15970593276469445E-004
   1.9924999999999999      -3.65665263920634631E-004 -1.19549716857885705E-004
   2.0162499999999999      -3.76700048880161795E-004 -1.23210796196872356E-004
   2.0400000000000000      -3.87977561363546971E-004 -1.26955591545627010E-004
   2.0637500000000002      -3.99502644883921855E-004 -1.30785919674358575E-004
   2.0874999999999999      -4.11280289648926567E-004 -1.34703656339475622E-004
   2.1112500000000001      -4.23315638793168598E-004 -1.38710738890135497E-004
   2.1349999999999998      -4.35613994956590646E-004 -1.42809169022710061E-004
   2.1587499999999999      -4.48180827232622526E-004 -1.47001015693514451E-004
   2.1825000000000001      -4.61021778511968151E-004 -1.51288418201009594E-004
   2.2062499999999998      -4.74142673250047442E-004 -1.55673589449643093E-004
   2.2300000000000000      -4.87549525688517609E-004 -1.60158819408529670E-004
   2.2537500000000001      -5.01248548563892264E-004 -1.64746478779330998E-004
   2.2774999999999999      -5.15246162339196468E-004 -1.69439022888950001E-004
   2.3012500000000000      -5.29549004997764282E-004 -1.74238995824067095E-004
   2.3250000000000002      -5.44163942441806955E-004 -1.79149034826065916E-004
   2.3487499999999999      -5.59098079542283627E-004 -1.84171874966630191E-004
   2.3725000000000001      -5.74358771890880063E-004 -1.89310354126157856E-004
   2.3962500000000002      -5.89953638309719365E-004 -1.94567418299256218E-004
   2.4199999999999999      -6.05890574179684255E-004 -1.99946127253896385E-004
   2.4437500000000001      -6.22177765654166929E-004 -2.05449660573409250E-004
   2.4674999999999998      -6.38823704831590722E-004 -2.11081324113380239E-004
   2.4912500000000000      -6.55837205967393141E-004 -2.16844556908738336E-004
   2.5150000000000001      -6.73227422814332574E-004 -2.22742938569922360E-004
   2.5387499999999998      -6.91003867189153207E-004 -2.28780197211055417E-004
   2.5625000000000000      -7.09176428873868766E-004 -2.34960217957571791E-004
   2.5862500000000002      -7.27755396971517901E-004 -2.41287052085839272E-004
   2.6099999999999999      -7.46751482849160645E-004 -2.47764926853034949E-004
   2.6337500000000000      -7.66175844815558020E-004 -2.54398256081998623E-004
   2.6575000000000002      -7.86040114697477972E-004 -2.61191651573082679E-004
   2.6812499999999999      -8.06356426497292712E-004 -2.68149935423286272E-004
   2.7050000000000001      -8.27137447335758312E-004 -2.75278153342353412E-004
   2.7287499999999998      -8.48396410907972863E-004 -2.82581589066174376E-004
   2.7524999999999999      -8.70147153708037769E-004 -2.90065779980008473E-004
   2.7762500000000001      -8.92404154309321359E-004 -2.97736534077946090E-004
   2.7999999999999998      -9.15182576023193290E-004 -3.05599948400960128E-004
   2.8237500000000000      -9.38498313300361632E-004 -3.13662429114188119E-004
   2.8475000000000001      -9.62368042286444541E-004 -3.21930713405144152E-004
   2.8712499999999999      -9.86809275998227044E-004 -3.30411893408883350E-004
   2.8950000000000000      -1.01184042465047056E-003 -3.39113442394298539E-004
   2.9187500000000002      -1.03748086172126153E-003 -3.48043243473208637E-004
   2.9424999999999999      -1.06375099653780673E-003 -3.57209621168293548E-004
   2.9662500000000001      -1.09067235394676295E-003 -3.66621376113790800E-004
   2.9900000000000002      -1.11826766225038587E-003 -3.76287823382665052E-004
   3.0137499999999999      -1.14656095030302011E-003 -3.86218834853001313E-004
   3.0375000000000001      -1.17557765510038249E-003 -3.96424886191240058E-004
   3.0612499999999998      -1.20534474050442461E-003 -4.06917108818195795E-004
   3.0850000000000000      -1.23589083073469600E-003 -4.17707348256110057E-004
   3.1087500000000001      -1.26724635785275749E-003 -4.28808228800265604E-004
   3.1324999999999998      -1.29944372746583991E-003 -4.40233226179404251E-004
   3.1562500000000000      -1.33251750449008975E-003 -4.51996749108585629E-004
   3.1800000000000002      -1.36650462221389753E-003 -4.64114231162423305E-004
   3.2037499999999999      -1.40144461835621601E-003 -4.76602234613828543E-004
   3.2275000000000000      -1.43737990253033749E-003 -4.89478568203080945E-004
   3.2512500000000006      -1.47435606040444752E-003 -5.02762421195803409E-004
   3.2749999999999999      -1.51242220094121704E-003 -5.16474516576139776E-004
   3.2987500000000005      -1.55163135445805745E-003 -5.30637286829654248E-004
   3.3224999999999998      -1.59204093095546883E-003 -5.45275076533874629E-004
   3.3462500000000004      -1.63371325031680349E-003 -5.60414376939675401E-004
   3.3700000000000001      -1.67671615872802071E-003 -5.76084098956471525E-004
   3.3937500000000003      -1.72112374934104925E-003 -5.92315892585536458E-004
   3.4175000000000000      -1.76701720872190333E-003 -6.09144522532125364E-004
   3.4412500000000001      -1.81448581974403959E-003 -6.26608313488173641E-004
   3.4649999999999999      -1.86362815420637704E-003 -6.44749680304627644E-004
   3.4887500000000000      -1.91455350437458988E-003 -6.63615764852780606E-004
   3.5124999999999997      -1.96738361324968374E-003 -6.83259206517729538E-004
   3.5362499999999999      -2.02225478473875165E-003 -7.03739082670488611E-004
   3.5599999999999996      -2.07932048134336182E-003 -7.25122067412770814E-004
   3.5837500000000002      -2.13875455377774771E-003 -7.47483873565615961E-004
   3.6074999999999995      -2.20075530486429829E-003 -7.70911068595965380E-004
   3.6312500000000001      -2.26555066607977626E-003 -7.95503389768912922E-004
   3.6549999999999994      -2.33340488622654513E-003 -8.21376738102664672E-004
   3.6787500000000000      -2.40462731309799707E-003 -8.48667112394158323E-004
   3.7025000000000001      -2.47958412812196048E-003 -8.77535870796953134E-004
   3.7262499999999998      -2.55871436366095651E-003 -9.08176917933758748E-004
   3.7500000000000000      -2.64255227571180348E-003 -9.40826752489479440E-004
   3.7525000000000004      -2.65167678446677187E-003 -9.44391788584429031E-004
   3.7549999999999999      -2.66086149761483653E-003 -9.47982650265611097E-004
   3.7574999999999998      -2.67010730457972528E-003 -9.51599732668549007E-004
   3.7599999999999998      -2.67941511730495317E-003 -9.55243441027446593E-004
   3.7624999999999997      -2.68878587106833288E-003 -9.58914191041729150E-004
   3.7650000000000001      -2.69822052533488094E-003 -9.62612409259894263E-004
   3.7675000000000005      -2.70772006467734925E-003 -9.66338533491322912E-004
   3.7700000000000000      -2.71728549960532874E-003 -9.70093013189516750E-004
   3.7725000000000000      -2.72691786770881380E-003 -9.73876309951839624E-004
   3.7749999999999999      -2.73661823458159646E-003 -9.77688897945250919E-004
   3.7774999999999999      -2.74638769484850196E-003 -9.81531264373885744E-004
   3.7799999999999994      -2.75622737363186935E-003 -9.85403910108728328E-004
   3.7825000000000006      -2.76613842724721245E-003 -9.89307350047258574E-004
   3.7850000000000001      -2.77612204479486206E-003 -9.93242113799028660E-004
   3.7875000000000001      -2.78617944939722924E-003 -9.97208746250772844E-004
   3.7900000000000000      -2.79631189959034113E-003 -1.00120780819317324E-003
   3.7925000000000000      -2.80652069078978113E-003 -1.00523987698118234E-003
   3.7949999999999995      -2.81680715683580666E-003 -1.00930554723009766E-003
   3.7974999999999999      -2.82717267162317003E-003 -1.01340543154980630E-003
   3.8000000000000003      -2.83761865082115053E-003 -1.01754016131977453E-003
   3.8025000000000002      -2.84814655369020715E-003 -1.02171038750760771E-003
   3.8050000000000002      -2.85875788500178103E-003 -1.02591678153418544E-003
   3.8075000000000001      -2.86945419706878318E-003 -1.03016003618869529E-003
   3.8099999999999996      -2.88023709189429676E-003 -1.03444086659708898E-003
   3.8125000000000000      -2.89110822344745442E-003 -1.03876001124787645E-003
   3.8150000000000004      -2.90206930007552060E-003 -1.04311823307942078E-003
   3.8174999999999999      -2.91312208706240392E-003 -1.04751632063334525E-003
   3.8199999999999998      -2.92426840948785448E-003 -1.05195508933051286E-003
   3.8224999999999998      -2.93551015453948072E-003 -1.05643538256576931E-003
   3.8249999999999997      -2.94684927544231401E-003 -1.06095807340120317E-003
   3.8275000000000001      -2.95828779414889029E-003 -1.06552406583175670E-003
   3.8300000000000005      -2.96982780496105568E-003 -1.07013429640542878E-003
   3.8325000000000000      -2.98147147823768889E-003 -1.07478973589551926E-003
   3.8350000000000000      -2.99322106435128505E-003 -1.07949139108525979E-003
   3.8374999999999999      -3.00507889791405388E-003 -1.08424030667413464E-003
   3.8399999999999999      -3.01704740229642851E-003 -1.08903756731629133E-003
   3.8424999999999994      -3.02912909446311114E-003 -1.09388429980233903E-003
   3.8450000000000006      -3.04132659015441450E-003 -1.09878167539712696E-003
   3.8475000000000001      -3.05364260944353434E-003 -1.10373091234732879E-003
   3.8500000000000001      -3.06607998270382693E-003 -1.10873327857422379E-003
   3.8525000000000000      -3.07864165702348555E-003 -1.11379009456862325E-003
   3.8550000000000000      -3.09133070310967876E-003 -1.11890273650690165E-003
   3.8574999999999995      -3.10415032272842424E-003 -1.12407263960907647E-003
   3.8599999999999999      -3.11710385673211231E-003 -1.12930130176242373E-003
   3.8625000000000003      -3.13019479373242765E-003 -1.13459028743672047E-003
   3.8650000000000002      -3.14342677948344649E-003 -1.13994123192038286E-003
   3.8675000000000002      -3.15680362704725539E-003 -1.14535584591028174E-003
   3.8700000000000001      -3.17032932782374379E-003 -1.15083592049203980E-003
   3.8724999999999996      -3.18400806353586700E-003 -1.15638333255223811E-003
   3.8750000000000000      -3.19784421927398485E-003 -1.16200005066927309E-003
   3.8775000000000004      -3.21184239771598332E-003 -1.16768814153569338E-003
   3.8799999999999999      -3.22600743465557014E-003 -1.17344977697188442E-003
   3.8824999999999998      -3.24034441652113750E-003 -1.17928724179272343E-003
   3.8849999999999998      -3.25485869687869127E-003 -1.18520294144830603E-003
   3.8874999999999997      -3.26955592002352432E-003 -1.19119941240504782E-003
   3.8900000000000001      -3.28444204138518374E-003 -1.19727933154840124E-003
   3.8925000000000005      -3.29952335284344972E-003 -1.20344552757598207E-003
   3.8950000000000000      -3.31480651009847778E-003 -1.20970099336803797E-003
   3.8975000000000000      -3.33029856325222804E-003 -1.21604889978688905E-003
   3.8999999999999999      -3.34600698985829462E-003 -1.22249261066889603E-003
   3.9024999999999999      -3.36193973320871291E-003 -1.22903570005982940E-003
   3.9049999999999994      -3.37810524358653913E-003 -1.23568197091176914E-003
   3.9075000000000006      -3.39451252560152295E-003 -1.24243547643506052E-003
   3.9100000000000001      -3.41117119008907312E-003 -1.24930054361454450E-003
   3.9125000000000001      -3.42809151364651451E-003 -1.25628180009041183E-003
   3.9150000000000000      -3.44528450540081306E-003 -1.26338420434602880E-003
   3.9175000000000000      -3.46276198220561715E-003 -1.27061307974811011E-003
   3.9199999999999995      -3.48053665532054935E-003 -1.27797415368673421E-003
   3.9224999999999999      -3.49862222815137784E-003 -1.28547360181518544E-003
   3.9250000000000003      -3.51703350888370875E-003 -1.29311809898165664E-003
   3.9275000000000002      -3.53578653999804537E-003 -1.30091487780961278E-003
   3.9300000000000002      -3.55489874802444872E-003 -1.30887179643754100E-003
   3.9325000000000001      -3.57438911754597846E-003 -1.31699741723308454E-003
   3.9349999999999996      -3.59427839443446492E-003 -1.32530109873763057E-003
   3.9375000000000000      -3.61458932456028932E-003 -1.33379310366730564E-003
   3.9400000000000004      -3.63534693585780295E-003 -1.34248472653878260E-003
   3.9424999999999999      -3.65657887378600076E-003 -1.35138844546572228E-003
   3.9449999999999998      -3.67831580309459834E-003 -1.36051810397152433E-003
   3.9474999999999998      -3.70059189266681464E-003 -1.36988913041282160E-003
   3.9499999999999997      -3.72344540205179304E-003 -1.37951880372384305E-003
   3.9525000000000001      -3.74691941923347045E-003 -1.38942658624983885E-003
   3.9550000000000005      -3.77106274300888396E-003 -1.39963452447346387E-003
   3.9575000000000000      -3.79593100642909445E-003 -1.41016775778917444E-003
   3.9600000000000000      -3.82158812576507273E-003 -1.42105517283528261E-003
   3.9624999999999999      -3.84810812038911387E-003 -1.43233022888529060E-003
   3.9649999999999999      -3.87557751862678329E-003 -1.44403204660406462E-003
   3.9674999999999994      -3.90409854038918733E-003 -1.45620684941114779E-003
   3.9700000000000006      -3.93379340953720763E-003 -1.46890991631230426E-003
   3.9725000000000001      -3.96481032202332037E-003 -1.48220828479745195E-003
   3.9750000000000001      -3.99733192207929813E-003 -1.49618458986923550E-003
   3.9775000000000000      -4.03158770964235236E-003 -1.51094268401977391E-003
   3.9800000000000000      -4.06787286979819456E-003 -1.52661616663947734E-003
   3.9824999999999995      -4.10657812524658182E-003 -1.54338190765869574E-003
   3.9849999999999999      -4.14823970874910776E-003 -1.56148268745434225E-003
   3.9875000000000003      -4.19362903297691453E-003 -1.58126782438965325E-003
   3.9900000000000002      -4.24392913954731860E-003 -1.60327312631209241E-003
   3.9925000000000002      -4.30112997458006931E-003 -1.62840000755316676E-003
   3.9950000000000001      -4.36910852263837444E-003 -1.65840498373729522E-003
   3.9974999999999996      -4.45786557751892687E-003 -1.69781984540980807E-003
   4.0000000000000000      -4.67255228538351018E-003 -1.79430557137844667E-003
   4.0025000000000004      -4.57523477943282565E-003 -2.00842074827428533E-003
   4.0049999999999999      -4.53488144753636403E-003 -2.09686896524949014E-003
   4.0075000000000003      -4.50386813349164684E-003 -2.16470530715256061E-003
   4.0099999999999998      -4.47767505325534325E-003 -2.22189533607551571E-003
   4.0125000000000002      -4.45455304140530885E-003 -2.27229593242096652E-003
   4.0149999999999997      -4.43360563012714596E-003 -2.31788344676950092E-003
   4.0175000000000001      -4.41430063093226771E-003 -2.35983096554860401E-003
   4.0199999999999996      -4.39629154461178371E-003 -2.39890217874555878E-003
   4.0225000000000000      -4.37933786036525090E-003 -2.43562710998301585E-003
   4.0250000000000004      -4.36326458964015826E-003 -2.47039134348819075E-003
   4.0274999999999999      -4.34793972702581140E-003 -2.50348572163855724E-003
   4.0300000000000002      -4.33326079309721227E-003 -2.53513601078943218E-003
   4.0324999999999998      -4.31914635284845645E-003 -2.56552160007537900E-003
   4.0350000000000001      -4.30553042935251200E-003 -2.59478781458614494E-003
   4.0374999999999996      -4.29235869053918966E-003 -2.62305432164252391E-003
   4.0400000000000000      -4.27958576535461196E-003 -2.65042104530874463E-003
   4.0425000000000004      -4.26717330643656880E-003 -2.67697243682027798E-003
   4.0449999999999999      -4.25508855944189794E-003 -2.70278062659744375E-003
   4.0475000000000003      -4.24330328671824325E-003 -2.72790779663529539E-003
   4.0499999999999998      -4.23179294314574798E-003 -2.75240799636644520E-003
   4.0525000000000002      -4.22053603576900364E-003 -2.77632855380961687E-003
   4.0549999999999997      -4.20951361906692339E-003 -2.79971118675858936E-003
   4.0579999999999998      -4.19657272397282090E-003 -2.82711208399016520E-003
   4.0599999999999996      -4.18810687983934074E-003 -2.84500664417984854E-003
   4.0625000000000000      -4.17769415796190053E-003 -2.86698200680187039E-003
   4.0650000000000004      -4.16745864764274040E-003 -2.88854557964668109E-003
   4.0674999999999999      -4.15738943038075019E-003 -2.90972140890255948E-003
   4.0700000000000003      -4.14747659941129120E-003 -2.93053131394709282E-003
   4.0724999999999998      -4.13771113388231547E-003 -2.95099516443621951E-003
   4.0750000000000002      -4.12808479243571315E-003 -2.97113111464410813E-003
   4.0774999999999997      -4.11859002265888095E-003 -2.99095580284342759E-003
   4.0800000000000001      -4.10921988360767737E-003 -3.01048452189250958E-003
   4.0824999999999996      -4.09996797916749051E-003 -3.02973136595043307E-003
   4.0850000000000000      -4.09082840045589362E-003 -3.04870935727760087E-003
   4.0875000000000004      -4.08179567581241475E-003 -3.06743055632652077E-003
   4.0899999999999999      -4.07286472718180938E-003 -3.08590615773027786E-003
   4.0925000000000002      -4.06403083196238933E-003 -3.10414657436587464E-003
   4.0949999999999998      -4.05528958940455132E-003 -3.12216151117661192E-003
   4.0975000000000001      -4.04663689104305026E-003 -3.13996003033453200E-003
   4.0999999999999996      -4.03806889449430384E-003 -3.15755060888171617E-003
   4.1025000000000000      -4.02958200019824363E-003 -3.17494118991110607E-003
   4.1050000000000004      -4.02117283070468380E-003 -3.19213922814496785E-003
   4.1074999999999999      -4.01283821217236769E-003 -3.20915173064222244E-003
   4.1100000000000003      -4.00457515779595492E-003 -3.22598529325321664E-003
   4.1124999999999998      -3.99638085293715917E-003 -3.24264613336488214E-003
   4.1150000000000002      -3.98825264171231639E-003 -3.25914011935618010E-003
   4.1174999999999997      -3.98018801491544991E-003 -3.27547279719794110E-003
   4.1200000000000001      -3.97218459908228912E-003 -3.29164941449956120E-003
   4.1224999999999996      -3.96424014658009697E-003 -3.30767494230621009E-003
   4.1250000000000000      -3.95635252660602333E-003 -3.32355409489671011E-003
   4.1275000000000004      -3.94851971699438937E-003 -3.33929134780126119E-003
   4.1299999999999999      -3.94073979674577305E-003 -3.35489095423066467E-003
   4.1325000000000003      -3.93301093920184544E-003 -3.37035696008471325E-003
   4.1349999999999998      -3.92533140579907295E-003 -3.38569321768680386E-003
   4.1375000000000002      -3.91769954034244024E-003 -3.40090339837445521E-003
   4.1399999999999997      -3.91011376374734380E-003 -3.41599100405967941E-003
   4.1425000000000001      -3.90257256920372711E-003 -3.43095937786051797E-003
   4.1449999999999996      -3.89507451779103585E-003 -3.44581171395414972E-003
   4.1475000000000000      -3.88761823409136459E-003 -3.46055106636332594E-003
   4.1500000000000004      -3.88020240281304434E-003 -3.47518035766865427E-003
   4.1524999999999999      -3.87282576499917413E-003 -3.48970238647808729E-003
   4.1550000000000002      -3.86548711484630990E-003 -3.50411983463584393E-003
   4.1574999999999998      -3.85818529668881379E-003 -3.51843527385002674E-003
   4.1600000000000001      -3.85091920219861241E-003 -3.53265117184645323E-003
   4.1624999999999996      -3.84368776778199221E-003 -3.54676989808908440E-003
   4.1650000000000000      -3.83648997215673337E-003 -3.56079372910401981E-003
   4.1675000000000004      -3.82932483409458360E-003 -3.57472485343979110E-003
   4.1699999999999999      -3.82219141031548033E-003 -3.58856537629402865E-003
   4.1725000000000003      -3.81508879352128591E-003 -3.60231732383335061E-003
   4.1749999999999998      -3.80801611055794388E-003 -3.61598264723091882E-003
   4.1775000000000002      -3.80097252069590448E-003 -3.62956322644398741E-003
   4.1799999999999997      -3.79395721401970965E-003 -3.64306087375135300E-003
   4.1825000000000001      -3.78696940991841459E-003 -3.65647733706928350E-003
   4.1849999999999996      -3.78000835566922678E-003 -3.66981430306246399E-003
   4.1875000000000000      -3.77307332510739115E-003 -3.68307340006528497E-003
   4.1900000000000004      -3.76616361737613752E-003 -3.69625620082730767E-003
   4.1924999999999999      -3.75927855575070892E-003 -3.70936422509574471E-003
   4.1950000000000003      -3.75241748653132225E-003 -3.72239894204649856E-003
   4.1974999999999998      -3.74557977465318596E-003 -3.73536176923666826E-003
   4.2000000000000002      -3.73876481609496233E-003 -3.74825408810182566E-003
   4.2024999999999997      -3.73197201685685669E-003 -3.76107722600725440E-003
   4.2050000000000001      -3.72520080548427619E-003 -3.77383247148245895E-003
   4.2074999999999996      -3.71845062888883542E-003 -3.78652107271483691E-003
   4.2100000000000000      -3.71172095156526143E-003 -3.79914423926876925E-003
   4.2125000000000004      -3.70501125485050422E-003 -3.81170314371212168E-003
   4.2149999999999999      -3.69832103622213040E-003 -3.82419892315629057E-003
   4.2175000000000002      -3.69164980863359452E-003 -3.83663268071541283E-003
   4.2199999999999998      -3.68499709988398929E-003 -3.84900548688961496E-003
   4.2225000000000001      -3.67836245202015667E-003 -3.86131838087733648E-003
   4.2249999999999996      -3.67174542076917918E-003 -3.87357237182089486E-003
   4.2275000000000000      -3.66514557499928373E-003 -3.88576843998952870E-003
   4.2300000000000004      -3.65856249620759777E-003 -3.89790753790362696E-003
   4.2324999999999999      -3.65199577803301551E-003 -3.90999059140363821E-003
   4.2350000000000003      -3.64544502579276525E-003 -3.92201850066711214E-003
   4.2374999999999998      -3.63890985604122105E-003 -3.93399214117663536E-003
   4.2400000000000002      -3.63238989614979822E-003 -3.94591236464179353E-003
   4.2424999999999997      -3.62588478390650981E-003 -3.95777999987760500E-003
   4.2450000000000001      -3.61939416713431784E-003 -3.96959585364197592E-003
   4.2474999999999996      -3.61291770332702617E-003 -3.98136071143449181E-003
   4.2500000000000000      -3.60645505930179628E-003 -3.99307533825867325E-003
   4.3262499999999999      -3.41457378546377362E-003 -4.32950891516449728E-003
   4.4024999999999999      -3.22916375806317621E-003 -4.63419558126619037E-003
   4.4787499999999998      -3.04687913982663958E-003 -4.91537943028860520E-003
   4.5549999999999997      -2.86586855506821550E-003 -5.17798155304584340E-003
   4.6312499999999996      -2.68504357250971435E-003 -5.42520387162773524E-003
   4.7074999999999996      -2.50374423606781072E-003 -5.65926369946314223E-003
   4.7837500000000004      -2.32156752139776445E-003 -5.88177171367285610E-003
   4.8600000000000003      -2.13827182895937789E-003 -6.09394355034964010E-003
   4.9362500000000002      -1.95372043649458520E-003 -6.29672610008092867E-003
   5.0125000000000002      -1.76784639009366505E-003 -6.49087679943661979E-003
   5.0887500000000001      -1.58062987485901537E-003 -6.67701549555505154E-003
   5.1650000000000000      -1.39208318727821758E-003 -6.85565954394787291E-003
   5.2412500000000000      -1.20224051384238426E-003 -7.02724825168253575E-003
   5.3174999999999999      -1.01115084427506603E-003 -7.19216032517311539E-003
   5.3937499999999998      -8.18872983097179404E-004 -7.35072659432828377E-003
   5.4699999999999998      -6.25471997221347872E-004 -7.50323946870123069E-003
   5.5462499999999997      -4.31016664929995390E-004 -7.64996008411164899E-003
   5.6224999999999996      -2.35577634370222881E-004 -7.79112378604348513E-003
   5.6987500000000004      -3.92260915970900475E-005 -7.92694439028650104E-003
   5.7750000000000004       1.57967200930349033E-004 -8.05761755882587055E-003
   5.8512500000000003       3.55932594988436931E-004 -8.18332345263204572E-003
   5.9275000000000002       5.54602045731157752E-004 -8.30422890299616946E-003
   6.0037500000000001       7.53909452073980228E-004 -8.42048916089512163E-003
   6.0800000000000001       9.53790885510737477E-004 -8.53224933681196417E-003
   6.1562500000000000       1.15418473543324462E-003 -8.63964559303758914E-003
   6.2324999999999999       1.35503179187474007E-003 -8.74280613955415176E-003
   6.3087499999999999       1.55627528139558476E-003 -8.84185207232254626E-003
   6.3849999999999998       1.75786086801075245E-003 -8.93689808421122174E-003
   6.4612499999999997       1.95973662820794238E-003 -9.02805307221011058E-003
   6.5375000000000005       2.16185300696518758E-003 -9.11542065957807006E-003
   6.6137499999999996       2.36416276005865312E-003 -9.19909964774254761E-003
   6.6900000000000013       2.56662088671981469E-003 -9.27918440981169261E-003
   6.7662500000000003       2.76918455575874333E-003 -9.35576523525412547E-003
   6.8425000000000002       2.97181302754542234E-003 -9.42892863349448912E-003
   6.9187500000000002       3.17446757368087130E-003 -9.49875760274539183E-003
   6.9949999999999992       3.37711139576900776E-003 -9.56533186929844903E-003
   7.0712500000000000       3.57970954427409447E-003 -9.62872810133691415E-003
   7.1475000000000000       3.78222883844956444E-003 -9.68902010136035545E-003
   7.2237500000000008       3.98463778766126701E-003 -9.74627897940292739E-003
   7.2999999999999998       4.18690651487067366E-003 -9.80057331042633213E-003
   7.3762499999999998       4.38900668213870922E-003 -9.85196927682424617E-003
   7.4524999999999997       4.59091141889380640E-003 -9.90053079913042269E-003
   7.5287499999999987       4.79259525268734953E-003 -9.94631965539400677E-003
   7.6050000000000004       4.99403404268473645E-003 -9.98939559093818021E-003
   7.6812499999999995       5.19520491593889779E-003 -1.00298164196158980E-002
   7.7575000000000003       5.39608620628559583E-003 -1.00676381171999289E-002
   7.8337500000000002       5.59665739602607879E-003 -1.01029149081374621E-002
   7.9100000000000010       5.79689906018990633E-003 -1.01356993460687186E-002
   7.9862500000000001       5.99679281337200248E-003 -1.01660423888555364E-002
   8.0625000000000000       6.19632125906259979E-003 -1.01939934686420715E-002
   8.1387499999999999       6.39546794139627534E-003 -1.02196005574201783E-002
   8.2149999999999999       6.59421729924354778E-003 -1.02429102285085671E-002
   8.2912499999999998       6.79255462256360583E-003 -1.02639677142978853E-002
   8.3674999999999997       6.99046601092791903E-003 -1.02828169605662205E-002
   8.4437499999999996       7.18793833411392191E-003 -1.02995006776314367E-002
   8.5199999999999996       7.38495919465753919E-003 -1.03140603885815522E-002
   8.5962499999999995       7.58151688958390822E-003 -1.03265364711803784E-002
   8.6724999999999994       7.77760038708608277E-003 -1.03369682153934082E-002
   8.7487499999999994       7.97319927857920857E-003 -1.03453938425319796E-002
   8.8249999999999993       8.16830375835548086E-003 -1.03518505583654278E-002
   8.9012499999999992       8.36290459179145351E-003 -1.03563745863789834E-002
   8.9774999999999991       8.55699308746147441E-003 -1.03590012027547865E-002
   9.0537500000000009       8.75056107121336725E-003 -1.03597647703931057E-002
   9.1300000000000008       8.94360086097660718E-003 -1.03586987705566180E-002
   9.2062500000000007       9.13610524228994358E-003 -1.03558358323426105E-002
   9.2825000000000006       9.32806744773287920E-003 -1.03512077637275771E-002
   9.3587500000000006       9.51948113464158585E-003 -1.03448455777893997E-002
   9.4350000000000005       9.71034036531003703E-003 -1.03367795192549194E-002
   9.5112500000000004       9.90063958780735241E-003 -1.03270390894260357E-002
   9.5875000000000004       1.00903736175718770E-002 -1.03156530699510737E-002
   9.6637500000000003       1.02795376197047338E-002 -1.03026495456026660E-002
   9.7400000000000002       1.04681270919447875E-002 -1.02880559262275503E-002
   9.8162500000000001       1.06561378483666317E-002 -1.02718989680059963E-002
   9.8925000000000001       1.08435660038847057E-002 -1.02542047941019780E-002
   9.9687500000000000       1.10304079596580309E-002 -1.02349989147125699E-002
   10.045000000000000       1.12166603894607794E-002 -1.02143062464523336E-002
   10.121200000000000       1.14021986776604387E-002 -1.01921661328568565E-002
   10.197500000000000       1.15873846542588511E-002 -1.01685573525975483E-002
   10.273800000000000       1.17719718551122648E-002 -1.01435312963143540E-002
   10.350000000000000       1.19557171805841217E-002 -1.01171462575473260E-002
   10.426200000000000       1.21388608124947846E-002 -1.00893925243470128E-002
   10.502500000000000       1.23216399779166926E-002 -1.00602527000444083E-002
   10.578799999999999       1.25038121990899472E-002 -1.00297835868551864E-002
   10.654999999999999       1.26851383609618285E-002 -9.99804848081939888E-003
   10.731199999999999       1.28658562488936958E-002 -9.96502857862696829E-003
   10.807499999999999       1.30462006212303146E-002 -9.93069788733755461E-003
   10.883699999999999       1.32256977068823684E-002 -9.89516581101056170E-003
   10.960000000000001       1.34048177288901525E-002 -9.85835812208760501E-003
   11.036300000000001       1.35833239703583922E-002 -9.82033928517080795E-003
   11.112500000000001       1.37609830685626704E-002 -9.78117972066885714E-003
   11.188800000000001       1.39382608362671225E-002 -9.74079450279380539E-003
   11.265000000000001       1.41146922313396157E-002 -9.69930694445307259E-003
   11.341200000000001       1.42905097664082006E-002 -9.65668195566628251E-003
   11.417500000000000       1.44659428468280997E-002 -9.61287811961877674E-003
   11.493800000000000       1.46407603329541634E-002 -9.56796707303923799E-003
   11.570000000000000       1.48147344162734354E-002 -9.52202591749763336E-003
   11.646200000000000       1.49880948171679865E-002 -9.47501222394163921E-003
   11.722500000000000       1.51610681258421056E-002 -9.42687761011203919E-003
   11.798800000000000       1.53334268104059757E-002 -9.37769821134647359E-003
   11.875000000000000       1.55049466407023613E-002 -9.32755533618672035E-003
   11.951200000000000       1.56758544485522434E-002 -9.27639969513403134E-003
   12.027500000000000       1.58463739251789200E-002 -9.22417639714312454E-003
   12.103800000000000       1.60162810601897944E-002 -9.17096589678623869E-003
   12.180000000000000       1.61853551217316267E-002 -9.11685355518709190E-003
   12.256200000000000       1.63538200081337105E-002 -9.06178367802248398E-003
   12.332500000000000       1.65218964854281017E-002 -9.00569528681565215E-003
   12.408799999999999       1.66893640198091213E-002 -8.94867297096681343E-003
   12.484999999999999       1.68560053295742154E-002 -8.89080596652752110E-003
   12.561199999999999       1.70220413608905448E-002 -8.83203255112985364E-003
   12.637499999999999       1.71876899332206005E-002 -8.77228600343164626E-003
   12.713699999999999       1.73525180045019829E-002 -8.71173487778492336E-003
   12.789999999999999       1.75169593993668785E-002 -8.65023198585442542E-003
   12.866299999999999       1.76807986561005846E-002 -8.58786774522962530E-003
   12.942500000000003       1.78438235035053953E-002 -8.52473687588236641E-003
   13.018800000000001       1.80064631394235078E-002 -8.46068478213077638E-003
   13.095000000000001       1.81682925897014812E-002 -8.39589024487961966E-003
   13.171199999999999       1.83295267789355884E-002 -8.33028054526125175E-003
   13.247500000000000       1.84903775406918790E-002 -8.26377849625434084E-003
   13.323800000000002       1.86506343405605790E-002 -8.19648001789516703E-003
   13.400000000000000       1.88100897916477945E-002 -8.12848502124322372E-003
   13.476200000000000       1.89689558292973764E-002 -8.05971576957219445E-003
   13.552499999999998       1.91274413240216344E-002 -7.99009028031751230E-003
   13.628800000000000       1.92853389778292958E-002 -7.91970792275311329E-003
   13.705000000000000       1.94424445950349724E-002 -7.84867185808873873E-003
   13.781200000000000       1.95989671111430029E-002 -7.77689958104454612E-003
   13.857500000000000       1.97551124140806847E-002 -7.70430455613386935E-003
   13.933799999999998       1.99106763512754484E-002 -7.63098945036425492E-003
   14.010000000000002       2.00654578279836626E-002 -7.55706055307811542E-003
   14.086200000000000       2.02196627651670471E-002 -7.48243087317033897E-003
   14.162500000000000       2.03734940691351653E-002 -7.40700959874785771E-003
   14.238799999999999       2.05267506851831705E-002 -7.33090259397439162E-003
   14.315000000000000       2.06792345802929364E-002 -7.25421917902574574E-003
   14.391200000000000       2.08311487099912956E-002 -7.17686813469857725E-003
   14.467499999999999       2.09826930527960732E-002 -7.09875460066683277E-003
   14.543799999999999       2.11336696287082321E-002 -7.01998749312752503E-003
   14.619999999999997       2.12838834460160817E-002 -6.94067901965503276E-003
   14.696200000000001       2.14335345197635349E-002 -6.86073391879826484E-003
   14.772500000000001       2.15828199157346162E-002 -6.78005345650325997E-003
   14.848799999999999       2.17315446589073785E-002 -6.69874945101285070E-003
   14.924999999999999       2.18795167127379571E-002 -6.61693686759740225E-003
   15.001200000000003       2.20269331439744663E-002 -6.53451660955832372E-003
   15.077500000000001       2.21739881010870367E-002 -6.45138627844796253E-003
   15.153800000000000       2.23204895456230179E-002 -6.36766050489000722E-003
   15.230000000000000       2.24662483423641174E-002 -6.28345693667174601E-003
   15.306200000000000       2.26114586461593700E-002 -6.19867286329487018E-003
   15.382500000000002       2.27563117375602850E-002 -6.11320242511536292E-003
   15.458800000000000       2.29006184971973815E-002 -6.02716296511490203E-003
   15.535000000000000       2.30441926749987078E-002 -5.94067470721037442E-003
   15.611199999999998       2.31872255678542728E-002 -5.85363148789983835E-003
   15.687500000000000       2.33299056327247699E-002 -5.76592412867675888E-003
   15.763800000000002       2.34720466265817169E-002 -5.67767255071310699E-003
   15.840000000000000       2.36134651255027507E-002 -5.58899942957171054E-003
   15.916200000000000       2.37543495789323510E-002 -5.49979529650568028E-003
   15.992499999999998       2.38948856250252549E-002 -5.40994780402616251E-003
   16.068800000000000       2.40348898243654373E-002 -5.31957935671289583E-003
   16.145000000000000       2.41741815435407049E-002 -5.22881501160818007E-003
   16.221200000000000       2.43129463561351684E-002 -5.13754216057777779E-003
   16.297499999999999       2.44513671382186673E-002 -5.04564546246115669E-003
   16.373799999999999       2.45892632230883743E-002 -4.95324973112019982E-003
   16.449999999999999       2.47264566932646687E-002 -4.86048231832233221E-003
   16.526199999999999       2.48631303976139424E-002 -4.76722764454720355E-003
   16.602499999999999       2.49994644545436066E-002 -4.67336749407985374E-003
   16.678799999999999       2.51352809416809757E-002 -4.57902898523572088E-003
   16.754999999999999       2.52704046452921181E-002 -4.48434166704753893E-003
   16.831199999999999       2.54050156708021738E-002 -4.38918709507683802E-003
   16.907499999999999       2.55392914254804516E-002 -4.29344429870567867E-003
   16.983799999999999       2.56730566746557129E-002 -4.19724260798373747E-003
   17.059999999999999       2.58061388514974482E-002 -4.10071369010619937E-003
   17.136199999999999       2.59387153394235424E-002 -4.00373637016771498E-003
   17.212499999999999       2.60709608597565271E-002 -3.90618705481230030E-003
   17.288799999999998       2.62027028248214312E-002 -3.80819721810749922E-003
   17.364999999999998       2.63337712807785868E-002 -3.70990058105010378E-003
   17.441199999999998       2.64643409322833922E-002 -3.61117336422831555E-003
   17.517499999999998       2.65945838599168614E-002 -3.51188946618999267E-003
   17.593800000000002       2.67243300933468000E-002 -3.41218242381245403E-003
   17.670000000000002       2.68534122616286841E-002 -3.31218793186765625E-003
   17.746200000000002       2.69820024258514875E-002 -3.21177970867450938E-003
   17.822500000000002       2.71102700568558556E-002 -3.11082924231601042E-003
   17.898800000000001       2.72380477591800084E-002 -3.00947205323808410E-003
   17.975000000000001       2.73651706968920695E-002 -2.90784573874632675E-003
   18.051200000000001       2.74918083161511118E-002 -2.80582162232331052E-003
   18.127500000000001       2.76181275071698575E-002 -2.70326888655067748E-003
   18.203800000000001       2.77439634107022222E-002 -2.60032497147939193E-003
   18.280000000000001       2.78691536936266637E-002 -2.49712931678914467E-003
   18.356200000000001       2.79938652251488229E-002 -2.39355095305319402E-003
   18.432500000000001       2.81182623538900299E-002 -2.28945685147888657E-003
   18.508800000000001       2.82421827257305982E-002 -2.18498630177376297E-003
   18.585000000000001       2.83654664790014346E-002 -2.08028051800183489E-003
   18.661200000000001       2.84882779359910097E-002 -1.97520632511019112E-003
   18.737500000000001       2.86107789346631280E-002 -1.86962856723329562E-003
   18.813800000000001       2.87328095855743544E-002 -1.76368831786050009E-003
   18.890000000000001       2.88542124555630428E-002 -1.65752850625128343E-003
   18.966200000000001       2.89751493545783306E-002 -1.55101384396841291E-003
   19.042500000000000       2.90957796379002105E-002 -1.44400713729879297E-003
   19.118800000000000       2.92159458480838047E-002 -1.33665118861783978E-003
   19.195000000000000       2.93354929529185543E-002 -1.22909058958419371E-003
   19.271200000000000       2.94545802861018932E-002 -1.12118802284349355E-003
   19.347500000000000       2.95733647602169497E-002 -1.01280433449534892E-003
   19.423700000000000       2.96915365398196587E-002 -9.04226702617305861E-004
   19.500000000000000       2.98094073081229191E-002 -7.95173190972243808E-004
   19.576300000000000       2.99268231985716712E-002 -6.85789078126582260E-004
   19.652500000000000       3.00436327195636801E-002 -5.76221336764539240E-004
   19.728800000000000       3.01601439521965060E-002 -4.66185316504497235E-004
   19.805000000000000       3.02760529761710792E-002 -3.55972335093122439E-004
   19.881200000000000       3.03915142606364340E-002 -2.45441239161175940E-004
   19.957500000000000       3.05066799153732859E-002 -1.34449170751147488E-004


==> anc/M2_3_0_v2.dat <==
  2.12500000000000015E-002 -3.72016309500636309E-012 -1.66723881721658066E-010
  4.49999999999999983E-002 -2.19632267851815315E-008 -5.05764489128864233E-009
  6.87500000000000056E-002 -5.14019909207924335E-008 -1.18520489180261266E-008
  9.24999999999999989E-002 -9.33012651202281125E-008 -2.15409218596306354E-008
  0.11625000000000002      -1.47762999953022651E-007 -3.41591989110894684E-008
  0.14000000000000001      -2.14890788777248881E-007 -4.97424286307246947E-008
  0.16375000000000001      -2.94789904233971653E-007 -6.83267871069569102E-008
  0.18750000000000000      -3.87567335769603379E-007 -8.99490925341435391E-008
  0.21124999999999999      -4.93331828221434580E-007 -1.14646820211765095E-007
  0.23499999999999999      -6.12193921503033929E-007 -1.42458117981819519E-007
  0.25874999999999998      -7.44265991427716271E-007 -1.73421822119898035E-007
  0.28249999999999997      -8.89662291709859495E-007 -2.07577473696059226E-007
  0.30625000000000002      -1.04849899718547402E-006 -2.44965335422302908E-007
  0.33000000000000002      -1.22089424829518455E-006 -2.85626409004130709E-007
  0.35375000000000001      -1.40696819687456202E-006 -3.29602453014451167E-007
  0.37750000000000000      -1.60684305329867506E-006 -3.76936001308840268E-007
  0.40125000000000000      -1.82064313502966952E-006 -4.27670382002004054E-007
  0.42499999999999999      -2.04849491661835834E-006 -4.81849737026125979E-007
  0.44874999999999998      -2.29052708121287061E-006 -5.39519042292715444E-007
  0.47249999999999992      -2.54687057362984608E-006 -6.00724128480479109E-007
  0.49625000000000008      -2.81765865504597714E-006 -6.65511702472763513E-007
  0.52000000000000002      -3.10302695937027944E-006 -7.33929369469138405E-007
  0.54374999999999996      -3.40311355136014168E-006 -8.06025655796806421E-007
  0.56750000000000000      -3.71805898654701992E-006 -8.81850032448665923E-007
  0.59125000000000005      -4.04800637304053409E-006 -9.61452939376072137E-007
  0.61499999999999999      -4.39310143528291127E-006 -1.04488581056561655E-006
  0.63875000000000004      -4.75349257982894347E-006 -1.13220109993060736E-006
  0.66249999999999998      -5.12933096323001936E-006 -1.22345230804932233E-006
  0.68625000000000003      -5.52077056210454788E-006 -1.31869400978361574E-006
  0.70999999999999996      -5.92796824548071972E-006 -1.41798188281303044E-006
  0.73375000000000001      -6.35108384950173004E-006 -1.52137273712123863E-006
  0.75749999999999995      -6.79028025458776185E-006 -1.62892454547334972E-006
  0.78125000000000000      -7.24572346515348219E-006 -1.74069647492449838E-006
  0.80500000000000016      -7.71758269198452632E-006 -1.85674891940207452E-006
  0.82875000000000010      -8.20603043738148252E-006 -1.97714353340595487E-006
  0.85250000000000004      -8.71124258318503405E-006 -2.10194326687341991E-006
  0.87624999999999997      -9.23339848180164243E-006 -2.23121240125749453E-006
  0.90000000000000002      -9.77268105035470110E-006 -2.36501658687012141E-006
  0.92374999999999996      -1.03292768680927297E-005 -2.50342288154396787E-006
  0.94750000000000001      -1.09033762771924390E-005 -2.64649979066948793E-006
  0.97124999999999995      -1.14951734871013337E-005 -2.79431730866665831E-006
  0.99500000000000000      -1.21048666825723105E-005 -2.94694696195389388E-006
   1.0187500000000000      -1.27326581355500212E-005 -3.10446185347987052E-006
   1.0425000000000000      -1.33787543210773073E-005 -3.26693670888736969E-006
   1.0662499999999999      -1.40433660373985142E-005 -3.43444792438188341E-006
   1.0900000000000001      -1.47267085304461240E-005 -3.60707361638160757E-006
   1.1137500000000000      -1.54290016229063796E-005 -3.78489367302944518E-006
   1.1375000000000000      -1.61504698480707989E-005 -3.96798980765206622E-006
   1.1612499999999999      -1.68913425886906633E-005 -4.15644561425554159E-006
   1.1850000000000001      -1.76518542210641070E-005 -4.35034662515210819E-006
   1.2087500000000000      -1.84322442645975139E-005 -4.54978037081762543E-006
   1.2324999999999999      -1.92327575370961742E-005 -4.75483644208508408E-006
   1.2562500000000001      -2.00536443160537468E-005 -4.96560655478502526E-006
   1.2800000000000000      -2.08951605062245586E-005 -5.18218461695036865E-006
   1.3037500000000000      -2.17575678137793413E-005 -5.40466679870964352E-006
   1.3274999999999999      -2.26411339273986229E-005 -5.63315160500885511E-006
   1.3512500000000001      -2.35461327064202525E-005 -5.86773995124614220E-006
   1.3750000000000000      -2.44728443769391899E-005 -6.10853524210118633E-006
   1.3987499999999999      -2.54215557355183840E-005 -6.35564345353638674E-006
   1.4225000000000001      -2.63925603614417176E-005 -6.60917321826707818E-006
   1.4462500000000000      -2.73861588377193293E-005 -6.86923591482268653E-006
   1.4700000000000000      -2.84026589813279442E-005 -7.13594576039277227E-006
   1.4937499999999999      -2.94423760831599149E-005 -7.40941990765441348E-006
   1.5175000000000001      -3.05056331581848209E-005 -7.68977854578936614E-006
   1.5412500000000000      -3.15927612063574668E-005 -7.97714500591253562E-006
   1.5649999999999999      -3.27040994848407050E-005 -8.27164587114734370E-006
   1.5887500000000001      -3.38399957921463855E-005 -8.57341109159821071E-006
   1.6125000000000000      -3.50008067648362959E-005 -8.88257410448666147E-006
   1.6362500000000000      -3.61868981874666925E-005 -9.19927195973467973E-006
   1.6599999999999999      -3.73986453165036604E-005 -9.52364545129739368E-006
   1.6837500000000001      -3.86364332189850798E-005 -9.85583925456744434E-006
   1.7075000000000000      -3.99006571267555038E-005 -1.01960020701943699E-005
   1.7312500000000000      -4.11917228071561345E-005 -1.05442867746858405E-005
   1.7549999999999999      -4.25100469511117043E-005 -1.09008505781823427E-005
   1.7787500000000001      -4.38560575796204216E-005 -1.12658551898241529E-005
   1.8025000000000000      -4.52301944697214937E-005 -1.16394669911577594E-005
   1.8262499999999999      -4.66329096010930584E-005 -1.20218572180614866E-005
   1.8499999999999999      -4.80646676245099827E-005 -1.24132021517029322E-005
   1.8737499999999998      -4.95259463534827380E-005 -1.28136833190782845E-005
   1.8974999999999997      -5.10172372804924376E-005 -1.32234877037235996E-005
   1.9212499999999997      -5.25390461193394465E-005 -1.36428079672307545E-005
   1.9450000000000001      -5.40918933752371038E-005 -1.40718426822485399E-005
   1.9687500000000000      -5.56763149444015724E-005 -1.45107965776996863E-005
   1.9924999999999999      -5.72928627450232221E-005 -1.49598807970007329E-005
   2.0162499999999999      -5.89421053816478448E-005 -1.54193131701317602E-005
   2.0400000000000000      -6.06246288451527430E-005 -1.58893185004686610E-005
   2.0637500000000002      -6.23410372506748262E-005 -1.63701288673631450E-005
   2.0874999999999999      -6.40919536160343168E-005 -1.68619839455329372E-005
   2.1112500000000001      -6.58780206834004220E-005 -1.73651313424119769E-005
   2.1349999999999998      -6.76999017871712669E-005 -1.78798269547022382E-005
   2.1587499999999999      -6.95582817712814380E-005 -1.84063353454731171E-005
   2.1825000000000001      -7.14538679594222661E-005 -1.89449301432663472E-005
   2.2062499999999998      -7.33873911819509070E-005 -1.94958944647875621E-005
   2.2300000000000000      -7.53596068635897570E-005 -2.00595213629029119E-005
   2.2537500000000001      -7.73712961763703909E-005 -2.06361143018067148E-005
   2.2774999999999999      -7.94232672626737045E-005 -2.12259876613931010E-005
   2.3012500000000000      -8.15163565336423686E-005 -2.18294672730444025E-005
   2.3250000000000002      -8.36514300533426440E-005 -2.24468909904906547E-005
   2.3487499999999999      -8.58293849874930241E-005 -2.30786092910083817E-005
   2.3725000000000001      -8.80511511917143685E-005 -2.37249859280990144E-005
   2.3962500000000002      -9.03176928554814121E-005 -2.43863986143158377E-005
   2.4199999999999999      -9.26300102848167392E-005 -2.50632397577592195E-005
   2.4437500000000001      -9.49891417867214236E-005 -2.57559172436639029E-005
   2.4674999999999998      -9.73961656957018836E-005 -2.64648552734507616E-005
   2.4912500000000000      -9.98522025406075144E-005 -2.71904952624255993E-005
   2.5150000000000001      -1.02358417327588406E-004 -2.79332967913015994E-005
   2.5387499999999998      -1.04916022064411668E-004 -2.86937386476019231E-005
   2.5625000000000000      -1.07526278387948192E-004 -2.94723199215337888E-005
   2.5862500000000002      -1.10190500426310823E-004 -3.02695611945051199E-005
   2.6099999999999999      -1.12910057867501116E-004 -3.10860058153201156E-005
   2.6337500000000000      -1.15686379262260842E-004 -3.19222212745656569E-005
   2.6575000000000002      -1.18520955583381463E-004 -3.27788006865618425E-005
   2.6812499999999999      -1.21415344066283442E-004 -3.36563643893266867E-005
   2.7050000000000001      -1.24371172358556862E-004 -3.45555616742259796E-005
   2.7287499999999998      -1.27390143009455879E-004 -3.54770726583680300E-005
   2.7524999999999999      -1.30474038334077664E-004 -3.64216103143887376E-005
   2.7762500000000001      -1.33624725691245126E-004 -3.73899226740789900E-005
   2.7999999999999998      -1.36844163219017084E-004 -3.83827952243837923E-005
   2.8237500000000000      -1.40134406077376569E-004 -3.94010535166784860E-005
   2.8475000000000001      -1.43497613254135487E-004 -4.04455660129724636E-005
   2.8712499999999999      -1.46936054997574519E-004 -4.15172471958531110E-005
   2.8950000000000000      -1.50452120947999909E-004 -4.26170609726476008E-005
   2.9187500000000002      -1.54048329050454391E-004 -4.37460244085349307E-005
   2.9424999999999999      -1.57727335342536511E-004 -4.49052118282963091E-005
   2.9662500000000001      -1.61491944724959438E-004 -4.60957593321834194E-005
   2.9900000000000002      -1.65345122838528747E-004 -4.73188697781724894E-005
   3.0137499999999999      -1.69290009190078359E-004 -4.85758182908623177E-005
   3.0375000000000001      -1.73329931692189741E-004 -4.98679583667029679E-005
   3.0612499999999998      -1.77468422807909143E-004 -5.11967286564246155E-005
   3.0850000000000000      -1.81709237523097603E-004 -5.25636605188381566E-005
   3.1087500000000001      -1.86056373406571623E-004 -5.39703864560771410E-005
   3.1324999999999998      -1.90514093063235177E-004 -5.54186495594334257E-005
   3.1562500000000000      -1.95086949339704093E-004 -5.69103141179441282E-005
   3.1800000000000002      -1.99779813707698416E-004 -5.84473775697673736E-005
   3.2037499999999999      -2.04597908330582780E-004 -6.00319840103305088E-005
   3.2275000000000000      -2.09546842416493160E-004 -6.16664395128025517E-005
   3.2512500000000006      -2.14632653582205908E-004 -6.33532295676251649E-005
   3.2749999999999999      -2.19861855101465697E-004 -6.50950390112399300E-005
   3.2987500000000005      -2.25241490097878290E-004 -6.68947748932017156E-005
   3.3224999999999998      -2.30779193976422944E-004 -6.87555928300745151E-005
   3.3462500000000004      -2.36483266683376614E-004 -7.06809275199514491E-005
   3.3700000000000001      -2.42362756761120058E-004 -7.26745282512179580E-005
   3.3937500000000003      -2.48427559648101474E-004 -7.47405004444324416E-005
   3.4175000000000000      -2.54688533272428425E-004 -7.68833545234954289E-005
   3.4412500000000001      -2.61157635052554956E-004 -7.91080638341698316E-005
   3.4649999999999999      -2.67848084584380733E-004 -8.14201335106246645E-005
   3.4887500000000000      -2.74774559693838729E-004 -8.38256833944706970E-005
   3.5124999999999997      -2.81953432807081829E-004 -8.63315481301550180E-005
   3.5362499999999999      -2.89403060089243132E-004 -8.89453995515094279E-005
   3.5599999999999996      -2.97144136490591669E-004 -9.16758971299446113E-005
   3.5837500000000002      -3.05200138502398615E-004 -9.45328755241224485E-005
   3.6074999999999995      -3.13597880870964915E-004 -9.75275805233067835E-005
   3.6312500000000001      -3.22368226223733933E-004 -1.00672969863306556E-004
   3.6549999999999994      -3.31547002378740341E-004 -1.03984102173214157E-004
   3.6787500000000000      -3.41176207090948937E-004 -1.07478647913473148E-004
   3.7025000000000001      -3.51305619061588231E-004 -1.11177572753576239E-004
   3.7262499999999998      -3.61994996787761141E-004 -1.15106070504842259E-004
   3.7500000000000000      -3.73317152267473387E-004 -1.19294867442793783E-004
   3.7525000000000004      -3.74549261747519988E-004 -1.19752410896726774E-004
   3.7549999999999999      -3.75789479950552191E-004 -1.20213302024397892E-004
   3.7574999999999998      -3.77037928202479601E-004 -1.20677592111917612E-004
   3.7599999999999998      -3.78294731143171716E-004 -1.21145333827707847E-004
   3.7624999999999997      -3.79560016523222872E-004 -1.21616581169236551E-004
   3.7650000000000001      -3.80833915253178277E-004 -1.22091389490908581E-004
   3.7675000000000005      -3.82116562168429645E-004 -1.22569815762027615E-004
   3.7700000000000000      -3.83408095193234330E-004 -1.23051918312263035E-004
   3.7725000000000000      -3.84708656121616446E-004 -1.23537757095960963E-004
   3.7749999999999999      -3.86018390595586436E-004 -1.24027393699923326E-004
   3.7774999999999999      -3.87337448254829219E-004 -1.24520891406872044E-004
   3.7799999999999994      -3.88665982893039589E-004 -1.25018315261822305E-004
   3.7825000000000006      -3.90004152622238200E-004 -1.25519732141844047E-004
   3.7850000000000001      -3.91352120045556154E-004 -1.26025210829423486E-004
   3.7875000000000001      -3.92710052439889669E-004 -1.26534822089926927E-004
   3.7900000000000000      -3.94078121943984279E-004 -1.27048638751799358E-004
   3.7925000000000000      -3.95456505765073624E-004 -1.27566735793789007E-004
   3.7949999999999995      -3.96845386388128035E-004 -1.28089190434133265E-004
   3.7974999999999999      -3.98244951800895332E-004 -1.28616082226023424E-004
   3.8000000000000003      -3.99655395730541443E-004 -1.29147493158082759E-004
   3.8025000000000002      -4.01076917893582749E-004 -1.29683507760490404E-004
   3.8050000000000002      -4.02509724260038937E-004 -1.30224213217139113E-004
   3.8075000000000001      -4.03954027332794057E-004 -1.30769699484258880E-004
   3.8099999999999996      -4.05410046443267129E-004 -1.31320059415961663E-004
   3.8125000000000000      -4.06878008064568602E-004 -1.31875388897214067E-004
   3.8150000000000004      -4.08358146143415562E-004 -1.32435786984778263E-004
   3.8174999999999999      -4.09850702452222327E-004 -1.33001356056717417E-004
   3.8199999999999998      -4.11355926956363035E-004 -1.33572201968998262E-004
   3.8224999999999998      -4.12874078237162549E-004 -1.34148434232519656E-004
   3.8249999999999997      -4.14405423869827652E-004 -1.34730166178028077E-004
   3.8275000000000001      -4.15950240922396454E-004 -1.35317515163045773E-004
   3.8300000000000005      -4.17508816389045533E-004 -1.35910602760392724E-004
   3.8325000000000000      -4.19081447729309270E-004 -1.36509554984289445E-004
   3.8350000000000000      -4.20668443476372288E-004 -1.37114502542391221E-004
   3.8374999999999999      -4.22270123530271116E-004 -1.37725580988793317E-004
   3.8399999999999999      -4.23886820221518093E-004 -1.38342931132070059E-004
   3.8424999999999994      -4.25518878665999336E-004 -1.38966699216713037E-004
   3.8450000000000006      -4.27166657569899989E-004 -1.39597037255892909E-004
   3.8475000000000001      -4.28830529988986507E-004 -1.40234103354473837E-004
   3.8500000000000001      -4.30510884151450834E-004 -1.40878062058322337E-004
   3.8525000000000000      -4.32208124335809287E-004 -1.41529084727641345E-004
   3.8550000000000000      -4.33922671829352509E-004 -1.42187349943232133E-004
   3.8574999999999995      -4.35654965947263040E-004 -1.42853043939804075E-004
   3.8599999999999999      -4.37405465139244101E-004 -1.43526361075810711E-004
   3.8625000000000003      -4.39174648183737661E-004 -1.44207504340614475E-004
   3.8650000000000002      -4.40963015479967351E-004 -1.44896685903199814E-004
   3.8675000000000002      -4.42771090447800515E-004 -1.45594127706674421E-004
   3.8700000000000001      -4.44599421046623514E-004 -1.46300062113323360E-004
   3.8724999999999996      -4.46448581425883790E-004 -1.47014732605577357E-004
   3.8750000000000000      -4.48319173721517560E-004 -1.47738394548945694E-004
   3.8775000000000004      -4.50211830016716819E-004 -1.48471316024520255E-004
   3.8799999999999999      -4.52127214471207480E-004 -1.49213778734163263E-004
   3.8824999999999998      -4.54066025674889663E-004 -1.49966078998760977E-004
   3.8849999999999998      -4.56028999202655870E-004 -1.50728528844141775E-004
   3.8874999999999997      -4.58016910432390231E-004 -1.51501457197660412E-004
   3.8900000000000001      -4.60030577635699308E-004 -1.52285211201522088E-004
   3.8925000000000005      -4.62070865423666133E-004 -1.53080157673399447E-004
   3.8950000000000000      -4.64138688475278314E-004 -1.53886684694229370E-004
   3.8975000000000000      -4.66235015749090140E-004 -1.54705203393978895E-004
   3.8999999999999999      -4.68360875187194114E-004 -1.55536149943605502E-004
   3.9024999999999999      -4.70517358595373388E-004 -1.56379987654078179E-004
   3.9049999999999994      -4.72705627832846551E-004 -1.57237209565650707E-004
   3.9075000000000006      -4.74926920920721977E-004 -1.58108341073700138E-004
   3.9100000000000001      -4.77182559574334446E-004 -1.58993943100541659E-004
   3.9125000000000001      -4.79473957012789337E-004 -1.59894615443120157E-004
   3.9150000000000000      -4.81802627381002055E-004 -1.60811000754069918E-004
   3.9175000000000000      -4.84170196116627896E-004 -1.61743788949776982E-004
   3.9199999999999995      -4.86578411802285728E-004 -1.62693722244128052E-004
   3.9224999999999999      -4.89029159694790144E-004 -1.63661600894501289E-004
   3.9250000000000003      -4.91524477231118683E-004 -1.64648289787289935E-004
   3.9275000000000002      -4.94066571876326278E-004 -1.65654726018069878E-004
   3.9300000000000002      -4.96657841761203233E-004 -1.66681927656584997E-004
   3.9325000000000001      -4.99300899662343477E-004 -1.67731003931275509E-004
   3.9349999999999996      -5.01998601011628730E-004 -1.68803167125112662E-004
   3.9375000000000000      -5.04754076795617228E-004 -1.69899746548190069E-004
   3.9400000000000004      -5.07570772429779041E-004 -1.71022205047982422E-004
   3.9424999999999999      -5.10452494001233472E-004 -1.72172158648314569E-004
   3.9449999999999998      -5.13403463702313367E-004 -1.73351400087285758E-004
   3.9474999999999998      -5.16428386414532516E-004 -1.74561927117072646E-004
   3.9499999999999997      -5.19532531373289512E-004 -1.75805977156931530E-004
   3.9525000000000001      -5.22721831825110500E-004 -1.77086069634336591E-004
   3.9550000000000005      -5.26003008858857697E-004 -1.78405058574647300E-004
   3.9575000000000000      -5.29383726637948728E-004 -1.79766198526874857E-004
   3.9600000000000000      -5.32872789361882597E-004 -1.81173228211800526E-004
   3.9624999999999999      -5.36480394547614943E-004 -1.82630478089683705E-004
   3.9649999999999999      -5.40218463707829917E-004 -1.84143010796675865E-004
   3.9674999999999994      -5.44101081458449429E-004 -1.85716807629593677E-004
   3.9700000000000006      -5.48145089989814094E-004 -1.87359021010941067E-004
   3.9725000000000001      -5.52370911922470749E-004 -1.89078323944590467E-004
   3.9750000000000001      -5.56803719003214092E-004 -1.90885406340913648E-004
   3.9775000000000000      -5.61475142840407119E-004 -1.92793701538886142E-004
   3.9800000000000000      -5.66425871273925903E-004 -1.94820488922884771E-004
   3.9824999999999995      -5.71709764825024274E-004 -1.96988642075057068E-004
   3.9849999999999999      -5.77400746959064095E-004 -1.99329554937504086E-004
   3.9875000000000003      -5.83605170021695352E-004 -2.01888393194298330E-004
   3.9900000000000002      -5.90486147825338543E-004 -2.04734427558487592E-004
   3.9925000000000002      -5.98318064973374147E-004 -2.07984181968783499E-004
   3.9950000000000001      -6.07635536620169340E-004 -2.11864690987713638E-004
   3.9974999999999996      -6.19817710805390613E-004 -2.16961628082212513E-004
   4.0000000000000000      -6.49366748515596256E-004 -2.29433361852477205E-004
   4.0025000000000004      -6.36729436334976555E-004 -2.58976727471338440E-004
   4.0049999999999999      -6.31450487620439883E-004 -2.71186294059237872E-004
   4.0075000000000003      -6.27377184371241074E-004 -2.80551938976447679E-004
   4.0099999999999998      -6.23925713881666455E-004 -2.88448303210186736E-004
   4.0125000000000002      -6.20870174355916569E-004 -2.95407430758048344E-004
   4.0149999999999997      -6.18094804619150734E-004 -3.01701967226115962E-004
   4.0175000000000001      -6.15530892748513553E-004 -3.07493752810453235E-004
   4.0199999999999996      -6.13133708151076379E-004 -3.12888152041573006E-004
   4.0225000000000000      -6.10872207200435996E-004 -3.17958294420967011E-004
   4.0250000000000004      -6.08723806952190215E-004 -3.22757382942676985E-004
   4.0274999999999999      -6.06671474304472575E-004 -3.27325549822298151E-004
   4.0300000000000002      -6.04701988153133778E-004 -3.31693948980645460E-004
   4.0324999999999998      -6.02804844118307124E-004 -3.35887335629168437E-004
   4.0350000000000001      -6.00971533275711407E-004 -3.39925765023033728E-004
   4.0374999999999996      -5.99195049741097158E-004 -3.43825752171039722E-004
   4.0400000000000000      -5.97469544194568851E-004 -3.47601087855913796E-004
   4.0425000000000004      -5.95790073739177538E-004 -3.51263427800540314E-004
   4.0449999999999999      -5.94152417227960107E-004 -3.54822727571145610E-004
   4.0475000000000003      -5.92552936323687950E-004 -3.58287569905873897E-004
   4.0499999999999998      -5.90988469103545045E-004 -3.61665415256820033E-004
   4.0525000000000002      -5.89456247399774633E-004 -3.64962796497526171E-004
   4.0549999999999997      -5.87953831693327814E-004 -3.68185472275207046E-004
   4.0579999999999998      -5.86187248524981577E-004 -3.71961222268525822E-004
   4.0599999999999996      -5.85030002109914187E-004 -3.74426580664287889E-004
   4.0625000000000000      -5.83604933411822164E-004 -3.77453646436728615E-004
   4.0650000000000004      -5.82202299066189870E-004 -3.80423419116633773E-004
   4.0674999999999999      -5.80820694786021046E-004 -3.83339218375056330E-004
   4.0700000000000003      -5.79458846731120691E-004 -3.86204056522350295E-004
   4.0724999999999998      -5.78115595275014642E-004 -3.89020676747605179E-004
   4.0750000000000002      -5.76789881276242814E-004 -3.91791585459185692E-004
   4.0774999999999997      -5.75480734397692791E-004 -3.94519079801154042E-004
   4.0800000000000001      -5.74187263112293979E-004 -3.97205271196135836E-004
   4.0824999999999996      -5.72908646109456313E-004 -3.99852105595479050E-004
   4.0850000000000000      -5.71644124863702335E-004 -4.02461380978170568E-004
   4.0875000000000004      -5.70392997186748075E-004 -4.05034762546892517E-004
   4.0899999999999999      -5.69154611603163397E-004 -4.07573795977145411E-004
   4.0925000000000002      -5.67928362426768705E-004 -4.10079919017077433E-004
   4.0949999999999998      -5.66713685433703550E-004 -4.12554471681790829E-004
   4.0975000000000001      -5.65510054046132124E-004 -4.14998705244641413E-004
   4.0999999999999996      -5.64316975954974316E-004 -4.17413790194525261E-004
   4.1025000000000000      -5.63133990121402351E-004 -4.19800823300680681E-004
   4.1050000000000004      -5.61960664106591137E-004 -4.22160833904304425E-004
   4.1074999999999999      -5.60796591686846127E-004 -4.24494789537864048E-004
   4.1100000000000003      -5.59641390717737831E-004 -4.26803600957774388E-004
   4.1124999999999998      -5.58494701216233499E-004 -4.29088126663520813E-004
   4.1150000000000002      -5.57356183634242748E-004 -4.31349176965816492E-004
   4.1174999999999997      -5.56225517300701550E-004 -4.33587517657452149E-004
   4.1200000000000001      -5.55102399012990643E-004 -4.35803873333596265E-004
   4.1224999999999996      -5.53986541763620745E-004 -4.37998930403962576E-004
   4.1250000000000000      -5.52877673564266224E-004 -4.40173339813351261E-004
   4.1275000000000004      -5.51775536414124282E-004 -4.42327719548035801E-004
   4.1299999999999999      -5.50679885322400125E-004 -4.44462656892236259E-004
   4.1325000000000003      -5.49590487432037415E-004 -4.46578710502590836E-004
   4.1349999999999998      -5.48507121215413194E-004 -4.48676412304720921E-004
   4.1375000000000002      -5.47429575736752428E-004 -4.50756269231604965E-004
   4.1399999999999997      -5.46357649974891862E-004 -4.52818764819750026E-004
   4.1425000000000001      -5.45291152200064124E-004 -4.54864360676805616E-004
   4.1449999999999996      -5.44229899401841655E-004 -4.56893497834907024E-004
   4.1475000000000000      -5.43173716757678368E-004 -4.58906597995855281E-004
   4.1500000000000004      -5.42122437145756792E-004 -4.60904064684387611E-004
   4.1524999999999999      -5.41075900692549101E-004 -4.62886284313394035E-004
   4.1550000000000002      -5.40033954354157968E-004 -4.64853627170798899E-004
   4.1574999999999998      -5.38996451528309019E-004 -4.66806448334959167E-004
   4.1600000000000001      -5.37963251692939303E-004 -4.68745088523628165E-004
   4.1624999999999996      -5.36934220072502627E-004 -4.70669874885110324E-004
   4.1650000000000000      -5.35909227325181243E-004 -4.72581121732659781E-004
   4.1675000000000004      -5.34888149252558303E-004 -4.74479131229677930E-004
   4.1699999999999999      -5.33870866528615988E-004 -4.76364194028640439E-004
   4.1725000000000003      -5.32857264446692921E-004 -4.78236589867667020E-004
   4.1749999999999998      -5.31847232682994405E-004 -4.80096588128114574E-004
   4.1775000000000002      -5.30840665075331592E-004 -4.81944448356263295E-004
   4.1799999999999997      -5.29837459415921338E-004 -4.83780420751854100E-004
   4.1825000000000001      -5.28837517257175344E-004 -4.85604746626041531E-004
   4.1849999999999996      -5.27840743729487407E-004 -4.87417658831035055E-004
   4.1875000000000000      -5.26847047370142089E-004 -4.89219382163558658E-004
   4.1900000000000004      -5.25856339962512353E-004 -4.91010133744032616E-004
   4.1924999999999999      -5.24868536384816503E-004 -4.92790123373242181E-004
   4.1950000000000003      -5.23883554467741196E-004 -4.94559553868104693E-004
   4.1974999999999998      -5.22901314860306434E-004 -4.96318621378000094E-004
   4.2000000000000002      -5.21921740903404660E-004 -4.98067515683031149E-004
   4.2024999999999997      -5.20944758510475097E-004 -4.99806420475445903E-004
   4.2050000000000001      -5.19970296054835185E-004 -5.01535513625374113E-004
   4.2074999999999996      -5.18998284263226463E-004 -5.03254967431925331E-004
   4.2100000000000000      -5.18028656115148236E-004 -5.04964948860624945E-004
   4.2125000000000004      -5.17061346747613561E-004 -5.06665619768080391E-004
   4.2149999999999999      -5.16096293364970622E-004 -5.08357137114704327E-004
   4.2175000000000002      -5.15133435153465971E-004 -5.10039653166261420E-004
   4.2199999999999998      -5.14172713200244545E-004 -5.11713315684944776E-004
   4.2225000000000001      -5.13214070416515727E-004 -5.13378268110642618E-004
   4.2249999999999996      -5.12257451464625028E-004 -5.15034649732987833E-004
   4.2275000000000000      -5.11302802688792324E-004 -5.16682595854780742E-004
   4.2300000000000004      -5.10350072049290705E-004 -5.18322237947272985E-004
   4.2324999999999999      -5.09399209059865888E-004 -5.19953703797831836E-004
   4.2350000000000003      -5.08450164728199857E-004 -5.21577117650420937E-004
   4.2374999999999998      -5.07502891499246448E-004 -5.23192600339311806E-004
   4.2400000000000002      -5.06557343201297387E-004 -5.24800269416484419E-004
   4.2424999999999997      -5.05613474993987311E-004 -5.26400239272364835E-004
   4.2450000000000001      -5.04671243321191151E-004 -5.27992621253515560E-004
   4.2474999999999996      -5.03730605861577464E-004 -5.29577523770181999E-004
   4.2500000000000000      -5.02791521485730403E-004 -5.31155052403389197E-004
   4.3262499999999999      -4.74722906054060622E-004 -5.76178342286921136E-004
   4.4024999999999999      -4.47324696176757493E-004 -6.16409582363703539E-004
   4.4787499999999998      -4.20207366622340963E-004 -6.52987191024146643E-004
   4.5549999999999997      -3.93169734669688545E-004 -6.86592023239059740E-004
   4.6312499999999996      -3.66105579753580896E-004 -7.17668827024886698E-004
   4.7074999999999996      -3.38961095255038811E-004 -7.46527575939515456E-004
   4.7837500000000004      -3.11713161450931321E-004 -7.73395536331704489E-004
   4.8600000000000003      -2.84357314995419507E-004 -7.98446355299217963E-004
   4.9362500000000002      -2.56900676078775222E-004 -8.21817375269699724E-004
   5.0125000000000002      -2.29357597195113883E-004 -8.43620467394914876E-004
   5.0887500000000001      -2.01746891827542983E-004 -8.63949088390558685E-004
   5.1650000000000000      -1.74090022399131468E-004 -8.82883033010875714E-004
   5.2412500000000000      -1.46409892284680049E-004 -9.00491725506134344E-004
   5.3174999999999999      -1.18730029867220537E-004 -9.16836554653915978E-004
   5.3937499999999998      -9.10740334106490329E-005 -9.31972565172722520E-004
   5.4699999999999998      -6.34651930481531905E-005 -9.45949705662848432E-004
   5.5462499999999997      -3.59262350812764746E-005 -9.58813764595869999E-004
   5.6224999999999996      -8.47915188988731479E-006 -9.70607082838992568E-004
   5.6987500000000004       1.88549076046563876E-005 -9.81369103493240835E-004
   5.7750000000000004       4.60557043219043255E-005 -9.91136801567664124E-004
   5.8512500000000003       7.31039445076165219E-005 -9.99945023731458335E-004
   5.9275000000000002       9.99812930654598160E-005 -1.00782675997183793E-003
   6.0037500000000001       1.26670371040030438E-004 -1.01481336313600221E-003
   6.0800000000000001       1.53154741826858016E-004 -1.02093472810314248E-003
   6.1562500000000000       1.79418889489289687E-004 -1.02621943961886527E-003
   6.2324999999999999       2.05448191629894599E-004 -1.03069489524321416E-003
   6.3087499999999999       2.31228888664237672E-004 -1.03438740869171947E-003
   6.3849999999999998       2.56748050845177571E-004 -1.03732229743078706E-003
   6.4612499999999997       2.81993544046653941E-004 -1.03952395760194293E-003
   6.5375000000000005       3.06953995047063572E-004 -1.04101592864385643E-003
   6.6137499999999996       3.31618756860849163E-004 -1.04182094949814455E-003
   6.6900000000000013       3.55977874517256405E-004 -1.04196100788541638E-003
   6.7662500000000003       3.80022051573792967E-004 -1.04145738383818755E-003
   6.8425000000000002       4.03742617567198129E-004 -1.04033068844256002E-003
   6.9187500000000002       4.27131496545642901E-004 -1.03860089856925805E-003
   6.9949999999999992       4.50181176741083159E-004 -1.03628738814129091E-003
   7.0712500000000000       4.72884681511325910E-004 -1.03340895663627712E-003
   7.1475000000000000       4.95235541475320539E-004 -1.02998385498606539E-003
   7.2237500000000008       5.17227767921508486E-004 -1.02602980940780068E-003
   7.2999999999999998       5.38855827447886119E-004 -1.02156404337392531E-003
   7.3762499999999998       5.60114617816064053E-004 -1.01660329797014491E-003
   7.4524999999999997       5.80999444988286899E-004 -1.01116385083868210E-003
   7.5287499999999987       6.01506001310447760E-004 -1.00526153387238480E-003
   7.6050000000000004       6.21630344799999610E-004 -9.98911749799343170E-004
   7.6812499999999995       6.41368879494934796E-004 -9.92129487776502146E-004
   7.7575000000000003       6.60718336818529473E-004 -9.84929338093437851E-004
   7.8337500000000002       6.79675757914033861E-004 -9.77325506073278144E-004
   7.9100000000000010       6.98238476903915452E-004 -9.69331825246001885E-004
   7.9862500000000001       7.16404105029354809E-004 -9.60961769859407103E-004
   8.0625000000000000       7.34170515627186699E-004 -9.52228466784428660E-004
   8.1387499999999999       7.51535829903244332E-004 -9.43144706863924308E-004
   8.2149999999999999       7.68498403462506622E-004 -9.33722955747277655E-004
   8.2912499999999998       7.85056813557715458E-004 -9.23975364247343607E-004
   8.3674999999999997       8.01209847018900540E-004 -9.13913778251420261E-004
   8.4437499999999996       8.16956488826806808E-004 -9.03549748214253377E-004
   8.5199999999999996       8.32295911293908972E-004 -8.92894538258616477E-004
   8.5962499999999995       8.47227463817764128E-004 -8.81959134907551795E-004
   8.6724999999999994       8.61750663208220649E-004 -8.70754255506763484E-004
   8.7487499999999994       8.75865184349403883E-004 -8.59290356147976203E-004
   8.8249999999999993       8.89570851687890361E-004 -8.47577639643928068E-004
   8.9012499999999992       9.02867630834603536E-004 -8.35626062867851670E-004
   8.9774999999999991       9.15755620773579218E-004 -8.23445344003438705E-004
   9.0537500000000009       9.28235046453695619E-004 -8.11044969505710436E-004
   9.1300000000000008       9.40306251778424843E-004 -7.98434200817047445E-004
   9.2062500000000007       9.51969692973568169E-004 -7.85622080844670077E-004
   9.2825000000000006       9.63225932310974144E-004 -7.72617440204767135E-004
   9.3587500000000006       9.74075632164332086E-004 -7.59428903239285700E-004
   9.4350000000000005       9.84519549372266534E-004 -7.46064893813830083E-004
   9.5112500000000004       9.94558529884947973E-004 -7.32533640908473050E-004
   9.5875000000000004       1.00419350367354516E-003 -7.18843184016276652E-004
   9.6637500000000003       1.01342547988666175E-003 -7.05001378365979845E-004
   9.7400000000000002       1.02225554224350066E-003 -6.91015899984553038E-004
   9.8162500000000001       1.03068484465846733E-003 -6.76894250612148805E-004
   9.8925000000000001       1.03871460709492732E-003 -6.62643762476768875E-004
   9.9687500000000000       1.04634611156686369E-003 -6.48271602880941744E-004
   10.045000000000000       1.05358069875754047E-003 -6.33784778891862332E-004
   10.121200000000000       1.06041540871136737E-003 -6.19199745497583118E-004
   10.197500000000000       1.06686475461875295E-003 -6.04494389451120566E-004
   10.273800000000000       1.07292100643629844E-003 -5.89694346156238529E-004
   10.350000000000000       1.07857853979527831E-003 -5.74825603371241695E-004
   10.426200000000000       1.08384712997461005E-003 -5.59875079222668399E-004
   10.502500000000000       1.08873454995215549E-003 -5.44829125746174904E-004
   10.578799999999999       1.09323529514941849E-003 -5.29713319961609089E-004
   10.654999999999999       1.09734592238066838E-003 -5.14553475360201239E-004
   10.731199999999999       1.10107430871749195E-003 -4.99335555472665100E-004
   10.807499999999999       1.10442635436998858E-003 -4.84045095784032837E-004
   10.883699999999999       1.10739505876734966E-003 -4.68727669967657849E-004
   10.960000000000001       1.10999002904045812E-003 -4.53348461451462230E-004
   11.036300000000001       1.11220896245918543E-003 -4.37932820808149728E-004
   11.112500000000001       1.11405154961820730E-003 -4.22506178835658206E-004
   11.188800000000001       1.11552451000225105E-003 -4.07033099554905773E-004
   11.265000000000001       1.11662588209946833E-003 -3.91559081360731503E-004
   11.341200000000001       1.11735975496278809E-003 -3.76068692980188442E-004
   11.417500000000000       1.11772830443698356E-003 -3.60546316858077103E-004
   11.493800000000000       1.11773228101888738E-003 -3.45016924367612420E-004
   11.570000000000000       1.11737435958808367E-003 -3.29505428146988522E-004
   11.646200000000000       1.11665675659919361E-003 -3.13995924456686893E-004
   11.722500000000000       1.11557981094159969E-003 -2.98472429032415319E-004
   11.798800000000000       1.11414623045373194E-003 -2.82959581174439465E-004
   11.875000000000000       1.11236060084878539E-003 -2.67481877964870587E-004
   11.951200000000000       1.11022328702320970E-003 -2.52023076198105262E-004
   12.027500000000000       1.10773281411554532E-003 -2.36566949701043973E-004
   12.103800000000000       1.10489378821950054E-003 -2.21137748510836423E-004
   12.180000000000000       1.10171264746875865E-003 -2.05759503307452457E-004
   12.256200000000000       1.09818793249809722E-003 -1.90415753428206934E-004
   12.332500000000000       1.09431638370864875E-003 -1.75090144551435064E-004
   12.408799999999999       1.09010445035520641E-003 -1.59806482672633627E-004
   12.484999999999999       1.08556036792831559E-003 -1.44588282486820657E-004
   12.561199999999999       1.08068088348867012E-003 -1.29418975631831657E-004
   12.637499999999999       1.07546098380845580E-003 -1.14282182164648140E-004
   12.713699999999999       1.06991639985151081E-003 -9.92209390209565072E-005
   12.789999999999999       1.06403463051706559E-003 -8.41990159956367657E-005
   12.866299999999999       1.05782478785976545E-003 -6.92394563849011493E-005
   12.942500000000003       1.05129770187347761E-003 -5.43649146894209428E-005
   13.018800000000001       1.04443828853988206E-003 -3.95394644939381606E-005
   13.095000000000001       1.03726656963162118E-003 -2.48050166020690785E-005
   13.171199999999999       1.02977580354669676E-003 -1.01450837653292391E-005
   13.247500000000000       1.02195757046346118E-003  4.45648657160490023E-006
   13.323800000000002       1.01382353030397810E-003  1.89775175584204557E-005
   13.400000000000000       1.00538699448938823E-003  3.33963086301816971E-005
   13.476200000000000       9.96639531752560722E-004  4.77291746054304660E-005
   13.552499999999998       9.87571073721992291E-004  6.19920310792824026E-005
   13.628800000000000       9.78194918030847460E-004  7.61633334625914926E-005
   13.705000000000000       9.68525969756853732E-004  9.02220666258485738E-005
   13.781200000000000       9.58554144684103373E-004  1.04184294761841025E-004
   13.857500000000000       9.48267762483988308E-004  1.18065622751269161E-004
   13.933799999999998       9.37681710673807776E-004  1.31845177850413957E-004
   14.010000000000002       9.26812441198134399E-004  1.45502665986360993E-004
   14.086200000000000       9.15648255059913537E-004  1.59053827657241364E-004
   14.162500000000000       9.04175898251651238E-004  1.72513888495705211E-004
   14.238799999999999       8.92411803022577759E-004  1.85862684843723577E-004
   14.315000000000000       8.80373923818566508E-004  1.99080677856035894E-004
   14.391200000000000       8.68048985951139695E-004  2.12183217931259150E-004
   14.467499999999999       8.55422200225486903E-004  2.25185089278248781E-004
   14.543799999999999       8.42511499147102013E-004  2.38066873185843611E-004
   14.619999999999997       8.29336295644977537E-004  2.50809818613947249E-004
   14.696200000000001       8.15881777580759618E-004  2.63428824386574046E-004
   14.772500000000001       8.02131658391284290E-004  2.75938175193548511E-004
   14.848799999999999       7.88105327288615145E-004  2.88319229983772249E-004
   14.924999999999999       7.73823613212431551E-004  3.00554055173967089E-004
   15.001200000000003       7.59270205644153222E-004  3.12657040440008694E-004
   15.077500000000001       7.44427359474052609E-004  3.24641916939812515E-004
   15.153800000000000       7.29315879386596548E-004  3.36490852377708128E-004
   15.230000000000000       7.13957969847428585E-004  3.48186759431715054E-004
   15.306200000000000       6.98335861106393779E-004  3.59743466519436459E-004
   15.382500000000002       6.82430387838604585E-004  3.71174102505912715E-004
   15.458800000000000       6.66263728881273535E-004  3.82461673898000401E-004
   15.535000000000000       6.49859423554518634E-004  3.93589967109726248E-004
   15.611199999999998       6.33198280376601566E-004  4.04572200631056760E-004
   15.687500000000000       6.16259750522192866E-004  4.15420854669869060E-004
   15.763800000000002       5.99067346789920025E-004  4.26119801549139918E-004
   15.840000000000000       5.81645903891690546E-004  4.36653725588053733E-004
   15.916200000000000       5.63974846684999202E-004  4.47035188782115623E-004
   15.992499999999998       5.46032281484816798E-004  4.57275979459480198E-004
   16.068800000000000       5.27843017015745646E-004  4.67360860954147057E-004
   16.145000000000000       5.09433146727035252E-004  4.77275439422652440E-004
   16.221200000000000       4.90780751148332567E-004  4.87031579456056942E-004
   16.297499999999999       4.71862628197368991E-004  4.96640337932160352E-004
   16.373799999999999       4.52704845485358165E-004  5.06087395432660799E-004
   16.449999999999999       4.33334717691096557E-004  5.15359303673393462E-004
   16.526199999999999       4.13729016535195246E-004  5.24467191107324117E-004
   16.602499999999999       3.93863267845874325E-004  5.33421347722818381E-004
   16.678799999999999       3.73764759119780553E-004  5.42208393275888062E-004
   16.754999999999999       3.53461989346035010E-004  5.50815845650674341E-004
   16.831199999999999       3.32930457639889850E-004  5.59254059646786665E-004
   16.907499999999999       3.12144453136015078E-004  5.67532521840408057E-004
   16.983799999999999       2.91132448623286459E-004  5.75638812262435433E-004
   17.059999999999999       2.69924092896757560E-004  5.83561433241384410E-004
   17.136199999999999       2.48493650088095193E-004  5.91309931947232316E-004
   17.212499999999999       2.26814209813219221E-004  5.98892960682826324E-004
   17.288799999999998       2.04915395901881142E-004  6.06299081125044213E-004
   17.364999999999998       1.82827973211849369E-004  6.13517800492750158E-004
   17.441199999999998       1.60525006010507479E-004  6.20557828282959352E-004
   17.517499999999998       1.37978418182059726E-004  6.27426954068843832E-004
   17.593800000000002       1.15218948686453526E-004  6.34114740229210468E-004
   17.670000000000002       9.22784435725214867E-005  6.40611716911703311E-004
   17.746200000000002       6.91288008190924419E-005  6.46925726113740224E-004
   17.822500000000002       4.57408117646948778E-005  6.53063665217987525E-004
   17.898800000000001       2.21462970185455257E-005  6.59016114462668192E-004
   17.975000000000001      -1.62184853386490032E-006  6.64774642181355322E-004
   18.051200000000001      -2.55928580407605691E-005  6.70346193932465622E-004
   18.127500000000001      -4.97970377496045129E-005  6.75736749044553078E-004
   18.203800000000001      -7.42015167792592811E-005  6.80937922864919198E-004
   18.280000000000001      -9.87723823413292062E-005  6.85942338281161045E-004
   18.356200000000001      -1.23539964511994399E-004  6.90756020283667051E-004
   18.432500000000001      -1.48535634297646267E-004  6.95384007289225601E-004
   18.508800000000001      -1.73725503049082487E-004  6.99818966424246998E-004
   18.585000000000001      -1.99074672413653280E-004  7.04054590926113887E-004
   18.661200000000001      -2.24614537637711574E-004  7.08095961483374420E-004
   18.737500000000001      -2.50377503239895426E-004  7.11947152328658251E-004
   18.813800000000001      -2.76328694938714106E-004  7.15601897182890001E-004
   18.890000000000001      -3.02432259695747864E-004  7.19054972318424672E-004
   18.966200000000001      -3.28720625383437700E-004  7.22310490702685287E-004
   19.042500000000000      -3.55227197741758683E-004  7.25371540575074766E-004
   19.118800000000000      -3.81916146488616045E-004  7.28232935871810918E-004
   19.195000000000000      -4.08750692885715588E-004  7.30890549217305088E-004
   19.271200000000000      -4.35764264894526450E-004  7.33347505339866927E-004
   19.347500000000000      -4.62991238083130846E-004  7.35605887690766016E-004
   19.423700000000000      -4.90358825364440622E-004  7.37659043250244524E-004
   19.500000000000000      -5.17937443732827607E-004  7.39511638057106704E-004
   19.576300000000000      -5.45689885023607052E-004  7.41160132502830687E-004
   19.652500000000000      -5.73578037413944382E-004  7.42602067765669896E-004
   19.728800000000000      -6.01673706100525323E-004  7.43840539094882294E-004
   19.805000000000000      -6.29901863349430127E-004  7.44871622705253820E-004
   19.881200000000000      -6.58297846261369536E-004  7.45696410148768475E-004
   19.957500000000000      -6.86897880183684950E-004  7.46314920045472409E-004


==> anc/M2_3_1_v2.dat <==
  2.12500000000000015E-002 -2.34319249306875402E-012 -1.60110459464587998E-010
  4.49999999999999983E-002 -2.19322519160984799E-008 -5.31886006900937354E-009
  6.87500000000000056E-002 -5.13322097135621043E-008 -1.24642121431058390E-008
  9.24999999999999989E-002 -9.31795429082880646E-008 -2.26535806739943308E-008
  0.11625000000000002      -1.47578078476249375E-007 -3.59237308886261606E-008
  0.14000000000000001      -2.14633321040129364E-007 -5.23120739017193587E-008
  0.16375000000000001      -2.94452490163064774E-007 -7.18566816412763892E-008
  0.18750000000000000      -3.87144558693234027E-007 -9.45963022052582706E-008
  0.21124999999999999      -4.92820292195353633E-007 -1.20570375664462868E-007
  0.23499999999999999      -6.11592289506618324E-007 -1.49819050327273595E-007
  0.25874999999999998      -7.43575024456139306E-007 -1.82383199482595811E-007
  0.28249999999999997      -8.88884888788566074E-007 -2.18304438637970176E-007
  0.30625000000000002      -1.04764023633423601E-006 -2.57625143270575538E-007
  0.33000000000000002      -1.21996142846998387E-006 -3.00388467109566573E-007
  0.35375000000000001      -1.40597088091657647E-006 -3.46638360968985382E-007
  0.37750000000000000      -1.60579311192069712E-006 -3.96419592151301950E-007
  0.40125000000000000      -1.81955479187140518E-006 -4.49777764442495977E-007
  0.42499999999999999      -2.04738479440318915E-006 -5.06759338720509360E-007
  0.44874999999999998      -2.28941424903991809E-006 -5.67411654199837189E-007
  0.47249999999999992      -2.54577659543635300E-006 -6.31782950336013964E-007
  0.49625000000000008      -2.81660763927643485E-006 -6.99922389414832236E-007
  0.52000000000000002      -3.10204560989002397E-006 -7.71880079852188965E-007
  0.54374999999999996      -3.40223121965261270E-006 -8.47707100231649403E-007
  0.56750000000000000      -3.71730772523536371E-006 -9.27455524108014102E-007
  0.59125000000000005      -4.04742099077582850E-006 -1.01117844560644997E-006
  0.61499999999999999      -4.39271955304285350E-006 -1.09893000584813438E-006
  0.63875000000000004      -4.75335468867264501E-006 -1.19076542023471878E-006
  0.66249999999999998      -5.12948048355629843E-006 -1.28674100662547771E-006
  0.68625000000000003      -5.52125390446297090E-006 -1.38691421444250940E-006
  0.70999999999999996      -5.92883487260053637E-006 -1.49134365464398854E-006
  0.73375000000000001      -6.35238634148090703E-006 -1.60008913117634400E-006
  0.75749999999999995      -6.79207437359989822E-006 -1.71321167254152103E-006
  0.78125000000000000      -7.24806822335064849E-006 -1.83077356536132990E-006
  0.80500000000000016      -7.72054042088324584E-006 -1.95283838862822876E-006
  0.82875000000000010      -8.20966685914166170E-006 -2.07947104922208957E-006
  0.85250000000000004      -8.71562688384713484E-006 -2.21073781865479250E-006
  0.87624999999999997      -9.23860338654982788E-006 -2.34670637109419498E-006
  0.90000000000000002      -9.77878290087682192E-006 -2.48744582272157052E-006
  0.92374999999999996      -1.03363557021108142E-005 -2.63302677247931239E-006
  0.94750000000000001      -1.09115159102405141E-005 -2.78352134426863442E-006
  0.97124999999999995      -1.15044615966310461E-005 -2.93900323065983338E-006
  0.99500000000000000      -1.21153948944697767E-005 -3.09954773818113957E-006
   1.0187500000000000      -1.27445221131514162E-005 -3.26523183425541448E-006
   1.0425000000000000      -1.33920538567744663E-005 -3.43613419585759806E-006
   1.0662499999999999      -1.40582051469297611E-005 -3.61233525996959631E-006
   1.0900000000000001      -1.47431955499718648E-005 -3.79391727591349697E-006
   1.1137500000000000      -1.54472493089737201E-005 -3.98096435964799426E-006
   1.1375000000000000      -1.61705954805758150E-005 -4.17356255011784943E-006
   1.1612499999999999      -1.69134680769521698E-005 -4.37179986775082764E-006
   1.1850000000000001      -1.76761062131281616E-005 -4.57576637520156757E-006
   1.2087500000000000      -1.84587542598970379E-005 -4.78555424044781827E-006
   1.2324999999999999      -1.92616620025965574E-005 -5.00125780234965425E-006
   1.2562500000000001      -2.00850848060208162E-005 -5.22297363878914427E-006
   1.2800000000000000      -2.09292837857584244E-005 -5.45080063751387038E-006
   1.3037500000000000      -2.17945259862642433E-005 -5.68484006981543497E-006
   1.3274999999999999      -2.26810845659893110E-005 -5.92519566718095174E-006
   1.3512500000000001      -2.35892389899125367E-005 -6.17197370106411674E-006
   1.3750000000000000      -2.45192752298377646E-005 -6.42528306593030476E-006
   1.3987499999999999      -2.54714859728400885E-005 -6.68523536574015626E-006
   1.4225000000000001      -2.64461708382696856E-005 -6.95194500404480600E-006
   1.4462500000000000      -2.74436366037437204E-005 -7.22552927787735324E-006
   1.4700000000000000      -2.84641974405847324E-005 -7.50610847563550886E-006
   1.4937499999999999      -2.95081751591900217E-005 -7.79380597916277730E-006
   1.5175000000000001      -3.05758994648474907E-005 -8.08874837024815786E-006
   1.5412500000000000      -3.16677082245443993E-005 -8.39106554177771881E-006
   1.5649999999999999      -3.27839477453504280E-005 -8.70089081378697282E-006
   1.5887500000000001      -3.39249730649918935E-005 -9.01836105467748267E-006
   1.6125000000000000      -3.50911482552748779E-005 -9.34361680787917645E-006
   1.6362500000000000      -3.62828467390555014E-005 -9.67680242425739949E-006
   1.6599999999999999      -3.75004516215027175E-005 -1.00180662005832263E-005
   1.6837500000000001      -3.87443560364456467E-005 -1.03675605244073839E-005
   1.7075000000000000      -4.00149635086531521E-005 -1.07254420256993868E-005
   1.7312500000000000      -4.13126883329462312E-005 -1.10918717356393872E-005
   1.7549999999999999      -4.26379559711081538E-005 -1.14670152529756324E-005
   1.7787500000000001      -4.39912034676212231E-005 -1.18510429183888158E-005
   1.8025000000000000      -4.53728798853304203E-005 -1.22441299973358906E-005
   1.8262499999999999      -4.67834467622123986E-005 -1.26464568718787610E-005
   1.8499999999999999      -4.82233785905086495E-005 -1.30582092420385544E-005
   1.8737499999999998      -4.96931633195747221E-005 -1.34795783372563191E-005
   1.8974999999999997      -5.11933028838936006E-005 -1.39107611385816433E-005
   1.9212499999999997      -5.27243137578049261E-005 -1.43519606122575554E-005
   1.9450000000000001      -5.42867275386213973E-005 -1.48033859554187803E-005
   1.9687500000000000      -5.58810915599219121E-005 -1.52652528546745801E-005
   1.9924999999999999      -5.75079695369534714E-005 -1.57377837584062574E-005
   2.0162499999999999      -5.91679422462140612E-005 -1.62212081636725508E-005
   2.0400000000000000      -6.08616082414563389E-005 -1.67157629186859269E-005
   2.0637500000000002      -6.25895846085206166E-005 -1.72216925418989228E-005
   2.0874999999999999      -6.43525077616023325E-005 -1.77392495588214135E-005
   2.1112500000000001      -6.61510342837638677E-005 -1.82686948577810842E-005
   2.1349999999999998      -6.79858418147315772E-005 -1.88102980659380689E-005
   2.1587499999999999      -6.98576299892687114E-005 -1.93643379469723333E-005
   2.1825000000000001      -7.17671214296875594E-005 -1.99311028219821258E-005
   2.2062499999999998      -7.37150627963675066E-005 -2.05108910152622386E-005
   2.2300000000000000      -7.57022259004750444E-005 -2.11040113267732967E-005
   2.2537500000000001      -7.77294088834466328E-005 -2.17107835332716579E-005
   2.2774999999999999      -7.97974374681946263E-005 -2.23315389202438533E-005
   2.3012500000000000      -8.19071662874414720E-005 -2.29666208469803526E-005
   2.3250000000000002      -8.40594802950727049E-005 -2.36163853473354675E-005
   2.3487499999999999      -8.62552962669420163E-005 -2.42812017689552458E-005
   2.3725000000000001      -8.84955643981577794E-005 -2.49614534540143959E-005
   2.3962500000000002      -9.07812700045449778E-005 -2.56575384647901328E-005
   2.4199999999999999      -9.31134353367143644E-005 -2.63698703577234954E-005
   2.4437500000000001      -9.54931215159848443E-005 -2.70988790099708872E-005
   2.4674999999999998      -9.79214306023267308E-005 -2.78450115028486260E-005
   2.4912500000000000      -1.00399507805504324E-004 -2.86087330670135839E-005
   2.5150000000000001      -1.02928543858619856E-004 -2.93905280966829757E-005
   2.5387499999999998      -1.05509777526723760E-004 -3.01909012271044633E-005
   2.5625000000000000      -1.08144498366968705E-004 -3.10103785107363746E-005
   2.5862500000000002      -1.10834049622803157E-004 -3.18495086610928532E-005
   2.6099999999999999      -1.13579831370409179E-004 -3.27088644006985404E-005
   2.6337500000000000      -1.16383303887543317E-004 -3.35890439076572136E-005
   2.6575000000000002      -1.19245991337987341E-004 -3.44906723910166818E-005
   2.6812499999999999      -1.22169485648312081E-004 -3.54144037630888507E-005
   2.7050000000000001      -1.25155450757123661E-004 -3.63609224647164201E-005
   2.7287499999999998      -1.28205627255475882E-004 -3.73309454537191766E-005
   2.7524999999999999      -1.31321837326705637E-004 -3.83252243350174439E-005
   2.7762500000000001      -1.34505990158121172E-004 -3.93445476881579430E-005
   2.7999999999999998      -1.37760087807930505E-004 -4.03897435939580440E-005
   2.8237500000000000      -1.41086231595158264E-004 -4.14616823872648667E-005
   2.8475000000000001      -1.44486629064070622E-004 -4.25612796590741859E-005
   2.8712499999999999      -1.47963601590451235E-004 -4.36894995369697264E-005
   2.8950000000000000      -1.51519592703220837E-004 -4.48473582759186976E-005
   2.9187500000000002      -1.55157177205588913E-004 -4.60359281960603318E-005
   2.9424999999999999      -1.58879071191895757E-004 -4.72563420093510592E-005
   2.9662500000000001      -1.62688143070332055E-004 -4.85097975830384997E-005
   2.9900000000000002      -1.66587425718122859E-004 -4.97975631950966019E-005
   3.0137499999999999      -1.70580129915094073E-004 -5.11209833451811802E-005
   3.0375000000000001      -1.74669659224331879E-004 -5.24814851946114926E-005
   3.0612499999999998      -1.78859626515678411E-004 -5.38805857206759326E-005
   3.0850000000000000      -1.83153872359955811E-004 -5.53198996845910855E-005
   3.1087500000000001      -1.87556485560233613E-004 -5.68011485292115609E-005
   3.1324999999999998      -1.92071826132560023E-004 -5.83261703427120871E-005
   3.1562500000000000      -1.96704551104163328E-004 -5.98969310487294977E-005
   3.1800000000000002      -2.01459643564469020E-004 -6.15155370128535203E-005
   3.2037499999999999      -2.06342445486275945E-004 -6.31842492911581884E-005
   3.2275000000000000      -2.11358694934821932E-004 -6.49054997903045905E-005
   3.2512500000000006      -2.16514568406053949E-004 -6.66819096627236811E-005
   3.2749999999999999      -2.21816729188514155E-004 -6.85163103272551371E-005
   3.2987500000000005      -2.27272382834084816E-004 -7.04117675889841417E-005
   3.3224999999999998      -2.32889341062319106E-004 -7.23716094366438797E-005
   3.3462500000000004      -2.38676095725854899E-004 -7.43994582282351858E-005
   3.3700000000000001      -2.44641904850022795E-004 -7.64992681440165943E-005
   3.3937500000000003      -2.50796893255064929E-004 -7.86753690024626881E-005
   3.4175000000000000      -2.57152170931829584E-004 -8.09325178217563436E-005
   3.4412500000000001      -2.63719973035109558E-004 -8.32759598302761637E-005
   3.4649999999999999      -2.70513826904718638E-004 -8.57115012516224096E-005
   3.4887500000000000      -2.77548752285393342E-004 -8.82455966108386603E-005
   3.5124999999999997      -2.84841503603609422E-004 -9.08854543986441677E-005
   3.5362499999999999      -2.92410865555522981E-004 -9.36391660206372902E-005
   3.5599999999999996      -3.00278017144523608E-004 -9.65158646467366486E-005
   3.5837500000000002      -3.08466984536088259E-004 -9.95259228777881804E-005
   3.6074999999999995      -3.17005210980895601E-004 -1.02681201569651339E-004
   3.6312500000000001      -3.25924283461643757E-004 -1.05995367122358586E-004
   3.6549999999999994      -3.35260871647708586E-004 -1.09484301598992306E-004
   3.6787500000000000      -3.45057961279917550E-004 -1.13166641527274900E-004
   3.7025000000000001      -3.55366503441535827E-004 -1.17064498510030228E-004
   3.7262499999999998      -3.66247665677512345E-004 -1.21204442968447513E-004
   3.7500000000000000      -3.77775978721688608E-004 -1.25618879439315536E-004
   3.7525000000000004      -3.79030707591704828E-004 -1.26101080586261017E-004
   3.7549999999999999      -3.80293730334360723E-004 -1.26586811959141155E-004
   3.7574999999999998      -3.81565171278277365E-004 -1.27076127687265086E-004
   3.7599999999999998      -3.82845157916527495E-004 -1.27569083282340725E-004
   3.7624999999999997      -3.84133821021299059E-004 -1.28065735688601308E-004
   3.7650000000000001      -3.85431294763959975E-004 -1.28566143335299944E-004
   3.7675000000000005      -3.86737716842504959E-004 -1.29070366192257001E-004
   3.7700000000000000      -3.88053228596270026E-004 -1.29578465821788354E-004
   3.7725000000000000      -3.89377975196911284E-004 -1.30090505456756687E-004
   3.7749999999999999      -3.90712105722132474E-004 -1.30606550040189735E-004
   3.7774999999999999      -3.92055773353312961E-004 -1.31126666307003053E-004
   3.7799999999999994      -3.93409135524561680E-004 -1.31650922850307323E-004
   3.7825000000000006      -3.94772354090944385E-004 -1.32179390194959523E-004
   3.7850000000000001      -3.96145595505380179E-004 -1.32712140874907523E-004
   3.7875000000000001      -3.97529031004792898E-004 -1.33249249514576424E-004
   3.7900000000000000      -3.98922836806076214E-004 -1.33790792914552923E-004
   3.7925000000000000      -4.00327194312554671E-004 -1.34336850141853652E-004
   3.7949999999999995      -4.01742290331601063E-004 -1.34887502625077014E-004
   3.7974999999999999      -4.03168317304192225E-004 -1.35442834254769753E-004
   3.8000000000000003      -4.04605473547178405E-004 -1.36002931489358848E-004
   3.8025000000000002      -4.06053963509171018E-004 -1.36567883467034591E-004
   3.8050000000000002      -4.07513998040978230E-004 -1.37137782123996277E-004
   3.8075000000000001      -4.08985794681622809E-004 -1.37712722319512321E-004
   3.8099999999999996      -4.10469577961045128E-004 -1.38292801968277007E-004
   3.8125000000000000      -4.11965579720723930E-004 -1.38878122180599074E-004
   3.8150000000000004      -4.13474039453490922E-004 -1.39468787410987555E-004
   3.8174999999999999      -4.14995204663998348E-004 -1.40064905615768919E-004
   3.8199999999999998      -4.16529331251394108E-004 -1.40666588420409360E-004
   3.8224999999999998      -4.18076683915873072E-004 -1.41273951297285548E-004
   3.8249999999999997      -4.19637536590995318E-004 -1.41887113754717335E-004
   3.8275000000000001      -4.21212172903764242E-004 -1.42506199538141876E-004
   3.8300000000000005      -4.22800886664700677E-004 -1.43131336844404429E-004
   3.8325000000000000      -4.24403982392162853E-004 -1.43762658550841325E-004
   3.8350000000000000      -4.26021775870607839E-004 -1.44400302459323524E-004
   3.8374999999999999      -4.27654594724747933E-004 -1.45044411549417228E-004
   3.8399999999999999      -4.29302779098137083E-004 -1.45695134270996767E-004
   3.8424999999999994      -4.30966682303520724E-004 -1.46352624831695455E-004
   3.8450000000000006      -4.32646671561452462E-004 -1.47017043519056460E-004
   3.8475000000000001      -4.34343128783573119E-004 -1.47688557043035572E-004
   3.8500000000000001      -4.36056451464376504E-004 -1.48367338921026441E-004
   3.8525000000000000      -4.37787053383909572E-004 -1.49053569804690909E-004
   3.8550000000000000      -4.39535365881506311E-004 -1.49747438007732502E-004
   3.8574999999999995      -4.41301838705330726E-004 -1.50449139896740143E-004
   3.8599999999999999      -4.43086941193566205E-004 -1.51158880402867287E-004
   3.8625000000000003      -4.44891163497078065E-004 -1.51876873556468461E-004
   3.8650000000000002      -4.46715017902243796E-004 -1.52603343065533164E-004
   3.8675000000000002      -4.48559040264167501E-004 -1.53338522942385319E-004
   3.8700000000000001      -4.50423791561746631E-004 -1.54082658183669994E-004
   3.8724999999999996      -4.52309859587538975E-004 -1.54836005509278654E-004
   3.8750000000000000      -4.54217860786999437E-004 -1.55598834166590982E-004
   3.8775000000000004      -4.56148442263564879E-004 -1.56371426807235371E-004
   3.8799999999999999      -4.58102283968268658E-004 -1.57154080444538136E-004
   3.8824999999999998      -4.60080101100374084E-004 -1.57947107502744226E-004
   3.8849999999999998      -4.62082646711586300E-004 -1.58750836957731808E-004
   3.8874999999999997      -4.64110714620355838E-004 -1.59565615608369017E-004
   3.8900000000000001      -4.66165142562733313E-004 -1.60391809456247056E-004
   3.8925000000000005      -4.68246815685399937E-004 -1.61229805233436635E-004
   3.8950000000000000      -4.70356670448724323E-004 -1.62080012105552854E-004
   3.8975000000000000      -4.72495698847472426E-004 -1.62942863522809477E-004
   3.8999999999999999      -4.74664953202377077E-004 -1.63818819311429528E-004
   3.9024999999999999      -4.76865551437861230E-004 -1.64708367982323875E-004
   3.9049999999999994      -4.79098682982678238E-004 -1.65612029311174757E-004
   3.9075000000000006      -4.81365615391597581E-004 -1.66530357232040627E-004
   3.9100000000000001      -4.83667701677494336E-004 -1.67463943050368610E-004
   3.9125000000000001      -4.86006388767279581E-004 -1.68413419129739367E-004
   3.9150000000000000      -4.88383226842161594E-004 -1.69379462982966708E-004
   3.9175000000000000      -4.90799880028220965E-004 -1.70362801944720719E-004
   3.9199999999999995      -4.93258138528278583E-004 -1.71364218476360722E-004
   3.9224999999999999      -4.95759932485398706E-004 -1.72384556226561102E-004
   3.9250000000000003      -4.98307347840994531E-004 -1.73424726966653852E-004
   3.9275000000000002      -5.00902644619999316E-004 -1.74485718584483116E-004
   3.9300000000000002      -5.03548278057672845E-004 -1.75568604321985896E-004
   3.9325000000000001      -5.06246923151466095E-004 -1.76674553509975087E-004
   3.9349999999999996      -5.09001503338393779E-004 -1.77804844106629775E-004
   3.9375000000000000      -5.11815224178936473E-004 -1.78960877424856358E-004
   3.9400000000000004      -5.14691613159914832E-004 -1.80144195534875430E-004
   3.9424999999999999      -5.17634567033479196E-004 -1.81356501961576257E-004
   3.9449999999999998      -5.20648408534625583E-004 -1.82599686480370763E-004
   3.9474999999999998      -5.23737954790614115E-004 -1.83875855027602604E-004
   3.9499999999999997      -5.26908600430470294E-004 -1.85187366049231359E-004
   3.9525000000000001      -5.30166420151861428E-004 -1.86536875314043609E-004
   3.9550000000000005      -5.33518295208509300E-004 -1.87927391237867331E-004
   3.9575000000000000      -5.36972072428479157E-004 -1.89362344396993665E-004
   3.9600000000000000      -5.40536765857475734E-004 -1.90845675684996757E-004
   3.9624999999999999      -5.44222816088314461E-004 -1.92381949687427833E-004
   3.9649999999999999      -5.48042428825180222E-004 -1.93976502695150779E-004
   3.9674999999999994      -5.52010024465429813E-004 -1.95635639250181021E-004
   3.9700000000000006      -5.56142846751442430E-004 -1.97366898230028613E-004
   3.9725000000000001      -5.60461805257337102E-004 -1.99179421153498616E-004
   3.9750000000000001      -5.64992671954842084E-004 -2.01084475270982564E-004
   3.9775000000000000      -5.69767832787916205E-004 -2.03096219276050654E-004
   3.9800000000000000      -5.74828945932692411E-004 -2.05232865359595711E-004
   3.9824999999999995      -5.80231156427562372E-004 -2.07518521605849294E-004
   3.9849999999999999      -5.86050151133588569E-004 -2.09986276012688703E-004
   3.9875000000000003      -5.92394819303296316E-004 -2.12683730802566110E-004
   3.9900000000000002      -5.99432165652651104E-004 -2.15683892622087236E-004
   3.9925000000000002      -6.07443120700710865E-004 -2.19109568378298710E-004
   3.9950000000000001      -6.16975054806367094E-004 -2.23200031252030238E-004
   3.9974999999999996      -6.29440022217270332E-004 -2.28572517367987068E-004
   4.0000000000000000      -6.59686238139338692E-004 -2.41717138712370031E-004
   4.0025000000000004      -6.46361600966905499E-004 -2.71963848835512850E-004
   4.0049999999999999      -6.40791549510344818E-004 -2.84463039748200056E-004
   4.0075000000000003      -6.36492022755995334E-004 -2.94050375510221352E-004
   4.0099999999999998      -6.32847785317999074E-004 -3.02133303176596352E-004
   4.0125000000000002      -6.29620779047408404E-004 -3.09256565396342424E-004
   4.0149999999999997      -6.26689015264394827E-004 -3.15699315541771329E-004
   4.0175000000000001      -6.23980086740283033E-004 -3.21627257004402842E-004
   4.0199999999999996      -6.21446857952729368E-004 -3.27148269566352454E-004
   4.0225000000000000      -6.19056616723158318E-004 -3.32337228580249062E-004
   4.0250000000000004      -6.16785566667100516E-004 -3.37248607258799676E-004
   4.0274999999999999      -6.14615759700601469E-004 -3.41923496025617118E-004
   4.0300000000000002      -6.12533264785711002E-004 -3.46393792726392737E-004
   4.0324999999999998      -6.10527013603383859E-004 -3.50684843713847409E-004
   4.0350000000000001      -6.08588040575834327E-004 -3.54817183197805234E-004
   4.0374999999999996      -6.06708963951222194E-004 -3.58807720628551564E-004
   4.0400000000000000      -6.04883620674461549E-004 -3.62670576183372656E-004
   4.0425000000000004      -6.03106802822793876E-004 -3.66417684012884919E-004
   4.0449999999999999      -6.01374063002273868E-004 -3.70059237524675278E-004
   4.0475000000000003      -5.99681567914660198E-004 -3.73604024512409825E-004
   4.0499999999999998      -5.98025986263313390E-004 -3.77059683690331138E-004
   4.0525000000000002      -5.96404401667834008E-004 -3.80432904059890093E-004
   4.0549999999999997      -5.94814243971986101E-004 -3.83729581867650387E-004
   4.0579999999999998      -5.92944347982194363E-004 -3.87591880250519674E-004
   4.0599999999999996      -5.91719342823655305E-004 -3.90113658081271914E-004
   4.0625000000000000      -5.90210748974029690E-004 -3.93209895978011289E-004
   4.0650000000000004      -5.88725816140338049E-004 -3.96247419990907032E-004
   4.0674999999999999      -5.87263064946090692E-004 -3.99229629152371554E-004
   4.0700000000000003      -5.85821153492073043E-004 -4.02159607817708243E-004
   4.0724999999999998      -5.84398860172947923E-004 -4.05040164764235145E-004
   4.0750000000000002      -5.82995069318878109E-004 -4.07873866377752800E-004
   4.0774999999999997      -5.81608758801472996E-004 -4.10663064767121538E-004
   4.0800000000000001      -5.80238989525179308E-004 -4.13409921884316659E-004
   4.0824999999999996      -5.78884896370703787E-004 -4.16116430256893005E-004
   4.0850000000000000      -5.77545680367748415E-004 -4.18784430906672439E-004
   4.0875000000000004      -5.76220601899269367E-004 -4.21415628907419052E-004
   4.0899999999999999      -5.74908974775921824E-004 -4.24011606950683198E-004
   4.0925000000000002      -5.73610161048387955E-004 -4.26573837222654997E-004
   4.0949999999999998      -5.72323566448401438E-004 -4.29103691841918676E-004
   4.0975000000000001      -5.71048636367844269E-004 -4.31602452065512742E-004
   4.0999999999999996      -5.69784852305512237E-004 -4.34071316440135392E-004
   4.1025000000000000      -5.68531728687235709E-004 -4.36511408019983843E-004
   4.1050000000000004      -5.67288810083703887E-004 -4.38923780832316799E-004
   4.1074999999999999      -5.66055668655781447E-004 -4.41309425598689726E-004
   4.1100000000000003      -5.64831901993750321E-004 -4.43669274957413172E-004
   4.1124999999999998      -5.63617130970212521E-004 -4.46004207992378970E-004
   4.1150000000000002      -5.62410998005500240E-004 -4.48315054463777746E-004
   4.1174999999999997      -5.61213165405308016E-004 -4.50602598550372060E-004
   4.1200000000000001      -5.60023313876324225E-004 -4.52867582248846657E-004
   4.1224999999999996      -5.58841141180408860E-004 -4.55110708454568500E-004
   4.1250000000000000      -5.57666360914471984E-004 -4.57332643761632779E-004
   4.1275000000000004      -5.56498701395658456E-004 -4.59534021007595832E-004
   4.1299999999999999      -5.55337904649173537E-004 -4.61715441597427482E-004
   4.1325000000000003      -5.54183725481794949E-004 -4.63877477625005699E-004
   4.1349999999999998      -5.53035930633106933E-004 -4.66020673813826065E-004
   4.1375000000000002      -5.51894298000076369E-004 -4.68145549298255642E-004
   4.1399999999999997      -5.50758615922501411E-004 -4.70252599256937255E-004
   4.1425000000000001      -5.49628682527151147E-004 -4.72342296416021989E-004
   4.1449999999999996      -5.48504305123462851E-004 -4.74415092433508009E-004
   4.1475000000000000      -5.47385299646139449E-004 -4.76471419176168940E-004
   4.1500000000000004      -5.46271490140298765E-004 -4.78511689899048249E-004
   4.1524999999999999      -5.45162708305805144E-004 -4.80536300354552260E-004
   4.1550000000000002      -5.44058792974052132E-004 -4.82545629730598202E-004
   4.1574999999999998      -5.42959589822278343E-004 -4.84540041696015936E-004
   4.1600000000000001      -5.41864950911598894E-004 -4.86519885198483776E-004
   4.1624999999999996      -5.40774734354573620E-004 -4.88485495291359666E-004
   4.1650000000000000      -5.39688803986688938E-004 -4.90437193886451308E-004
   4.1675000000000004      -5.38607029060283668E-004 -4.92375290455376630E-004
   4.1699999999999999      -5.37529283959066462E-004 -4.94300082683758529E-004
   4.1725000000000003      -5.36455447931574020E-004 -4.96211857082050388E-004
   4.1749999999999998      -5.35385404842045180E-004 -4.98110889556449077E-004
   4.1775000000000002      -5.34319042937353656E-004 -4.99997445943046667E-004
   4.1799999999999997      -5.33256254628754352E-004 -5.01871782508045211E-004
   4.1825000000000001      -5.32196936287297447E-004 -5.03734146416646208E-004
   4.1849999999999996      -5.31140988051906826E-004 -5.05584776172959892E-004
   4.1875000000000000      -5.30088313628992200E-004 -5.07423902013814238E-004
   4.1900000000000004      -5.29038820203737406E-004 -5.09251746374087921E-004
   4.1924999999999999      -5.27992418159756085E-004 -5.11068524136385708E-004
   4.1950000000000003      -5.26949021009840216E-004 -5.12874443051758552E-004
   4.1974999999999998      -5.25908545234489346E-004 -5.14669704044377419E-004
   4.2000000000000002      -5.24870910148703021E-004 -5.16454501516928097E-004
   4.2024999999999997      -5.23836037775578310E-004 -5.18229023638031678E-004
   4.2050000000000001      -5.22803852730531655E-004 -5.19993452617210266E-004
   4.2074999999999996      -5.21774282104819995E-004 -5.21747964957670115E-004
   4.2100000000000000      -5.20747255362415465E-004 -5.23492731702293666E-004
   4.2125000000000004      -5.19722704238968270E-004 -5.25227918662944941E-004
   4.2149999999999999      -5.18700562646818870E-004 -5.26953686638283159E-004
   4.2175000000000002      -5.17680766585012987E-004 -5.28670191620127065E-004
   4.2199999999999998      -5.16663254053989973E-004 -5.30377584989090325E-004
   4.2225000000000001      -5.15647964974918918E-004 -5.32076013700453023E-004
   4.2249999999999996      -5.14634841111854461E-004 -5.33765620459254893E-004
   4.2275000000000000      -5.13623826000337083E-004 -5.35446543889217595E-004
   4.2300000000000004      -5.12614864877040098E-004 -5.37118918690680227E-004
   4.2324999999999999      -5.11607904614116765E-004 -5.38782875792055541E-004
   4.2350000000000003      -5.10602893656498169E-004 -5.40438542493666707E-004
   4.2374999999999998      -5.09599781962211248E-004 -5.42086042604657758E-004
   4.2400000000000002      -5.08598520945543727E-004 -5.43725496573390699E-004
   4.2424999999999997      -5.07599063422887130E-004 -5.45357021611689655E-004
   4.2450000000000001      -5.06601363561106971E-004 -5.46980731813295914E-004
   4.2474999999999996      -5.05605376828310209E-004 -5.48596738266846897E-004
   4.2500000000000000      -5.04611059946850405E-004 -5.50205149163690739E-004
   4.3262499999999999      -4.74904944166281351E-004 -5.96075090526495426E-004
   4.4024999999999999      -4.45937519920961735E-004 -6.36998728695884506E-004
   4.4787499999999998      -4.17298987142611117E-004 -6.74144142189001135E-004
   4.5549999999999997      -3.88777591416100698E-004 -7.08210887768959065E-004
   4.6312499999999996      -3.60261349078554649E-004 -7.39656737370853715E-004
   4.7074999999999996      -3.31693288026319846E-004 -7.68801422095471911E-004
   4.7837500000000004      -3.03048603212315482E-004 -7.95879935209469424E-004
   4.8600000000000003      -2.74322015150960422E-004 -8.21072308312289058E-004
   4.9362500000000002      -2.45520343428760033E-004 -8.44521334148384296E-004
   5.0125000000000002      -2.16657942441067660E-004 -8.66343655889117753E-004
   5.0887500000000001      -1.87753796946950547E-004 -8.86636987896133604E-004
   5.1650000000000000      -1.58829626536569161E-004 -9.05484981916122216E-004
   5.2412500000000000      -1.29908623501231958E-004 -9.22960595281403177E-004
   5.3174999999999999      -1.01014602380951386E-004 -9.39128481676551195E-004
   5.3937499999999998      -7.21714228775947820E-005 -9.54046723277803704E-004
   5.4699999999999998      -4.34025982549420751E-005 -9.67768109279665972E-004
   5.5462499999999997      -1.47310316738711862E-005 -9.80341095382742094E-004
   5.6224999999999996       1.38211580559293323E-005 -9.91810534767507274E-004
   5.6987500000000004       4.22327475909813061E-005 -1.00221824272149246E-003
   5.7750000000000004       7.04834752721264599E-005 -1.01160343840467218E-003
   5.8512500000000003       9.85540751535831912E-005 -1.02000309334280268E-003
   5.9275000000000002       1.26426288825971995E-004 -1.02745221775267449E-003
   6.0037500000000001       1.54082859289382616E-004 -1.03398407618832599E-003
   6.0800000000000001       1.81507515275156468E-004 -1.03963038340379173E-003
   6.1562500000000000       2.08684946145492190E-004 -1.04442145319544994E-003
   6.2324999999999999       2.35600771832688617E-004 -1.04838632730879736E-003
   6.3087499999999999       2.62241509125468644E-004 -1.05155288337473456E-003
   6.3849999999999998       2.88594535784359352E-004 -1.05394792671113357E-003
   6.4612499999999997       3.14648053241011480E-004 -1.05559726816082419E-003
   6.5375000000000005       3.40391050304925211E-004 -1.05652579604855411E-003
   6.6137499999999996       3.65813264356792196E-004 -1.05675753010055998E-003
   6.6900000000000013       3.90905145763123020E-004 -1.05631567750490000E-003
   6.7662500000000003       4.15657821917509579E-004 -1.05522267850450603E-003
   6.8425000000000002       4.40063062574615063E-004 -1.05350024782198404E-003
   6.9187500000000002       4.64113246423930516E-004 -1.05116941197285494E-003
   6.9949999999999992       4.87801328961797852E-004 -1.04825054302353881E-003
   7.0712500000000000       5.11120811713162613E-004 -1.04476338932776229E-003
   7.1475000000000000       5.34065712821723323E-004 -1.04072710366817731E-003
   7.2237500000000008       5.56630539006067768E-004 -1.03616026915523624E-003
   7.2999999999999998       5.78810258863723557E-004 -1.03108092317511250E-003
   7.3762499999999998       6.00600277493730864E-004 -1.02550657962968759E-003
   7.4524999999999997       6.21996412400111767E-004 -1.01945424967195535E-003
   7.5287499999999987       6.42994870632938604E-004 -1.01294046110781788E-003
   7.6050000000000004       6.63592227119747012E-004 -1.00598127660883022E-003
   7.6812499999999995       6.83785404137630709E-004 -9.98592310858823677E-004
   7.7575000000000003       7.03571651875188760E-004 -9.90788746739659949E-004
   7.8337500000000002       7.22948530033251397E-004 -9.82585350646907139E-004
   7.9100000000000010       7.41913890414080436E-004 -9.73996487014122041E-004
   7.9862500000000001       7.60465860450121409E-004 -9.65036132114315860E-004
   8.0625000000000000       7.78602827625220401E-004 -9.55717887198292721E-004
   8.1387499999999999       7.96323424743175133E-004 -9.46054991021829045E-004
   8.2149999999999999       8.13626516000321809E-004 -9.36060331806647323E-004
   8.2912499999999998       8.30511183835657882E-004 -9.25746458691382372E-004
   8.3674999999999997       8.46976716422532996E-004 -9.15125592600085137E-004
   8.4437499999999996       8.63022596009449007E-004 -9.04209636836632042E-004
   8.5199999999999996       8.78648487720333948E-004 -8.93010187037835703E-004
   8.5962499999999995       8.93854229065180477E-004 -8.81538540837511239E-004
   8.6724999999999994       9.08639819988511159E-004 -8.69805707112194289E-004
   8.7487499999999994       9.23005413456266474E-004 -8.57822414870594747E-004
   8.8249999999999993       9.36951306548603987E-004 -8.45599121806320827E-004
   8.9012499999999992       9.50477932032846979E-004 -8.33146022534629973E-004
   8.9774999999999991       9.63585850393854169E-004 -8.20473056530779572E-004
   9.0537500000000009       9.76275742300980638E-004 -8.07589915783872179E-004
   9.1300000000000008       9.88548402769804822E-004 -7.94506053204056123E-004
   9.2062500000000007       1.00040472935246372E-003 -7.81230685616803944E-004
   9.2825000000000006       1.01184572337684924E-003 -7.67772806804709745E-004
   9.3587500000000006       1.02287247890881579E-003 -7.54141189973407504E-004
   9.4350000000000005       1.03348617831844521E-003 -7.40344395142606229E-004
   9.5112500000000004       1.04368808689014490E-003 -7.26390775271505782E-004
   9.5875000000000004       1.05347954770618635E-003 -7.12288482169667631E-004
   9.6637500000000003       1.06286197678703517E-003 -6.98045472210825240E-004
   9.7400000000000002       1.07183685847742115E-003 -6.83669511866348383E-004
   9.8162500000000001       1.08040574107219471E-003 -6.69168183071746281E-004
   9.8925000000000001       1.08857023267653892E-003 -6.54548888432780491E-004
   9.9687500000000000       1.09633199731302001E-003 -6.39818856282529697E-004
   10.045000000000000       1.10369275123198773E-003 -6.24985145563225638E-004
   10.121200000000000       1.11064982496322340E-003 -6.10064471279096266E-004
   10.197500000000000       1.11721833256874610E-003 -5.95034105443495985E-004
   10.273800000000000       1.12339073908822437E-003 -5.79920158428074198E-004
   10.350000000000000       1.12916162494159831E-003 -5.64749027189061031E-004
   10.426200000000000       1.13454126410863555E-003 -5.49507223522263276E-004
   10.502500000000000       1.13953791020786148E-003 -5.34180744526209115E-004
   10.578799999999999       1.14414624556734919E-003 -5.18795555593722676E-004
   10.654999999999999       1.14836301652353461E-003 -5.03377793794742884E-004
   10.731199999999999       1.15219656328831343E-003 -4.87913048717270265E-004
   10.807499999999999       1.15565323827299593E-003 -4.72386534312468876E-004
   10.883699999999999       1.15872607669675193E-003 -4.56844418014847433E-004
   10.960000000000001       1.16142526398040329E-003 -4.41251263149545700E-004
   11.036300000000001       1.16374866031344350E-003 -4.25632686913667447E-004
   11.112500000000001       1.16569611244146621E-003 -4.10014324159579870E-004
   11.188800000000001       1.16727490359324910E-003 -3.94360190712590535E-004
   11.265000000000001       1.16848307751009719E-003 -3.78716210195324875E-004
   11.341200000000001       1.16932513842471649E-003 -3.63066653356940432E-004
   11.417500000000000       1.16980368040878017E-003 -3.47395657572853499E-004
   11.493800000000000       1.16991957879463760E-003 -3.31728347875582012E-004
   11.570000000000000       1.16967562104091185E-003 -3.16089731668582250E-004
   11.646200000000000       1.16907442565550930E-003 -3.00463648775502288E-004
   11.722500000000000       1.16811674151480189E-003 -2.84833910481759880E-004
   11.798800000000000       1.16680537316877749E-003 -2.69225240412519101E-004
   11.875000000000000       1.16514498289596374E-003 -2.53662162324546693E-004
   11.951200000000000       1.16313633119723451E-003 -2.38128219380327890E-004
   12.027500000000000       1.16077835213433591E-003 -2.22607022724182607E-004
   12.103800000000000       1.15807571435367859E-003 -2.07122840694454603E-004
   12.180000000000000       1.15503489361868327E-003 -1.91699666868766245E-004
   12.256200000000000       1.15165482596886839E-003 -1.76320870340759849E-004
   12.332500000000000       1.14793266548312125E-003 -1.60969976136962693E-004
   12.408799999999999       1.14387488599849399E-003 -1.45670746302050275E-004
   12.484999999999999       1.13948971808331724E-003 -1.30446598552806892E-004
   12.561199999999999       1.13477431007659359E-003 -1.15280837743477786E-004
   12.637499999999999       1.12972407262993237E-003 -1.00157005093758880E-004
   12.713699999999999       1.12435448609341545E-003 -8.51179997631026187E-005
   12.789999999999999       1.11865369946678945E-003 -7.01275442854639905E-005
   12.866299999999999       1.11263078558457231E-003 -5.52085514992217081E-005
   12.942500000000003       1.10629650031312393E-003 -4.03834962749541584E-005
   13.018800000000001       1.09963644466238956E-003 -2.56164719423184907E-005
   13.095000000000001       1.09267029278862105E-003 -1.09491248731017183E-005
   13.171199999999999       1.08539173129148180E-003  3.63507381618922084E-006
   13.247500000000000       1.07779279976639238E-003  1.81522741701522168E-005
   13.323800000000002       1.06988504873559284E-003  3.25805082544046646E-005
   13.400000000000000       1.06168163982338424E-003  4.68983296246167089E-005
   13.476200000000000       1.05317459079360787E-003  6.11220537131659699E-005
   13.552499999999998       1.04435431710647947E-003  7.52675547304580304E-005
   13.628800000000000       1.03523395659557531E-003  8.93135449501276566E-005
   13.705000000000000       1.02582821137531081E-003  1.03239308598706883E-004
   13.781200000000000       1.01612747127177456E-003  1.17060870854187218E-004
   13.857500000000000       1.00612056822328971E-003  1.30793757855991781E-004
   13.933799999999998       9.95822177294437534E-004  1.44417398271614401E-004
   14.010000000000002       9.85248492043035422E-004  1.57911839197363157E-004
   14.086200000000000       9.74388316596218394E-004  1.71292744147308416E-004
   14.162500000000000       9.63228941358508831E-004  1.84575224412748557E-004
   14.238799999999999       9.51786531313785216E-004  1.97739458996152445E-004
   14.315000000000000       9.40078725161676266E-004  2.10766288711306850E-004
   14.391200000000000       9.28092784068346101E-004  2.23670950842519742E-004
   14.467499999999999       9.15814498768418531E-004  2.36468081552124252E-004
   14.543799999999999       9.03261476516675440E-004  2.49138642438529010E-004
   14.619999999999997       8.90452757800026524E-004  2.61664297963094242E-004
   14.696200000000001       8.77374101213917556E-004  2.74059799340114335E-004
   14.772500000000001       8.64009838765495211E-004  2.86339251504716071E-004
   14.848799999999999       8.50378978267794837E-004  2.98484429226882888E-004
   14.924999999999999       8.36501910815549195E-004  3.10477844970619870E-004
   15.001200000000003       8.22362938213428698E-004  3.22333709418371275E-004
   15.077500000000001       8.07944975463968716E-004  3.34065544416549420E-004
   15.153800000000000       7.93268384555106260E-004  3.45655964728404472E-004
   15.230000000000000       7.78354872484049616E-004  3.57088358794100205E-004
   15.306200000000000       7.63187322635904019E-004  3.68376345762429658E-004
   15.382500000000002       7.47747273837935504E-004  3.79532817809214145E-004
   15.458800000000000       7.32056400844672151E-004  3.90541257178504350E-004
   15.535000000000000       7.16137682071621017E-004  4.01385951795781221E-004
   15.611199999999998       6.99972623930915382E-004  4.12079883352812592E-004
   15.687500000000000       6.83541428225080687E-004  4.22635270281135182E-004
   15.763800000000002       6.66867040699836646E-004  4.33036486122302926E-004
   15.840000000000000       6.49973670996565689E-004  4.43268739644338641E-004
   15.916200000000000       6.32841488820348437E-004  4.53344330782918094E-004
   15.992499999999998       6.15449399459526989E-004  4.63274763059335671E-004
   16.068800000000000       5.97821580883552421E-004  4.73045323817656291E-004
   16.145000000000000       5.79983436182734523E-004  4.82642163606270707E-004
   16.221200000000000       5.61913839402416863E-004  4.92076861654433062E-004
   16.297499999999999       5.43590438029530878E-004  5.01360169573590803E-004
   16.373799999999999       5.25038605278718880E-004  5.10478312881959789E-004
   16.449999999999999       5.06284898471457464E-004  5.19418404025822136E-004
   16.526199999999999       4.87306934023517884E-004  5.28191265722775609E-004
   16.602499999999999       4.68081140152559934E-004  5.36806865061098299E-004
   16.678799999999999       4.48634042840510654E-004  5.45252382540672618E-004
   16.754999999999999       4.28993317416064696E-004  5.53515911396688671E-004
   16.831199999999999       4.09135360457236899E-004  5.61607482529081570E-004
   16.907499999999999       3.89035417705430335E-004  5.69536244359247399E-004
   16.983799999999999       3.68721133651175328E-004  5.77290351423309991E-004
   17.059999999999999       3.48221266259228870E-004  5.84858893387524606E-004
   17.136199999999999       3.27511031385988808E-004  5.92251077754132253E-004
   17.212499999999999       3.06564530505982731E-004  5.99475205286717125E-004
   17.288799999999998       2.85410491918756265E-004  6.06520423338709181E-004
   17.364999999999998       2.64078721760982146E-004  6.13376835607203443E-004
   17.441199999999998       2.42543291719933730E-004  6.20052798574951235E-004
   17.517499999999998       2.20777194098866148E-004  6.26555739148113369E-004
   17.593800000000002       1.98810204827925890E-004  6.32875814673622265E-004
   17.670000000000002       1.76673142744134188E-004  6.39004157919208400E-004
   17.746200000000002       1.54338970155294003E-004  6.44948246639489762E-004
   17.822500000000002       1.31779604647643911E-004  6.50714607313468223E-004
   17.898800000000001       1.09025835662687317E-004  6.56294421282495300E-004
   17.975000000000001       8.61094621293192938E-005  6.61679863157431684E-004
   18.051200000000001       6.30023733170785485E-005  6.66877505965866391E-004
   18.127500000000001       3.96754479491005511E-005  6.71892951816806575E-004
   18.203800000000001       1.61604572757383500E-005  6.76718420740354321E-004
   18.280000000000001      -7.50985086664932714E-006  6.81347143274535039E-004
   18.356200000000001      -3.13646251295984359E-005  6.85784765666467124E-004
   18.432500000000001      -5.54339918979952201E-005  6.90035945092309076E-004
   18.508800000000001      -7.96852309508569293E-005  6.94093954948779026E-004
   18.585000000000001      -1.04084678032458942E-004  6.97953094750431097E-004
   18.661200000000001      -1.28662487097974297E-004  7.01618062566148758E-004
   18.737500000000001      -1.53449757691294473E-004  7.05092549978945135E-004
   18.813800000000001      -1.78412852850653704E-004  7.08370895574833744E-004
   18.890000000000001      -2.03517222893108630E-004  7.11448478408804701E-004
   18.966200000000001      -2.28793993817228493E-004  7.14329027317286654E-004
   19.042500000000000      -2.54275205381579189E-004  7.17015248645414905E-004
   19.118800000000000      -2.79926333677094964E-004  7.19502557623429647E-004
   19.195000000000000      -3.05711972610268597E-004  7.21787423768727567E-004
   19.271200000000000      -3.31664187148211060E-004  7.23872588545657709E-004
   19.347500000000000      -3.57815925231081029E-004  7.25759756301138335E-004
   19.423700000000000      -3.84097209097059781E-004  7.27443353675749312E-004
   19.500000000000000      -4.10575596272275362E-004  7.28927182927217301E-004
   19.576300000000000      -4.37215288608442125E-004  7.30208296021083608E-004
   19.652500000000000      -4.63979650775582671E-004  7.31284817934783719E-004
   19.728800000000000      -4.90937532709940713E-004  7.32158989405537973E-004
   19.805000000000000      -5.18016884433363401E-004  7.32827945706458371E-004
   19.881200000000000      -5.45251556077473308E-004  7.33292403131186390E-004
   19.957500000000000      -5.72676221236560149E-004  7.33552014057791877E-004


==> anc/M2_3_2_v2.dat <==
  2.12500000000000015E-002 -4.77204309749095209E-012 -1.71961712988919909E-010
  4.49999999999999983E-002 -2.20516332322451679E-008 -4.86677371404171978E-009
  6.87500000000000056E-002 -5.16070188914499448E-008 -1.14047607469108502E-008
  9.24999999999999989E-002 -9.36700010083397752E-008 -2.07279785541773458E-008
  0.11625000000000002      -1.48341543984053737E-007 -3.28700422870258386E-008
  0.14000000000000001      -2.15724236324443704E-007 -4.78651572276208603E-008
  0.16375000000000001      -2.95922326709042425E-007 -6.57481324179988116E-008
  0.18750000000000000      -3.89041761075794127E-007 -8.65543946824731550E-008
  0.21124999999999999      -4.95190220756390714E-007 -1.10320003057280718E-007
  0.23499999999999999      -6.14477161698480156E-007 -1.37081663641763384E-007
  0.25874999999999998      -7.47013854812483606E-007 -1.66876744885968819E-007
  0.28249999999999997      -8.92913427482319787E-007 -1.99743293330176958E-007
  0.30625000000000002      -1.05229090628097153E-006 -2.35720049812502393E-007
  0.33000000000000002      -1.22526326093350217E-006 -2.74846466161410222E-007
  0.35375000000000001      -1.41194944957195212E-006 -3.17162722390688802E-007
  0.37750000000000000      -1.61247046532841090E-006 -3.62709744415181585E-007
  0.40125000000000000      -1.82694938431449510E-006 -4.11529222306356269E-007
  0.42499999999999999      -2.05551141503758292E-006 -4.63663629107617011E-007
  0.44874999999999998      -2.29828394930627207E-006 -5.19156240230138975E-007
  0.47249999999999992      -2.55539661467981501E-006 -5.78051153450901967E-007
  0.49625000000000008      -2.82698132851869907E-006 -6.40393309535562434E-007
  0.52000000000000002      -3.11317235369597784E-006 -7.06228513509807317E-007
  0.54374999999999996      -3.41410635603171951E-006 -7.75603456603883749E-007
  0.56750000000000000      -3.72992246351554271E-006 -8.48565738896124785E-007
  0.59125000000000005      -4.06076232738530467E-006 -9.25163892682426643E-007
  0.61499999999999999      -4.40677018513289571E-006 -1.00544740659990172E-006
  0.63875000000000004      -4.76809292551148062E-006 -1.08946675053421202E-006
  0.66249999999999998      -5.14488015562182444E-006 -1.17727340134140394E-006
  0.68625000000000003      -5.53728427015893495E-006 -1.26891986941660618E-006
  0.70999999999999996      -5.94546052290399911E-006 -1.36445972614335126E-006
  0.73375000000000001      -6.36956710055074384E-006 -1.46394763225894376E-006
  0.75749999999999995      -6.80976519895915530E-006 -1.56743936717297068E-006
  0.78125000000000000      -7.26621910193434905E-006 -1.67499185927781014E-006
  0.80500000000000016      -7.73909626263271364E-006 -1.78666321729186390E-006
  0.82875000000000010      -8.22856738770255945E-006 -1.90251276267826049E-006
  0.85250000000000004      -8.73480652424256329E-006 -2.02260106317708162E-006
  0.87624999999999997      -9.25799114986721361E-006 -2.14698996753777706E-006
  0.90000000000000002      -9.79830226558097643E-006 -2.27574264140355749E-006
  0.92374999999999996      -1.03559244921451829E-005 -2.40892360452764985E-006
  0.94750000000000001      -1.09310461696642078E-005 -2.54659876928125473E-006
  0.97124999999999995      -1.15238594606956121E-005 -2.68883548054761225E-006
  0.99500000000000000      -1.21345604570079662E-005 -2.83570255705623248E-006
   1.0187500000000000      -1.27633492901445014E-005 -2.98727033422043305E-006
   1.0425000000000000      -1.34104302459586133E-005 -3.14361070854473340E-006
   1.0662499999999999      -1.40760118832961443E-005 -3.30479718367206151E-006
   1.0900000000000001      -1.47603071570084623E-005 -3.47090491814438856E-006
   1.1137500000000000      -1.54635335454896641E-005 -3.64201077495449511E-006
   1.1375000000000000      -1.61859131829423446E-005 -3.81819337297050687E-006
   1.1612499999999999      -1.69276729965864742E-005 -3.99953314031944824E-006
   1.1850000000000001      -1.76890448490379487E-005 -4.18611236982062067E-006
   1.2087500000000000      -1.84702656860959818E-005 -4.37801527656473146E-006
   1.2324999999999999      -1.92715776901909403E-005 -4.57532805773990581E-006
   1.2562500000000001      -2.00932284397589327E-005 -4.77813895481146656E-006
   1.2800000000000000      -2.09354710748239162E-005 -4.98653831816827909E-006
   1.3037500000000000      -2.17985644690840915E-005 -5.20061867435500125E-006
   1.3274999999999999      -2.26827734088160900E-005 -5.42047479601630080E-006
   1.3512500000000001      -2.35883687789288100E-005 -5.64620377468655045E-006
   1.3750000000000000      -2.45156277565176208E-005 -5.87790509656600514E-006
   1.3987499999999999      -2.54648340122901976E-005 -6.11568072143332978E-006
   1.4225000000000001      -2.64362779202575802E-005 -6.35963516485245918E-006
   1.4462500000000000      -2.74302567761067826E-005 -6.60987558384205331E-006
   1.4700000000000000      -2.84470750246970335E-005 -6.86651186618543826E-006
   1.4937499999999999      -2.94870444971479342E-005 -7.12965672356998492E-006
   1.5175000000000001      -3.05504846580168416E-005 -7.39942578875655860E-006
   1.5412500000000000      -3.16377228630934412E-005 -7.67593771699215307E-006
   1.5649999999999999      -3.27490946283725081E-005 -7.95931429189196003E-006
   1.5887500000000001      -3.38849439108008968E-005 -8.24968053603208189E-006
   1.6125000000000000      -3.50456234014331642E-005 -8.54716482650872902E-006
   1.6362500000000000      -3.62314948316368263E-005 -8.85189901572872048E-006
   1.6599999999999999      -3.74429292932673428E-005 -9.16401855777098393E-006
   1.6837500000000001      -3.86803075730798344E-005 -9.48366264050721046E-006
   1.7075000000000000      -3.99440205028538727E-005 -9.81097432397287059E-006
   1.7312500000000000      -4.12344693256117180E-005 -1.01461006852218625E-005
   1.7549999999999999      -4.25520660790554644E-005 -1.04891929700890037E-005
   1.7787500000000001      -4.38972339971840120E-005 -1.08404067522547836E-005
   1.8025000000000000      -4.52704079311528381E-005 -1.11999021000434542E-005
   1.8262499999999999      -4.66720347803890415E-005 -1.15678437489057564E-005
   1.8499999999999999      -4.81025739954732778E-005 -1.19444012950192832E-005
   1.8737499999999998      -4.95624980044635110E-005 -1.23297493734730935E-005
   1.8974999999999997      -5.10522927621052876E-005 -1.27240678706442435E-005
   1.9212499999999997      -5.25724582759724723E-005 -1.31275421348729876E-005
   1.9450000000000001      -5.41235091697052625E-005 -1.35403632005822609E-005
   1.9687500000000000      -5.57059752753865623E-005 -1.39627280241470891E-005
   1.9924999999999999      -5.73204022569191805E-005 -1.43948397322709315E-005
   2.0162499999999999      -5.89673522664060134E-005 -1.48369078836835421E-005
   2.0400000000000000      -6.06474046356941432E-005 -1.52891487450383867E-005
   2.0637500000000002      -6.23611566054080118E-005 -1.57517855819570386E-005
   2.0874999999999999      -6.41092240939867267E-005 -1.62250489662428965E-005
   2.1112500000000001      -6.58922425094375110E-005 -1.67091771003694702E-005
   2.1349999999999998      -6.77108676067396533E-005 -1.72044161604383685E-005
   2.1587499999999999      -6.95657763972333851E-005 -1.77110206597045857E-005
   2.1825000000000001      -7.14576680946564649E-005 -1.82292538292936208E-005
   2.2062499999999998      -7.33872651480940670E-005 -1.87593880294696510E-005
   2.2300000000000000      -7.53553143043789365E-005 -1.93017051774627187E-005
   2.2537500000000001      -7.73625877500864432E-005 -1.98564972052810780E-005
   2.2774999999999999      -7.94098843194263461E-005 -2.04240665447624639E-005
   2.3012500000000000      -8.14980307782950446E-005 -2.10047266432837832E-005
   2.3250000000000002      -8.36278831850901020E-005 -2.15988025111440101E-005
   2.3487499999999999      -8.58003283412183890E-005 -2.22066313048836275E-005
   2.3725000000000001      -8.80162853330821593E-005 -2.28285629480305975E-005
   2.3962500000000002      -9.02767071749524817E-005 -2.34649607928157612E-005
   2.4199999999999999      -9.25825826131085843E-005 -2.41162023397960591E-005
   2.4437500000000001      -9.49349377866462126E-005 -2.47826799373997533E-005
   2.4674999999999998      -9.73348385338805290E-005 -2.54648016682016729E-005
   2.4912500000000000      -9.97833923224926249E-005 -2.61629921576594603E-005
   2.5150000000000001      -1.02281750585208806E-004 -2.68776935104296970E-005
   2.5387499999999998      -1.04831111167983998E-004 -2.76093663000358486E-005
   2.5625000000000000      -1.07432720955914472E-004 -2.83584906310130291E-005
   2.5862500000000002      -1.10087878692926680E-004 -2.91255672801060038E-005
   2.6099999999999999      -1.12797938013038836E-004 -2.99111189238144357E-005
   2.6337500000000000      -1.15564310702953227E-004 -3.07156914603881601E-005
   2.6575000000000002      -1.18388470217961159E-004 -3.15398554352887912E-005
   2.6812499999999999      -1.21271955475663878E-004 -3.23842075801701349E-005
   2.7050000000000001      -1.24216374954864891E-004 -3.32493724766039288E-005
   2.7287499999999998      -1.27223411130236773E-004 -3.41360043571145631E-005
   2.7524999999999999      -1.30294825277072629E-004 -3.50447890576099602E-005
   2.7762500000000001      -1.33432462684654132E-004 -3.59764461370365435E-005
   2.7999999999999998      -1.36638258321621731E-004 -3.69317311820804002E-005
   2.8237500000000000      -1.39914243002285167E-004 -3.79114383170286111E-005
   2.8475000000000001      -1.43262550109220070E-004 -3.89164029415384980E-005
   2.8712499999999999      -1.46685422934885541E-004 -3.99475047221107131E-005
   2.8950000000000000      -1.50185222713554738E-004 -4.10056708665845521E-005
   2.9187500000000002      -1.53764437424777200E-004 -4.20918797150681602E-005
   2.9424999999999999      -1.57425691461167368E-004 -4.32071646854835677E-005
   2.9662500000000001      -1.61171756266821376E-004 -4.43526186174794651E-005
   2.9900000000000002      -1.65005562068509326E-004 -4.55293985649933097E-005
   3.0137499999999999      -1.68930210840423405E-004 -4.67387310954337707E-005
   3.0375000000000001      -1.72948990665264447E-004 -4.79819181625238281E-005
   3.0612499999999998      -1.77065391680518544E-004 -4.92603436306056591E-005
   3.0850000000000000      -1.81283123829800925E-004 -5.05754805410033544E-005
   3.1087500000000001      -1.85606136676206781E-004 -5.19288992263389272E-005
   3.1324999999999998      -1.90038641579086989E-004 -5.33222763970527490E-005
   3.1562500000000000      -1.94585136589300032E-004 -5.47574053465182842E-005
   3.1800000000000002      -1.99250434482945761E-004 -5.62362074479591826E-005
   3.2037499999999999      -2.04039694432697018E-004 -5.77607451490436130E-005
   3.2275000000000000      -2.08958457912688400E-004 -5.93332367100219069E-005
   3.2512500000000006      -2.14012689552140265E-004 -6.09560729805194384E-005
   3.2749999999999999      -2.19208823800596647E-004 -6.26318365711046708E-005
   3.2987500000000005      -2.24553818451731657E-004 -6.43633238518093225E-005
   3.3224999999999998      -2.30055216303727756E-004 -6.61535703052386234E-005
   3.3462500000000004      -2.35721216526277744E-004 -6.80058798826080411E-005
   3.3700000000000001      -2.41560757480369104E-004 -6.99238591080768209E-005
   3.3937500000000003      -2.47583614579403052E-004 -7.19114572690589585E-005
   3.4175000000000000      -2.53800513532978175E-004 -7.39730131685267664E-005
   3.4412500000000001      -2.60223265453095451E-004 -7.61133107870467948E-005
   3.4649999999999999      -2.66864928859082001E-004 -7.83376459279344091E-005
   3.4887500000000000      -2.73740002131364385E-004 -8.06519056524979935E-005
   3.5124999999999997      -2.80864657524388371E-004 -8.30626647516330782E-005
   3.5362499999999999      -2.88257026191211514E-004 -8.55773033408290424E-005
   3.5599999999999996      -2.95937549458198472E-004 -8.82041518013610434E-005
   3.5837500000000002      -3.03929415696152559E-004 -9.09526711174616449E-005
   3.6074999999999995      -3.12259110207938431E-004 -9.38336799209014760E-005
   3.6312500000000001      -3.20957116048806819E-004 -9.68596439365591741E-005
   3.6549999999999994      -3.30058819939007902E-004 -1.00045050231516749E-004
   3.6787500000000000      -3.39605702038345844E-004 -1.03406898855507704E-004
   3.7025000000000001      -3.49646926875291856E-004 -1.06965360405067311E-004
   3.7262499999999998      -3.60241515089265805E-004 -1.10744673829808569E-004
   3.7500000000000000      -3.71461378408257650E-004 -1.14774401419869820E-004
   3.7525000000000004      -3.72682240575396783E-004 -1.15214569823452039E-004
   3.7549999999999999      -3.73911114717731400E-004 -1.15657958813509350E-004
   3.7574999999999998      -3.75148120741177534E-004 -1.16104617761110074E-004
   3.7599999999999998      -3.76393381746071209E-004 -1.16554597342752650E-004
   3.7624999999999997      -3.77647023838977394E-004 -1.17007949493666376E-004
   3.7650000000000001      -3.78909176540258893E-004 -1.17464727546034566E-004
   3.7675000000000005      -3.80179972591238795E-004 -1.17924986181858850E-004
   3.7700000000000000      -3.81459548414420926E-004 -1.18388781588783310E-004
   3.7725000000000000      -3.82748044046172717E-004 -1.18856171453089859E-004
   3.7749999999999999      -3.84045603323832964E-004 -1.19327215032215183E-004
   3.7774999999999999      -3.85352374032692344E-004 -1.19801973215558706E-004
   3.7799999999999994      -3.86668508060373942E-004 -1.20280508588357620E-004
   3.7825000000000006      -3.87994161559106492E-004 -1.20762885498824595E-004
   3.7850000000000001      -3.89329495116353731E-004 -1.21249170128746639E-004
   3.7875000000000001      -3.90674673934370258E-004 -1.21739430567776292E-004
   3.7900000000000000      -3.92029868019231373E-004 -1.22233736891645190E-004
   3.7925000000000000      -3.93395252379976669E-004 -1.22732161244562343E-004
   3.7949999999999995      -3.94771007238524049E-004 -1.23234777926071033E-004
   3.7974999999999999      -3.96157318251086300E-004 -1.23741663482667238E-004
   3.8000000000000003      -3.97554376734015344E-004 -1.24252896802043287E-004
   3.8025000000000002      -3.98962379941935057E-004 -1.24768559225005098E-004
   3.8050000000000002      -4.00381531281762671E-004 -1.25288734638780483E-004
   3.8075000000000001      -4.01812040619726801E-004 -1.25813509600905592E-004
   3.8099999999999996      -4.03254124565588339E-004 -1.26342973457624125E-004
   3.8125000000000000      -4.04708006747390233E-004 -1.26877218461044432E-004
   3.8150000000000004      -4.06173918277107635E-004 -1.27416339947993489E-004
   3.8174999999999999      -4.07652097891761855E-004 -1.27960436419160889E-004
   3.8199999999999998      -4.09142792460104896E-004 -1.28509609734952536E-004
   3.8224999999999998      -4.10646257340414845E-004 -1.29063965267013354E-004
   3.8249999999999997      -4.12162756797488327E-004 -1.29623612070793506E-004
   3.8275000000000001      -4.13692564493701792E-004 -1.30188663084081940E-004
   3.8300000000000005      -4.15235963773471801E-004 -1.30759235263402333E-004
   3.8325000000000000      -4.16793248448300716E-004 -1.31335449881007720E-004
   3.8350000000000000      -4.18364723148050347E-004 -1.31917432688781103E-004
   3.8374999999999999      -4.19950703976193192E-004 -1.32505314181425145E-004
   3.8399999999999999      -4.21551519005418276E-004 -1.33099229813253924E-004
   3.8424999999999994      -4.23167509025229908E-004 -1.33699320298680274E-004
   3.8450000000000006      -4.24799028384482383E-004 -1.34305731947424500E-004
   3.8475000000000001      -4.26446445462302329E-004 -1.34918616887321293E-004
   3.8500000000000001      -4.28110143660408431E-004 -1.35538133457257116E-004
   3.8525000000000000      -4.29790522234762206E-004 -1.36164446555352218E-004
   3.8550000000000000      -4.31487997234277670E-004 -1.36797728027483349E-004
   3.8574999999999995      -4.33203002512418394E-004 -1.37438157085973252E-004
   3.8599999999999999      -4.34935990818721241E-004 -1.38085920761370473E-004
   3.8625000000000003      -4.36687434978126382E-004 -1.38741214390571653E-004
   3.8650000000000002      -4.38457829168687385E-004 -1.39404242145499841E-004
   3.8675000000000002      -4.40247690295047958E-004 -1.40075217602450358E-004
   3.8700000000000001      -4.42057559506217385E-004 -1.40754364368601820E-004
   3.8724999999999996      -4.43888003807677294E-004 -1.41441916751000487E-004
   3.8750000000000000      -4.45739617844322263E-004 -1.42138120493691888E-004
   3.8775000000000004      -4.47613025832663345E-004 -1.42843233577669197E-004
   3.8799999999999999      -4.49508883672795792E-004 -1.43557527095064747E-004
   3.8824999999999998      -4.51427881302701619E-004 -1.44281286219515926E-004
   3.8849999999999998      -4.53370745055112364E-004 -1.45014811198282623E-004
   3.8874999999999997      -4.55338240690415959E-004 -1.45758418583821016E-004
   3.8900000000000001      -4.57331176283053316E-004 -1.46512442444893774E-004
   3.8925000000000005      -4.59350405733864120E-004 -1.47277235807409291E-004
   3.8950000000000000      -4.61396832302155512E-004 -1.48053172134767093E-004
   3.8975000000000000      -4.63471412881580889E-004 -1.48840647083962657E-004
   3.8999999999999999      -4.65575162543321332E-004 -1.49640080389929180E-004
   3.9024999999999999      -4.67709159636488236E-004 -1.50451917976825969E-004
   3.9049999999999994      -4.69874551479456998E-004 -1.51276634313952241E-004
   3.9075000000000006      -4.72072560728128564E-004 -1.52114735051889758E-004
   3.9100000000000001      -4.74304492522306133E-004 -1.52966759980754610E-004
   3.9125000000000001      -4.76571742589305492E-004 -1.53833286379291025E-004
   3.9150000000000000      -4.78875806089400333E-004 -1.54714932698223745E-004
   3.9175000000000000      -4.81218288265849125E-004 -1.55612362936272981E-004
   3.9199999999999995      -4.83600915910831382E-004 -1.56526291408356632E-004
   3.9224999999999999      -4.86025550785385029E-004 -1.57457488295456783E-004
   3.9250000000000003      -4.88494204931799085E-004 -1.58406785983359493E-004
   3.9275000000000002      -4.91009058298725264E-004 -1.59375086358791278E-004
   3.9300000000000002      -4.93572479121177476E-004 -1.60363369246002409E-004
   3.9325000000000001      -4.96187047601220096E-004 -1.61372702209742379E-004
   3.9349999999999996      -4.98855583615600163E-004 -1.62404252021042516E-004
   3.9375000000000000      -5.01581179015380720E-004 -1.63459298044919360E-004
   3.9400000000000004      -5.04367236290101991E-004 -1.64539248221830275E-004
   3.9424999999999999      -5.07217514067257965E-004 -1.65645657917186704E-004
   3.9449999999999998      -5.10136181761079938E-004 -1.66780252547387244E-004
   3.9474999999999998      -5.13127885771965048E-004 -1.67944954966516892E-004
   3.9499999999999997      -5.16197829524964809E-004 -1.69141918623035101E-004
   3.9525000000000001      -5.19351872209676589E-004 -1.70373568422960099E-004
   3.9550000000000005      -5.22596651063991628E-004 -1.71642651350570601E-004
   3.9575000000000000      -5.25939734618613452E-004 -1.72952299910410261E-004
   3.9600000000000000      -5.29389817200293013E-004 -1.74306112645117539E-004
   3.9624999999999999      -5.32956969056258643E-004 -1.75708257679571236E-004
   3.9649999999999999      -5.36652962948301051E-004 -1.77163607917170499E-004
   3.9674999999999994      -5.40491707599738717E-004 -1.78677920488689988E-004
   3.9700000000000006      -5.44489834967397412E-004 -1.80258079846044254E-004
   3.9725000000000001      -5.48667512645809562E-004 -1.81912434087282804E-004
   3.9750000000000001      -5.53049598229775840E-004 -1.83651272803285177E-004
   3.9775000000000000      -5.57667328428382552E-004 -1.85487526342110434E-004
   3.9800000000000000      -5.62560882665720931E-004 -1.87437827075475559E-004
   3.9824999999999995      -5.67783448873206598E-004 -1.89524192430356260E-004
   3.9849999999999999      -5.73408027491382403E-004 -1.91776841573725558E-004
   3.9875000000000003      -5.79539642428589176E-004 -1.94239250282501262E-004
   3.9900000000000002      -5.86339369562830274E-004 -1.96978097881328961E-004
   3.9925000000000002      -5.94078165879804629E-004 -2.00105550391858699E-004
   3.9950000000000001      -6.03283967027028905E-004 -2.03840153115908407E-004
   3.9974999999999996      -6.15318688859388591E-004 -2.08745685291808741E-004
   4.0000000000000000      -6.44503253619968823E-004 -2.20750373737937732E-004
   4.0025000000000004      -6.32341849776428934E-004 -2.49925859928441351E-004
   4.0049999999999999      -6.27263898049611104E-004 -2.61984223139910294E-004
   4.0075000000000003      -6.23346563502013705E-004 -2.71234252558317547E-004
   4.0099999999999998      -6.20027834417698556E-004 -2.79033408228800519E-004
   4.0125000000000002      -6.17090243618490008E-004 -2.85907083368952216E-004
   4.0149999999999997      -6.14422351127838495E-004 -2.92124515170407687E-004
   4.0175000000000001      -6.11958009254373538E-004 -2.97845520430884780E-004
   4.0199999999999996      -6.09654156326537274E-004 -3.03174146252314697E-004
   4.0225000000000000      -6.07480906695070455E-004 -3.08182607677788079E-004
   4.0250000000000004      -6.05416519594880473E-004 -3.12923442354569965E-004
   4.0274999999999999      -6.03444597008567546E-004 -3.17436280573356962E-004
   4.0300000000000002      -6.01552410611448803E-004 -3.21751886550054292E-004
   4.0324999999999998      -5.99729847506118145E-004 -3.25894705827292034E-004
   4.0350000000000001      -5.97968715792468095E-004 -3.29884542747427908E-004
   4.0374999999999996      -5.96262270549797156E-004 -3.33737705674631597E-004
   4.0400000000000000      -5.94604880295199461E-004 -3.37467812815777886E-004
   4.0425000000000004      -5.92991786151541179E-004 -3.41086374006620535E-004
   4.0449999999999999      -5.91418924111555746E-004 -3.44603220204548356E-004
   4.0475000000000003      -5.89882791234311050E-004 -3.48026826697251540E-004
   4.0499999999999998      -5.88380343241420856E-004 -3.51364560525475053E-004
   4.0525000000000002      -5.86908914936152149E-004 -3.54622872753122885E-004
   4.0549999999999997      -5.85466157525096139E-004 -3.57807449901830334E-004
   4.0579999999999998      -5.83769778569175426E-004 -3.61538672876623079E-004
   4.0599999999999996      -5.82658552135227950E-004 -3.63975023227466660E-004
   4.0625000000000000      -5.81290185184307057E-004 -3.66966544391797249E-004
   4.0650000000000004      -5.79943391492254712E-004 -3.69901524673903453E-004
   4.0674999999999999      -5.78616818940675152E-004 -3.72783242129418524E-004
   4.0700000000000003      -5.77309241002706857E-004 -3.75614671299186566E-004
   4.0724999999999998      -5.76019541113598037E-004 -3.78398520969592286E-004
   4.0750000000000002      -5.74746699450891523E-004 -3.81137266106786976E-004
   4.0774999999999997      -5.73489781701728139E-004 -3.83833175037379267E-004
   4.0800000000000001      -5.72247929422538184E-004 -3.86488332684727521E-004
   4.0824999999999996      -5.71020351776145747E-004 -3.89104660572649674E-004
   4.0850000000000000      -5.69806318376757858E-004 -3.91683934105275481E-004
   4.0875000000000004      -5.68605153080442766E-004 -3.94227797571778781E-004
   4.0899999999999999      -5.67416228570640771E-004 -3.96737777230037037E-004
   4.0925000000000002      -5.66238961617940165E-004 -3.99215292761373811E-004
   4.0949999999999998      -5.65072808909201571E-004 -4.01661667333741803E-004
   4.0975000000000001      -5.63917263393367272E-004 -4.04078136494741063E-004
   4.0999999999999996      -5.62771850999845675E-004 -4.06465856008075084E-004
   4.1025000000000000      -5.61636127771656876E-004 -4.08825908844106503E-004
   4.1050000000000004      -5.60509677289537981E-004 -4.11159311389227200E-004
   4.1074999999999999      -5.59392108375812692E-004 -4.13467018994848490E-004
   4.1100000000000003      -5.58283053037995133E-004 -4.15749930947105571E-004
   4.1124999999999998      -5.57182164622268433E-004 -4.18008894929430515E-004
   4.1150000000000002      -5.56089116160567555E-004 -4.20244711046840233E-004
   4.1174999999999997      -5.55003598833319831E-004 -4.22458135422718950E-004
   4.1200000000000001      -5.53925320669144375E-004 -4.24649883519649836E-004
   4.1224999999999996      -5.52854005278061601E-004 -4.26820633082979929E-004
   4.1250000000000000      -5.51789390742990927E-004 -4.28971026846030115E-004
   4.1275000000000004      -5.50731228605235053E-004 -4.31101674987888856E-004
   4.1299999999999999      -5.49679282936568672E-004 -4.33213157372381132E-004
   4.1325000000000003      -5.48633329492967717E-004 -4.35306025594504322E-004
   4.1349999999999998      -5.47593154935000349E-004 -4.37380804849094452E-004
   4.1375000000000002      -5.46558556137225946E-004 -4.39437995663053836E-004
   4.1399999999999997      -5.45529339506740213E-004 -4.41478075448155892E-004
   4.1425000000000001      -5.44505320407966250E-004 -4.43501499970153069E-004
   4.1449999999999996      -5.43486322585753283E-004 -4.45508704663992092E-004
   4.1475000000000000      -5.42472177685888036E-004 -4.47500105889677541E-004
   4.1500000000000004      -5.41462724763970777E-004 -4.49476102053144233E-004
   4.1524999999999999      -5.40457809855697524E-004 -4.51437074662951773E-004
   4.1550000000000002      -5.39457285573624015E-004 -4.53383389304713648E-004
   4.1574999999999998      -5.38461010733306991E-004 -4.55315396544806350E-004
   4.1600000000000001      -5.37468850006212373E-004 -4.57233432769507274E-004
   4.1624999999999996      -5.36480673597058977E-004 -4.59137820965049338E-004
   4.1650000000000000      -5.35496356943539501E-004 -4.61028871443623092E-004
   4.1675000000000004      -5.34515780436539993E-004 -4.62906882519792016E-004
   4.1699999999999999      -5.33538829159191136E-004 -4.64772141141420777E-004
   4.1725000000000003      -5.32565392643219080E-004 -4.66624923478776640E-004
   4.1749999999999998      -5.31595364641224274E-004 -4.68465495475139482E-004
   4.1775000000000002      -5.30628642913625443E-004 -4.70294113361953133E-004
   4.1799999999999997      -5.29665129029153483E-004 -4.72111024141251708E-004
   4.1825000000000001      -5.28704728177826046E-004 -4.73916466037869544E-004
   4.1849999999999996      -5.27747348995509535E-004 -4.75710668923707018E-004
   4.1875000000000000      -5.26792903399153655E-004 -4.77493854716137442E-004
   4.1900000000000004      -5.25841306431960192E-004 -4.79266237752438073E-004
   4.1924999999999999      -5.24892476117743865E-004 -4.81028025141993403E-004
   4.1950000000000003      -5.23946333323828568E-004 -4.82779417097858822E-004
   4.1974999999999998      -5.23002801631886256E-004 -4.84520607249125444E-004
   4.2000000000000002      -5.22061807216157294E-004 -4.86251782935447584E-004
   4.2024999999999997      -5.21123278728548561E-004 -4.87973125484938899E-004
   4.2050000000000001      -5.20187147190140256E-004 -4.89684810476583520E-004
   4.2074999999999996      -5.19253345888666894E-004 -4.91387007988183929E-004
   4.2100000000000000      -5.18321810281586266E-004 -4.93079882830829491E-004
   4.2125000000000004      -5.17392477904359081E-004 -4.94763594770743350E-004
   4.2149999999999999      -5.16465288283611307E-004 -4.96438298739340861E-004
   4.2175000000000002      -5.15540182854850280E-004 -4.98104145032257552E-004
   4.2199999999999998      -5.14617104884478906E-004 -4.99761279498026545E-004
   4.2225000000000001      -5.13695999395792136E-004 -5.01409843717076859E-004
   4.2249999999999996      -5.12776813098331447E-004 -5.03049975171212323E-004
   4.2275000000000000      -5.11859494322875743E-004 -5.04681807406648364E-004
   4.2300000000000004      -5.10943992955510055E-004 -5.06305470184855756E-004
   4.2324999999999999      -5.10030260379063329E-004 -5.07921089630042366E-004
   4.2350000000000003      -5.09118249415343549E-004 -5.09528788367453328E-004
   4.2374999999999998      -5.08207914270572656E-004 -5.11128685655411370E-004
   4.2400000000000002      -5.07299210483405996E-004 -5.12720897511077757E-004
   4.2424999999999997      -5.06392094875419085E-004 -5.14305536830274843E-004
   4.2450000000000001      -5.05486525503890381E-004 -5.15882713501724451E-004
   4.2474999999999996      -5.04582461616782615E-004 -5.17452534516010831E-004
   4.2500000000000000      -5.03679863609781601E-004 -5.19015104069570727E-004
   4.3262499999999999      -4.76688608356172689E-004 -5.63634982212206023E-004
   4.4024999999999999      -4.50315536118465337E-004 -6.03549006945737704E-004
   4.4787499999999998      -4.24185953637790146E-004 -6.39879645683955728E-004
   4.5549999999999997      -3.98106682101127818E-004 -6.73297577868875257E-004
   4.6312499999999996      -3.71976091774786437E-004 -7.04240378766018949E-004
   4.7074999999999996      -3.45743100303185110E-004 -7.33012584607927180E-004
   4.7837500000000004      -3.19386229798729261E-004 -7.59837109504534641E-004
   4.8600000000000003      -2.92902007005249674E-004 -7.84883970701563075E-004
   4.9362500000000002      -2.66298141175457545E-004 -8.08287387388395432E-004
   5.0125000000000002      -2.39589325291290607E-004 -8.30156478930673737E-004
   5.0887500000000001      -2.12794560571676544E-004 -8.50582233513066097E-004
   5.1650000000000000      -1.85935406115741189E-004 -8.69642201056274717E-004
   5.2412500000000000      -1.59034811194607128E-004 -8.87403742837446002E-004
   5.3174999999999999      -1.32116325948113437E-004 -9.03926336683333982E-004
   5.3937499999999998      -1.05203563816815856E-004 -9.19263246078242551E-004
   5.4699999999999998      -7.83198351095843701E-005 -9.33462751482794966E-004
   5.5462499999999997      -5.14878987482868491E-005 -9.46569073334773336E-004
   5.6224999999999996      -2.47297968122439191E-005 -9.58623074317097967E-004
   5.6987500000000004       1.93325231147790456E-006 -9.69662800908408645E-004
   5.7750000000000004       2.84809189730127974E-005 -9.79723906228322471E-004
   5.8512500000000003       5.48937973420176515E-005 -9.88839984071100686E-004
   5.9275000000000002       8.11534189748117541E-005 -9.97042835625964107E-004
   6.0037500000000001       1.07242250975626892E-004 -1.00436268488640168E-003
   6.0800000000000001       1.33143683150586375E-004 -1.01082835391964648E-003
   6.1562500000000000       1.58842007482119086E-004 -1.01646740760963621E-003
   6.2324999999999999       1.84322392232518629E-004 -1.02130627349176269E-003
   6.3087499999999999       2.09570852513203004E-004 -1.02537034242510070E-003
   6.3849999999999998       2.34574218618541084E-004 -1.02868405373975546E-003
   6.4612499999999997       2.59320103098942853E-004 -1.03127096787965656E-003
   6.5375000000000005       2.83796867302271185E-004 -1.03315382892697695E-003
   6.6137499999999996       3.07993587916383928E-004 -1.03435461885367894E-003
   6.6900000000000013       3.31900023904063506E-004 -1.03489460497190934E-003
   6.7662500000000003       3.55506584111859529E-004 -1.03479438175233798E-003
   6.8425000000000002       3.78804295745284654E-004 -1.03407390793035237E-003
   6.9187500000000002       4.01784773916337185E-004 -1.03275253984311884E-003
   6.9949999999999992       4.24440192167642796E-004 -1.03084906109802000E-003
   7.0712500000000000       4.46763254283677697E-004 -1.02838170979236082E-003
   7.1475000000000000       4.68747167221459054E-004 -1.02536820314161944E-003
   7.2237500000000008       4.90385615245418822E-004 -1.02182576007891547E-003
   7.2999999999999998       5.11672735244802666E-004 -1.01777112206729746E-003
   7.3762499999999998       5.32603093213680897E-004 -1.01322057235704284E-003
   7.4524999999999997       5.53171661865395803E-004 -1.00818995388159377E-003
   7.5287499999999987       5.73373799347326137E-004 -1.00269468595446678E-003
   7.6050000000000004       5.93205229017678163E-004 -9.96749779903796825E-004
   7.6812499999999995       6.12662020243189974E-004 -9.90369853760289520E-004
   7.7575000000000003       6.31740570175101353E-004 -9.83569146097279133E-004
   7.8337500000000002       6.50437586460062608E-004 -9.76361529107578957E-004
   7.9100000000000010       6.68750070842992570E-004 -9.68760520990212060E-004
   7.9862500000000001       6.86675303619826635E-004 -9.60779297710368007E-004
   8.0625000000000000       7.04210828899502457E-004 -9.52430704187419842E-004
   8.1387499999999999       7.21354440636097819E-004 -9.43727264958413173E-004
   8.2149999999999999       7.38104169393445295E-004 -9.34681194357813079E-004
   8.2912499999999998       7.54458269805643924E-004 -9.25304406248510908E-004
   8.3674999999999997       7.70415208697563018E-004 -9.15608523334412961E-004
   8.4437499999999996       7.85973653829941175E-004 -9.05604886081270164E-004
   8.5199999999999996       8.01132463234189803E-004 -8.95304561270032599E-004
   8.5962499999999995       8.15890675103052450E-004 -8.84718350205618786E-004
   8.6724999999999994       8.30247498205439896E-004 -8.73856796603624105E-004
   8.7487499999999994       8.44202302793275105E-004 -8.62730194173548471E-004
   8.8249999999999993       8.57754611980702836E-004 -8.51348593925799202E-004
   8.9012499999999992       8.70904093563938859E-004 -8.39721811211187395E-004
   8.9774999999999991       8.83650552268254821E-004 -8.27859432515190563E-004
   9.0537500000000009       8.95993922401163031E-004 -8.15770822015783083E-004
   9.1300000000000008       9.07934260894078583E-004 -8.03465127913453978E-004
   9.2062500000000007       9.19471740713274075E-004 -7.90951288538968024E-004
   9.2825000000000006       9.30606644618793078E-004 -7.78238038243359432E-004
   9.3587500000000006       9.41339359248171488E-004 -7.65333913075446725E-004
   9.4350000000000005       9.51670369500795792E-004 -7.52247256254650254E-004
   9.5112500000000004       9.61600253199732620E-004 -7.38986223450181388E-004
   9.5875000000000004       9.71129676012642395E-004 -7.25558787882149016E-004
   9.6637500000000003       9.80259386605430647E-004 -7.11972745252143369E-004
   9.7400000000000002       9.88990212046040153E-004 -6.98235718539082684E-004
   9.8162500000000001       9.97323053402263994E-004 -6.84355162634580488E-004
   9.8925000000000001       1.00525888164813945E-003 -6.70338368907019439E-004
   9.9687500000000000       1.01279873364250469E-003 -6.56192469531982191E-004
   10.045000000000000       1.01994370847674856E-003 -6.41924441794876604E-004
   10.121200000000000       1.02669066564425762E-003 -6.27550580204521520E-004
   10.197500000000000       1.03305371328644871E-003 -6.13049160447282039E-004
   10.273800000000000       1.03902500699110047E-003 -5.98445521308600963E-004
   10.350000000000000       1.04459880468920794E-003 -5.83765398041881768E-004
   10.426200000000000       1.04978454707661145E-003 -5.68995965680211234E-004
   10.502500000000000       1.05458968084781160E-003 -5.54123797908737028E-004
   10.578799999999999       1.05900859465095734E-003 -5.39174232068158972E-004
   10.654999999999999       1.06303773971261274E-003 -5.24172885440055960E-004
   10.731199999999999       1.06668467753103522E-003 -5.09105954963190270E-004
   10.807499999999999       1.06995499638254886E-003 -4.93959173693715638E-004
   10.883699999999999       1.07284170857953570E-003 -4.78777756356740260E-004
   10.960000000000001       1.07535400777383967E-003 -4.63527264368022789E-004
   11.036300000000001       1.07748950345179463E-003 -4.48232889121947739E-004
   11.112500000000001       1.07924780579215238E-003 -4.32919944333505632E-004
   11.188800000000001       1.08063522484747390E-003 -4.17553322608428881E-004
   11.265000000000001       1.08164983871626144E-003 -4.02178276201709938E-004
   11.341200000000001       1.08229544394618325E-003 -3.86779553746847277E-004
   11.417500000000000       1.08257391914571492E-003 -3.71341681800121969E-004
   11.493800000000000       1.08248595407594325E-003 -3.55889547369885061E-004
   11.570000000000000       1.08203417577863508E-003 -3.40448019056722865E-004
   11.646200000000000       1.08122051279072647E-003 -3.25001344271497270E-004
   11.722500000000000       1.08004500754670888E-003 -3.09533654568712891E-004
   11.798800000000000       1.07851032915241797E-003 -2.94069551679518684E-004
   11.875000000000000       1.07662104083666721E-003 -2.78633534091670548E-004
   11.951200000000000       1.07437721986682034E-003 -2.63209480317564781E-004
   12.027500000000000       1.07177709166938616E-003 -2.47781251279084052E-004
   12.103800000000000       1.06882524845375738E-003 -2.32373103831157152E-004
   12.180000000000000       1.06552813384558202E-003 -2.17009112990543132E-004
   12.256200000000000       1.06188399710556978E-003 -2.01672910117758653E-004
   12.332500000000000       1.05788927186613877E-003 -1.86348199197747597E-004
   12.408799999999999       1.05355042099322433E-003 -1.71058835068935470E-004
   12.484999999999999       1.04887571587227455E-003 -1.55828417232924913E-004
   12.561199999999999       1.04386160468002641E-003 -1.40640439720658873E-004
   12.637499999999999       1.03850275678817527E-003 -1.25478552332284747E-004
   12.713699999999999       1.03281513728764704E-003 -1.10385925835897823E-004
   12.789999999999999       1.02678574179887721E-003 -9.53263169530363147E-005
   12.866299999999999       1.02042374170320332E-003 -8.03228764762067382E-005
   12.942500000000003       1.01374005247027049E-003 -6.53983998884132353E-005
   13.018800000000001       1.00671905840959476E-003 -5.05169020747733610E-005
   13.095000000000001       9.99381086734883088E-004 -3.57205139113672750E-005
   13.171199999999999       9.91719071547526865E-004 -2.09927525904178364E-005
   13.247500000000000       9.83724244738132378E-004 -6.31743990935657175E-006
   13.323800000000002       9.75408376067512942E-004  8.28308625497057678E-006
   13.400000000000000       9.66784916364414300E-004  2.27869334192697153E-005
   13.476200000000000       9.57845092666175651E-004  3.72104398319290475E-005
   13.552499999999998       9.48578468484879739E-004  5.15695731804028808E-005
   13.628800000000000       9.38998487373784042E-004  6.58425949855591099E-005
   13.705000000000000       9.29120231758944035E-004  8.00082671005930779E-005
   13.781200000000000       9.18933255573470297E-004  9.40827040692987645E-005
   13.857500000000000       9.08425487853114599E-004  1.08081588271864731E-004
   13.933799999999998       8.97611999648443757E-004  1.21983822408303433E-004
   14.010000000000002       8.86509460082311827E-004  1.35768860544217325E-004
   14.086200000000000       8.75105785306932809E-004  1.49452519313565056E-004
   14.162500000000000       8.63387305688297340E-004  1.63050126061168698E-004
   14.238799999999999       8.51370676285873279E-004  1.76541264070556060E-004
   14.315000000000000       8.39074109507807536E-004  1.89906115898246967E-004
   14.391200000000000       8.26483921028517703E-004  2.03160132745777965E-004
   14.467499999999999       8.13584878505454047E-004  2.16318223408050751E-004
   14.543799999999999       8.00395177976860649E-004  2.29360689767328446E-004
   14.619999999999997       7.86934532951760073E-004  2.42268477745223799E-004
   14.696200000000001       7.73187693536705979E-004  2.55056610092820805E-004
   14.772500000000001       7.59137900923941141E-004  2.67739517719031510E-004
   14.848799999999999       7.44804849781424867E-004  2.80298255913175097E-004
   14.924999999999999       7.30209713315351124E-004  2.92714565750440165E-004
   15.001200000000003       7.15335713467250118E-004  3.05002982626120247E-004
   15.077500000000001       7.00164601588393006E-004  3.17177404053312865E-004
   15.153800000000000       6.84717531095801828E-004  3.29219671959430542E-004
   15.230000000000000       6.69017095081934020E-004  3.41112353306324378E-004
   15.306200000000000       6.53045024761579281E-004  3.52869442604518261E-004
   15.382500000000002       6.36781618116911714E-004  3.64504253658165089E-004
   15.458800000000000       6.20249447161797299E-004  3.75999447183483348E-004
   15.535000000000000       6.03472485278127115E-004  3.87338445583665922E-004
   15.611199999999998       5.86431008609161557E-004  3.98534652268904717E-004
   15.687500000000000       5.69103897013617630E-004  4.09600749532494646E-004
   15.763800000000002       5.51515101547505032E-004  4.20520245751520932E-004
   15.840000000000000       5.33689937451006314E-004  4.31277445061521638E-004
   15.916200000000000       5.15607262510658785E-004  4.41885111867581105E-004
   15.992499999999998       4.97244574947039290E-004  4.52355251665470407E-004
   16.068800000000000       4.78627168145789037E-004  4.62672247982540065E-004
   16.145000000000000       4.59781663219770587E-004  4.72821312538463593E-004
   16.221200000000000       4.40685536704341736E-004  4.82814527573073690E-004
   16.297499999999999       4.21314941801294719E-004  4.92663181866148507E-004
   16.373799999999999       4.01696477218178654E-004  5.02352561668993722E-004
   16.449999999999999       3.81858033118103802E-004  5.11868811939821542E-004
   16.526199999999999       3.61775739632658883E-004  5.21223293017850672E-004
   16.602499999999999       3.41424438680478176E-004  5.30426538733242987E-004
   16.678799999999999       3.20831996802396313E-004  5.39464762708117824E-004
   16.754999999999999       3.00027536614582541E-004  5.48325065267126453E-004
   16.831199999999999       2.78985876609504373E-004  5.57018045437644152E-004
   16.907499999999999       2.57680582386515410E-004  5.65553444860627066E-004
   16.983799999999999       2.36140753694412923E-004  5.73918426652744143E-004
   17.059999999999999       2.14396712216681951E-004  5.82101067478029473E-004
   17.136199999999999       1.92422001325158931E-004  5.90111169568140930E-004
   17.212499999999999       1.70188945906306859E-004  5.97957649027443098E-004
   17.288799999999998       1.47727845501437340E-004  6.05628641966019280E-004
   17.364999999999998       1.25070187392600671E-004  6.13113223504592421E-004
   17.441199999999998       1.02188273939724289E-004  6.20420367313343694E-004
   17.517499999999998       7.90532223258897846E-005  6.27558133937598166E-004
   17.593800000000002       5.56964966668234895E-005  6.34515654067535585E-004
   17.670000000000002       3.21507151759969104E-005  6.41283020749359133E-004
   17.746200000000002       8.38697182451537612E-006  6.47868347352894289E-004
   17.822500000000002      -1.56247914249567840E-005  6.54278808276545954E-004
   17.898800000000001      -3.98519791653206175E-005  6.60504547174388607E-004
   17.975000000000001      -6.42608742002170831E-005  6.66536692098912702E-004
   18.051200000000001      -8.88815565191851783E-005  6.72382466072702798E-004
   18.127500000000001      -1.13745225234717991E-004  6.78048129408831738E-004
   18.203800000000001      -1.38818184634322261E-004  6.83524857721057181E-004
   18.280000000000001      -1.64065649178396527E-004  6.88804832378408062E-004
   18.356200000000001      -1.89518839374036785E-004  6.93894360020355129E-004
   18.432500000000001      -2.15210063159527190E-004  6.98798762399611799E-004
   18.508800000000001      -2.41104556795896323E-004  7.03510265960662312E-004
   18.585000000000001      -2.67166498506042269E-004  7.08022122648791071E-004
   18.661200000000001      -2.93428218205039470E-004  7.12339697358482251E-004
   18.737500000000001      -3.19923102032233959E-004  7.16467348668382398E-004
   18.813800000000001      -3.46615350073358906E-004  7.20398369873617218E-004
   18.890000000000001      -3.73468135046087712E-004  7.24127098059926906E-004
   18.966200000000001      -4.00514864301774445E-004  7.27657931366360489E-004
   19.042500000000000      -4.27789970364855939E-004  7.30994241695306457E-004
   19.118800000000000      -4.55256646619031776E-004  7.34130404636577764E-004
   19.195000000000000      -4.82877089123120008E-004  7.37061857324356048E-004
   19.271200000000000      -5.10685750673860617E-004  7.39792009128928483E-004
   19.347500000000000      -5.38718079068274919E-004  7.42323224677297845E-004
   19.423700000000000      -5.66899186469857182E-004  7.44648060500881529E-004
   19.500000000000000      -5.95301634640956335E-004  7.46771820406313003E-004
   19.576300000000000      -6.23887162802012375E-004  7.48690532641514109E-004
   19.652500000000000      -6.52616557371812293E-004  7.50401311485394159E-004
   19.728800000000000      -6.81563839228334551E-004  7.51907883411632159E-004
   19.805000000000000      -7.10651755439640391E-004  7.53205547897822011E-004
   19.881200000000000      -7.39916759650153296E-004  7.54295674996979630E-004
   19.957500000000000      -7.69396241800977885E-004  7.55178555606667024E-004


==> anc/M2_3_3_v2.dat <==
  2.12500000000000015E-002 -3.75913546786231371E-012 -1.67256307802006502E-010
  4.49999999999999983E-002 -2.19914975405985535E-008 -5.06019137334821761E-009
  6.87500000000000056E-002 -5.14680173353915994E-008 -1.18580168695878377E-008
  9.24999999999999989E-002 -9.34208613743017669E-008 -2.15517695875140190E-008
  0.11625000000000002      -1.47952009502903452E-007 -3.41764028517210531E-008
  0.14000000000000001      -2.15165084827331591E-007 -4.97674837321667861E-008
  0.16375000000000001      -2.95165390222896530E-007 -6.83612072210870166E-008
  0.18750000000000000      -3.88059945862582627E-007 -8.99944108173373188E-008
  0.21124999999999999      -4.93957527848023909E-007 -1.14704589543416170E-007
  0.23499999999999999      -6.12968707869695298E-007 -1.42529911384549664E-007
  0.25874999999999998      -7.45205894071291873E-007 -1.73509233197013796E-007
  0.28249999999999997      -8.90783373062152147E-007 -2.07682117079602986E-007
  0.30625000000000002      -1.04981735315517436E-006 -2.45088847233393185E-007
  0.33000000000000002      -1.22242600886774443E-006 -2.85770447326001836E-007
  0.35375000000000001      -1.40872952673064121E-006 -3.29768698378609178E-007
  0.37750000000000000      -1.60885015245182048E-006 -3.77126157194779539E-007
  0.40125000000000000      -1.82291223948391223E-006 -4.27886175350934535E-007
  0.42499999999999999      -2.05104229904641037E-006 -4.82092918769190879E-007
  0.44874999999999998      -2.29336905165569795E-006 -5.39791387894186736E-007
  0.47249999999999992      -2.55002348021835004E-006 -6.01027438496448393E-007
  0.49625000000000008      -2.82113888474560964E-006 -6.65847803125852706E-007
  0.52000000000000002      -3.10685093874939627E-006 -7.34300113239796606E-007
  0.54374999999999996      -3.40729774738299437E-006 -8.06432922031765126E-007
  0.56750000000000000      -3.72261990739224322E-006 -8.82295727987151219E-007
  0.59125000000000005      -4.05296056894611218E-006 -9.61938999194402285E-007
  0.61499999999999999      -4.39846549941858314E-006 -1.04541419844084065E-006
  0.63875000000000004      -4.75928314919706738E-006 -1.13277380912386178E-006
  0.66249999999999998      -5.13556471959595548E-006 -1.22407136200960275E-006
  0.68625000000000003      -5.52746423295770106E-006 -1.31936146287272831E-006
  0.70999999999999996      -5.93513860502736541E-006 -1.41869982105247512E-006
  0.73375000000000001      -6.35874771969084831E-006 -1.52214327896181849E-006
  0.75749999999999995      -6.79845450617114823E-006 -1.62974984258836899E-006
  0.78125000000000000      -7.25442501878142544E-006 -1.74157871302739744E-006
  0.80500000000000016      -7.72682851933849054E-006 -1.85769031908943794E-006
  0.82875000000000010      -8.21583756234516493E-006 -1.97814635102683894E-006
  0.85250000000000004      -8.72162808305534426E-006 -2.10300979542597211E-006
  0.87624999999999997      -9.24437948854113810E-006 -2.23234497131394638E-006
  0.90000000000000002      -9.78427475188718237E-006 -2.36621756753120632E-006
  0.92374999999999996      -1.03415005096436553E-005 -2.50469468142392686E-006
  0.94750000000000001      -1.09162471626759581E-005 -2.64784485891282006E-006
  0.97124999999999995      -1.15087089805558878E-005 -2.79573813599790066E-006
  0.99500000000000000      -1.21190842096466888E-005 -2.94844608176170474E-006
   1.0187500000000000      -1.27475751850420194E-005 -3.10604184293676798E-006
   1.0425000000000000      -1.33943884465269407E-005 -3.26860019010659357E-006
   1.0662499999999999      -1.40597348587384597E-005 -3.43619756561282599E-006
   1.0900000000000001      -1.47438297357112969E-005 -3.60891213324541440E-006
   1.1137500000000000      -1.54468929700054557E-005 -3.78682382979641409E-006
   1.1375000000000000      -1.61691491666221361E-005 -3.97001441856256762E-006
   1.1612499999999999      -1.69108277819254562E-005 -4.15856754488623478E-006
   1.1850000000000001      -1.76721632677995278E-005 -4.35256879382940644E-006
   1.2087500000000000      -1.84533952212830053E-005 -4.55210575008038417E-006
   1.2324999999999999      -1.92547685399359343E-005 -4.75726806019851650E-006
   1.2562500000000001      -2.00765335832087847E-005 -4.96814749730816218E-006
   1.2800000000000000      -2.09189463400978769E-005 -5.18483802835929971E-006
   1.3037500000000000      -2.17822686033878288E-005 -5.40743588407895473E-006
   1.3274999999999999      -2.26667681507986617E-005 -5.63603963174464296E-006
   1.3512500000000001      -2.35727189333735445E-005 -5.87075025091867450E-006
   1.3750000000000000      -2.45004012714624446E-005 -6.11167121229034811E-006
   1.3987499999999999      -2.54501020586779035E-005 -6.35890855978150270E-006
   1.4225000000000001      -2.64221149742213587E-005 -6.61257099608043535E-006
   1.4462500000000000      -2.74167407040018328E-005 -6.87276997177869189E-006
   1.4700000000000000      -2.84342871710462564E-005 -7.13961977830929299E-006
   1.4937499999999999      -2.94750697753694540E-005 -7.41323764480581991E-006
   1.5175000000000001      -3.05394116445665648E-005 -7.69374383928173843E-006
   1.5412500000000000      -3.16276438946594071E-005 -7.98126177410015039E-006
   1.5649999999999999      -3.27401059025111206E-005 -8.27591811615633423E-006
   1.5887500000000001      -3.38771455901167051E-005 -8.57784290195005326E-006
   1.6125000000000000      -3.50391197214611598E-005 -8.88716965782604829E-006
   1.6362500000000000      -3.62263942126288914E-005 -9.20403552566700827E-006
   1.6599999999999999      -3.74393444558923085E-005 -9.52858139434140825E-006
   1.6837500000000001      -3.86783556585554948E-005 -9.86095203722844953E-006
   1.7075000000000000      -3.99438231973801557E-005 -1.02012962561644040E-005
   1.7312500000000000      -4.12361529894766945E-005 -1.05497670321769808E-005
   1.7549999999999999      -4.25557618806019302E-005 -1.09065216834001973E-005
   1.7787500000000001      -4.39030780518715892E-005 -1.12717220305885800E-005
   1.8025000000000000      -4.52785414459618395E-005 -1.16455345706786889E-005
   1.8262499999999999      -4.66826042139533568E-005 -1.20281306588779591E-005
   1.8499999999999999      -4.81157311840486675E-005 -1.24196866997938342E-005
   1.8737499999999998      -4.95784003534854831E-005 -1.28203843481545544E-005
   1.8974999999999997      -5.10711034050592068E-005 -1.32304107197111291E-005
   1.9212499999999997      -5.25943462497771867E-005 -1.36499586129550499E-005
   1.9450000000000001      -5.41486495972732542E-005 -1.40792267423317282E-005
   1.9687500000000000      -5.57345495557378632E-005 -1.45184199836825162E-005
   1.9924999999999999      -5.73525982632484057E-005 -1.49677496327017510E-005
   2.0162499999999999      -5.90033645525299657E-005 -1.54274336772574048E-005
   2.0400000000000000      -6.06874346513335377E-005 -1.58976970844889924E-005
   2.0637500000000002      -6.24054129207896253E-005 -1.63787721036685927E-005
   2.0874999999999999      -6.41579226342824127E-005 -1.68708985858889212E-005
   2.1112500000000001      -6.59456067995937598E-005 -1.73743243217290966E-005
   2.1349999999999998      -6.77691290272895659E-005 -1.78893053981410897E-005
   2.1587499999999999      -6.96291744485662902E-005 -1.84161065759047154E-005
   2.1825000000000001      -7.15264506860420403E-005 -1.89550016891098308E-005
   2.2062499999999998      -7.34616888812734975E-005 -1.95062740682491093E-005
   2.2300000000000000      -7.54356447831018551E-005 -2.00702169886412979E-005
   2.2537500000000001      -7.74490999012847510E-005 -2.06471341460531598E-005
   2.2774999999999999      -7.95028627302687881E-005 -2.12373401615549398E-005
   2.3012500000000000      -8.15977700483841732E-005 -2.18411611178248107E-005
   2.3250000000000002      -8.37346883028443486E-005 -2.24589351305592344E-005
   2.3487499999999999      -8.59145150593467399E-005 -2.30910129502571789E-005
   2.3725000000000001      -8.81381805913013282E-005 -2.37377586155306199E-005
   2.3962500000000002      -9.04066495247809668E-005 -2.43995501366008501E-005
   2.4199999999999999      -9.27209226223140039E-005 -2.50767802325147678E-005
   2.4437500000000001      -9.50820386684754943E-005 -2.57698571135024126E-005
   2.4674999999999998      -9.74910764976704406E-005 -2.64792053208565844E-005
   2.4912500000000000      -9.99491571623230198E-005 -2.72052666255214908E-005
   2.5150000000000001      -1.02457446217249143E-004 -2.79485009805653385E-005
   2.5387499999999998      -1.05017156245571549E-004 -2.87093875636176859E-005
   2.5625000000000000      -1.07629549487851890E-004 -2.94884258738458824E-005
   2.5862500000000002      -1.10295940706040327E-004 -3.02861369216669377E-005
   2.6099999999999999      -1.13017700254071883E-004 -3.11030645062320584E-005
   2.6337500000000000      -1.15796257382822168E-004 -3.19397765912064015E-005
   2.6575000000000002      -1.18633103801695796E-004 -3.27968667882279607E-005
   2.6812499999999999      -1.21529797521673913E-004 -3.36749559585065037E-005
   2.7050000000000001      -1.24487967007531398E-004 -3.45746939442470206E-005
   2.7287499999999998      -1.27509315670239909E-004 -3.54967614429718060E-005
   2.7524999999999999      -1.30595626734309584E-004 -3.64418720394024049E-005
   2.7762500000000001      -1.33748768519119214E-004 -3.74107744113729416E-005
   2.7999999999999998      -1.36970700178184026E-004 -3.84042547283229891E-005
   2.8237500000000000      -1.40263477945953710E-004 -3.94231392633014982E-005
   2.8475000000000001      -1.43629261948212514E-004 -4.04682972421559033E-005
   2.8712499999999999      -1.47070323639649246E-004 -4.15406439567513993E-005
   2.8950000000000000      -1.50589053940828005E-004 -4.26411441727318928E-005
   2.9187500000000002      -1.54187972156855985E-004 -4.37708158665937218E-005
   2.9424999999999999      -1.57869735771770973E-004 -4.49307343318063458E-005
   2.9662500000000001      -1.61637151226354801E-004 -4.61220366995106145E-005
   2.9900000000000002      -1.65493185803141301E-004 -4.73459269261226578E-005
   3.0137499999999999      -1.69440980761263033E-004 -4.86036813081702085E-005
   3.0375000000000001      -1.73483865886075371E-004 -4.98966545941283778E-005
   3.0612499999999998      -1.77625375644917672E-004 -5.12262867742173969E-005
   3.0850000000000000      -1.81869267171800393E-004 -5.25941106424424515E-005
   3.1087500000000001      -1.86219540341370633E-004 -5.40017602410730230E-005
   3.1324999999999998      -1.90680460237575952E-004 -5.54509803168630182E-005
   3.1562500000000000      -1.95256582376789848E-004 -5.69436369413479516E-005
   3.1800000000000002      -1.99952781110984419E-004 -5.84817294754652199E-005
   3.2037499999999999      -2.04774281716704179E-004 -6.00674040927317215E-005
   3.2275000000000000      -2.09726696773713573E-004 -6.17029691168321392E-005
   3.2512500000000006      -2.14816067558022461E-004 -6.33909124807091709E-005
   3.2749999999999999      -2.20048911323628084E-004 -6.51339216777346635E-005
   3.2987500000000005      -2.25432275533886091E-004 -6.69349066546790611E-005
   3.3224999999999998      -2.30973800337505158E-004 -6.87970261955276794E-005
   3.3462500000000004      -2.36681790880149246E-004 -7.07237184707854634E-005
   3.3700000000000001      -2.42565301392762696E-004 -7.27187365788472363E-005
   3.3937500000000003      -2.48634233668702516E-004 -7.47861901674801502E-005
   3.4175000000000000      -2.54899452610353602E-004 -7.69305943223985294E-005
   3.4412500000000001      -2.61372923295387252E-004 -7.91569275423700987E-005
   3.4649999999999999      -2.68067874063879306E-004 -8.14707007710820363E-005
   3.4887500000000000      -2.74998992316051742E-004 -8.38780402926113416E-005
   3.5124999999999997      -2.82182661374514958E-004 -8.63857880407938007E-005
   3.5362499999999999      -2.89637249692610099E-004 -8.90016240865362443E-005
   3.5599999999999996      -2.97383466177936608E-004 -9.17342172686507292E-005
   3.5837500000000002      -3.05444803297808898E-004 -9.45934129728739090E-005
   3.6074999999999995      -3.13848094193228339E-004 -9.75904693524336063E-005
   3.6312500000000001      -3.22624222838182402E-004 -1.00738358505534921E-004
   3.6549999999999994      -3.31809042036190305E-004 -1.04052155890162133E-004
   3.6787500000000000      -3.41444579072175023E-004 -1.07549551879653437E-004
   3.7025000000000001      -3.51580648023624770E-004 -1.11251535997297893E-004
   3.7262499999999998      -3.62277049840803184E-004 -1.15183330849177954E-004
   3.7500000000000000      -3.73606649302788850E-004 -1.19375698333610964E-004
   3.7525000000000004      -3.74839569251600197E-004 -1.19833635236891222E-004
   3.7549999999999999      -3.76080603425817171E-004 -1.20294923401053995E-004
   3.7574999999999998      -3.77329873185562733E-004 -1.20759614154995415E-004
   3.7599999999999998      -3.78587503261789175E-004 -1.21227760228937565E-004
   3.7624999999999997      -3.79853621498524611E-004 -1.21699415683782143E-004
   3.7650000000000001      -3.81128358902997166E-004 -1.22174635939325084E-004
   3.7675000000000005      -3.82411850406805720E-004 -1.22653478031039469E-004
   3.7700000000000000      -3.83704234037921487E-004 -1.23136000358167389E-004
   3.7725000000000000      -3.85005651693566737E-004 -1.23622262945474520E-004
   3.7749999999999999      -3.86316249122724774E-004 -1.24112327452453397E-004
   3.7774999999999999      -3.87636176075084485E-004 -1.24606257236588725E-004
   3.7799999999999994      -3.88965586457495807E-004 -1.25104117419812792E-004
   3.7825000000000006      -3.90304638498408722E-004 -1.25605974958354488E-004
   3.7850000000000001      -3.91653494920794776E-004 -1.26111898716191106E-004
   3.7875000000000001      -3.93012323124939387E-004 -1.26621959542609289E-004
   3.7900000000000000      -3.94381295376674309E-004 -1.27136230352503535E-004
   3.7925000000000000      -3.95760589014167402E-004 -1.27654786213708199E-004
   3.7949999999999995      -3.97150386657341755E-004 -1.28177704436295499E-004
   3.7974999999999999      -3.98550876433085731E-004 -1.28705064668159210E-004
   3.8000000000000003      -3.99962252212071720E-004 -1.29236948995617868E-004
   3.8025000000000002      -4.01384713858892481E-004 -1.29773442049670190E-004
   3.8050000000000002      -4.02818467496402367E-004 -1.30314631118294425E-004
   3.8075000000000001      -4.04263725785306558E-004 -1.30860606265218642E-004
   3.8099999999999996      -4.05720708220054039E-004 -1.31411460455623099E-004
   3.8125000000000000      -4.07189641442234906E-004 -1.31967289689278593E-004
   3.8150000000000004      -4.08670759572755688E-004 -1.32528193141663798E-004
   3.8174999999999999      -4.10164304564198648E-004 -1.33094273313657564E-004
   3.8199999999999998      -4.11670526568368926E-004 -1.33665636188339112E-004
   3.8224999999999998      -4.13189684359613145E-004 -1.34242391408232912E-004
   3.8249999999999997      -4.14722045718711875E-004 -1.34824652442283030E-004
   3.8275000000000001      -4.16267887909556810E-004 -1.35412536785664838E-004
   3.8300000000000005      -4.17827498146745163E-004 -1.36006166159587430E-004
   3.8325000000000000      -4.19401174112607000E-004 -1.36605666730327561E-004
   3.8350000000000000      -4.20989224567866558E-004 -1.37211169362181517E-004
   3.8374999999999999      -4.22591969663801612E-004 -1.37822809776817605E-004
   3.8399999999999999      -4.24209741969233927E-004 -1.38440728949543667E-004
   3.8424999999999994      -4.25842886863161962E-004 -1.39065073303233205E-004
   3.8450000000000006      -4.27491763321573271E-004 -1.39695995035387104E-004
   3.8475000000000001      -4.29156744681069341E-004 -1.40333652442775614E-004
   3.8500000000000001      -4.30838219462347611E-004 -1.40978210271186901E-004
   3.8525000000000000      -4.32536592248774403E-004 -1.41629840089231628E-004
   3.8550000000000000      -4.34252284645588718E-004 -1.42288720695114986E-004
   3.8574999999999995      -4.35985736299804338E-004 -1.42955038550494044E-004
   3.8599999999999999      -4.37737406007699737E-004 -1.43628988250905183E-004
   3.8625000000000003      -4.39507772909962491E-004 -1.44310773033568641E-004
   3.8650000000000002      -4.41297337784745433E-004 -1.45000605326793980E-004
   3.8675000000000002      -4.43106624448601953E-004 -1.45698707345232043E-004
   3.8700000000000001      -4.44936181276558377E-004 -1.46405311735743669E-004
   3.8724999999999996      -4.46786582853928114E-004 -1.47120662279253236E-004
   3.8750000000000000      -4.48658431774145300E-004 -1.47845014654645896E-004
   3.8775000000000004      -4.50552360601056941E-004 -1.48578637272325635E-004
   3.8799999999999999      -4.52469033999855171E-004 -1.49321812180547401E-004
   3.8824999999999998      -4.54409151092558623E-004 -1.50074836064934014E-004
   3.8849999999999998      -4.56373448014817020E-004 -1.50838021335770669E-004
   3.8874999999999997      -4.58362700736109031E-004 -1.51611697326104502E-004
   3.8900000000000001      -4.60377728152885468E-004 -1.52396211606734694E-004
   3.8925000000000005      -4.62419395537008629E-004 -1.53191931448677253E-004
   3.8950000000000000      -4.64488618267094953E-004 -1.53999245412983894E-004
   3.8975000000000000      -4.66586366043460524E-004 -1.54818565138769340E-004
   3.8999999999999999      -4.68713667595772009E-004 -1.55650327337690525E-004
   3.9024999999999999      -4.70871615567010435E-004 -1.56494995895684736E-004
   3.9049999999999994      -4.73061372708052453E-004 -1.57353064465458954E-004
   3.9075000000000006      -4.75284177990903346E-004 -1.58225059095727373E-004
   3.9100000000000001      -4.77541354146918660E-004 -1.59111541407010236E-004
   3.9125000000000001      -4.79834315482469522E-004 -1.60013111943646601E-004
   3.9150000000000000      -4.82164577308349658E-004 -1.60930414159883708E-004
   3.9175000000000000      -4.84533766314823708E-004 -1.61864138833566097E-004
   3.9199999999999995      -4.86943632433134226E-004 -1.62815029106300749E-004
   3.9224999999999999      -4.89396062375334730E-004 -1.63783886236776565E-004
   3.9250000000000003      -4.91893095152406870E-004 -1.64771576194689860E-004
   3.9275000000000002      -4.94436939936174907E-004 -1.65779037250588207E-004
   3.9300000000000002      -4.97029996713142211E-004 -1.66807288752049985E-004
   3.9325000000000001      -4.99674880283380233E-004 -1.67857441321225050E-004
   3.9349999999999996      -5.02374448291993464E-004 -1.68930708765875794E-004
   3.9375000000000000      -5.05131834154337101E-004 -1.70028422069838571E-004
   3.9400000000000004      -5.07950485960784594E-004 -1.71152045924407063E-004
   3.9424999999999999      -5.10834212755795669E-004 -1.72303198392439257E-004
   3.9449999999999998      -5.13787240015043463E-004 -1.73483674476418827E-004
   3.9474999999999998      -5.16814276274416527E-004 -1.74695474452082650E-004
   3.9499999999999997      -5.19920594895561085E-004 -1.75940838578166867E-004
   3.9525000000000001      -5.23112133728275580E-004 -1.77222289467117802E-004
   3.9550000000000005      -5.26395619112434094E-004 -1.78542684766996618E-004
   3.9575000000000000      -5.29778721195778507E-004 -1.79905283159493011E-004
   3.9600000000000000      -5.33270251057893518E-004 -1.81313828117946155E-004
   3.9624999999999999      -5.36880414191100793E-004 -1.82772655613269367E-004
   3.9649999999999999      -5.40621141439344313E-004 -1.84286834730897688E-004
   3.9674999999999994      -5.44506528451849494E-004 -1.85862354395401904E-004
   3.9700000000000006      -5.48553430623109671E-004 -1.87506376160364593E-004
   3.9725000000000001      -5.52782286597802925E-004 -1.89227584113929110E-004
   3.9750000000000001      -5.57218287881135112E-004 -1.91036681840437686E-004
   3.9775000000000000      -5.61893090964442625E-004 -1.92947119892359882E-004
   3.9800000000000000      -5.66847415665817293E-004 -1.94976199801241468E-004
   3.9824999999999995      -5.72135164911384119E-004 -1.97146824512102893E-004
   3.9849999999999999      -5.77830320403098898E-004 -1.99490428308023599E-004
   3.9875000000000003      -5.84039318338103229E-004 -2.02052234974452042E-004
   3.9900000000000002      -5.90925401236826707E-004 -2.04901604433414353E-004
   3.9925000000000002      -5.98763170387174950E-004 -2.08155210854878169E-004
   3.9950000000000001      -6.08087663483555850E-004 -2.12040381845121233E-004
   3.9974999999999996      -6.20279119530814773E-004 -2.17143547729037925E-004
   4.0000000000000000      -6.49851185929678347E-004 -2.29631049662682167E-004
   4.0025000000000004      -6.37197141584229846E-004 -2.59197353407792741E-004
   4.0049999999999999      -6.31911008778855872E-004 -2.71416107435819049E-004
   4.0075000000000003      -6.27832093870935698E-004 -2.80788676519063936E-004
   4.0099999999999998      -6.24375826068144916E-004 -2.88690792796117846E-004
   4.0125000000000002      -6.21316009866052866E-004 -2.95654922951489607E-004
   4.0149999999999997      -6.18536733410330881E-004 -3.01953929370933551E-004
   4.0175000000000001      -6.15969195239295607E-004 -3.07749781030746598E-004
   4.0199999999999996      -6.13568606405765003E-004 -3.13147926368368627E-004
   4.0225000000000000      -6.11303882739671505E-004 -3.18221553167189505E-004
   4.0250000000000004      -6.09152411769906649E-004 -3.23023906855142873E-004
   4.0274999999999999      -6.07097138099602735E-004 -3.27595151681511938E-004
   4.0300000000000002      -6.05124823299919411E-004 -3.31966466453421786E-004
   4.0324999999999998      -6.03224949210997533E-004 -3.36162626172488248E-004
   4.0350000000000001      -6.01388995733877956E-004 -3.40203702139095098E-004
   4.0374999999999996      -5.99609947773334286E-004 -3.44106222585062688E-004
   4.0400000000000000      -5.97881948310530448E-004 -3.47883989343447339E-004
   4.0425000000000004      -5.96200047935400187E-004 -3.51548667483891865E-004
   4.0449999999999999      -5.94560019932661153E-004 -3.55110220562156436E-004
   4.0475000000000003      -5.92958221160233556E-004 -3.58577238209533485E-004
   4.0499999999999998      -5.91391485514936878E-004 -3.61957186874540681E-004
   4.0525000000000002      -5.89857041165132339E-004 -3.65256604685659781E-004
   4.0549999999999997      -5.88352445359243185E-004 -3.68481254925852872E-004
   4.0579999999999998      -5.86583298215758407E-004 -3.72259298052478533E-004
   4.0599999999999996      -5.85424372049371641E-004 -3.74726141929666997E-004
   4.0625000000000000      -5.83997234867860131E-004 -3.77755018817458243E-004
   4.0650000000000004      -5.82592564791440445E-004 -3.80726554547706109E-004
   4.0674999999999999      -5.81208955661797469E-004 -3.83644071474264050E-004
   4.0700000000000003      -5.79845131939310011E-004 -3.86510584343803987E-004
   4.0724999999999998      -5.78499932448681207E-004 -3.89328838565820281E-004
   4.0750000000000002      -5.77172296632213295E-004 -3.92101342579025591E-004
   4.0774999999999997      -5.75861252853808957E-004 -3.94830395389788658E-004
   4.0800000000000001      -5.74565908391536226E-004 -3.97518110133837296E-004
   4.0824999999999996      -5.73285440832771854E-004 -4.00166434342622771E-004
   4.0850000000000000      -5.72019090633070276E-004 -4.02777167456251390E-004
   4.0875000000000004      -5.70766154659756034E-004 -4.05351976031708284E-004
   4.0899999999999999      -5.69525980560183919E-004 -4.07892407002600382E-004
   4.0925000000000002      -5.68297961831656148E-004 -4.10399899288277999E-004
   4.0949999999999998      -5.67081533488782976E-004 -4.12875793996311617E-004
   4.0975000000000001      -5.65876168242184169E-004 -4.15321343421022865E-004
   4.0999999999999996      -5.64681373116735896E-004 -4.17737719007129499E-004
   4.1025000000000000      -5.63496686449112966E-004 -4.20126018420213321E-004
   4.1050000000000004      -5.62321675214044357E-004 -4.22487271843418417E-004
   4.1074999999999999      -5.61155932636270326E-004 -4.24822447601251900E-004
   4.1100000000000003      -5.59999076051859949E-004 -4.27132457196307874E-004
   4.1124999999999998      -5.58850744987807830E-004 -4.29418159832024556E-004
   4.1150000000000002      -5.57710599433296943E-004 -4.31680366484110136E-004
   4.1174999999999997      -5.56578318279724472E-004 -4.33919843574343195E-004
   4.1200000000000001      -5.55453597910250630E-004 -4.36137316293544160E-004
   4.1224999999999996      -5.54336150924800977E-004 -4.38333471616167403E-004
   4.1250000000000000      -5.53225704967039568E-004 -4.40508961026604858E-004
   4.1275000000000004      -5.52122001673384355E-004 -4.42664403013316298E-004
   4.1299999999999999      -5.51024795721153033E-004 -4.44800385348499661E-004
   4.1325000000000003      -5.49933853933161766E-004 -4.46917467150003648E-004
   4.1349999999999998      -5.48848954476844242E-004 -4.49016180782972087E-004
   4.1375000000000002      -5.47769886125687834E-004 -4.51097033599617251E-004
   4.1399999999999997      -5.46696447581094744E-004 -4.53160509536682790E-004
   4.1425000000000001      -5.45628446848734272E-004 -4.55207070584565544E-004
   4.1449999999999996      -5.44565700663766699E-004 -4.57237158140118716E-004
   4.1475000000000000      -5.43508033958154378E-004 -4.59251194252352523E-004
   4.1500000000000004      -5.42455279386696134E-004 -4.61249582788347476E-004
   4.1524999999999999      -5.41407276849316193E-004 -4.63232710478528548E-004
   4.1550000000000002      -5.40363873089207028E-004 -4.65200947918955059E-004
   4.1574999999999998      -5.39324921304285237E-004 -4.67154650487552610E-004
   4.1600000000000001      -5.38290280767631229E-004 -4.69094159178488836E-004
   4.1624999999999996      -5.37259816519854443E-004 -4.71019801416850293E-004
   4.1650000000000000      -5.36233399038210353E-004 -4.72931891778400476E-004
   4.1675000000000004      -5.35210903950309076E-004 -4.74830732679134627E-004
   4.1699999999999999      -5.34192211762746292E-004 -4.76716615014723848E-004
   4.1725000000000003      -5.33177207607729857E-004 -4.78589818757568872E-004
   4.1749999999999998      -5.32165781006267605E-004 -4.80450613514845693E-004
   4.1775000000000002      -5.31157825646610851E-004 -4.82299259050609954E-004
   4.1799999999999997      -5.30153239176782767E-004 -4.84136005774737379E-004
   4.1825000000000001      -5.29151923010099724E-004 -4.85961095201241616E-004
   4.1849999999999996      -5.28153782142718603E-004 -4.87774760378266654E-004
   4.1875000000000000      -5.27158724982316595E-004 -4.89577226291874066E-004
   4.1900000000000004      -5.26166663187071994E-004 -4.91368710245533233E-004
   4.1924999999999999      -5.25177511514219372E-004 -4.93149422217074689E-004
   4.1950000000000003      -5.24191187677479050E-004 -4.94919565194736413E-004
   4.1974999999999998      -5.23207612212744184E-004 -4.96679335493748972E-004
   4.2000000000000002      -5.22226708351448553E-004 -4.98428923054834803E-004
   4.2024999999999997      -5.21248401901082598E-004 -5.00168511725862801E-004
   4.2050000000000001      -5.20272621132372107E-004 -5.01898279527801267E-004
   4.2074999999999996      -5.19299296672679888E-004 -5.03618398906018083E-004
   4.2100000000000000      -5.18328361405205541E-004 -5.05329036967912129E-004
   4.2125000000000004      -5.17359750373612209E-004 -5.07030355707759148E-004
   4.2149999999999999      -5.16393400691728794E-004 -5.08722512219610991E-004
   4.2175000000000002      -5.15429251457992640E-004 -5.10405658899005144E-004
   4.2199999999999998      -5.14467243674345681E-004 -5.12079943634198803E-004
   4.2225000000000001      -5.13507320169295117E-004 -5.13745509987578015E-004
   4.2249999999999996      -5.12549425524888927E-004 -5.15402497367856626E-004
   4.2275000000000000      -5.11593506007352629E-004 -5.17051041193620380E-004
   4.2300000000000004      -5.10639509501190059E-004 -5.18691273048748377E-004
   4.2324999999999999      -5.09687385446509983E-004 -5.20323320830191676E-004
   4.2350000000000003      -5.08737084779413407E-004 -5.21947308888571007E-004
   4.2374999999999998      -5.07788559875250230E-004 -5.23563358161995398E-004
   4.2400000000000002      -5.06841764494616763E-004 -5.25171586303569120E-004
   4.2424999999999997      -5.05896653731707042E-004 -5.26772107802668814E-004
   4.2450000000000001      -5.04953183965452506E-004 -5.28365034100964390E-004
   4.2474999999999996      -5.04011312812140187E-004 -5.29950473702253807E-004
   4.2500000000000000      -5.03070999082453913E-004 -5.31528532279665084E-004
   4.3262499999999999      -4.74966714254714461E-004 -5.76564947964670741E-004
   4.4024999999999999      -4.47535691151567337E-004 -6.16804489063095562E-004
   4.4787499999999998      -4.20387768601189623E-004 -6.53386608751573830E-004
   4.5549999999999997      -3.93321398469382081E-004 -6.86992806653284843E-004
   4.6312499999999996      -3.66230134832340383E-004 -7.18068270342198806E-004
   4.7074999999999996      -3.39060025445146447E-004 -7.46923293380077967E-004
   4.7837500000000004      -3.11787853473420140E-004 -7.73785387066175693E-004
   4.8600000000000003      -2.84409089417435269E-004 -7.98828393544698365E-004
   4.9362500000000002      -2.56930807782263654E-004 -8.22189815562026846E-004
   5.0125000000000002      -2.29367329273767257E-004 -8.43981659497880185E-004
   5.0887500000000001      -2.01737445208407883E-004 -8.64297498585548806E-004
   5.1650000000000000      -1.74062602597291105E-004 -8.83217229760795185E-004
   5.2412500000000000      -1.46365694187447894E-004 -9.00810368208500843E-004
   5.3174999999999999      -1.18670241136354239E-004 -9.17138384632312938E-004
   5.3937499999999998      -9.09998368991531012E-005 -9.32256398326959104E-004
   5.4699999999999998      -6.33777685049243705E-005 -9.46214426373060899E-004
   5.5462499999999997      -3.58267603354936885E-005 -9.59058320591607560E-004
   5.6224999999999996      -8.36880365215062569E-006 -9.70830480823015951E-004
   5.6987500000000004       1.89749532252229455E-005 -9.81570405364273367E-004
   5.7750000000000004       4.61842715118611409E-005 -9.91315121124913693E-004
   5.8512500000000003       7.32398576008394319E-005 -1.00009952377145715E-003
   5.9275000000000002       1.00123376511916307E-004 -1.00795664970842352E-003
   6.0037500000000001       1.26817449461349800E-004 -1.01491789588929477E-003
   6.0800000000000001       1.53305640135679500E-004 -1.02101319921462708E-003
   6.1562500000000000       1.79572433054632567E-004 -1.02627118455698345E-003
   6.2324999999999999       2.05603206476567970E-004 -1.03071928788000221E-003
   6.3087499999999999       2.31384201692240145E-004 -1.03438385970658895E-003
   6.3849999999999998       2.56902490066264033E-004 -1.03729025285189910E-003
   6.4612499999999997       2.82145938828408382E-004 -1.03946289744881394E-003
   6.5375000000000005       3.07103176360658747E-004 -1.04092536566431876E-003
   6.6137499999999996       3.31763557529405186E-004 -1.04170042799059392E-003
   6.6900000000000013       3.56117129461731028E-004 -1.04181010259554296E-003
   6.7662500000000003       3.80154598054415404E-004 -1.04127569892273147E-003
   6.8425000000000002       4.03867295418939610E-004 -1.04011785649339977E-003
   6.9187500000000002       4.27247148406604562E-004 -1.03835657969207802E-003
   6.9949999999999992       4.50286648273014146E-004 -1.03601126908382151E-003
   7.0712500000000000       4.72978821611750569E-004 -1.03310074996174040E-003
   7.1475000000000000       4.95317202480922872E-004 -1.02964329828802276E-003
   7.2237500000000008       5.17295805802596388E-004 -1.02565666456303135E-003
   7.2999999999999998       5.38909101993888880E-004 -1.02115809583036370E-003
   7.3762499999999998       5.60151992812083898E-004 -1.01616435606723490E-003
   7.4524999999999997       5.81019788382811726E-004 -1.01069174515779937E-003
   7.5287499999999987       6.01508185374399697E-004 -1.00475611661520110E-003
   7.6050000000000004       6.21613246277309662E-004 -9.98372894192257106E-004
   7.6812499999999995       6.41331379744880265E-004 -9.91557087499414513E-004
   7.7575000000000003       6.60659321950090900E-004 -9.84323306731319653E-004
   7.8337500000000002       6.79594118912539048E-004 -9.76685776589144260E-004
   7.9100000000000010       6.98133109750251834E-004 -9.68658349473998522E-004
   7.9862500000000001       7.16273910812025971E-004 -9.60254518016839505E-004
   8.0625000000000000       7.34014400647517288E-004 -9.51487427001670451E-004
   8.1387499999999999       7.51352705773983037E-004 -9.42369884731216216E-004
   8.2149999999999999       7.68287187200145019E-004 -9.32914373877513333E-004
   8.2912499999999998       7.84816427668762954E-004 -9.23133061854001873E-004
   8.3674999999999997       8.00939219580393659E-004 -9.13037810740875916E-004
   8.4437499999999996       8.16654553593405374E-004 -9.02640186827211922E-004
   8.5199999999999996       8.31961607672306123E-004 -8.91951469582622121E-004
   8.5962499999999995       8.46859737025814773E-004 -8.80982660614848729E-004
   8.6724999999999994       8.61348464268849772E-004 -8.69744491926689473E-004
   8.7487499999999994       8.75427470249771976E-004 -8.58247434027285708E-004
   8.8249999999999993       8.89096585327645971E-004 -8.46501703705999334E-004
   8.9012499999999992       9.02355781106826006E-004 -8.34517271523536083E-004
   8.9774999999999991       9.15205162607835715E-004 -8.22303869036388130E-004
   9.0537500000000009       9.27644960855390950E-004 -8.09870995767117169E-004
   9.1300000000000008       9.39675525864591622E-004 -7.97227925929404183E-004
   9.2062500000000007       9.51297320005289014E-004 -7.84383714914175102E-004
   9.2825000000000006       9.62510911722570459E-004 -7.71347205542025809E-004
   9.3587500000000006       9.73316969589488453E-004 -7.58127034087997115E-004
   9.4350000000000005       9.83716256667222129E-004 -7.44731636087158201E-004
   9.5112500000000004       9.93709625148928022E-004 -7.31169251932821222E-004
   9.5875000000000004       1.00329801126657677E-003 -7.17447932282206909E-004
   9.6637500000000003       1.01248243044492177E-003 -7.03575543285991185E-004
   9.7400000000000002       1.02126397269235560E-003 -6.89559771657484943E-004
   9.8162500000000001       1.02964379822431304E-003 -6.75408129594567237E-004
   9.8925000000000001       1.03762313331104698E-003 -6.61127959557851648E-004
   9.9687500000000000       1.04520326628325042E-003 -6.46726438867232406E-004
   10.045000000000000       1.05238554414459687E-003 -6.32210584394569215E-004
   10.121200000000000       1.05916704847909527E-003 -6.17596879426404407E-004
   10.197500000000000       1.06556219315456497E-003 -6.02863164014067984E-004
   10.273800000000000       1.07156332367841847E-003 -5.88035120633225621E-004
   10.350000000000000       1.07716489605251954E-003 -5.73138782040353428E-004
   10.426200000000000       1.08237662022021277E-003 -5.58161038234805565E-004
   10.502500000000000       1.08720619906646000E-003 -5.43088214918859241E-004
   10.578799999999999       1.09164820836700070E-003 -5.27945933566175253E-004
   10.654999999999999       1.09569928997220413E-003 -5.12760049883317329E-004
   10.731199999999999       1.09936725083726130E-003 -4.97516500552182207E-004
   10.807499999999999       1.10265791642639283E-003 -4.82200796195932763E-004
   10.883699999999999       1.10556445332704134E-003 -4.66858584455445095E-004
   10.960000000000001       1.10809631176742246E-003 -4.51454991356065982E-004
   11.036300000000001       1.11025127629480629E-003 -4.36015407786493150E-004
   11.112500000000001       1.11202912925969610E-003 -4.20565302396497026E-004
   11.188800000000001       1.11343642646770206E-003 -4.05069184826210415E-004
   11.265000000000001       1.11447138472616772E-003 -3.89572620906893693E-004
   11.341200000000001       1.11513801375800721E-003 -3.74060155772033733E-004
   11.417500000000000       1.11543840570261545E-003 -3.58516150599434908E-004
   11.493800000000000       1.11537340492677333E-003 -3.42965612703156474E-004
   11.570000000000000       1.11494578445839603E-003 -3.27433487998276521E-004
   11.646200000000000       1.11415767699115232E-003 -3.11903851091532142E-004
   11.722500000000000       1.11300933340536265E-003 -2.96360698542081345E-004
   11.798800000000000       1.11150355963025296E-003 -2.80828702556699722E-004
   11.875000000000000       1.10964504361896654E-003 -2.65332390338103271E-004
   11.951200000000000       1.10743406220001599E-003 -2.49855499150145532E-004
   12.027500000000000       1.10486904832184378E-003 -2.34381785903467878E-004
   12.103800000000000       1.10195471025623278E-003 -2.18935530413987922E-004
   12.180000000000000       1.09869759233506971E-003 -2.03540790240450462E-004
   12.256200000000000       1.09509614293719555E-003 -1.88181087476737056E-004
   12.332500000000000       1.09114700620840488E-003 -1.72840053299574368E-004
   12.408799999999999       1.08685673753146209E-003 -1.57541520269725334E-004
   12.484999999999999       1.08223368241816987E-003 -1.42309026644059567E-004
   12.561199999999999       1.07727449160178275E-003 -1.27125989261955786E-004
   12.637499999999999       1.07197405165092145E-003 -1.11976016243250533E-004
   12.713699999999999       1.06634831045621971E-003 -9.69021839446729716E-005
   12.789999999999999       1.06038455970511249E-003 -8.18682339106975023E-005
   12.866299999999999       1.05409202326759159E-003 -6.68972310437776767E-005
   12.942500000000003       1.04748164666345223E-003 -5.20118483034457318E-005
   13.018800000000001       1.04053813299461329E-003 -3.71761353475422198E-005
   13.095000000000001       1.03328173017741770E-003 -2.24320343145822406E-005
   13.171199999999999       1.02570559251082601E-003 -7.76304846152293143E-006
   13.247500000000000       1.01780119243802497E-003  6.84698119275949993E-006
   13.323800000000002       1.00958030710520080E-003  2.13758613231041124E-005
   13.400000000000000       1.00105636868549376E-003  3.58018781659507289E-005
   13.476200000000000       9.92220838097719517E-004  5.01413531990904513E-005
   13.552499999999998       9.83063535637079128E-004  6.44102055125217427E-005
   13.628800000000000       9.73597879609856614E-004  7.85868775399664702E-005
   13.705000000000000       9.63838899179490153E-004  9.26503445269932812E-005
   13.781200000000000       9.53776398721237380E-004  1.06616674371697032E-004
   13.857500000000000       9.43398583096363859E-004  1.20501472409224766E-004
   13.933799999999998       9.32720463835429539E-004  1.34283856475613374E-004
   14.010000000000002       9.21758620195613134E-004  1.47943526504599890E-004
   14.086200000000000       9.10501238298133913E-004  1.61496223648794322E-004
   14.162500000000000       8.98934945965289387E-004  1.74957170866693352E-004
   14.238799999999999       8.87076302684289947E-004  1.88306198703045753E-004
   14.315000000000000       8.74943393323240936E-004  2.01523766010615237E-004
   14.391200000000000       8.62522824945156246E-004  2.14625220701605482E-004
   14.467499999999999       8.49799686927677216E-004  2.27625341094040020E-004
   14.543799999999999       8.36792042118146909E-004  2.40504706352701481E-004
   14.619999999999997       8.23519436861178079E-004  2.53244566868663138E-004
   14.696200000000001       8.09966937519102678E-004  2.65859815744148408E-004
   14.772500000000001       7.96118132942861536E-004  2.78364728466143493E-004
   14.848799999999999       7.81992545692533603E-004  2.90740665577057117E-004
   14.924999999999999       7.67611141017589390E-004  3.02969698699347937E-004
   15.001200000000003       7.52957483756085274E-004  3.15066208466578223E-004
   15.077500000000001       7.38013701196092980E-004  3.27043913457789937E-004
   15.153800000000000       7.22800734261552606E-004  3.38884986738449863E-004
   15.230000000000000       7.07340926518366248E-004  3.50572350018313762E-004
   15.306200000000000       6.91616380541253172E-004  3.62119819287666728E-004
   15.382500000000002       6.75607800468037392E-004  3.73540507385771423E-004
   15.458800000000000       6.59337504172990215E-004  3.84817430002347828E-004
   15.535000000000000       6.42829172748707518E-004  3.95934386444971693E-004
   15.611199999999998       6.26063484106159618E-004  4.06904579317089613E-004
   15.687500000000000       6.09019756061115114E-004  4.17740469287239597E-004
   15.763800000000002       5.91721643117273976E-004  4.28425941703871477E-004
   15.840000000000000       5.74194124346831319E-004  4.38945697676404434E-004
   15.916200000000000       5.56416491181487742E-004  4.49312279784351283E-004
   15.992499999999998       5.38366713854111214E-004  4.59537453239575091E-004
   16.068800000000000       5.20069745384937865E-004  4.69605998288369667E-004
   16.145000000000000       5.01551826071749886E-004  4.79503541810571282E-004
   16.221200000000000       4.82790900296953393E-004  4.89241925401299712E-004
   16.297499999999999       4.63763627290587432E-004  4.98832179191104389E-004
   16.373799999999999       4.44496221439579192E-004  5.08260004604161415E-004
   16.449999999999999       4.25016146657100429E-004  5.17511978048031465E-004
   16.526199999999999       4.05300035899017847E-004  5.26599201342464610E-004
   16.602499999999999       3.85323273776325798E-004  5.35531934048627187E-004
   16.678799999999999       3.65113296953106662E-004  5.44296820719931788E-004
   16.754999999999999       3.44698755936427602E-004  5.52881407926361385E-004
   16.831199999999999       3.24055008557034110E-004  5.61296020141626079E-004
   16.907499999999999       3.03156200315977953E-004  5.69550109780093050E-004
   16.983799999999999       2.82030955458559285E-004  5.77631285656816560E-004
   17.059999999999999       2.60709076470507471E-004  5.85528082724668894E-004
   17.136199999999999       2.39164683854300298E-004  5.93250014250403727E-004
   17.212499999999999       2.17370721342869348E-004  6.00805694846149956E-004
   17.288799999999998       1.95356966069324545E-004  6.08183718021179610E-004
   17.364999999999998       1.73154339081495943E-004  6.15373628717418844E-004
   17.441199999999998       1.50735758499490660E-004  6.22384098266137655E-004
   17.517499999999998       1.28073000007681090E-004  6.29222874491498123E-004
   17.593800000000002       1.05196958336708073E-004  6.35879556614007708E-004
   17.670000000000002       8.21396374028742637E-005  6.42344715697409745E-004
   17.746200000000002       5.88727868912449279E-005  6.48626151891468065E-004
   17.822500000000002       3.53670478189710682E-005  6.54730717065250779E-004
   17.898800000000001       1.16543985868907986E-005  6.60649032363318537E-004
   17.975000000000001      -1.22321061314991909E-005  6.66372711035655521E-004
   18.051200000000001      -3.63218498855289912E-005  6.71908653117256815E-004
   18.127500000000001      -6.06452913119372392E-005  6.77262788445522827E-004
   18.203800000000001      -8.51693998057781351E-005  6.82426777363023102E-004
   18.280000000000001      -1.09860100945832255E-004  6.87393291803465516E-004
   18.356200000000001      -1.34747877255604506E-004  6.92168307308647446E-004
   18.432500000000001      -1.59864254099751019E-004  6.96756808899819721E-004
   18.508800000000001      -1.85175181247823921E-004  7.01151512787241498E-004
   18.585000000000001      -2.10645596960558161E-004  7.05346165401189089E-004
   18.661200000000001      -2.36307050893042763E-004  7.09345794070030114E-004
   18.737500000000001      -2.62192103792400523E-004  7.13154415662599524E-004
   18.813800000000001      -2.88265718037155239E-004  7.16765817126354603E-004
   18.890000000000001      -3.14491875510258172E-004  7.20174832040065068E-004
   18.966200000000001      -3.40903160368125665E-004  7.23385516074315227E-004
   19.042500000000000      -3.67533136367856588E-004  7.26400896129053867E-004
   19.118800000000000      -3.94345808205428139E-004  7.29215843512616381E-004
   19.195000000000000      -4.21304230465630362E-004  7.31826292320601627E-004
   19.271200000000000      -4.48441989182102221E-004  7.34235306004001292E-004
   19.347500000000000      -4.75793619652159516E-004  7.36444902672325611E-004
   19.423700000000000      -5.03286004192913085E-004  7.38448556311310767E-004
   19.500000000000000      -5.30989883523481096E-004  7.40250802177987036E-004
   19.576300000000000      -5.58867882090712540E-004  7.41848164281112940E-004
   19.652500000000000      -5.86881719138363477E-004  7.43238251528192170E-004
   19.728800000000000      -6.15103525970933781E-004  7.44424022289589594E-004
   19.805000000000000      -6.43457940464380366E-004  7.45401690141847236E-004
   19.881200000000000      -6.71980461118031535E-004  7.46172277321777654E-004
   19.957500000000000      -7.00707476167824420E-004  7.46735729033605076E-004


==> anc/M2_3_4_v2.dat <==
  2.12500000000000015E-002 -3.68739824322224970E-012 -1.66221912696973997E-010
  4.49999999999999983E-002 -2.19367663760868849E-008 -5.05502338866391946E-009
  6.87500000000000056E-002 -5.13401938472404112E-008 -1.18459056674485656E-008
  9.24999999999999989E-002 -9.31893319621732835E-008 -2.15297564289493329E-008
  0.11625000000000002      -1.47586104836430095E-007 -3.41414925674131827E-008
  0.14000000000000001      -2.14634078949214059E-007 -4.97166439424588682E-008
  0.16375000000000001      -2.94438499624991191E-007 -6.82913675350422780E-008
  0.18750000000000000      -3.87106328542559329E-007 -8.99024620121460173E-008
  0.21124999999999999      -4.92746282306836230E-007 -1.14587382714454796E-007
  0.23499999999999999      -6.11468872120044944E-007 -1.42384257081860433E-007
  0.25874999999999998      -7.43386444590483826E-007 -1.73331900532259398E-007
  0.28249999999999997      -8.88613223718619953E-007 -2.07469832809740539E-007
  0.30625000000000002      -1.04726535410192836E-006 -2.44838294818949748E-007
  0.33000000000000002      -1.21946094540157136E-006 -2.85478265963105941E-007
  0.35375000000000001      -1.40532011811587119E-006 -3.29431482003901892E-007
  0.37750000000000000      -1.60496505070739464E-006 -3.76740453462289750E-007
  0.40125000000000000      -1.81852002813246860E-006 -4.27448484579971227E-007
  0.42499999999999999      -2.04611149182402251E-006 -4.81599692862268124E-007
  0.44874999999999998      -2.28786809118086834E-006 -5.39239029223952416E-007
  0.47249999999999992      -2.54392073661879415E-006 -6.00412298760550075E-007
  0.49625000000000008      -2.81440265424127966E-006 -6.65166182168636253E-007
  0.52000000000000002      -3.09944944219021725E-006 -7.33548257839673479E-007
  0.54374999999999996      -3.39919912873958662E-006 -8.05607024653046868E-007
  0.56750000000000000      -3.71379223219796527E-006 -8.81391925495105238E-007
  0.59125000000000005      -4.04337182268859942E-006 -9.60953371532212967E-007
  0.61499999999999999      -4.38808358587891826E-006 -1.04434276726712997E-006
  0.63875000000000004      -4.74807588873463348E-006 -1.13161253640934121E-006
  0.66249999999999998      -5.12349984737696452E-006 -1.22281614859138325E-006
  0.68625000000000003      -5.51450939712520289E-006 -1.31800814696475383E-006
  0.70999999999999996      -5.92126136481059061E-006 -1.41724417671045917E-006
  0.73375000000000001      -6.34391554345159699E-006 -1.52058101450103868E-006
  0.75749999999999995      -6.78263476938471421E-006 -1.62807659895252598E-006
  0.78125000000000000      -7.23758500194964937E-006 -1.73979006210677041E-006
  0.80500000000000016      -7.70893540583220691E-006 -1.85578176198636637E-006
  0.82875000000000010      -8.19685843617341033E-006 -1.97611331626660959E-006
  0.85250000000000004      -8.70152992655837933E-006 -2.10084763711098352E-006
  0.87624999999999997      -9.22312918000426165E-006 -2.23004896721899116E-006
  0.90000000000000002      -9.76183906307232836E-006 -2.36378291713760590E-006
  0.92374999999999996      -1.03178461032353292E-005 -2.50211650389015876E-006
  0.94750000000000001      -1.08913405896382063E-005 -2.64511819097912775E-006
  0.97124999999999995      -1.14825166773966418E-005 -2.79285792982229804E-006
  0.99500000000000000      -1.20915724955857752E-005 -2.94540720268466464E-006
   1.0187500000000000      -1.27187102590787791E-005 -3.10283906717175638E-006
   1.0425000000000000      -1.33641363844036378E-005 -3.26522820235340895E-006
   1.0662499999999999      -1.40280616097946587E-005 -3.43265095659072220E-006
   1.0900000000000001      -1.47107011196252051E-005 -3.60518539714264848E-006
   1.1137500000000000      -1.54122746734171499E-005 -3.78291136163281561E-006
   1.1375000000000000      -1.61330067396337665E-005 -3.96591051146155092E-006
   1.1612499999999999      -1.68731266344733433E-005 -4.15426638725244749E-006
   1.1850000000000001      -1.76328686658925130E-005 -4.34806446642806884E-006
   1.2087500000000000      -1.84124722831011423E-005 -4.54739222301413373E-006
   1.2324999999999999      -1.92121822317840400E-005 -4.75233918977746526E-006
   1.2562500000000001      -2.00322487153178627E-005 -4.96299702280848888E-006
   1.2800000000000000      -2.08729275622680617E-005 -5.17945956866558240E-006
   1.3037500000000000      -2.17344804004658462E-005 -5.40182293420518703E-006
   1.3274999999999999      -2.26171748380191781E-005 -5.63018555923775085E-006
   1.3512500000000001      -2.35212846513744088E-005 -5.86464829209363609E-006
   1.3750000000000000      -2.44470899813259909E-005 -6.10531446838050518E-006
   1.3987499999999999      -2.53948775366335700E-005 -6.35228999290939856E-006
   1.4225000000000001      -2.63649408061763249E-005 -6.60568342508626738E-006
   1.4462500000000000      -2.73575802798557173E-005 -6.86560606789096521E-006
   1.4700000000000000      -2.83731036787279811E-005 -7.13217206063725672E-006
   1.4937499999999999      -2.94118261948405423E-005 -7.40549847571008397E-006
   1.5175000000000001      -3.04740707412752982E-005 -7.68570541948847990E-006
   1.5412500000000000      -3.15601682129331890E-005 -7.97291613767525628E-006
   1.5649999999999999      -3.26704577586272926E-005 -8.26725712526873288E-006
   1.5887500000000001      -3.38052870650876286E-005 -8.56885824142683330E-006
   1.6125000000000000      -3.49650126535197198E-005 -8.87785282948918275E-006
   1.6362500000000000      -3.61500001893991059E-005 -9.19437784244112237E-006
   1.6599999999999999      -3.73606248062300438E-005 -9.51857397412093560E-006
   1.6837500000000001      -3.85972714440419907E-005 -9.85058579649257751E-006
   1.7075000000000000      -3.98603352034514026E-005 -1.01905619033265895E-005
   1.7312500000000000      -4.11502217161692794E-005 -1.05386550606560258E-005
   1.7549999999999999      -4.24673475328965971E-005 -1.08950223643981462E-005
   1.7787500000000001      -4.38121405296122457E-005 -1.12598254055604291E-005
   1.8025000000000000      -4.51850403333288486E-005 -1.16332304434776904E-005
   1.8262499999999999      -4.65864987684667381E-005 -1.20154085875592392E-005
   1.8499999999999999      -4.80169803250762999E-005 -1.24065359880584608E-005
   1.8737499999999998      -4.94769626502291620E-005 -1.28067940364138932E-005
   1.8974999999999997      -5.09669370639907602E-005 -1.32163695757515533E-005
   1.9212499999999997      -5.24874091014934050E-005 -1.36354551221803763E-005
   1.9450000000000001      -5.40388990827379742E-005 -1.40642490975603136E-005
   1.9687500000000000      -5.56219427118758488E-005 -1.45029560744734063E-005
   1.9924999999999999      -5.72370917078553272E-005 -1.49517870341835282E-005
   2.0162499999999999      -5.88849144684578811E-005 -1.54109596384309177E-005
   2.0400000000000000      -6.05659967699104872E-005 -1.58806985159734501E-005
   2.0637500000000002      -6.22809425044282424E-005 -1.63612355648581452E-005
   2.0874999999999999      -6.40303744582294338E-005 -1.68528102714846641E-005
   2.1112500000000001      -6.58149351327685738E-005 -1.73556700476090336E-005
   2.1349999999999998      -6.76352876121564476E-005 -1.78700705865277388E-005
   2.1587499999999999      -6.94921164799813725E-005 -1.83962762397869532E-005
   2.1825000000000001      -7.13861287890109336E-005 -1.89345604158724016E-005
   2.2062499999999998      -7.33180550875517806E-005 -1.94852060024603402E-005
   2.2300000000000000      -7.52886505065623684E-005 -2.00485058139444182E-005
   2.2537500000000001      -7.72986959119762563E-005 -2.06247630661040554E-005
   2.2774999999999999      -7.93489991270773505E-005 -2.12142918799432739E-005
   2.3012500000000000      -8.14403962302058244E-005 -2.18174178169114853E-005
   2.3250000000000002      -8.35737529381615067E-005 -2.24344784491558458E-005
   2.3487499999999999      -8.57499660541437259E-005 -2.30658239600753402E-005
   2.3725000000000001      -8.79699650551163430E-005 -2.37118177963026520E-005
   2.3962500000000002      -9.02347137348559025E-005 -2.43728373497932054E-005
   2.4199999999999999      -9.25452119856526127E-005 -2.50492746935252100E-005
   2.4437500000000001      -9.49024976816915467E-005 -2.57415373622373147E-005
   2.4674999999999998      -9.73076487121240797E-005 -2.64500491926542963E-005
   2.4912500000000000      -9.97617851082807107E-005 -2.71752512097650427E-005
   2.5150000000000001      -1.02266071402159819E-004 -2.79176025981732179E-005
   2.5387499999999998      -1.04821719072488448E-004 -2.86775817214793230E-005
   2.5625000000000000      -1.07429989209129558E-004 -2.94556872273750690E-005
   2.5862500000000002      -1.10092195365901979E-004 -3.02524392327514354E-005
   2.6099999999999999      -1.12809706627468531E-004 -3.10683805984686835E-005
   2.6337500000000000      -1.15583950910286040E-004 -3.19040783022013502E-005
   2.6575000000000002      -1.18416418519859772E-004 -3.27601249187199788E-005
   2.6812499999999999      -1.21308665989094803E-004 -3.36371402180465548E-005
   2.7050000000000001      -1.24262320225421928E-004 -3.45357728931405206E-005
   2.7287499999999998      -1.27279082997668036E-004 -3.54567024301587918E-005
   2.7524999999999999      -1.30360735797383680E-004 -3.64006411359167674E-005
   2.7762500000000001      -1.33509145113617817E-004 -3.73683363389831660E-005
   2.7999999999999998      -1.36726268165039943E-004 -3.83605727829123668E-005
   2.8237500000000000      -1.40014159138925309E-004 -3.93781752324967612E-005
   2.8475000000000001      -1.43374975993009433E-004 -4.04220113166569149E-005
   2.8712499999999999      -1.46810987883686515E-004 -4.14929946347504793E-005
   2.8950000000000000      -1.50324583292691321E-004 -4.25920881567381569E-005
   2.9187500000000002      -1.53918278934445703E-004 -4.37203079518954445E-005
   2.9424999999999999      -1.57594729537966410E-004 -4.48787272857073251E-005
   2.9662500000000001      -1.61356738610896028E-004 -4.60684811303688492E-005
   2.9900000000000002      -1.65207270309253394E-004 -4.72907711410916657E-005
   3.0137499999999999      -1.69149462555358954E-004 -4.85468711583972431E-005
   3.0375000000000001      -1.73186641568642835E-004 -4.98381333059959614E-005
   3.0612499999999998      -1.77322338000436851E-004 -5.11659947650154124E-005
   3.0850000000000000      -1.81560304895234646E-004 -5.25319853186286855E-005
   3.1087500000000001      -1.85904537738410902E-004 -5.39377357770106234E-005
   3.1324999999999998      -1.90359296895402331E-004 -5.53849874116045919E-005
   3.1562500000000000      -1.94929132801616211E-004 -5.68756025506619942E-005
   3.1800000000000002      -1.99618914328063225E-004 -5.84115765158550480E-005
   3.2037499999999999      -2.04433860827766151E-004 -5.99950511136659569E-005
   3.2275000000000000      -2.09379578465984331E-004 -6.16283299367709653E-005
   3.2512500000000006      -2.14462101557936412E-004 -6.33138957817465581E-005
   3.2749999999999999      -2.19687939787160079E-004 -6.50544305527495445E-005
   3.2987500000000005      -2.25064132363915047E-004 -6.68528380997628920E-005
   3.3224999999999998      -2.30598310416830875E-004 -6.87122705390785549E-005
   3.3462500000000004      -2.36298769206536675E-004 -7.06361587289565661E-005
   3.3700000000000001      -2.42174552126434391E-004 -7.26282477329707305E-005
   3.3937500000000003      -2.48235548939267168E-004 -7.46926383085174067E-005
   3.4175000000000000      -2.54492611295918767E-004 -7.68338357149150777E-005
   3.4412500000000001      -2.60957689647145572E-004 -7.90568075568830148E-005
   3.4649999999999999      -2.67643995824760406E-004 -8.13670525613551253E-005
   3.4887500000000000      -2.74566198966077568E-004 -8.37706833881539061E-005
   3.5124999999999997      -2.81740661729192271E-004 -8.62745265938370657E-005
   3.5362499999999999      -2.89185729245183517E-004 -8.88862448579473156E-005
   3.5599999999999996      -2.96922083915741842E-004 -9.16144872272744163E-005
   3.5837500000000002      -3.04973187897349259E-004 -9.44690764224303614E-005
   3.6074999999999995      -3.13365839431608553E-004 -9.74612444612795283E-005
   3.6312500000000001      -3.22130882002276398E-004 -1.00603933071776160E-004
   3.6549999999999994      -3.31304121031921882E-004 -1.03912182113724021E-004
   3.6787500000000000      -3.40927527821947266E-004 -1.07403639824363252E-004
   3.7025000000000001      -3.51050849469443783E-004 -1.11099245262170017E-004
   3.7262499999999998      -3.61733806267323672E-004 -1.15024159973387132E-004
   3.7500000000000000      -3.73049163269369079E-004 -1.19209070501878739E-004
   3.7525000000000004      -3.74280532894066928E-004 -1.19666185291820572E-004
   3.7549999999999999      -3.75520006346147684E-004 -1.20126643789438597E-004
   3.7574999999999998      -3.76767704872394251E-004 -1.20590497213500809E-004
   3.7599999999999998      -3.78023753031304964E-004 -1.21057798163244661E-004
   3.7624999999999997      -3.79288278490017808E-004 -1.21528600565119153E-004
   3.7650000000000001      -3.80561412073497196E-004 -1.22002959700621153E-004
   3.7675000000000005      -3.81843288528890704E-004 -1.22480932464036438E-004
   3.7700000000000000      -3.83134045690147502E-004 -1.22962577108054656E-004
   3.7725000000000000      -3.84433825258369288E-004 -1.23447953507848632E-004
   3.7749999999999999      -3.85742772780045095E-004 -1.23937123168809803E-004
   3.7774999999999999      -3.87061037796642131E-004 -1.24430149289922600E-004
   3.7799999999999994      -3.88388774000833351E-004 -1.24927096830045357E-004
   3.7825000000000006      -3.89726139400694833E-004 -1.25428032577574691E-004
   3.7850000000000001      -3.91073296492381239E-004 -1.25933025223703634E-004
   3.7875000000000001      -3.92430412442652061E-004 -1.26442145439778541E-004
   3.7900000000000000      -3.93797659276825336E-004 -1.26955465957383755E-004
   3.7925000000000000      -3.95175214085275600E-004 -1.27473061655445388E-004
   3.7949999999999995      -3.96563259232543259E-004 -1.27995009649291969E-004
   3.7974999999999999      -3.97961982582216282E-004 -1.28521389385985652E-004
   3.8000000000000003      -3.99371577733409055E-004 -1.29052282744658900E-004
   3.8025000000000002      -4.00792244270530040E-004 -1.29587774142489551E-004
   3.8050000000000002      -4.02224188027243965E-004 -1.30127950646702210E-004
   3.8075000000000001      -4.03667621365649820E-004 -1.30672902093024383E-004
   3.8099999999999996      -4.05122763471741937E-004 -1.31222721211054892E-004
   3.8125000000000000      -4.06589840668358229E-004 -1.31777503757050447E-004
   3.8150000000000004      -4.08069086746863164E-004 -1.32337348654667640E-004
   3.8174999999999999      -4.09560743318994954E-004 -1.32902358144258427E-004
   3.8199999999999998      -4.11065060183884415E-004 -1.33472637939251160E-004
   3.8224999999999998      -4.12582295750745821E-004 -1.34048297402935261E-004
   3.8249999999999997      -4.14112717422217291E-004 -1.34629449714976021E-004
   3.8275000000000001      -4.15656602070337954E-004 -1.35216212070705846E-004
   3.8300000000000005      -4.17214236503461516E-004 -1.35808705880391449E-004
   3.8325000000000000      -4.18785917983801790E-004 -1.36407056988100528E-004
   3.8350000000000000      -4.20371954828805869E-004 -1.37011395921271442E-004
   3.8374999999999999      -4.21972666745733336E-004 -1.37621858056989220E-004
   3.8399999999999999      -4.23588385824133083E-004 -1.38238584006596853E-004
   3.8424999999999994      -4.25219456954540785E-004 -1.38861719817680719E-004
   3.8450000000000006      -4.26866238602737315E-004 -1.39491417296568716E-004
   3.8475000000000001      -4.28529103575588240E-004 -1.40127834333194203E-004
   3.8500000000000001      -4.30208439836772213E-004 -1.40771135247770622E-004
   3.8525000000000000      -4.31904651397169105E-004 -1.41421491167876472E-004
   3.8550000000000000      -4.33618159259553497E-004 -1.42079080429861833E-004
   3.8574999999999995      -4.35349402443561625E-004 -1.42744089013683754E-004
   3.8599999999999999      -4.37098839090239370E-004 -1.43416711011648182E-004
   3.8625000000000003      -4.38866947655441907E-004 -1.44097149134854652E-004
   3.8650000000000002      -4.40654228200985899E-004 -1.44785615261131028E-004
   3.8675000000000002      -4.42461203793538581E-004 -1.45482331028689459E-004
   3.8700000000000001      -4.44288422022451693E-004 -1.46187528480265017E-004
   3.8724999999999996      -4.46136456649156340E-004 -1.46901450763086018E-004
   3.8750000000000000      -4.48005909402353732E-004 -1.47624352890722674E-004
   3.8775000000000004      -4.49897411937426708E-004 -1.48356502574407181E-004
   3.8799999999999999      -4.51811627964240220E-004 -1.49098181126928575E-004
   3.8824999999999998      -4.53749255599159278E-004 -1.49849684459470026E-004
   3.8849999999999998      -4.55711029918099927E-004 -1.50611324165975271E-004
   3.8874999999999997      -4.57697725772570967E-004 -1.51383428718028360E-004
   3.8900000000000001      -4.59710160878271264E-004 -1.52166344776300981E-004
   3.8925000000000005      -4.61749199258456536E-004 -1.52960438649092715E-004
   3.8950000000000000      -4.63815754969783322E-004 -1.53766097877849412E-004
   3.8975000000000000      -4.65910796311049316E-004 -1.54583733020384158E-004
   3.8999999999999999      -4.68035350523913660E-004 -1.55413779640004815E-004
   3.9024999999999999      -4.70190508669653649E-004 -1.56256700401470995E-004
   3.9049999999999994      -4.72377431814625947E-004 -1.57112987656654238E-004
   3.9075000000000006      -4.74597357134477478E-004 -1.57983166066544192E-004
   3.9100000000000001      -4.76851605441255323E-004 -1.58867795768583497E-004
   3.9125000000000001      -4.79141588987531313E-004 -1.59767475719490659E-004
   3.9150000000000000      -4.81468820881897374E-004 -1.60682847670659947E-004
   3.9175000000000000      -4.83834925448693200E-004 -1.61614600569887307E-004
   3.9199999999999995      -4.86241650071996662E-004 -1.62563475587896547E-004
   3.9224999999999999      -4.88690878715450513E-004 -1.63530271856079316E-004
   3.9250000000000003      -4.91184647417448731E-004 -1.64515853042557063E-004
   3.9275000000000002      -4.93725162126641953E-004 -1.65521154921455591E-004
   3.9300000000000002      -4.96314819325232963E-004 -1.66547194125284549E-004
   3.9325000000000001      -4.98956229992362772E-004 -1.67595078314813982E-004
   3.9349999999999996      -5.01652247594095834E-004 -1.68666018057785940E-004
   3.9375000000000000      -5.04406000959901641E-004 -1.69761340781382540E-004
   3.9400000000000004      -5.07220933131402618E-004 -1.70882507259232280E-004
   3.9424999999999999      -5.10100847564946163E-004 -1.72031131219388200E-004
   3.9449999999999998      -5.13049963542437475E-004 -1.73209002853677108E-004
   3.9474999999999998      -5.16072982685672108E-004 -1.74418117068779932E-004
   3.9499999999999997      -5.19175170610257342E-004 -1.75660708104873249E-004
   3.9525000000000001      -5.22362456432073083E-004 -1.76939291788100254E-004
   3.9550000000000005      -5.25641556593344633E-004 -1.78256718071707464E-004
   3.9575000000000000      -5.29020129950051967E-004 -1.79616236854172868E-004
   3.9600000000000000      -5.32506974594992031E-004 -1.81021581505985359E-004
   3.9624999999999999      -5.36112280968855650E-004 -1.82477076283898613E-004
   3.9649999999999999      -5.39847962305867787E-004 -1.83987776563428266E-004
   3.9674999999999994      -5.43728093434453258E-004 -1.85559655053450383E-004
   3.9700000000000006      -5.47769504832911944E-004 -1.87199853895274538E-004
   3.9725000000000001      -5.51992604909880497E-004 -1.88917033611533404E-004
   3.9750000000000001      -5.56422547875066813E-004 -1.90721868708443565E-004
   3.9775000000000000      -5.61090943317504387E-004 -1.92627773156842027E-004
   3.9800000000000000      -5.66038450679075592E-004 -1.94652001380281705E-004
   3.9824999999999995      -5.71318892902355374E-004 -1.96817393894327430E-004
   3.9849999999999999      -5.77006141828939460E-004 -1.99155299200641842E-004
   3.9875000000000003      -5.83206475482227768E-004 -2.01710817533003444E-004
   3.9900000000000002      -5.90082893605681984E-004 -2.04553119105185273E-004
   3.9925000000000002      -5.97909588784200740E-004 -2.07798558599905079E-004
   3.9950000000000001      -6.07220801772672672E-004 -2.11673840403302780E-004
   3.9974999999999996      -6.19394714052259811E-004 -2.16763785159230409E-004
   4.0000000000000000      -6.48923311720689118E-004 -2.29217777055046784E-004
   4.0025000000000004      -6.36304703461016080E-004 -2.58740980424925415E-004
   4.0049999999999999      -6.31033697170221863E-004 -2.70942562800323525E-004
   4.0075000000000003      -6.26966563521057902E-004 -2.80302227110244091E-004
   4.0099999999999998      -6.23520344243849159E-004 -2.88193648086552479E-004
   4.0125000000000002      -6.20469468612502547E-004 -2.95148495459578869E-004
   4.0149999999999997      -6.17698345310161074E-004 -3.01439222909782401E-004
   4.0175000000000001      -6.15138363356266074E-004 -3.07227556630139203E-004
   4.0199999999999996      -6.12744857948825943E-004 -3.12618786880078966E-004
   4.0225000000000000      -6.10486831175336819E-004 -3.17685991577694579E-004
   4.0250000000000004      -6.08341733385738622E-004 -3.22482336164023071E-004
   4.0274999999999999      -6.06292556620148331E-004 -3.27047924508569216E-004
   4.0300000000000002      -6.04326099312783448E-004 -3.31413888512847681E-004
   4.0324999999999998      -6.02431872625778554E-004 -3.35604965879830687E-004
   4.0350000000000001      -6.00601380239437462E-004 -3.39641197670803455E-004
   4.0374999999999996      -5.98827626659976207E-004 -3.43539087198401730E-004
   4.0400000000000000      -5.97104771253046556E-004 -3.47312415471955028E-004
   4.0425000000000004      -5.95427878470130775E-004 -3.50972829948476928E-004
   4.0449999999999999      -5.93792733447246943E-004 -3.54530279129250945E-004
   4.0475000000000003      -5.92195703269216955E-004 -3.57993339657573361E-004
   4.0499999999999998      -5.90633630731010194E-004 -3.61369466684057720E-004
   4.0525000000000002      -5.89103751800177451E-004 -3.64665188436749514E-004
   4.0549999999999997      -5.87603630606470815E-004 -3.67886259465109982E-004
   4.0579999999999998      -5.85839741685119028E-004 -3.71660150922657241E-004
   4.0599999999999996      -5.84684257875050443E-004 -3.74124308418252618E-004
   4.0625000000000000      -5.83261356999413062E-004 -3.77149913350401838E-004
   4.0650000000000004      -5.81860853273990001E-004 -3.80118267518179357E-004
   4.0674999999999999      -5.80481344525226803E-004 -3.83032688222231050E-004
   4.0700000000000003      -5.79121558832453335E-004 -3.85896185620463329E-004
   4.0724999999999998      -5.77780338318825064E-004 -3.88711500940439600E-004
   4.0750000000000002      -5.76456625442925137E-004 -3.91481138797038534E-004
   4.0774999999999997      -5.75149451335401837E-004 -3.94207394689407285E-004
   4.0800000000000001      -5.73857925819462860E-004 -3.96892378527166243E-004
   4.0824999999999996      -5.72581228830054906E-004 -3.99538034866228511E-004
   4.0850000000000000      -5.71318602993517552E-004 -4.02146160395322927E-004
   4.0875000000000004      -5.70069347189226566E-004 -4.04718419121289199E-004
   4.0899999999999999      -5.68832810933602839E-004 -4.07256355608810944E-004
   4.0925000000000002      -5.67608389463827444E-004 -4.09761406572023955E-004
   4.0949999999999998      -5.66395519417333391E-004 -4.12234911061592742E-004
   4.0975000000000001      -5.65193675021186050E-004 -4.14678119449637223E-004
   4.0999999999999996      -5.64002364719840997E-004 -4.17092201381372445E-004
   4.1025000000000000      -5.62821128181098030E-004 -4.19478252834896883E-004
   4.1050000000000004      -5.61649533629830430E-004 -4.21837302408346838E-004
   4.1074999999999999      -5.60487175466664773E-004 -4.24170316935213452E-004
   4.1100000000000003      -5.59333672135296279E-004 -4.26478206513449345E-004
   4.1124999999999998      -5.58188664207482895E-004 -4.28761829021383114E-004
   4.1150000000000002      -5.57051812659164385E-004 -4.31021994182981076E-004
   4.1174999999999997      -5.55922797314875182E-004 -4.33259467236091201E-004
   4.1200000000000001      -5.54801315441260409E-004 -4.35474972250381208E-004
   4.1224999999999996      -5.53687080475674274E-004 -4.37669195137364939E-004
   4.1250000000000000      -5.52579820851951931E-004 -4.39842786369010728E-004
   4.1275000000000004      -5.51479278970331871E-004 -4.41996363482337817E-004
   4.1299999999999999      -5.50385210221396954E-004 -4.44130513334291353E-004
   4.1325000000000003      -5.49297382111110896E-004 -4.46245794174731573E-004
   4.1349999999999998      -5.48215573457724566E-004 -4.48342737541654063E-004
   4.1375000000000002      -5.47139573655295447E-004 -4.50421849998317069E-004
   4.1399999999999997      -5.46069181997458925E-004 -4.52483614728281947E-004
   4.1425000000000001      -5.45004207055159451E-004 -4.54528493001983742E-004
   4.1449999999999996      -5.43944466105442852E-004 -4.56556925529098237E-004
   4.1475000000000000      -5.42889784600803231E-004 -4.58569333702846748E-004
   4.1500000000000004      -5.41839995682754467E-004 -4.60566120752437327E-004
   4.1524999999999999      -5.40794939730078516E-004 -4.62547672807521015E-004
   4.1550000000000002      -5.39754463940790661E-004 -4.64514359884371075E-004
   4.1574999999999998      -5.38718421944718627E-004 -4.66466536800627240E-004
   4.1600000000000001      -5.37686673442632716E-004 -4.68404544023654586E-004
   4.1624999999999996      -5.36659083873057357E-004 -4.70328708461129009E-004
   4.1650000000000000      -5.35635524099950956E-004 -4.72239344194916549E-004
   4.1675000000000004      -5.34615870122815491E-004 -4.74136753165777468E-004
   4.1699999999999999      -5.33600002806104809E-004 -4.76021225811836814E-004
   4.1725000000000003      -5.32587807626563989E-004 -4.77893041664730436E-004
   4.1749999999999998      -5.31579174437097918E-004 -4.79752469906795885E-004
   4.1775000000000002      -5.30573997245839730E-004 -4.81599769892387399E-004
   4.1799999999999997      -5.29572174009270281E-004 -4.83435191636062212E-004
   4.1825000000000001      -5.28573606438294610E-004 -4.85258976270207926E-004
   4.1849999999999996      -5.27578199816311944E-004 -4.87071356474373836E-004
   4.1875000000000000      -5.26585862828375033E-004 -4.88872556878442669E-004
   4.1900000000000004      -5.25596507400635641E-004 -4.90662794441540330E-004
   4.1924999999999999      -5.24610048549334915E-004 -4.92442278808448929E-004
   4.1950000000000003      -5.23626404238632277E-004 -4.94211212645135050E-004
   4.1974999999999998      -5.22645495246682932E-004 -4.95969791954850190E-004
   4.2000000000000002      -5.21667245039363005E-004 -4.97718206376179893E-004
   4.2024999999999997      -5.20691579651127762E-004 -4.99456639464261501E-004
   4.2050000000000001      -5.19718427572513162E-004 -5.01185268956333570E-004
   4.2074999999999996      -5.18747719643844365E-004 -5.02904267022649741E-004
   4.2100000000000000      -5.17779388954720757E-004 -5.04613800503749660E-004
   4.2125000000000004      -5.16813370748919277E-004 -5.06314031134957464E-004
   4.2149999999999999      -5.15849602334351532E-004 -5.08005115758955656E-004
   4.2175000000000002      -5.14888022997755197E-004 -5.09687206527186833E-004
   4.2199999999999998      -5.13928573923818819E-004 -5.11360451090794258E-004
   4.2225000000000001      -5.12971198118469525E-004 -5.13024992781753128E-004
   4.2249999999999996      -5.12015840336049548E-004 -5.14680970784803997E-004
   4.2275000000000000      -5.11062447010161153E-004 -5.16328520300749351E-004
   4.2300000000000004      -5.10110966187948909E-004 -5.17967772701633075E-004
   4.2324999999999999      -5.09161347467611703E-004 -5.19598855678295060E-004
   4.2350000000000003      -5.08213541938961027E-004 -5.21221893380750876E-004
   4.2374999999999998      -5.07267502126835601E-004 -5.22837006551809071E-004
   4.2400000000000002      -5.06323181937259567E-004 -5.24444312654374933E-004
   4.2424999999999997      -5.05380536605520478E-004 -5.26043925992107880E-004
   4.2450000000000001      -5.04439522649140193E-004 -5.27635957827022706E-004
   4.2474999999999996      -5.03500097818507675E-004 -5.29220516486958404E-004
   4.2500000000000000      -5.02562221054059515E-004 -5.30797707472600963E-004
   4.3262499999999999      -4.74528325873255891E-004 -5.75813335871736129E-004
   4.4024999999999999      -4.47161536030398897E-004 -6.16041089256626835E-004
   4.4787499999999998      -4.20073074088457132E-004 -6.52618474372020389E-004
   4.5549999999999997      -3.93062196552114603E-004 -6.86225777974739043E-004
   4.6312499999999996      -3.66022961369891599E-004 -7.17307360506195570E-004
   4.7074999999999996      -3.38901748151022647E-004 -7.46172913283414630E-004
   4.7837500000000004      -3.11675566670668099E-004 -7.73049486659413551E-004
   4.8600000000000003      -2.84340046386670714E-004 -7.98110555848459478E-004
   4.9362500000000002      -2.56902375621663156E-004 -8.21493322148497728E-004
   5.0125000000000002      -2.29376957905743219E-004 -8.43309537852180205E-004
   5.0887500000000001      -2.01782645610606060E-004 -8.63652557422513113E-004
   5.1650000000000000      -1.74140931266698179E-004 -8.82602086150588634E-004
   5.2412500000000000      -1.46474741890827886E-004 -9.00227468843396370E-004
   5.3174999999999999      -1.18807624695339568E-004 -9.16590022875823419E-004
   5.3937499999999998      -9.11631931536101796E-005 -9.31744728127836428E-004
   5.4699999999999998      -6.35647498646973438E-005 -9.45741473806386104E-004
   5.5462499999999997      -3.60350315049143014E-005 -9.58625993571540097E-004
   5.6224999999999996      -8.59603922946770052E-006 -9.70440577383949827E-004
   5.6987500000000004       1.87310704901357493E-005 -9.81224620804542697E-004
   5.7750000000000004       4.59260519611589003E-005 -9.91015054234651530E-004
   5.8512500000000003       7.29696055327097885E-005 -9.99846682313964424E-004
   5.9275000000000002       9.98433907545132185E-005 -1.00775245528618397E-003
   6.0037500000000001       1.26530023724691180E-004 -1.01476368829744607E-003
   6.0800000000000001       1.53013063193595288E-004 -1.02091024036338814E-003
   6.1562500000000000       1.79276988797084003E-004 -1.02622066202961689E-003
   6.2324999999999999       2.05307173862001190E-004 -1.03072231817087070E-003
   6.3087499999999999       2.31089854627925743E-004 -1.03444149120371343E-003
   6.3849999999999998       2.56612097230445187E-004 -1.03740346857046661E-003
   6.4612499999999997       2.81861763452679280E-004 -1.03963261756603994E-003
   6.5375000000000005       3.06827475983366296E-004 -1.04115244987426961E-003
   6.6137499999999996       3.31498583728765360E-004 -1.04198567769795097E-003
   6.6900000000000013       3.55865127576227220E-004 -1.04215426296749890E-003
   6.7662500000000003       3.79917806896080349E-004 -1.04167946081363053E-003
   6.8425000000000002       4.03647946983955099E-004 -1.04058185825496217E-003
   6.9187500000000002       4.27047467586694088E-004 -1.03888140888027595E-003
   6.9949999999999992       4.50108852570325815E-004 -1.03659746407199545E-003
   7.0712500000000000       4.72825120859279792E-004 -1.03374880146835774E-003
   7.1475000000000000       4.95189798570072203E-004 -1.03035365082636450E-003
   7.2237500000000008       5.17196892419046904E-004 -1.02642971781929742E-003
   7.2999999999999998       5.38840864362628521E-004 -1.02199420597587527E-003
   7.3762499999999998       5.60116607452211079E-004 -1.01706383700981380E-003
   7.4524999999999997       5.81019422872494618E-004 -1.01165486973682603E-003
   7.5287499999999987       6.01544998126244063E-004 -1.00578311774439681E-003
   7.6050000000000004       6.21689386324217764E-004 -9.99463965953809909E-004
   7.6812499999999995       6.41448986536416010E-004 -9.92712386192706265E-004
   7.7575000000000003       6.60820525159262111E-004 -9.85542951879222638E-004
   7.8337500000000002       6.79801038252848648E-004 -9.77969851904547964E-004
   7.9100000000000010       6.98387854802824627E-004 -9.70006903789002659E-004
   7.9862500000000001       7.16578580862570549E-004 -9.61667566176840362E-004
   8.0625000000000000       7.34371084532859709E-004 -9.52964950726367904E-004
   8.1387499999999999       7.51763481737902626E-004 -9.43911833444401895E-004
   8.2149999999999999       7.68754122758182816E-004 -9.34520665507355920E-004
   8.2912499999999998       7.85341579481744004E-004 -9.24803583605411260E-004
   8.3674999999999997       8.01524633336320527E-004 -9.14772419841395159E-004
   8.4437499999999996       8.17302263865334641E-004 -9.04438711212323223E-004
   8.5199999999999996       8.32673637911422607E-004 -8.93813708699099001E-004
   8.5962499999999995       8.47638099372217762E-004 -8.82908385988411220E-004
   8.6724999999999994       8.62195159529955280E-004 -8.71733447885323959E-004
   8.7487499999999994       8.76344487715670188E-004 -8.60299338227100648E-004
   8.8249999999999993       8.90085902799697942E-004 -8.48616247849500317E-004
   8.9012499999999992       9.03419364795625271E-004 -8.36694121917571005E-004
   8.9774999999999991       9.16344967071135229E-004 -8.24542667167520280E-004
   9.0537500000000009       9.28862928941719687E-004 -8.12171358859812838E-004
   9.1300000000000008       9.40973588662353351E-004 -7.99589447487770977E-004
   9.2062500000000007       9.52677396797066097E-004 -7.86805965247936714E-004
   9.2825000000000006       9.63974909944469421E-004 -7.73829732277376398E-004
   9.3587500000000006       9.74866784795266330E-004 -7.60669362663910463E-004
   9.4350000000000005       9.85353772497002574E-004 -7.47333270237714349E-004
   9.5112500000000004       9.95436713302266145E-004 -7.33829674156039448E-004
   9.5875000000000004       1.00511653147962628E-003 -7.20166604295897667E-004
   9.6637500000000003       1.01439423047149395E-003 -7.06351906471114127E-004
   9.7400000000000002       1.02327088828861146E-003 -6.92393247489479996E-004
   9.8162500000000001       1.03174765313591315E-003 -6.78298120062521045E-004
   9.8925000000000001       1.03982573926749669E-003 -6.64073847575188470E-004
   9.9687500000000000       1.04750642298932686E-003 -6.49727588667677004E-004
   10.045000000000000       1.05479103927941329E-003 -6.35266341921424766E-004
   10.121200000000000       1.06167658884539920E-003 -6.20706537566315954E-004
   10.197500000000000       1.06817768008512864E-003 -6.06026103540566164E-004
   10.273800000000000       1.07428651108666781E-003 -5.91250633920525535E-004
   10.350000000000000       1.07999738124956910E-003 -5.76406077121931139E-004
   10.426200000000000       1.08532012855380787E-003 -5.61479376054283019E-004
   10.502500000000000       1.09026259299450858E-003 -5.46456905782072896E-004
   10.578799999999999       1.09481919378871524E-003 -5.31364204437238504E-004
   10.654999999999999       1.09898640730535647E-003 -5.16227048752124153E-004
   10.731199999999999       1.10277217766476172E-003 -5.01031425717283888E-004
   10.807499999999999       1.10618247632596331E-003 -4.85762892356272902E-004
   10.883699999999999       1.10921014441341397E-003 -4.70466958061358388E-004
   10.960000000000001       1.11186493821079156E-003 -4.55108855981107305E-004
   11.036300000000001       1.11414447252266885E-003 -4.39713901649926321E-004
   11.112500000000001       1.11604835141811110E-003 -4.24307493154893185E-004
   11.188800000000001       1.11758344968612743E-003 -4.08854241313220924E-004
   11.265000000000001       1.11874763739549556E-003 -3.93399586368569428E-004
   11.341200000000001       1.11954507901806943E-003 -3.77928117263826718E-004
   11.417500000000000       1.11997802978872573E-003 -3.62424234442874319E-004
   11.493800000000000       1.12004715176600394E-003 -3.46912878305267222E-004
   11.570000000000000       1.11975502750855755E-003 -3.31418933019318100E-004
   11.646200000000000       1.11910395291317370E-003 -3.15926513170617447E-004
   11.722500000000000       1.11809435016826855E-003 -3.00419650471525287E-004
   11.798800000000000       1.11672883484421762E-003 -2.84922956065108382E-004
   11.875000000000000       1.11501189661836024E-003 -2.69460901488195357E-004
   11.951200000000000       1.11294398373948042E-003 -2.54017259811298443E-004
   12.027500000000000       1.11052370844243816E-003 -2.38575818668820518E-004
   12.103800000000000       1.10775558084050176E-003 -2.23160802842438199E-004
   12.180000000000000       1.10464593943395708E-003 -2.07796220470043698E-004
   12.256200000000000       1.10119341201245289E-003 -1.92465624974307096E-004
   12.332500000000000       1.09739482976612974E-003 -1.77152673538054812E-004
   12.408799999999999       1.09325654237847061E-003 -1.61881149881194536E-004
   12.484999999999999       1.08878668222869368E-003 -1.46674549228676602E-004
   12.561199999999999       1.08398208722980090E-003 -1.31516314975283302E-004
   12.637499999999999       1.07883783853002322E-003 -1.16390076248517512E-004
   12.713699999999999       1.07336946360337944E-003 -1.01338837979487840E-004
   12.789999999999999       1.06756465619242940E-003 -8.63263919544018503E-005
   12.866299999999999       1.06143242360388131E-003 -7.13757637904858144E-005
   12.942500000000003       1.05498348770641584E-003 -5.65095932438972073E-005
   13.018800000000001       1.04820296447858232E-003 -4.16919718291899685E-005
   13.095000000000001       1.04111066381145831E-003 -2.69647858676720455E-005
   13.171199999999999       1.03369994201544212E-003 -1.23115548498230263E-005
   13.247500000000000       1.02596248049034396E-003  2.28386991101321845E-006
   13.323800000000002       1.01790982948115022E-003  1.67993244884400880E-005
   13.400000000000000       1.00955518751798495E-003  3.12131181911941372E-005
   13.476200000000000       1.00089022462313969E-003  4.55415617686909287E-005
   13.552499999999998       9.91904976918947696E-004  5.98005697025425094E-005
   13.628800000000000       9.82612629215259652E-004  7.39686070870893334E-005
   13.705000000000000       9.73027970655499126E-004  8.80246653575061884E-005
   13.781200000000000       9.63141021582029390E-004  1.01984807412199970E-004
   13.857500000000000       9.52940209323189418E-004  1.15864639870386142E-004
   13.933799999999998       9.42440305516719029E-004  1.29643296375695258E-004
   14.010000000000002       9.31657643238149825E-004  1.43300486058736459E-004
   14.086200000000000       9.20580631201358920E-004  1.56851950982364314E-004
   14.162500000000000       9.09196126114187046E-004  1.70312921447337775E-004
   14.238799999999999       8.97520441406922907E-004  1.83663236827410472E-004
   14.315000000000000       8.85571409800076613E-004  1.96883358060578087E-004
   14.391200000000000       8.73335867387519272E-004  2.09988640050720008E-004
   14.467499999999999       8.60799138656334227E-004  2.22993874682800498E-004
   14.543799999999999       8.47979034455516897E-004  2.35879642874654480E-004
   14.619999999999997       8.34894843250205427E-004  2.48627189912097838E-004
   14.696200000000001       8.21531866657028388E-004  2.61251422152560518E-004
   14.772500000000001       8.07873934647944944E-004  2.73766635047779439E-004
   14.848799999999999       7.93940312040426950E-004  2.86154183735259210E-004
   14.924999999999999       7.79751700660511675E-004  2.98396127461417215E-004
   15.001200000000003       7.65291906596966528E-004  3.10506866531727989E-004
   15.077500000000001       7.50543304049167354E-004  3.22500146023924268E-004
   15.153800000000000       7.35526570647539657E-004  3.34358126336263756E-004
   15.230000000000000       7.20263781187706602E-004  3.46063709432009961E-004
   15.306200000000000       7.04737285290754005E-004  3.57630737515931304E-004
   15.382500000000002       6.88928039612871253E-004  3.69072356583848786E-004
   15.458800000000000       6.72858093385028796E-004  3.80371562300969141E-004
   15.535000000000000       6.56550853802547753E-004  3.91512126785748460E-004
   15.611199999999998       6.39987251429523533E-004  4.02507285539829710E-004
   15.687500000000000       6.23146862001827434E-004  4.13369539178820697E-004
   15.763800000000002       6.06053066255718312E-004  4.24082745617299073E-004
   15.840000000000000       5.88730564409836342E-004  4.34631571270720392E-004
   15.916200000000000       5.71158905939493449E-004  4.45028598434146891E-004
   15.992499999999998       5.53316324207382931E-004  4.55285639174791751E-004
   16.068800000000000       5.35227493499491262E-004  4.65387438815578216E-004
   16.145000000000000       5.16918370488004858E-004  4.75319581963889548E-004
   16.221200000000000       4.98367162805542154E-004  4.85093956843742720E-004
   16.297499999999999       4.79550797797405207E-004  4.94721647452023142E-004
   16.373799999999999       4.60495206360325043E-004  5.04188312716085697E-004
   16.449999999999999       4.41227564205038465E-004  5.13480479123801584E-004
   16.526199999999999       4.21724772546348619E-004  5.22609302146542537E-004
   16.602499999999999       4.01962488952307257E-004  5.31585102316596710E-004
   16.678799999999999       3.81967862008558375E-004  5.40394474068660985E-004
   16.754999999999999       3.61769249637973933E-004  5.49024906355627873E-004
   16.831199999999999       3.41342282753176083E-004  5.57486784431433053E-004
   16.907499999999999       3.20661384438139497E-004  5.65789628890725873E-004
   16.983799999999999       2.99754886467735321E-004  5.73920990746012256E-004
   17.059999999999999       2.78652294539964089E-004  5.81869339667003774E-004
   17.136199999999999       2.57328006796394529E-004  5.89644256754428219E-004
   17.212499999999999       2.35755248932088113E-004  5.97254431839374885E-004
   17.288799999999998       2.13963501742488524E-004  6.04688393853672476E-004
   17.364999999999998       1.91983385044798761E-004  6.11935613602062147E-004
   17.441199999999998       1.69788099245169518E-004  6.19004838027740448E-004
   17.517499999999998       1.47349706356203822E-004  6.25903897779822517E-004
   17.593800000000002       1.24698800356471654E-004  6.32622318744403053E-004
   17.670000000000002       1.01867080412917013E-004  6.39150590970233800E-004
   17.746200000000002       7.88265826468370075E-005  6.45496597180531657E-004
   17.822500000000002       5.55482385254950614E-005  6.51667279693707736E-004
   17.898800000000001       3.20637218024065896E-005  6.57653178395306137E-004
   17.975000000000001       8.40577868670179902E-006  6.63445817624205673E-004
   18.051200000000001      -1.54546838285799446E-005  6.69052187530752704E-004
   18.127500000000001      -3.95478300244935804E-005  6.74478315715750583E-004
   18.203800000000001      -6.38409376405487934E-005  6.79715773474606202E-004
   18.280000000000001      -8.83002442663370342E-005  6.84757135884185011E-004
   18.356200000000001      -1.12955937957639406E-004  6.89608476143836898E-004
   18.432500000000001      -1.37839245951337211E-004  6.94274884592432223E-004
   18.508800000000001      -1.62916429925830596E-004  6.98748980485669989E-004
   18.585000000000001      -1.88152743529371560E-004  7.03024405423183533E-004
   18.661200000000001      -2.13579438188968762E-004  7.07106291948381149E-004
   18.737500000000001      -2.39228772937492081E-004  7.10998769894383392E-004
   18.813800000000001      -2.65066025446366964E-004  7.14695521280587815E-004
   18.890000000000001      -2.91055496230220243E-004  7.18191266886861104E-004
   18.966200000000001      -3.17229467628885790E-004  7.21490175221628852E-004
   19.042500000000000      -3.43621198249529486E-004  7.24595393807560858E-004
   19.118800000000000      -3.70195011319119120E-004  7.27501681040720644E-004
   19.195000000000000      -3.96914283125420896E-004  7.30204850180431512E-004
   19.271200000000000      -4.23812294454602005E-004  7.32708085193839280E-004
   19.347500000000000      -4.50923272175206139E-004  7.35013532549763367E-004
   19.423700000000000      -4.78174736754583441E-004  7.37114416701925438E-004
   19.500000000000000      -5.05636803895439428E-004  7.39015529786982931E-004
   19.576300000000000      -5.33272421115750235E-004  7.40713270835609739E-004
   19.652500000000000      -5.61043633713785876E-004  7.42205115864262750E-004
   19.728800000000000      -5.89021943398516110E-004  7.43494291882773627E-004
   19.805000000000000      -6.17132633489042961E-004  7.44576742953351233E-004
   19.881200000000000      -6.45410890856344330E-004  7.45453627342626286E-004
   19.957500000000000      -6.73892789242534437E-004  7.46125034194430967E-004


==> anc/M2_3_5_v2.dat <==
  2.12500000000000015E-002 -2.81215964384487374E-012 -1.54616380906347648E-010
  4.49999999999999983E-002 -2.09728397672129929E-008 -4.91631359023744966E-009
  6.87500000000000056E-002 -4.90868185910221851E-008 -1.15211661240092161E-008
  9.24999999999999989E-002 -8.91038446884538393E-008 -2.09401180603900697E-008
  0.11625000000000002      -1.41123289725691244E-007 -3.32073663362637140E-008
  0.14000000000000001      -2.05246135822881150E-007 -4.83577110923398716E-008
  0.16375000000000001      -2.81575011492547030E-007 -6.64265696644574056E-008
  0.18750000000000000      -3.70214228594574369E-007 -8.74499909804939158E-008
  0.21124999999999999      -4.71269820342786868E-007 -1.11464670377086065E-007
  0.23499999999999999      -5.84849580399553234E-007 -1.38507964850950515E-007
  0.25874999999999998      -7.11063103096369634E-007 -1.68617908760207748E-007
  0.28249999999999997      -8.50021824819909665E-007 -2.01833229991756270E-007
  0.30625000000000002      -1.00183906660470754E-006 -2.38193366611418767E-007
  0.33000000000000002      -1.16663007797532384E-006 -2.77738484014284421E-007
  0.35375000000000001      -1.34451208208267740E-006 -3.20509492593419914E-007
  0.37750000000000000      -1.53560432218109815E-006 -3.66548065945897288E-007
  0.40125000000000000      -1.74002810949465821E-006 -4.15896659635894913E-007
  0.42499999999999999      -1.95790687252340482E-006 -4.68598530535500332E-007
  0.44874999999999998      -2.18936620784231802E-006 -5.24697756764731037E-007
  0.47249999999999992      -2.43453393244809991E-006 -5.84239258253242685E-007
  0.49625000000000008      -2.69354013771133481E-006 -6.47268817947176483E-007
  0.52000000000000002      -2.96651724499407805E-006 -7.13833103685654920E-007
  0.54374999999999996      -3.25360006299558948E-006 -7.83979690772535708E-007
  0.56750000000000000      -3.55492584689172621E-006 -8.57757085270160033E-007
  0.59125000000000005      -3.87063435933652753E-006 -9.35214748043084423E-007
  0.61499999999999999      -4.20086793339747224E-006 -1.01640311958104396E-006
  0.63875000000000004      -4.54577153749933115E-006 -1.10137364563173703E-006
  0.66249999999999998      -4.90549284245481514E-006 -1.19017880367544581E-006
  0.68625000000000003      -5.28018229066397451E-006 -1.28287213027502709E-006
  0.70999999999999996      -5.66999316756797478E-006 -1.37950824933632528E-006
  0.73375000000000001      -6.07508167544706080E-006 -1.48014290131576616E-006
  0.75749999999999995      -6.49560700965655686E-006 -1.58483297341364528E-006
  0.78125000000000000      -6.93173143739945106E-006 -1.69363653079344745E-006
  0.80500000000000016      -7.38362037913862143E-006 -1.80661284886946747E-006
  0.82875000000000010      -7.85144249275683696E-006 -1.92382244670714504E-006
  0.85250000000000004      -8.33536976057797151E-006 -2.04532712158261144E-006
  0.87624999999999997      -8.83557757936831262E-006 -2.17118998475029771E-006
  0.90000000000000002      -9.35224485344279492E-006 -2.30147549846985994E-006
  0.92374999999999996      -9.88555409100714924E-006 -2.43624951434625850E-006
  0.94750000000000001      -1.04356915038736366E-005 -2.57557931303963456E-006
  0.97124999999999995      -1.10028471106947541E-005 -2.71953364540427097E-006
  0.99500000000000000      -1.15872148438669818E-005 -2.86818277511930438E-006
   1.0187500000000000      -1.21889926602641012E-005 -3.02159852287679805E-006
   1.0425000000000000      -1.28083826559680963E-005 -3.17985431219639360E-006
   1.0662499999999999      -1.34455911851743526E-005 -3.34302521693931126E-006
   1.0900000000000001      -1.41008289834570721E-005 -3.51118801059837485E-006
   1.1137500000000000      -1.47743112955907260E-005 -3.68442121744472663E-006
   1.1375000000000000      -1.54662580081340300E-005 -3.86280516561644823E-006
   1.1612499999999999      -1.61768937869934513E-005 -4.04642204223867953E-006
   1.1850000000000001      -1.69064482201958531E-005 -4.23535595066984955E-006
   1.2087500000000000      -1.76551559661116920E-005 -4.42969296997397558E-006
   1.2324999999999999      -1.84232569073841090E-005 -4.62952121672425318E-006
   1.2562500000000001      -1.92109963108331076E-005 -4.83493090924936424E-006
   1.2800000000000000      -2.00186249936190434E-005 -5.04601443444000238E-006
   1.3037500000000000      -2.08463994959662727E-005 -5.26286641724003440E-006
   1.3274999999999999      -2.16945822608132298E-005 -5.48558379296587518E-006
   1.3512500000000001      -2.25634418204360792E-005 -5.71426588252048838E-006
   1.3750000000000000      -2.34532529911158028E-005 -5.94901447082942260E-006
   1.3987499999999999      -2.43642970752827484E-005 -6.18993388841686888E-006
   1.4225000000000001      -2.52968620722368478E-005 -6.43713109646380972E-006
   1.4462500000000000      -2.62512428975892626E-005 -6.69071577545322139E-006
   1.4700000000000000      -2.72277416119190600E-005 -6.95080041760004633E-006
   1.4937499999999999      -2.82266676591202278E-005 -7.21750042326280413E-006
   1.5175000000000001      -2.92483381149436480E-005 -7.49093420154654082E-006
   1.5412500000000000      -3.02930779462698028E-005 -7.77122327531942043E-006
   1.5649999999999999      -3.13612202816815946E-005 -8.05849239087964937E-006
   1.5887500000000001      -3.24531066939429423E-005 -8.35286963252417369E-006
   1.6125000000000000      -3.35690874950269401E-005 -8.65448654228694214E-006
   1.6362500000000000      -3.47095220443793871E-005 -8.96347824513204438E-006
   1.6599999999999999      -3.58747790711481858E-005 -9.27998357990521132E-006
   1.6837500000000001      -3.70652370111565285E-005 -9.60414523636792683E-006
   1.7075000000000000      -3.82812843594506337E-005 -9.93610989865958937E-006
   1.7312500000000000      -3.95233200393075833E-005 -1.02760283955568150E-005
   1.7549999999999999      -4.07917537886495440E-005 -1.06240558579238486E-005
   1.7787500000000001      -4.20870065648747683E-005 -1.09803518837756560E-005
   1.8025000000000000      -4.34095109691876130E-005 -1.13450807114041830E-005
   1.8262499999999999      -4.47597116915831580E-005 -1.17184114010504693E-005
   1.8499999999999999      -4.61380659777260607E-005 -1.21005180256393448E-005
   1.8737499999999998      -4.75450441190506569E-005 -1.24915798711308280E-005
   1.8974999999999997      -4.89811299675064335E-005 -1.28917816470824841E-005
   1.9212499999999997      -5.04468214764764467E-005 -1.33013137080611780E-005
   1.9450000000000001      -5.19426312695102013E-005 -1.37203722865896878E-005
   1.9687500000000000      -5.34690872386347045E-005 -1.41491597383656229E-005
   1.9924999999999999      -5.50267331741422115E-005 -1.45878848005460267E-005
   2.0162499999999999      -5.66161294278976610E-005 -1.50367628639524414E-005
   2.0400000000000000      -5.82378536123686000E-005 -1.54960162601177762E-005
   2.0637500000000002      -5.98925013377512290E-005 -1.59658745641690063E-005
   2.0874999999999999      -6.15806869897595708E-005 -1.64465749146192155E-005
   2.1112500000000001      -6.33030445508457466E-005 -1.69383623512291569E-005
   2.1349999999999998      -6.50602284678489592E-005 -1.74414901721942239E-005
   2.1587499999999999      -6.68529145693176608E-005 -1.79562203120154763E-005
   2.1825000000000001      -6.86818010360197573E-005 -1.84828237415294421E-005
   2.2062499999999998      -7.05476094284548044E-005 -1.90215808916948562E-005
   2.2300000000000000      -7.24510857755086184E-005 -1.95727821028740462E-005
   2.2537500000000001      -7.43930017287519114E-005 -2.01367281014973998E-005
   2.2774999999999999      -7.63741557872803987E-005 -2.07137305061670077E-005
   2.3012500000000000      -7.83953745984354659E-005 -2.13041123654402129E-005
   2.3250000000000002      -8.04575143448650853E-005 -2.19082087310018035E-005
   2.3487499999999999      -8.25614621966665305E-005 -2.25263672613779331E-005
   2.3725000000000001      -8.47081379040145858E-005 -2.31589488777390206E-005
   2.3962500000000002      -8.68984954458498809E-005 -2.38063284499527846E-005
   2.4199999999999999      -8.91335248193646316E-005 -2.44688955371859625E-005
   2.4437500000000001      -9.14142539301829950E-005 -2.51470551734709064E-005
   2.4674999999999998      -9.37417506278950553E-005 -2.58412287119313912E-005
   2.4912500000000000      -9.61171248827676755E-005 -2.65518547281744921E-005
   2.5150000000000001      -9.85415310761070181E-005 -2.72793899769885181E-005
   2.5387499999999998      -1.01016170542624629E-004 -2.80243104425001483E-005
   2.5625000000000000      -1.03542294208464237E-004 -2.87871124408077572E-005
   2.5862500000000002      -1.06121205470723656E-004 -2.95683138177195171E-005
   2.6099999999999999      -1.08754263284864988E-004 -3.03684552349926480E-005
   2.6337500000000000      -1.11442885488975663E-004 -3.11881015560209647E-005
   2.6575000000000002      -1.14188552387477216E-004 -3.20278433405007086E-005
   2.6812499999999999      -1.16992810619482123E-004 -3.28882984587043189E-005
   2.7050000000000001      -1.19857277339940497E-004 -3.37701138372360483E-005
   2.7287499999999998      -1.22783644745074692E-004 -3.46739673495627691E-005
   2.7524999999999999      -1.25773684977421412E-004 -3.56005698662302522E-005
   2.7762500000000001      -1.28829255450168460E-004 -3.65506674815226844E-005
   2.7999999999999998      -1.31952304635478992E-004 -3.75250439354420399E-005
   2.8237500000000000      -1.35144878367244789E-004 -3.85245232523168473E-005
   2.8475000000000001      -1.38409126715326202E-004 -3.95499726201522611E-005
   2.8712499999999999      -1.41747311495985889E-004 -4.06023055380688261E-005
   2.8950000000000000      -1.45161814492067583E-004 -4.16824852629273939E-005
   2.9187500000000002      -1.48655146466758595E-004 -4.27915285905909867E-005
   2.9424999999999999      -1.52229957066739779E-004 -4.39305100123468431E-005
   2.9662500000000001      -1.55889045724539102E-004 -4.51005662929451388E-005
   2.9900000000000002      -1.59635373686297982E-004 -4.63029015236626659E-005
   3.0137499999999999      -1.63472077310494767E-004 -4.75387927119893844E-005
   3.0375000000000001      -1.67402482805957656E-004 -4.88095959792016245E-005
   3.0612499999999998      -1.71430122604561435E-004 -5.01167534485537095E-005
   3.0850000000000000      -1.75558753596172853E-004 -5.14618009204660849E-005
   3.1087500000000001      -1.79792377491892497E-004 -5.28463764474049411E-005
   3.1324999999999998      -1.84135263627821516E-004 -5.42722299407387838E-005
   3.1562500000000000      -1.88591974577286112E-004 -5.57412339654859626E-005
   3.1800000000000002      -1.93167395006960737E-004 -5.72553959075113779E-005
   3.2037499999999999      -1.97866764294562608E-004 -5.88168717326219539E-005
   3.2275000000000000      -2.02695713526501091E-004 -6.04279815997514830E-005
   3.2512500000000006      -2.07660307617910854E-004 -6.20912276430743117E-005
   3.2749999999999999      -2.12767093451197807E-004 -6.38093143031324148E-005
   3.2987500000000005      -2.18023155120919252E-004 -6.55851716684369558E-005
   3.3224999999999998      -2.23436177613452083E-004 -6.74219823911817261E-005
   3.3462500000000004      -2.29014520554275507E-004 -6.93232128699411160E-005
   3.3700000000000001      -2.34767304043475140E-004 -7.12926495569178234E-005
   3.3937500000000003      -2.40704509098406232E-004 -7.33344414589458959E-005
   3.4175000000000000      -2.46837095835883359E-004 -7.54531501658788203E-005
   3.4412500000000001      -2.53177143642752632E-004 -7.76538091819522889E-005
   3.4649999999999999      -2.59738017706319184E-004 -7.99419945061984613E-005
   3.4887500000000000      -2.66534569847387125E-004 -8.23239096777494462E-005
   3.5124999999999997      -2.73583380825621620E-004 -8.48064885055509530E-005
   3.5362499999999999      -2.80903056909077376E-004 -8.73975207529146164E-005
   3.5599999999999996      -2.88514594171206183E-004 -9.01058067020344696E-005
   3.5837500000000002      -2.96441833524594930E-004 -9.29413501033212966E-005
   3.6074999999999995      -3.04712032745188023E-004 -9.59156009141869190E-005
   3.6312500000000001      -3.13356596446056376E-004 -9.90417650950239594E-005
   3.6549999999999994      -3.22412020316428826E-004 -1.02335205437865506E-004
   3.6787500000000000      -3.31921132166429489E-004 -1.05813968504739716E-004
   3.7025000000000001      -3.41934752676667042E-004 -1.09499489919070078E-004
   3.7262499999999998      -3.52513964365357689E-004 -1.13417558107655240E-004
   3.7500000000000000      -3.63733284555689865E-004 -1.17599662355928280E-004
   3.7525000000000004      -3.64955081052589748E-004 -1.18056756774422028E-004
   3.7549999999999999      -3.66185094559892243E-004 -1.18517252344315274E-004
   3.7574999999999998      -3.67423449580528264E-004 -1.18981201756373887E-004
   3.7599999999999998      -3.68670273930648651E-004 -1.19448659095633728E-004
   3.7624999999999997      -3.69925698665418766E-004 -1.19919679829138826E-004
   3.7650000000000001      -3.71189858117008562E-004 -1.20394320830423778E-004
   3.7675000000000005      -3.72462890617086752E-004 -1.20872640626628003E-004
   3.7700000000000000      -3.73744937734628844E-004 -1.21354699164781738E-004
   3.7725000000000000      -3.75036145016351661E-004 -1.21840558065963841E-004
   3.7749999999999999      -3.76336661980529973E-004 -1.22330280638097480E-004
   3.7774999999999999      -3.77646642272221500E-004 -1.22823931941810763E-004
   3.7799999999999994      -3.78966243825133806E-004 -1.23321578859237745E-004
   3.7825000000000006      -3.80295629031774047E-004 -1.23823290166338477E-004
   3.7850000000000001      -3.81634964922391825E-004 -1.24329136608957607E-004
   3.7875000000000001      -3.82984423353908412E-004 -1.24839190983068134E-004
   3.7900000000000000      -3.84344181205695582E-004 -1.25353528218235893E-004
   3.7925000000000000      -3.85714420592187272E-004 -1.25872225467622671E-004
   3.7949999999999995      -3.87095329080621429E-004 -1.26395362200786059E-004
   3.7974999999999999      -3.88487099923953629E-004 -1.26923020302624413E-004
   3.8000000000000003      -3.89889932306058506E-004 -1.27455284177605281E-004
   3.8025000000000002      -3.91304031600731830E-004 -1.27992240859861167E-004
   3.8050000000000002      -3.92729609645435778E-004 -1.28533980129556520E-004
   3.8075000000000001      -3.94166885030857242E-004 -1.29080594635972627E-004
   3.8099999999999996      -3.95616083407375843E-004 -1.29632180027787486E-004
   3.8125000000000000      -3.97077437809700894E-004 -1.30188835091076742E-004
   3.8150000000000004      -3.98551189000984161E-004 -1.30750661895595631E-004
   3.8174999999999999      -4.00037585837877238E-004 -1.31317765949966908E-004
   3.8199999999999998      -4.01536885651409062E-004 -1.31890256364242619E-004
   3.8224999999999998      -4.03049354685449789E-004 -1.32468246033721641E-004
   3.8249999999999997      -4.04575268575838661E-004 -1.33051851838690566E-004
   3.8275000000000001      -4.06114912520987600E-004 -1.33641194745394605E-004
   3.8300000000000005      -4.07668582249964796E-004 -1.34236400172158330E-004
   3.8325000000000000      -4.09236584237458918E-004 -1.34837598111090180E-004
   3.8350000000000000      -4.10819236331518738E-004 -1.35444923388889466E-004
   3.8374999999999999      -4.12416868503876594E-004 -1.36058515971846104E-004
   3.8399999999999999      -4.14029823061983100E-004 -1.36678521097305952E-004
   3.8424999999999994      -4.15658455907385856E-004 -1.37305089754534047E-004
   3.8450000000000006      -4.17303136927351509E-004 -1.37938378884478878E-004
   3.8475000000000001      -4.18964250871498511E-004 -1.38578551744593495E-004
   3.8500000000000001      -4.20642198206401259E-004 -1.39225778271999888E-004
   3.8525000000000000      -4.22337396025443076E-004 -1.39880235470979489E-004
   3.8550000000000000      -4.24050279046371548E-004 -1.40542107836086452E-004
   3.8574999999999995      -4.25781300667977571E-004 -1.41211587802065133E-004
   3.8599999999999999      -4.27530934119740185E-004 -1.41888876232462301E-004
   3.8625000000000003      -4.29299673702159879E-004 -1.42574182946965161E-004
   3.8650000000000002      -4.31088036128824911E-004 -1.43267727291996819E-004
   3.8675000000000002      -4.32896561980603109E-004 -1.43969738758984871E-004
   3.8700000000000001      -4.34725817283639808E-004 -1.44680457655269940E-004
   3.8724999999999996      -4.36576395224293060E-004 -1.45400135833240662E-004
   3.8750000000000000      -4.38448918015843601E-004 -1.46129037484000302E-004
   3.8775000000000004      -4.40344038936146202E-004 -1.46867440003494267E-004
   3.8799999999999999      -4.42262444540734751E-004 -1.47615634934346475E-004
   3.8824999999999998      -4.44204857109119970E-004 -1.48373929004634895E-004
   3.8849999999999998      -4.46172037300700990E-004 -1.49142645258001168E-004
   3.8874999999999997      -4.48164787084420670E-004 -1.49922124299052529E-004
   3.8900000000000001      -4.50183952953060317E-004 -1.50712725660625424E-004
   3.8925000000000005      -4.52230429503308812E-004 -1.51514829323408720E-004
   3.8950000000000000      -4.54305163317569980E-004 -1.52328837370341004E-004
   3.8975000000000000      -4.56409157341325096E-004 -1.53155175845091370E-004
   3.8999999999999999      -4.58543475836654534E-004 -1.53994296846918211E-004
   3.9024999999999999      -4.60709249219519218E-004 -1.54846680635282714E-004
   3.9049999999999994      -4.62907680857793408E-004 -1.55712838448474836E-004
   3.9075000000000006      -4.65140053127038693E-004 -1.56593315136872852E-004
   3.9100000000000001      -4.67407735552684495E-004 -1.57488692570525161E-004
   3.9125000000000001      -4.69712192570801974E-004 -1.58399593002427367E-004
   3.9150000000000000      -4.72054993578353019E-004 -1.59326683299448787E-004
   3.9175000000000000      -4.74437823663131268E-004 -1.60270679515107359E-004
   3.9199999999999995      -4.76862495941897131E-004 -1.61232352135563524E-004
   3.9224999999999999      -4.79330965645714195E-004 -1.62212532068501357E-004
   3.9250000000000003      -4.81845346264920334E-004 -1.63212117507735593E-004
   3.9275000000000002      -4.84407928134497384E-004 -1.64232081835432415E-004
   3.9300000000000002      -4.87021199926642595E-004 -1.65273482760428084E-004
   3.9325000000000001      -4.89687873626820994E-004 -1.66337472937658806E-004
   3.9349999999999996      -4.92410913709607091E-004 -1.67425312373260603E-004
   3.9375000000000000      -4.95193571411620169E-004 -1.68538382996852445E-004
   3.9400000000000004      -4.98039425232498986E-004 -1.69678205882030592E-004
   3.9424999999999999      -5.00952429120272340E-004 -1.70846461733192557E-004
   3.9449999999999998      -5.03936970233965619E-004 -1.72045015440438841E-004
   3.9474999999999998      -5.06997938227178482E-004 -1.73275945568134368E-004
   3.9499999999999997      -5.10140810929868033E-004 -1.74541580707795796E-004
   3.9525000000000001      -5.13371757101402067E-004 -1.75844543277382613E-004
   3.9550000000000005      -5.16697766658317874E-004 -1.77187804795330187E-004
   3.9575000000000000      -5.20126811956372784E-004 -1.78574754499967198E-004
   3.9600000000000000      -5.23668053286076860E-004 -1.80009286710410964E-004
   3.9624999999999999      -5.27332103005365453E-004 -1.81495913129047821E-004
   3.9649999999999999      -5.31131370425220019E-004 -1.83039909476354166E-004
   3.9674999999999994      -5.35080519831734251E-004 -1.84647510227277823E-004
   3.9700000000000006      -5.39197090631153889E-004 -1.86326172275915624E-004
   3.9725000000000001      -5.43502355835498506E-004 -1.88084939932942009E-004
   3.9750000000000001      -5.48022541376529657E-004 -1.89934963339554559E-004
   3.9775000000000000      -5.52790611917087908E-004 -1.91890257678692708E-004
   3.9800000000000000      -5.57848979309647809E-004 -1.93968854784741995E-004
   3.9824999999999995      -5.63253800480093447E-004 -1.96194630299615681E-004
   3.9849999999999999      -5.69082169089263692E-004 -1.98600361342092454E-004
   3.9875000000000003      -5.75445025968414001E-004 -2.01233215260814479E-004
   3.9900000000000002      -5.82512565066964664E-004 -2.04165550899309292E-004
   3.9925000000000002      -5.90571153579800591E-004 -2.07519117840109337E-004
   3.9950000000000001      -6.00178899369839601E-004 -2.11531194288895673E-004
   3.9974999999999996      -6.12775952132244548E-004 -2.16814048132359821E-004
   4.0000000000000000      -6.43512228801985226E-004 -2.29808374645966396E-004
   4.0025000000000004      -6.30152242861140520E-004 -2.60613574599945566E-004
   4.0049999999999999      -6.24492513571002061E-004 -2.73301607301531700E-004
   4.0075000000000003      -6.20096279706861832E-004 -2.83014199301167961E-004
   4.0099999999999998      -6.16352513107590511E-004 -2.91188447526468904E-004
   4.0125000000000002      -6.13024711235724278E-004 -2.98380731134352062E-004
   4.0149999999999997      -6.09991645816090108E-004 -3.04876246606653324E-004
   4.0175000000000001      -6.07181339144913798E-004 -3.10844331569119065E-004
   4.0199999999999996      -6.04546921040513682E-004 -3.16395262533644532E-004
   4.0225000000000000      -6.02055853409833247E-004 -3.21605599718958178E-004
   4.0250000000000004      -5.99684459081791530E-004 -3.26531057758950856E-004
   4.0274999999999999      -5.97414874221256146E-004 -3.31213675400388572E-004
   4.0300000000000002      -5.95233228631657251E-004 -3.35686095907242622E-004
   4.0324999999999998      -5.93128498760257762E-004 -3.39974265410260387E-004
   4.0350000000000001      -5.91091752281672688E-004 -3.44099210076699471E-004
   4.0374999999999996      -5.89115632309576307E-004 -3.48078249494802460E-004
   4.0400000000000000      -5.87193994433171185E-004 -3.51925850560926435E-004
   4.0425000000000004      -5.85321644641588999E-004 -3.55654244057286215E-004
   4.0449999999999999      -5.83494145818165750E-004 -3.59273879842222368E-004
   4.0475000000000003      -5.81707672136914911E-004 -3.62793769488010346E-004
   4.0499999999999998      -5.79958897552533483E-004 -3.66221748571163351E-004
   4.0525000000000002      -5.78244909156871425E-004 -3.69564680534016686E-004
   4.0549999999999997      -5.76563138926522944E-004 -3.72828617265524897E-004
   4.0579999999999998      -5.74584353620019713E-004 -3.76648584434005900E-004
   4.0599999999999996      -5.73287389358941805E-004 -3.79140398144763068E-004
   4.0625000000000000      -5.71689559048430170E-004 -3.82197322003656676E-004
   4.0650000000000004      -5.70116179931536861E-004 -3.85193563048415167E-004
   4.0674999999999999      -5.68565770863873536E-004 -3.88132615424221583E-004
   4.0700000000000003      -5.67036987734588168E-004 -3.91017650764178832E-004
   4.0724999999999998      -5.65528606434785998E-004 -3.93851558264403585E-004
   4.0750000000000002      -5.64039508451786328E-004 -3.96636978581101801E-004
   4.0774999999999997      -5.62568668610950620E-004 -3.99376332674793427E-004
   4.0800000000000001      -5.61115144586007064E-004 -4.02071846492200438E-004
   4.0824999999999996      -5.59678067878408708E-004 -4.04725572198696613E-004
   4.0850000000000000      -5.58256636015803313E-004 -4.07339406528224276E-004
   4.0875000000000004      -5.56850105782022257E-004 -4.09915106720337545E-004
   4.0899999999999999      -5.55457787311122633E-004 -4.12454304417033551E-004
   4.0925000000000002      -5.54079038916617940E-004 -4.14958517831150240E-004
   4.0949999999999998      -5.52713262546782524E-004 -4.17429162441644748E-004
   4.0975000000000001      -5.51359899775785527E-004 -4.19867560427901660E-004
   4.0999999999999996      -5.50018428255603172E-004 -4.22274949020116713E-004
   4.1025000000000000      -5.48688358565438167E-004 -4.24652487913997317E-004
   4.1050000000000004      -5.47369231405710048E-004 -4.27001265874813905E-004
   4.1074999999999999      -5.46060615091617085E-004 -4.29322306636480144E-004
   4.1100000000000003      -5.44762103308131756E-004 -4.31616574185450009E-004
   4.1124999999999998      -5.43473313093866092E-004 -4.33884977506016067E-004
   4.1150000000000002      -5.42193883025949945E-004 -4.36128374852598705E-004
   4.1174999999999997      -5.40923471581881738E-004 -4.38347577605270697E-004
   4.1200000000000001      -5.39661755658253184E-004 -4.40543353757569408E-004
   4.1224999999999996      -5.38408429231358450E-004 -4.42716431080976967E-004
   4.1250000000000000      -5.37163202120906607E-004 -4.44867499983442175E-004
   4.1275000000000004      -5.35925798903423589E-004 -4.46997216142932250E-004
   4.1299999999999999      -5.34695957884970198E-004 -4.49106202879413904E-004
   4.1325000000000003      -5.33473430178485735E-004 -4.51195053334975697E-004
   4.1349999999999998      -5.32257978857430722E-004 -4.53264332467666017E-004
   4.1375000000000002      -5.31049378179436786E-004 -4.55314578879175401E-004
   4.1399999999999997      -5.29847412873385827E-004 -4.57346306493221558E-004
   4.1425000000000001      -5.28651877483175196E-004 -4.59360006098854081E-004
   4.1449999999999996      -5.27462575765786420E-004 -4.61356146774289234E-004
   4.1475000000000000      -5.26279320130974945E-004 -4.63335177196105114E-004
   4.1500000000000004      -5.25101931128613489E-004 -4.65297526852957570E-004
   4.1524999999999999      -5.23930236971998698E-004 -4.67243607166284317E-004
   4.1550000000000002      -5.22764073096800312E-004 -4.69173812528829622E-004
   4.1574999999999998      -5.21603281752344803E-004 -4.71088521268167831E-004
   4.1600000000000001      -5.20447711620334761E-004 -4.72988096539895468E-004
   4.1624999999999996      -5.19297217463820875E-004 -4.74872887161157243E-004
   4.1650000000000000      -5.18151659797067032E-004 -4.76743228383446173E-004
   4.1675000000000004      -5.17010904579603861E-004 -4.78599442614236457E-004
   4.1699999999999999      -5.15874822930497442E-004 -4.80441840089873280E-004
   4.1725000000000003      -5.14743290861529538E-004 -4.82270719503941319E-004
   4.1749999999999998      -5.13616189027796179E-004 -4.84086368594649485E-004
   4.1775000000000002      -5.12493402494321551E-004 -4.85889064694470195E-004
   4.1799999999999997      -5.11374820517502670E-004 -4.87679075244925719E-004
   4.1825000000000001      -5.10260336340194963E-004 -4.89456658279199472E-004
   4.1849999999999996      -5.09149846999457307E-004 -4.91222062874986285E-004
   4.1875000000000000      -5.08043253145990621E-004 -4.92975529579795370E-004
   4.1900000000000004      -5.06940458874424022E-004 -4.94717290810719784E-004
   4.1924999999999999      -5.05841371563657593E-004 -4.96447571230519496E-004
   4.1950000000000003      -5.04745901726554556E-004 -4.98166588101713569E-004
   4.1974999999999998      -5.03653962868305769E-004 -4.99874551620223219E-004
   4.2000000000000002      -5.02565471352885715E-004 -5.01571665229996765E-004
   4.2024999999999997      -5.01480346277020624E-004 -5.03258125919912760E-004
   4.2050000000000001      -5.00398509351179929E-004 -5.04934124504177761E-004
   4.2074999999999996      -4.99319884787108618E-004 -5.06599845887307620E-004
   4.2100000000000000      -4.98244399191458435E-004 -5.08255469314736045E-004
   4.2125000000000004      -4.97171981465145620E-004 -5.09901168609967021E-004
   4.2149999999999999      -4.96102562708034141E-004 -5.11537112399159700E-004
   4.2175000000000002      -4.95036076128625669E-004 -5.13163464323944168E-004
   4.2199999999999998      -4.93972456958430479E-004 -5.14780383243202961E-004
   4.2225000000000001      -4.92911642370723194E-004 -5.16388023424525560E-004
   4.2249999999999996      -4.91853571403422403E-004 -5.17986534725953848E-004
   4.2275000000000000      -4.90798184885834479E-004 -5.19576062768636535E-004
   4.2300000000000004      -4.89745425369032730E-004 -5.21156749100910258E-004
   4.2324999999999999      -4.88695237059642244E-004 -5.22728731354352378E-004
   4.2350000000000003      -4.87647565756855930E-004 -5.24292143392259208E-004
   4.2374999999999998      -4.86602358792457103E-004 -5.25847115450995845E-004
   4.2400000000000002      -4.85559564975299336E-004 -5.27393774276384026E-004
   4.2424999999999997      -4.84519134528503775E-004 -5.28932243242907448E-004
   4.2450000000000001      -4.83481019055069603E-004 -5.30462642495100624E-004
   4.2474999999999996      -4.82445171470085763E-004 -5.31985089044383097E-004
   4.2500000000000000      -4.81411545963007282E-004 -5.33499696890813498E-004
   4.3262499999999999      -4.50759331200655238E-004 -5.76417868817114139E-004
   4.4024999999999999      -4.21293601714167580E-004 -6.14288609366701573E-004
   4.4787499999999998      -3.92550337683855298E-004 -6.48358878974231645E-004
   4.5549999999999997      -3.64271218375628177E-004 -6.79381014340299082E-004
   4.6312499999999996      -3.36303558459141597E-004 -7.07849678660864572E-004
   4.7074999999999996      -3.08554389516310483E-004 -7.34110966049224723E-004
   4.7837500000000004      -2.80966812307486202E-004 -7.58418847236189912E-004
   4.8600000000000003      -2.53506767531126785E-004 -7.80966939517164387E-004
   4.9362500000000002      -2.26155160034285322E-004 -8.01907571018659255E-004
   5.0125000000000002      -1.98902938496628082E-004 -8.21363812736205135E-004
   5.0887500000000001      -1.71747901902406661E-004 -8.39437388921301150E-004
   5.1650000000000000      -1.44692562323507043E-004 -8.56214056572644462E-004
   5.2412500000000000      -1.17742678728979919E-004 -8.71767369303584638E-004
   5.3174999999999999      -9.09062308035264916E-005 -8.86161375769453966E-004
   5.3937499999999998      -6.41926890741557790E-005 -8.99452595457605661E-004
   5.4699999999999998      -3.76124891709445262E-005 -9.11691492363008284E-004
   5.5462499999999997      -1.11766494829387772E-005 -9.22923592305541717E-004
   5.6224999999999996       1.51035087606873019E-005 -9.33190342563859415E-004
   5.6987500000000004       4.12165671914875974E-005 -9.42529782055082479E-004
   5.7750000000000004       6.71511615589154780E-005 -9.50977070134540088E-004
   5.8512500000000003       9.28960926296145225E-005 -9.58564908464717264E-004
   5.9275000000000002       1.18440406905897334E-004 -9.65323881017570882E-004
   6.0037500000000001       1.43773454611010953E-004 -9.71282730707743840E-004
   6.0800000000000001       1.68884930443146606E-004 -9.76468586413220042E-004
   6.1562500000000000       1.93764901234169077E-004 -9.80907150950697084E-004
   6.2324999999999999       2.18403823595331083E-004 -9.84622857804606528E-004
   6.3087499999999999       2.42792553923712863E-004 -9.87639002869561368E-004
   6.3849999999999998       2.66922352568772791E-004 -9.89977855942607331E-004
   6.4612499999999997       2.90784883552062392E-004 -9.91660755732303237E-004
   6.5375000000000005       3.14372210911334558E-004 -9.92708191333195513E-004
   6.6137499999999996       3.37676792506030389E-004 -9.93139872535686368E-004
   6.6900000000000013       3.60691471934824939E-004 -9.92974790862676112E-004
   6.7662500000000003       3.83409469074073178E-004 -9.92231272860783333E-004
   6.8425000000000002       4.05824369635529429E-004 -9.90927026886541992E-004
   6.9187500000000002       4.27930114060882136E-004 -9.89079184413093433E-004
   6.9949999999999992       4.49720985964934775E-004 -9.86704336612963771E-004
   7.0712500000000000       4.71191600399606804E-004 -9.83818567093882072E-004
   7.1475000000000000       4.92336891980540980E-004 -9.80437481102074213E-004
   7.2237500000000008       5.13152103072127014E-004 -9.76576231859017279E-004
   7.2999999999999998       5.33632772088588080E-004 -9.72249544351845075E-004
   7.3762499999999998       5.53774721984753491E-004 -9.67471736923872965E-004
   7.4524999999999997       5.73574048988041143E-004 -9.62256740946784705E-004
   7.5287499999999987       5.93027111609687190E-004 -9.56618118812943108E-004
   7.6050000000000004       6.12130519962316810E-004 -9.50569080450657270E-004
   7.6812499999999995       6.30881125402250995E-004 -9.44122498535707329E-004
   7.7575000000000003       6.49276010508018780E-004 -9.37290922547907553E-004
   7.8337500000000002       6.67312479401166751E-004 -9.30086591801064966E-004
   7.9100000000000010       6.84988048411482703E-004 -9.22521447557510190E-004
   7.9862500000000001       7.02300437085855785E-004 -9.14607144323754452E-004
   8.0625000000000000       7.19247559537887710E-004 -9.06355060411213539E-004
   8.1387499999999999       7.35827516133821108E-004 -8.97776307834742375E-004
   8.2149999999999999       7.52038585508916970E-004 -8.88881741612040769E-004
   8.2912499999999998       7.67879216906897674E-004 -8.79681968518378232E-004
   8.3674999999999997       7.83348022833522950E-004 -8.70187355344023651E-004
   8.4437499999999996       7.98443772013694209E-004 -8.60408036695962030E-004
   8.5199999999999996       8.13165382640165997E-004 -8.50353922381212623E-004
   8.5962499999999995       8.27511915901225155E-004 -8.40034704405987018E-004
   8.6724999999999994       8.41482569801245417E-004 -8.29459863648697427E-004
   8.7487499999999994       8.55076673104668218E-004 -8.18638676080124940E-004
   8.8249999999999993       8.68293679787278784E-004 -8.07580218950020891E-004
   8.9012499999999992       8.81133163464914004E-004 -7.96293376442168670E-004
   8.9774999999999991       8.93594812183720502E-004 -7.84786845210696886E-004
   9.0537500000000009       9.05678423411421956E-004 -7.73069139657291517E-004
   9.1300000000000008       9.17383899249379193E-004 -7.61148596987888280E-004
   9.2062500000000007       9.28711241857555717E-004 -7.49033382058161227E-004
   9.2825000000000006       9.39660549081705815E-004 -7.36731492015570665E-004
   9.3587500000000006       9.50232010269579206E-004 -7.24250760746063434E-004
   9.4350000000000005       9.60425902261367718E-004 -7.11598863135453545E-004
   9.5112500000000004       9.70242585539960985E-004 -6.98783319158389842E-004
   9.5875000000000004       9.79682500528927932E-004 -6.85811497810376075E-004
   9.6637500000000003       9.88746164030284563E-004 -6.72690620899645160E-004
   9.7400000000000002       9.97434165798927489E-004 -6.59427766714714477E-004
   9.8162500000000001       1.00574716525495184E-003 -6.46029873580183673E-004
   9.8925000000000001       1.01368588833751537E-003 -6.32503743308146884E-004
   9.9687500000000000       1.02125112444210455E-003 -6.18856044509406996E-004
   10.045000000000000       1.02844372381017497E-003 -6.05093315985412981E-004
   10.121200000000000       1.03526024333613995E-003 -5.91231099806305694E-004
   10.197500000000000       1.04171469978124728E-003 -5.77248293602088971E-004
   10.273800000000000       1.04779892216964919E-003 -5.63169198811801414E-004
   10.350000000000000       1.05350673032078481E-003 -5.49018503431043673E-004
   10.426200000000000       1.05884745325611333E-003 -5.34783738835677039E-004
   10.502500000000000       1.06382853841383495E-003 -5.20451882019767236E-004
   10.578799999999999       1.06844394323914551E-003 -5.06047281530721507E-004
   10.654999999999999       1.07268958330811377E-003 -4.91594559266234272E-004
   10.731199999999999       1.07657303041492464E-003 -4.77080368832901401E-004
   10.807499999999999       1.08009999220497394E-003 -4.62490937864719885E-004
   10.883699999999999       1.08326258235091183E-003 -4.47869797046535805E-004
   10.960000000000001       1.08607049683012540E-003 -4.33183769695903872E-004
   11.036300000000001       1.08852077867511478E-003 -4.18457119588002216E-004
   11.112500000000001       1.09061237614784001E-003 -4.03714229199002284E-004
   11.188800000000001       1.09235226734429817E-003 -3.88921319188906614E-004
   11.265000000000001       1.09373740543939170E-003 -3.74121982326893431E-004
   11.341200000000001       1.09477184143397656E-003 -3.59301573403646580E-004
   11.417500000000000       1.09545781018082476E-003 -3.44445249855268988E-004
   11.493800000000000       1.09579531855720307E-003 -3.29577018542314608E-004
   11.570000000000000       1.09578622236005925E-003 -3.14720865527357192E-004
   11.646200000000000       1.09543282396400697E-003 -2.99861698934410139E-004
   11.722500000000000       1.09473563798651052E-003 -2.84984331171009785E-004
   11.798800000000000       1.09369658038471957E-003 -2.70112508305169960E-004
   11.875000000000000       1.09231937666484191E-003 -2.55269870878855384E-004
   11.951200000000000       1.09060459456923847E-003 -2.40441002183353471E-004
   12.027500000000000       1.08855104515676645E-003 -2.25610484493703325E-004
   12.103800000000000       1.08616250137412917E-003 -2.10801738063836545E-004
   12.180000000000000       1.08344450604919368E-003 -1.96037998722076997E-004
   12.256200000000000       1.08039591241214567E-003 -1.81303637994641419E-004
   12.332500000000000       1.07701385037153614E-003 -1.66583113908774761E-004
   12.408799999999999       1.07330390024507972E-003 -1.51899458728010320E-004
   12.484999999999999       1.06927337171846388E-003 -1.37275446222634055E-004
   12.561199999999999       1.06491942716717110E-003 -1.22695338936383791E-004
   12.637499999999999       1.06023754006089781E-003 -1.08143567066008907E-004
   12.713699999999999       1.05524181314152195E-003 -9.36616857962729703E-005
   12.789999999999999       1.04992097577431376E-003 -7.92150420838529291E-005
   12.866299999999999       1.04428322507771972E-003 -6.48259766704239283E-005
   12.942500000000003       1.03833842563567837E-003 -5.05164706179632420E-005
   13.018800000000001       1.03207283570849045E-003 -3.62521492180539672E-005
   13.095000000000001       1.02550474258356690E-003 -2.20735244035819974E-005
   13.171199999999999       1.01862800581541926E-003 -7.96492241321131403E-006
   13.247500000000000       1.01143486890050305E-003  6.08901654197920167E-006
   13.323800000000002       1.00393603692581200E-003  2.00667612668542088E-005
   13.400000000000000       9.96143820755009211E-004  3.39472317271242974E-005
   13.476200000000000       9.88050474236816132E-004  4.77459429226274407E-005
   13.552499999999998       9.79646672577646821E-004  6.14780306227437172E-005
   13.628800000000000       9.70944733952754969E-004  7.51225651136081744E-005
   13.705000000000000       9.61958540630852865E-004  8.86591237304723800E-005
   13.781200000000000       9.52678772220271115E-004  1.02102986515631682E-004
   13.857500000000000       9.43094567553565567E-004  1.15468993161638961E-004
   13.933799999999998       9.33219810858051274E-004  1.28736860263322527E-004
   14.010000000000002       9.23069909222920472E-004  1.41886863375110828E-004
   14.086200000000000       9.12634001455865109E-004  1.54933975797878429E-004
   14.162500000000000       9.01899724096091307E-004  1.67892673673199823E-004
   14.238799999999999       8.90882482433599863E-004  1.80743361961126003E-004
   14.315000000000000       8.79599163651899113E-004  1.93467053344601695E-004
   14.391200000000000       8.68037400642626060E-004  2.06078348635025554E-004
   14.467499999999999       8.56183362448398387E-004  2.18591298751005889E-004
   14.543799999999999       8.44053930616438610E-004  2.30987037246073971E-004
   14.619999999999997       8.31667427616187161E-004  2.43247350772757395E-004
   14.696200000000001       8.19010015017709739E-004  2.55386406360535903E-004
   14.772500000000001       8.06066429007403743E-004  2.67417771719052314E-004
   14.848799999999999       7.92854983088282284E-004  2.79323345689068457E-004
   14.924999999999999       7.79395391365237419E-004  2.91085722394131936E-004
   15.001200000000003       7.65672380000387395E-004  3.02718577347814086E-004
   15.077500000000001       7.51669288407511688E-004  3.14234940845961618E-004
   15.153800000000000       7.37405819658624724E-004  3.25617511684810242E-004
   15.230000000000000       7.22903037483076973E-004  3.36849723665239779E-004
   15.306200000000000       7.08144269097637797E-004  3.47944708207839854E-004
   15.382500000000002       6.93111493163613081E-004  3.58914908963100154E-004
   15.458800000000000       6.77825759605894741E-004  3.69743857910071936E-004
   15.535000000000000       6.62309439323611701E-004  3.80415858965437511E-004
   15.611199999999998       6.46544495892618725E-004  3.90943450128001320E-004
   15.687500000000000       6.30511582140218458E-004  4.01338441473011196E-004
   15.763800000000002       6.14233052873289893E-004  4.11585227931525932E-004
   15.840000000000000       5.97732544763128286E-004  4.21669010358686081E-004
   15.916200000000000       5.80990694057887313E-004  4.31601686052790522E-004
   15.992499999999998       5.63986864782763022E-004  4.41394387523268530E-004
   16.068800000000000       5.46744676731554199E-004  4.51032400361631733E-004
   16.145000000000000       5.29288993465196222E-004  4.60501848507140731E-004
   16.221200000000000       5.11599161674496767E-004  4.69813946648849068E-004
   16.297499999999999       4.93653292127447163E-004  4.78979109637876072E-004
   16.373799999999999       4.75476230332335954E-004  4.87983541876685660E-004
   16.449999999999999       4.57094026931789601E-004  4.96814315939970844E-004
   16.526199999999999       4.38484773644369377E-004  5.05481924385657870E-004
   16.602499999999999       4.19625363273649899E-004  5.13996027925492610E-004
   16.678799999999999       4.00541825985229946E-004  5.22343773616952924E-004
   16.754999999999999       3.81261360147898735E-004  5.30513204705029330E-004
   16.831199999999999       3.61760837954685111E-004  5.38514053194765678E-004
   16.907499999999999       3.42015969234368800E-004  5.46355188640845779E-004
   16.983799999999999       3.22053931748420919E-004  5.54024723084511721E-004
   17.059999999999999       3.01903034678486387E-004  5.61511690146728176E-004
   17.136199999999999       2.81538967810487527E-004  5.68825026483603087E-004
   17.212499999999999       2.60936294750448844E-004  5.75972778747706627E-004
   17.288799999999998       2.40123304217366404E-004  5.82944046453786951E-004
   17.364999999999998       2.19129379874032901E-004  5.89728874839560795E-004
   17.441199999999998       1.97929064005171180E-004  5.96335374334010433E-004
   17.517499999999998       1.76495807768632619E-004  6.02770739564341385E-004
   17.593800000000002       1.54858972518190856E-004  6.09025077529000381E-004
   17.670000000000002       1.33048978988904623E-004  6.15089463599062330E-004
   17.746200000000002       1.11039255583580536E-004  6.20971151368525571E-004
   17.822500000000002       8.88021743636164623E-005  6.26676453608243471E-004
   17.898800000000001       6.63681333456174379E-005  6.32196502347920656E-004
   17.975000000000001       4.37685554447797619E-005  6.37523418689562920E-004
   18.051200000000001       2.09757905162704804E-005  6.42663570043085458E-004
   18.127500000000001      -2.03883325913791170E-006  6.47622360889136867E-004
   18.203800000000001      -2.52439150836593622E-005  6.52391965771902983E-004
   18.280000000000001      -4.86070633570190167E-005  6.56965567971287104E-004
   18.356200000000001      -7.21569722355372406E-005  6.61348623966890930E-004
   18.432500000000001      -9.59233241435193679E-005  6.65545606706787049E-004
   18.508800000000001      -1.19873750503143257E-004  6.69549750031292142E-004
   18.585000000000001      -1.43974925806314181E-004  6.73355314858433210E-004
   18.661200000000001      -1.68256555940098410E-004  6.76966822602324239E-004
   18.737500000000001      -1.92749302143248986E-004  6.80387791276427698E-004
   18.813800000000001      -2.17419862533018777E-004  6.83612528391708209E-004
   18.890000000000001      -2.42234011001746848E-004  6.86636384867714863E-004
   18.966200000000001      -2.67222432021520945E-004  6.89462923387399156E-004
   19.042500000000000      -2.92416732718183260E-004  6.92094685092683082E-004
   19.118800000000000      -3.17782709941488695E-004  6.94527064382924244E-004
   19.195000000000000      -3.43285268332908225E-004  6.96756514800118314E-004
   19.271200000000000      -3.68956037770051825E-004  6.98785619654694688E-004
   19.347500000000000      -3.94827539134189000E-004  7.00615924332657208E-004
   19.423700000000000      -4.20830467646104967E-004  7.02241922591760625E-004
   19.500000000000000      -4.47031588024966579E-004  7.03667185791650995E-004
   19.576300000000000      -4.73395405609723261E-004  7.04888763388653050E-004
   19.652500000000000      -4.99885580822567385E-004  7.05904785168466630E-004
   19.728800000000000      -5.26570180449586122E-004  7.06717260132949513E-004
   19.805000000000000      -5.53377806956147924E-004  7.07323414374649330E-004
   19.881200000000000      -5.80341887554068495E-004  7.07723815647309513E-004
   19.957500000000000      -6.07496678588305460E-004  7.07917963230928361E-004


==> anc/M2_3_6_v2.dat <==
  2.12500000000000015E-002 -4.45476292965208918E-012 -1.76235248315902758E-010
  4.49999999999999983E-002 -2.27261512525571765E-008 -5.17506770078995179E-009
  6.87500000000000056E-002 -5.31857002255052582E-008 -1.21270924376013820E-008
  9.24999999999999989E-002 -9.65356258042681343E-008 -2.20405826016355855E-008
  0.11625000000000002      -1.52880070642374665E-007 -3.49511907122388710E-008
  0.14000000000000001      -2.22324853178071495E-007 -5.08951946118111127E-008
  0.16375000000000001      -3.04977504835266145E-007 -6.99095118967963926E-008
  0.18750000000000000      -4.00947308271489759E-007 -9.20317147650549625E-008
  0.21124999999999999      -5.10345336708769995E-007 -1.17300045294133689E-007
  0.23499999999999999      -6.33284494384771929E-007 -1.45753431165548483E-007
  0.25874999999999998      -7.69879558163078188E-007 -1.77431501850817874E-007
  0.28249999999999997      -9.20247220343099032E-007 -2.12374605275640182E-007
  0.30625000000000002      -1.08450613271174692E-006 -2.50623824979293812E-007
  0.33000000000000002      -1.26277695188079816E-006 -2.92220997787056525E-007
  0.35375000000000001      -1.45518238595567996E-006 -3.37208732014200500E-007
  0.37750000000000000      -1.66184724258336532E-006 -3.85630426220900637E-007
  0.40125000000000000      -1.88289847842907088E-006 -4.37530288538237094E-007
  0.42499999999999999      -2.11846525013357674E-006 -4.92953356586326557E-007
  0.44874999999999998      -2.36867896680523485E-006 -5.51945518006553715E-007
  0.47249999999999992      -2.63367334410304342E-006 -6.14553531630813392E-007
  0.49625000000000008      -2.91358445996964054E-006 -6.80825049311698624E-007
  0.52000000000000002      -3.20855081207565270E-006 -7.50808638438621685E-007
  0.54374999999999996      -3.51871337703953019E-006 -8.24553805165980917E-007
  0.56750000000000000      -3.84421567148985966E-006 -9.02111018380643646E-007
  0.59125000000000005      -4.18520381504020626E-006 -9.83531734437256734E-007
  0.61499999999999999      -4.54182659524949047E-006 -1.06886842269120880E-006
  0.63875000000000004      -4.91423553464460292E-006 -1.15817459186041038E-006
  0.66249999999999998      -5.30258495988493516E-006 -1.25150481724850169E-006
  0.68625000000000003      -5.70703207315275428E-006 -1.34891476886365058E-006
  0.70999999999999996      -6.12773702585666430E-006 -1.45046124046863128E-006
  0.73375000000000001      -6.56486299474009487E-006 -1.55620217959963113E-006
  0.75749999999999995      -7.01857626049033963E-006 -1.66619671859297069E-006
  0.78125000000000000      -7.48904628894894201E-006 -1.78050520666078943E-006
  0.80500000000000016      -7.97644581502855798E-006 -1.89918924305874915E-006
  0.82875000000000010      -8.48095092944645663E-006 -2.02231171139090181E-006
  0.85250000000000004      -9.00274116839058346E-006 -2.14993681509901750E-006
  0.87624999999999997      -9.54199960623928334E-006 -2.28213011418612734E-006
  0.90000000000000002      -1.00989129514620303E-005 -2.41895856322626937E-006
  0.92374999999999996      -1.06736716458345684E-005 -2.56049055071533553E-006
  0.94750000000000001      -1.12664699671090034E-005 -2.70679593982039149E-006
  0.97124999999999995      -1.18775061352856417E-005 -2.85794611058794120E-006
  0.99500000000000000      -1.25069824226418611E-005 -3.01401400367460281E-006
   1.0187500000000000      -1.31551052676801423E-005 -3.17507416566700847E-006
   1.0425000000000000      -1.38220853931666106E-005 -3.34120279606106458E-006
   1.0662499999999999      -1.45081379284397850E-005 -3.51247779597463535E-006
   1.0900000000000001      -1.52134825361790351E-005 -3.68897881867131913E-006
   1.1137500000000000      -1.59383435438316530E-005 -3.87078732197731373E-006
   1.1375000000000000      -1.66829500799088571E-005 -4.05798662267778974E-006
   1.1612499999999999      -1.74475362153714866E-005 -4.25066195298358044E-006
   1.1850000000000001      -1.82323411103385677E-005 -4.44890051916443256E-006
   1.2087500000000000      -1.90376091663647587E-005 -4.65279156244973917E-006
   1.2324999999999999      -1.98635901845453552E-005 -4.86242642230384654E-006
   1.2562500000000001      -2.07105395297232898E-005 -5.07789860218864263E-006
   1.2800000000000000      -2.15787183010863211E-005 -5.29930383793259309E-006
   1.3037500000000000      -2.24683935094602556E-005 -5.52674016883214886E-006
   1.3274999999999999      -2.33798382616485892E-005 -5.76030801162570841E-006
   1.3512500000000001      -2.43133319519923687E-005 -6.00011023743965682E-006
   1.3750000000000000      -2.52691604619259068E-005 -6.24625225195764479E-006
   1.3987499999999999      -2.62476163673624173E-005 -6.49884207883625011E-006
   1.4225000000000001      -2.72489991547213828E-005 -6.75799044663431819E-006
   1.4462500000000000      -2.82736154458641547E-005 -7.02381087939342961E-006
   1.4700000000000000      -2.93217792324198711E-005 -7.29641979106420048E-006
   1.4937499999999999      -3.03938121199820948E-005 -7.57593658397775216E-006
   1.5175000000000001      -3.14900435826888207E-005 -7.86248375157395009E-006
   1.5412500000000000      -3.26108112287277691E-005 -8.15618698561152184E-006
   1.5649999999999999      -3.37564610773441177E-005 -8.45717528809880834E-006
   1.5887500000000001      -3.49273478479636962E-005 -8.76558108819952919E-006
   1.6125000000000000      -3.61238352620836257E-005 -9.08154036438364715E-006
   1.6362500000000000      -3.73462963586242573E-005 -9.40519277211162518E-006
   1.6599999999999999      -3.85951138234815025E-005 -9.73668177735840140E-006
   1.6837500000000001      -3.98706803340666328E-005 -1.00761547963040519E-005
   1.7075000000000000      -4.11733989196733636E-005 -1.04237633415401139E-005
   1.7312500000000000      -4.25036833385673813E-005 -1.07796631751630676E-005
   1.7549999999999999      -4.38619584727549525E-005 -1.11440144691531404E-005
   1.7787500000000001      -4.52486607414514930E-005 -1.15169819734624484E-005
   1.8025000000000000      -4.66642385343424781E-005 -1.18987351922672489E-005
   1.8262499999999999      -4.81091526658044533E-005 -1.22894485688699981E-005
   1.8499999999999999      -4.95838768513370663E-005 -1.26893016797719600E-005
   1.8737499999999998      -5.10888982075451890E-005 -1.30984794384740634E-005
   1.8974999999999997      -5.26247177771079153E-005 -1.35171723096046589E-005
   1.9212499999999997      -5.41918510802754516E-005 -1.39455765340157757E-005
   1.9450000000000001      -5.57908286945479258E-005 -1.43838943655383236E-005
   1.9687500000000000      -5.74221968643150244E-005 -1.48323343201372137E-005
   1.9924999999999999      -5.90865181423686406E-005 -1.52911114382646692E-005
   2.0162499999999999      -6.07843720653464950E-005 -1.57604475612701205E-005
   2.0400000000000000      -6.25163558653245359E-005 -1.62405716227930623E-005
   2.0637500000000002      -6.42830852199492150E-005 -1.67317199561369434E-005
   2.0874999999999999      -6.60851950436900358E-005 -1.72341366187020941E-005
   2.1112500000000001      -6.79233403229989824E-005 -1.77480737346427169E-005
   2.1349999999999998      -6.97981969983914747E-005 -1.82737918570072547E-005
   2.1587499999999999      -7.17104628967090850E-005 -1.88115603507265264E-005
   2.1825000000000001      -7.36608587170975204E-005 -1.93616577979269850E-005
   2.2062499999999998      -7.56501290745307631E-005 -1.99243724271725578E-005
   2.2300000000000000      -7.76790436050405576E-005 -2.05000025683760100E-005
   2.2537500000000001      -7.97483981371696182E-005 -2.10888571352715069E-005
   2.2774999999999999      -8.18590159345643947E-005 -2.16912561375083246E-005
   2.3012500000000000      -8.40117490150615821E-005 -2.23075312246083340E-005
   2.3250000000000002      -8.62074795568906272E-005 -2.29380262655071232E-005
   2.3487499999999999      -8.84471213699019915E-005 -2.35830979587805061E-005
   2.3725000000000001      -9.07316215093348783E-005 -2.42431164952346775E-005
   2.3962500000000002      -9.30619619452853990E-005 -2.49184662509485157E-005
   2.4199999999999999      -9.54391613726392017E-005 -2.56095465345888037E-005
   2.4437500000000001      -9.78642771256441795E-005 -2.63167723808620952E-005
   2.4674999999999998      -1.00338407235036952E-004 -2.70405754017685316E-005
   2.4912500000000000      -1.02862692627409791E-004 -2.77814046972824237E-005
   2.5150000000000001      -1.05438319447229847E-004 -2.85397278219808139E-005
   2.5387499999999998      -1.08066521613026743E-004 -2.93160318397476745E-005
   2.5625000000000000      -1.10748583489022524E-004 -3.01108244367619297E-005
   2.5862500000000002      -1.13485842789230469E-004 -3.09246351268126308E-005
   2.6099999999999999      -1.16279693692025510E-004 -3.17580165457695795E-005
   2.6337500000000000      -1.19131590192154339E-004 -3.26115458455412147E-005
   2.6575000000000002      -1.22043049712722136E-004 -3.34858261970084133E-005
   2.6812499999999999      -1.25015657002285361E-004 -3.43814884125116216E-005
   2.7050000000000001      -1.28051068345095328E-004 -3.52991926997040011E-005
   2.7287499999999998      -1.31151016115871880E-004 -3.62396305599869931E-005
   2.7524999999999999      -1.34317313714277898E-004 -3.72035268463494204E-005
   2.7762500000000001      -1.37551860918594632E-004 -3.81916419972577379E-005
   2.7999999999999998      -1.40856649703066379E-004 -3.92047744653436551E-005
   2.8237500000000000      -1.44233770569073677E-004 -4.02437633620419068E-005
   2.8475000000000001      -1.47685419446853030E-004 -4.13094913421004428E-005
   2.8712499999999999      -1.51213905232053654E-004 -4.24028877550869834E-005
   2.8950000000000000      -1.54821658030172886E-004 -4.35249320947174280E-005
   2.9187500000000002      -1.58511238192095917E-004 -4.46766577811327618E-005
   2.9424999999999999      -1.62285346235794018E-004 -4.58591563162596283E-005
   2.9662500000000001      -1.66146833763080459E-004 -4.70735818582419485E-005
   2.9900000000000002      -1.70098715496537706E-004 -4.83211562677901511E-005
   3.0137499999999999      -1.74144182580804064E-004 -4.96031746873680179E-005
   3.0375000000000001      -1.78286617314917954E-004 -5.09210117236619201E-005
   3.0612499999999998      -1.82529609509113577E-004 -5.22761283150744054E-005
   3.0850000000000000      -1.86876974691195502E-004 -5.36700793794196832E-005
   3.1087500000000001      -1.91332774425547267E-004 -5.51045223530565131E-005
   3.1324999999999998      -1.95901339053340803E-004 -5.65812267519630712E-005
   3.1562500000000000      -2.00587293217375248E-004 -5.81020849084944543E-005
   3.1800000000000002      -2.05395584601416410E-004 -5.96691240657057755E-005
   3.2037499999999999      -2.10331516394834868E-004 -6.12845200454059809E-005
   3.2275000000000000      -2.15400784092371547E-004 -6.29506127480607993E-005
   3.2512500000000006      -2.20609517360794804E-004 -6.46699237943364511E-005
   3.2749999999999999      -2.25964327855213457E-004 -6.64451766820634617E-005
   3.2987500000000005      -2.31472364056057580E-004 -6.82793199121799595E-005
   3.3224999999999998      -2.37141374433900482E-004 -7.01755536373308296E-005
   3.3462500000000004      -2.42979780547871501E-004 -7.21373605133586313E-005
   3.3700000000000001      -2.48996762063629945E-004 -7.41685415951362639E-005
   3.3937500000000003      -2.55202356165176671E-004 -7.62732583252379433E-005
   3.4175000000000000      -2.61607574442495271E-004 -7.84560819247336077E-005
   3.4412500000000001      -2.68224541381416651E-004 -8.07220519113728281E-005
   3.4649999999999999      -2.75066658848954748E-004 -8.30767456860842529E-005
   3.4887500000000000      -2.82148804211012694E-004 -8.55263622831555360E-005
   3.5124999999999997      -2.89487569196394121E-004 -8.80778234669386844E-005
   3.5362499999999999      -2.97101552053560553E-004 -9.07388973259480678E-005
   3.5599999999999996      -3.05011716167654962E-004 -9.35183501592340004E-005
   3.5837500000000002      -3.13241837280403286E-004 -9.64261358114926144E-005
   3.6074999999999995      -3.21819065660448802E-004 -9.94736338042362004E-005
   3.6312500000000001      -3.30774642572327475E-004 -1.02673952891706971E-004
   3.6549999999999994      -3.40144826255100541E-004 -1.06042323476551885E-004
   3.6787500000000000      -3.49972107821679525E-004 -1.09596613006930399E-004
   3.7025000000000001      -3.60306836860060486E-004 -1.13358015182774493E-004
   3.7262499999999998      -3.71209439763505779E-004 -1.17351990660935740E-004
   3.7500000000000000      -3.82753519995501193E-004 -1.21609581963493557E-004
   3.7525000000000004      -3.84009533168645507E-004 -1.22074574698164041E-004
   3.7549999999999999      -3.85273763089646101E-004 -1.22542956499504743E-004
   3.7574999999999998      -3.86546332274812084E-004 -1.23014779134840424E-004
   3.7599999999999998      -3.87827366673615121E-004 -1.23490095793524397E-004
   3.7624999999999997      -3.89116995349601629E-004 -1.23968960997489691E-004
   3.7650000000000001      -3.90415350546100145E-004 -1.24451430634569269E-004
   3.7675000000000005      -3.91722568490121569E-004 -1.24937562227796017E-004
   3.7700000000000000      -3.93038788500876097E-004 -1.25427414665023351E-004
   3.7725000000000000      -3.94364153808816128E-004 -1.25921048474293728E-004
   3.7749999999999999      -3.95698811526172967E-004 -1.26418525829559251E-004
   3.7774999999999999      -3.97042912797652200E-004 -1.26919910614555056E-004
   3.7799999999999994      -3.98396612958002902E-004 -1.27425268489662978E-004
   3.7825000000000006      -3.99760071697631157E-004 -1.27934666962187910E-004
   3.7850000000000001      -4.01133453236744003E-004 -1.28448175460257218E-004
   3.7875000000000001      -4.02516926509705931E-004 -1.28965865410936769E-004
   3.7900000000000000      -4.03910665353528512E-004 -1.29487810320678574E-004
   3.7925000000000000      -4.05314848717710412E-004 -1.30014085863682530E-004
   3.7949999999999995      -4.06729660874056531E-004 -1.30544769971394439E-004
   3.7974999999999999      -4.08155291643726365E-004 -1.31079942928743803E-004
   3.8000000000000003      -4.09591936635697877E-004 -1.31619687475345668E-004
   3.8025000000000002      -4.11039797498632161E-004 -1.32164088912385257E-004
   3.8050000000000002      -4.12499082187044858E-004 -1.32713235215579478E-004
   3.8075000000000001      -4.13970005242809492E-004 -1.33267217154644672E-004
   3.8099999999999996      -4.15452788093081753E-004 -1.33826128419732966E-004
   3.8125000000000000      -4.16947659365834587E-004 -1.34390065755347475E-004
   3.8150000000000004      -4.18454855224291574E-004 -1.34959129102275697E-004
   3.8174999999999999      -4.19974619721671916E-004 -1.35533421748147058E-004
   3.8199999999999998      -4.21507205171043242E-004 -1.36113050485084933E-004
   3.8224999999999998      -4.23052872572187886E-004 -1.36698125788156134E-004
   3.8249999999999997      -4.24611891993521124E-004 -1.37288761981881811E-004
   3.8275000000000001      -4.26184543066295191E-004 -1.37885077445780798E-004
   3.8300000000000005      -4.27771115435471641E-004 -1.38487194808905814E-004
   3.8325000000000000      -4.29371909292521872E-004 -1.39095241174091381E-004
   3.8350000000000000      -4.30987235989693524E-004 -1.39709348372087837E-004
   3.8374999999999999      -4.32617418342068881E-004 -1.40329653118255758E-004
   3.8399999999999999      -4.34262791684386867E-004 -1.40956297417930640E-004
   3.8424999999999994      -4.35923704245256627E-004 -1.41589428755018050E-004
   3.8450000000000006      -4.37600517948196009E-004 -1.42229200423695554E-004
   3.8475000000000001      -4.39293609178670991E-004 -1.42875771854339168E-004
   3.8500000000000001      -4.41003369612552674E-004 -1.43529308965064132E-004
   3.8525000000000000      -4.42730207101651161E-004 -1.44189984537985993E-004
   3.8550000000000000      -4.44474546637061395E-004 -1.44857978627529381E-004
   3.8574999999999995      -4.46236831376878556E-004 -1.45533478997043490E-004
   3.8599999999999999      -4.48017523760374362E-004 -1.46216681591627279E-004
   3.8625000000000003      -4.49817106710681124E-004 -1.46907791048626147E-004
   3.8650000000000002      -4.51636084935971936E-004 -1.47607021249937179E-004
   3.8675000000000002      -4.53474986339164412E-004 -1.48314595920382325E-004
   3.8700000000000001      -4.55334363547461396E-004 -1.49030749276952062E-004
   3.8724999999999996      -4.57214795574413372E-004 -1.49755726734303383E-004
   3.8750000000000000      -4.59116889628855690E-004 -1.50489785672605034E-004
   3.8775000000000004      -4.61041283089368061E-004 -1.51233196275408788E-004
   3.8799999999999999      -4.62988645647861082E-004 -1.51986242440499647E-004
   3.8824999999999998      -4.64959681680005552E-004 -1.52749222784670497E-004
   3.8849999999999998      -4.66955132817165649E-004 -1.53522451736401200E-004
   3.8874999999999997      -4.68975780783729664E-004 -1.54306260740013235E-004
   3.8900000000000001      -4.71022450508464116E-004 -1.55100999577121028E-004
   3.8925000000000005      -4.73096013595199942E-004 -1.55907037836856474E-004
   3.8950000000000000      -4.75197392073994104E-004 -1.56724766512824634E-004
   3.8975000000000000      -4.77327562642706994E-004 -1.57554599800418767E-004
   3.8999999999999999      -4.79487561306358014E-004 -1.58396977069224647E-004
   3.9024999999999999      -4.81678488672030336E-004 -1.59252365101628671E-004
   3.9049999999999994      -4.83901515607098318E-004 -1.60121260508168660E-004
   3.9075000000000006      -4.86157889866935104E-004 -1.61004192528096647E-004
   3.9100000000000001      -4.88448943191526343E-004 -1.61901726059358381E-004
   3.9125000000000001      -4.90776099750578300E-004 -1.62814465220457864E-004
   3.9150000000000000      -4.93140885237973079E-004 -1.63743057226295934E-004
   3.9175000000000000      -4.95544937403196621E-004 -1.64688196854803799E-004
   3.9199999999999995      -4.97990017980245786E-004 -1.65650631510632756E-004
   3.9224999999999999      -5.00478026304020107E-004 -1.66631167005158411E-004
   3.9250000000000003      -5.03011014915731450E-004 -1.67630674180803272E-004
   3.9275000000000002      -5.05591207524800084E-004 -1.68650096535650465E-004
   3.9300000000000002      -5.08221019777705080E-004 -1.69690459039573941E-004
   3.9325000000000001      -5.10903083389830249E-004 -1.70752878377904355E-004
   3.9349999999999996      -5.13640274331426819E-004 -1.71838574916003425E-004
   3.9375000000000000      -5.16435745933347952E-004 -1.72948886752191829E-004
   3.9400000000000004      -5.19292968004395365E-004 -1.74085286322602900E-004
   3.9424999999999999      -5.22215773359858927E-004 -1.75249400151398713E-004
   3.9449999999999998      -5.25208413601417645E-004 -1.76443032523066845E-004
   3.9474999999999998      -5.28275626103044444E-004 -1.77668193939358409E-004
   3.9499999999999997      -5.31422716194944098E-004 -1.78927135972325741E-004
   3.9525000000000001      -5.34655657398858748E-004 -1.80222393831860905E-004
   3.9550000000000005      -5.37981216038375975E-004 -1.81556839256303540E-004
   3.9575000000000000      -5.41407107396537669E-004 -1.82933746797825814E-004
   3.9600000000000000      -5.44942193861787274E-004 -1.84356877929790953E-004
   3.9624999999999999      -5.48596739726085986E-004 -1.85830589202246158E-004
   3.9649999999999999      -5.52382743831062849E-004 -1.87359973440691559E-004
   3.9674999999999994      -5.56314381276160953E-004 -1.88951047237815304E-004
   3.9700000000000006      -5.60408601392886423E-004 -1.90611004774214073E-004
   3.9725000000000001      -5.64685955425263636E-004 -1.92348569140265822E-004
   3.9750000000000001      -5.69171772037383394E-004 -1.94174491294825380E-004
   3.9775000000000000      -5.73897877994355575E-004 -1.96102280429565908E-004
   3.9800000000000000      -5.78905209484629406E-004 -1.98149312361646968E-004
   3.9824999999999995      -5.84247952118071212E-004 -2.00338586778773240E-004
   3.9849999999999999      -5.90000470990460096E-004 -2.02701668737228038E-004
   3.9875000000000003      -5.96269746272064184E-004 -2.05283966921623613E-004
   3.9900000000000002      -6.03219843199314298E-004 -2.08155119877776991E-004
   3.9925000000000002      -6.11126727980370135E-004 -2.11432262251244325E-004
   3.9950000000000001      -6.20528059067124420E-004 -2.15343602189939815E-004
   3.9974999999999996      -6.32810729288643399E-004 -2.20477795608711328E-004
   4.0000000000000000      -6.62556664604268229E-004 -2.33023859607133286E-004
   4.0025000000000004      -6.49893662351122862E-004 -2.62744281289846102E-004
   4.0049999999999999      -6.44624418460748908E-004 -2.75037991152453083E-004
   4.0075000000000003      -6.40566119604795217E-004 -2.84473325457772913E-004
   4.0099999999999998      -6.37132167934477520E-004 -2.92432203969873565E-004
   4.0125000000000002      -6.34095602794323239E-004 -2.99449444436541902E-004
   4.0149999999999997      -6.31340129823800673E-004 -3.05799092294139986E-004
   4.0175000000000001      -6.28796726236832107E-004 -3.11643805936956614E-004
   4.0199999999999996      -6.26420462784515607E-004 -3.17089474266174401E-004
   4.0225000000000000      -6.24180160590937579E-004 -3.22209584931603538E-004
   4.0250000000000004      -6.22053140267827317E-004 -3.27057597238836575E-004
   4.0274999999999999      -6.20022297468652487E-004 -3.31673833516997441E-004
   4.0300000000000002      -6.18074356976796462E-004 -3.36089592743055025E-004
   4.0324999999999998      -6.16198772383684556E-004 -3.40329743368628806E-004
   4.0350000000000001      -6.14387001519147097E-004 -3.44414430737857952E-004
   4.0374999999999996      -6.12632011798220602E-004 -3.48360242674819508E-004
   4.0400000000000000      -6.10927932182343076E-004 -3.52181029612868603E-004
   4.0425000000000004      -6.09269801917726515E-004 -3.55888496708400707E-004
   4.0449999999999999      -6.07653385040874501E-004 -3.59492640905395913E-004
   4.0475000000000003      -6.06075030825817349E-004 -3.63002079880352135E-004
   4.0499999999999998      -6.04531566922286625E-004 -3.66424303812928984E-004
   4.0525000000000002      -6.03020216337119561E-004 -3.69765871042001962E-004
   4.0549999999999997      -6.01538532047010926E-004 -3.73032562159867622E-004
   4.0579999999999998      -5.99796633219193648E-004 -3.76860931897191921E-004
   4.0599999999999996      -5.98655721489556054E-004 -3.79361262871249713E-004
   4.0625000000000000      -5.97250930210811823E-004 -3.82431936642408678E-004
   4.0650000000000004      -5.95868412941338724E-004 -3.85445209395943557E-004
   4.0674999999999999      -5.94506761913634794E-004 -3.88404411979143688E-004
   4.0700000000000003      -5.93164700292369640E-004 -3.91312566571695806E-004
   4.0724999999999998      -5.91841065875067297E-004 -3.94172425101196357E-004
   4.0750000000000002      -5.90534797307841366E-004 -3.96986501731498467E-004
   4.0774999999999997      -5.89244922357863099E-004 -3.99757100503968905E-004
   4.0800000000000001      -5.87970547879279430E-004 -4.02486338986353875E-004
   4.0824999999999996      -5.86710851185789006E-004 -4.05176168613433801E-004
   4.0850000000000000      -5.85465072590170494E-004 -4.07828392263511277E-004
   4.0875000000000004      -5.84232508931397635E-004 -4.10444679521340986E-004
   4.0899999999999999      -5.83012507928691668E-004 -4.13026579985080835E-004
   4.0925000000000002      -5.81804463239174777E-004 -4.15575534916358391E-004
   4.0949999999999998      -5.80607810114614408E-004 -4.18092887478360665E-004
   4.0975000000000001      -5.79422021570873570E-004 -4.20579891765459897E-004
   4.0999999999999996      -5.78246604998125741E-004 -4.23037720794111540E-004
   4.1025000000000000      -5.77081099151368227E-004 -4.25467473597269648E-004
   4.1050000000000004      -5.75925071470466290E-004 -4.27870181542151112E-004
   4.1074999999999999      -5.74778115686705947E-004 -4.30246813972695412E-004
   4.1100000000000003      -5.73639849679321179E-004 -4.32598283262801853E-004
   4.1124999999999998      -5.72509913550864205E-004 -4.34925449353751326E-004
   4.1150000000000002      -5.71387967894724570E-004 -4.37229123838688352E-004
   4.1174999999999997      -5.70273692231835160E-004 -4.39510073648075104E-004
   4.1200000000000001      -5.69166783597268525E-004 -4.41769024383074774E-004
   4.1224999999999996      -5.68066955262738695E-004 -4.44006663339535906E-004
   4.1250000000000000      -5.66973935556143102E-004 -4.46223642238788830E-004
   4.1275000000000004      -5.65887466827561469E-004 -4.48420579744227932E-004
   4.1299999999999999      -5.64807304467541418E-004 -4.50598063725714184E-004
   4.1325000000000003      -5.63733216028461793E-004 -4.52756653342189716E-004
   4.1349999999999998      -5.62664980417572802E-004 -4.54896880945229948E-004
   4.1375000000000002      -5.61602387157069554E-004 -4.57019253823823691E-004
   4.1399999999999997      -5.60545235704740306E-004 -4.59124255806371356E-004
   4.1425000000000001      -5.59493334828917730E-004 -4.61212348733677205E-004
   4.1449999999999996      -5.58446502034321652E-004 -4.63283973816823718E-004
   4.1475000000000000      -5.57404563029526598E-004 -4.65339552887211272E-004
   4.1500000000000004      -5.56367351238008182E-004 -4.67379489553564704E-004
   4.1524999999999999      -5.55334707344459473E-004 -4.69404170270909006E-004
   4.1550000000000002      -5.54306478874921015E-004 -4.71413965330833831E-004
   4.1574999999999998      -5.53282519807572521E-004 -4.73409229779912484E-004
   4.1600000000000001      -5.52262690210652174E-004 -4.75390304271818692E-004
   4.1624999999999996      -5.51246855907305561E-004 -4.77357515860632616E-004
   4.1650000000000000      -5.50234888162286153E-004 -4.79311178737955161E-004
   4.1675000000000004      -5.49226663390758440E-004 -4.81251594920239839E-004
   4.1699999999999999      -5.48222062886565974E-004 -4.83179054889763229E-004
   4.1725000000000003      -5.47220972568527838E-004 -4.85093838193076171E-004
   4.1749999999999998      -5.46223282743334908E-004 -4.86996214000334608E-004
   4.1775000000000002      -5.45228887883722089E-004 -4.88886441628588742E-004
   4.1799999999999997      -5.44237686420748841E-004 -4.90764771031809558E-004
   4.1825000000000001      -5.43249580549106932E-004 -4.92631443260209455E-004
   4.1849999999999996      -5.42264476044465658E-004 -4.94486690891157905E-004
   4.1875000000000000      -5.41282282091966565E-004 -4.96330738433818880E-004
   4.1900000000000004      -5.40302911125048664E-004 -4.98163802709422079E-004
   4.1924999999999999      -5.39326278673852352E-004 -4.99986093208945994E-004
   4.1950000000000003      -5.38352303222515535E-004 -5.01797812429824810E-004
   4.1974999999999998      -5.37380906074747086E-004 -5.03599156193150835E-004
   4.2000000000000002      -5.36412011227078620E-004 -5.05390313942745374E-004
   4.2024999999999997      -5.35445545249289899E-004 -5.07171469027335687E-004
   4.2050000000000001      -5.34481437171501427E-004 -5.08942798966990732E-004
   4.2074999999999996      -5.33519618377497414E-004 -5.10704475704870740E-004
   4.2100000000000000      -5.32560022503854964E-004 -5.12456665845273667E-004
   4.2125000000000004      -5.31602585344517482E-004 -5.14199530878859008E-004
   4.2149999999999999      -5.30647244760432276E-004 -5.15933227395902450E-004
   4.2175000000000002      -5.29693940593957240E-004 -5.17657907288331630E-004
   4.2199999999999998      -5.28742614587707671E-004 -5.19373717941256849E-004
   4.2225000000000001      -5.27793210307583123E-004 -5.21080802414662972E-004
   4.2249999999999996      -5.26845673069714941E-004 -5.22779299615860026E-004
   4.2275000000000000      -5.25899949871074294E-004 -5.24469344463267002E-004
   4.2300000000000004      -5.24955989323548124E-004 -5.26151068042050494E-004
   4.2324999999999999      -5.24013741591255675E-004 -5.27824597752102136E-004
   4.2350000000000003      -5.23073158330912167E-004 -5.29490057448825293E-004
   4.2374999999999998      -5.22134192635080791E-004 -5.31147567577120328E-004
   4.2400000000000002      -5.21196798976672178E-004 -5.32797245297536516E-004
   4.2424999999999997      -5.20260933164270610E-004 -5.34439204614813642E-004
   4.2450000000000001      -5.19326552280197887E-004 -5.36073556480690713E-004
   4.2474999999999996      -5.18393614645744046E-004 -5.37700408916757014E-004
   4.2500000000000000      -5.17462079770862008E-004 -5.39319867114206085E-004
   4.3262499999999999      -4.89554750565686651E-004 -5.85610257130664605E-004
   4.4024999999999999      -4.62195544539944537E-004 -6.27079198174548607E-004
   4.4787499999999998      -4.35010121018890869E-004 -6.64856959239790483E-004
   4.5549999999999997      -4.07810697244375233E-004 -6.99618325169822975E-004
   4.6312499999999996      -3.80502908326053055E-004 -7.31803700186605690E-004
   4.7074999999999996      -3.53043476918625781E-004 -7.61720081442845216E-004
   4.7837500000000004      -3.25418666464984498E-004 -7.89592830781934009E-004
   4.8600000000000003      -2.97632398409823076E-004 -8.15594530200996820E-004
   4.9362500000000002      -2.69699301519273234E-004 -8.39862114931981172E-004
   5.0125000000000002      -2.41640462986952972E-004 -8.62507564659974364E-004
   5.0887500000000001      -2.13480743948258163E-004 -8.83624848242604366E-004
   5.1650000000000000      -1.85247041934111250E-004 -9.03294587133101809E-004
   5.2412500000000000      -1.56967147417846122E-004 -9.21587275637844334E-004
   5.3174999999999999      -1.28668984220362405E-004 -9.38565558701996813E-004
   5.3937499999999998      -1.00380103909160543E-004 -9.54285877086684235E-004
   5.4699999999999998      -7.21273515573287219E-005 -9.68799677837293895E-004
   5.5462499999999997      -4.39366489047431858E-005 -9.82154319832525971E-004
   5.6224999999999996      -1.58328589060251741E-005 -9.94393761550690014E-004
   5.6987500000000004       1.21602928319609964E-005 -1.00555909076981598E-003
   5.7750000000000004       4.00202566568245025E-005 -1.01568893787990096E-003
   5.8512500000000003       6.77256693887964877E-005 -1.02481980237338903E-003
   5.9275000000000002       9.52563451632450155E-005 -1.03298631379647693E-003
   6.0037500000000001       1.22593252620250968E-004 -1.04022144269978333E-003
   6.0800000000000001       1.49718482772169130E-004 -1.04655667295484303E-003
   6.1562500000000000       1.76615210721826655E-004 -1.05202214421610445E-003
   6.2324999999999999       2.03267653490465385E-004 -1.05664677067412549E-003
   6.3087499999999999       2.29661025646064925E-004 -1.06045834122387144E-003
   6.3849999999999998       2.55781493936799132E-004 -1.06348360471913094E-003
   6.4612499999999997       2.81616131813679975E-004 -1.06574834325099321E-003
   6.5375000000000005       3.07152874471844860E-004 -1.06727743570203429E-003
   6.6137499999999996       3.32380474860304194E-004 -1.06809491336267728E-003
   6.6900000000000013       3.57288460971264183E-004 -1.06822400901328577E-003
   6.7662500000000003       3.81867094617962426E-004 -1.06768720058871718E-003
   6.8425000000000002       4.06107331833506318E-004 -1.06650625031835204E-003
   6.9187500000000002       4.30000784971289510E-004 -1.06470224007277096E-003
   6.9949999999999992       4.53539686509092394E-004 -1.06229560342080464E-003
   7.0712500000000000       4.76716854635499923E-004 -1.05930615506366296E-003
   7.1475000000000000       4.99525660495836856E-004 -1.05575311777347976E-003
   7.2237500000000008       5.21959997135995526E-004 -1.05165514734933095E-003
   7.2999999999999998       5.44014250065155106E-004 -1.04703035577530397E-003
   7.3762499999999998       5.65683269385596605E-004 -1.04189633281208155E-003
   7.4524999999999997       5.86962343427736236E-004 -1.03627016620431978E-003
   7.5287499999999987       6.07847173825413383E-004 -1.03016846065680885E-003
   7.6050000000000004       6.28333851964901096E-004 -1.02360735570854243E-003
   7.6812499999999995       6.48418836740688020E-004 -1.01660254261444396E-003
   7.7575000000000003       6.68098933551720736E-004 -1.00916928032865989E-003
   7.8337500000000002       6.87371274473109702E-004 -1.00132241067047920E-003
   7.9100000000000010       7.06233299540496911E-004 -9.93076372743251267E-004
   7.9862500000000001       7.24682739086871821E-004 -9.84445216667687072E-004
   8.0625000000000000       7.42717597074573862E-004 -9.75442616683126957E-004
   8.1387499999999999       7.60336135368197574E-004 -9.66081883663425889E-004
   8.2149999999999999       7.77536858896778899E-004 -9.56375977087940156E-004
   8.2912499999999998       7.94318501655880051E-004 -9.46337516502687519E-004
   8.3674999999999997       8.10680013501913601E-004 -9.35978792502393533E-004
   8.4437499999999996       8.26620547692467791E-004 -9.25311777260717869E-004
   8.5199999999999996       8.42139449127777282E-004 -9.14348134633875928E-004
   8.5962499999999995       8.57236243250304600E-004 -9.03099229861626025E-004
   8.6724999999999994       8.71910625604059163E-004 -8.91576138932125288E-004
   8.7487499999999994       8.86162451764704222E-004 -8.79789657374759190E-004
   8.8249999999999993       8.99991728233741155E-004 -8.67750309149819057E-004
   8.9012499999999992       9.13398603435740990E-004 -8.55468354791472096E-004
   8.9774999999999991       9.26383359413730789E-004 -8.42953799468536095E-004
   9.0537500000000009       9.38946403951746258E-004 -8.30216400716986551E-004
   9.1300000000000008       9.51088263142523612E-004 -8.17265675897052698E-004
   9.2062500000000007       9.62809574376423069E-004 -8.04110909381860746E-004
   9.2825000000000006       9.74111079726022819E-004 -7.90761159483559348E-004
   9.3587500000000006       9.84993619699028834E-004 -7.77225265123719406E-004
   9.4350000000000005       9.95458127331629028E-004 -7.63511852257315530E-004
   9.5112500000000004       1.00550562259552815E-003 -7.49629340063012717E-004
   9.5875000000000004       1.01513720709536207E-003 -7.35585946915615551E-004
   9.6637500000000003       1.02435405903825551E-003 -7.21389696158162490E-004
   9.7400000000000002       1.03315742846314413E-003 -7.07048421690467752E-004
   9.8162500000000001       1.04154863272279017E-003 -6.92569773387615210E-004
   9.8925000000000001       1.04952905221457056E-003 -6.77961222356603978E-004
   9.9687500000000000       1.05710012626216896E-003 -6.63230065974114089E-004
   10.045000000000000       1.06426334970644563E-003 -6.48383433058238130E-004
   10.121200000000000       1.07101597080141433E-003 -6.33438128988440428E-004
   10.197500000000000       1.07737247816476066E-003 -6.18371436975172456E-004
   10.273800000000000       1.08332538687919773E-003 -6.03209564104683813E-004
   10.350000000000000       1.08886936934261954E-003 -5.87979065625939012E-004
   10.426200000000000       1.09401420927167392E-003 -5.72666471487807776E-004
   10.502500000000000       1.09876763107102991E-003 -5.57257737797133305E-004
   10.578799999999999       1.10312441654608520E-003 -5.41778990723075005E-004
   10.654999999999999       1.10708145763980885E-003 -5.26256588276228740E-004
   10.731199999999999       1.11064657247125428E-003 -5.10676081644587522E-004
   10.807499999999999       1.11382554799178534E-003 -4.95022588908512469E-004
   10.883699999999999       1.11661195378786899E-003 -4.79342689109592745E-004
   10.960000000000001       1.11901503181182933E-003 -4.63600663776499904E-004
   11.036300000000001       1.12103282242248135E-003 -4.47822384610860747E-004
   11.112500000000001       1.12266540444020974E-003 -4.32033798690692700E-004
   11.188800000000001       1.12391904940993439E-003 -4.16198557756089688E-004
   11.265000000000001       1.12479247050604634E-003 -4.00363143662962537E-004
   11.341200000000001       1.12528957171932707E-003 -3.84511681136047770E-004
   11.417500000000000       1.12541229433216162E-003 -3.68628107202063492E-004
   11.493800000000000       1.12516178432570677E-003 -3.52737892214009861E-004
   11.570000000000000       1.12454115435953292E-003 -3.36866443069514898E-004
   11.646200000000000       1.12355237706086917E-003 -3.20997402354750866E-004
   11.722500000000000       1.12219550004422769E-003 -3.05114331878959366E-004
   11.798800000000000       1.12047365991906826E-003 -2.89242357876947579E-004
   11.875000000000000       1.11839191192935044E-003 -2.73406459871917257E-004
   11.951200000000000       1.11595032102617580E-003 -2.57589934309466453E-004
   12.027500000000000       1.11314706677737366E-003 -2.41776095263898113E-004
   12.103800000000000       1.10998721643195959E-003 -2.25989669568650071E-004
   12.180000000000000       1.10647770876212475E-003 -2.10255160505865284E-004
   12.256200000000000       1.10261673082250110E-003 -1.94555642751801066E-004
   12.332500000000000       1.09840062541255597E-003 -1.78874298503564649E-004
   12.408799999999999       1.09383633472930324E-003 -1.63235402075483956E-004
   12.484999999999999       1.08893262562852395E-003 -1.47662932622710054E-004
   12.561199999999999       1.08368584022605673E-003 -1.32139854607528194E-004
   12.637499999999999       1.07809051770335856E-003 -1.16649322467508331E-004
   12.713699999999999       1.07216342028607146E-003 -1.01235297063438764E-004
   12.789999999999999       1.06589108793356279E-003 -8.58606180419624511E-005
   12.866299999999999       1.05928317260773957E-003 -7.05487869512963804E-005
   12.942500000000003       1.05235108143144165E-003 -5.53229132538888635E-005
   13.018800000000001       1.04507870600004170E-003 -4.01461419323719814E-005
   13.095000000000001       1.03748718707856132E-003 -2.50612976054010224E-005
   13.171199999999999       1.02956928119248784E-003 -1.00514246390200774E-005
   13.247500000000000       1.02131602617681633E-003  4.90009601642941929E-006
   13.323800000000002       1.01273966851907183E-003  1.97706365930497167E-005
   13.400000000000000       1.00385414261004637E-003  3.45380483208787317E-005
   13.476200000000000       9.94650469341136403E-004  4.92191137213078130E-005
   13.552499999999998       9.85117992843176577E-004  6.38302141917125744E-005
   13.628800000000000       9.75270628479610021E-004  7.83493578744442765E-005
   13.705000000000000       9.65123935086650820E-004  9.27550847085449360E-005
   13.781200000000000       9.54667235992205025E-004  1.07063925369570970E-004
   13.857500000000000       9.43888219410686600E-004  1.21291949369237075E-004
   13.933799999999998       9.32802421900764153E-004  1.35417839483493335E-004
   14.010000000000002       9.21426980236762241E-004  1.49420859131796672E-004
   14.086200000000000       9.09749559516877661E-004  1.63317213687183842E-004
   14.162500000000000       8.97756231344478501E-004  1.77122591900521695E-004
   14.238799999999999       8.85464108581751424E-004  1.90816387672128378E-004
   14.315000000000000       8.72891861946482818E-004  2.04378621351616874E-004
   14.391200000000000       8.60025538390853431E-004  2.17825106367425009E-004
   14.467499999999999       8.46849632257855984E-004  2.31171088329791004E-004
   14.543799999999999       8.33382788558391136E-004  2.44396707495793039E-004
   14.619999999999997       8.19645168348610473E-004  2.57482773118949298E-004
   14.696200000000001       8.05621239481152970E-004  2.70444645072594246E-004
   14.772500000000001       7.91293957541503107E-004  2.83297067605197328E-004
   14.848799999999999       7.76683456511108447E-004  2.96020959490431634E-004
   14.924999999999999       7.61811345774172249E-004  3.08597948009678164E-004
   15.001200000000003       7.46660553812351891E-004  3.21042881830818985E-004
   15.077500000000001       7.31212536838510784E-004  3.33369949759168690E-004
   15.153800000000000       7.15488877010695638E-004  3.45560879713417474E-004
   15.230000000000000       6.99512592075003182E-004  3.57598145379607157E-004
   15.306200000000000       6.83265110818558389E-004  3.69496032109072373E-004
   15.382500000000002       6.66726428857417866E-004  3.81268124516120650E-004
   15.458800000000000       6.49919535636918713E-004  3.92896989316151625E-004
   15.535000000000000       6.32868817139346177E-004  4.04365973747721624E-004
   15.611199999999998       6.15554240329714499E-004  4.15688751209705872E-004
   15.687500000000000       5.97954377190870268E-004  4.26878255750975303E-004
   15.763800000000002       5.80093584828228872E-004  4.37917919622171886E-004
   15.840000000000000       5.61997578512366436E-004  4.48791987460175402E-004
   15.916200000000000       5.43644901697321764E-004  4.59513474136960260E-004
   15.992499999999998       5.25012741664214900E-004  4.70094620017863767E-004
   16.068800000000000       5.06126785621503262E-004  4.80519747757333535E-004
   16.145000000000000       4.87014042099192916E-004  4.90774023116184450E-004
   16.221200000000000       4.67651670649341046E-004  5.00869761713990309E-004
   16.297499999999999       4.48015510252469087E-004  5.10818470493258083E-004
   16.373799999999999       4.28132541836835341E-004  5.20605388694121967E-004
   16.449999999999999       4.08031030274553532E-004  5.30216626785413089E-004
   16.526199999999999       3.87686786719899825E-004  5.39663762371440947E-004
   16.602499999999999       3.67074338319303619E-004  5.48957533823614852E-004
   16.678799999999999       3.46221921163530997E-004  5.58084118587874904E-004
   16.754999999999999       3.25159020175527910E-004  5.67030592435878076E-004
   16.831199999999999       3.03860134310748431E-004  5.75807757526296043E-004
   16.907499999999999       2.82298514130903920E-004  5.84425546959808570E-004
   16.983799999999999       2.60503616969800860E-004  5.92871097567456958E-004
   17.059999999999999       2.38506113868719937E-004  6.01132468429168383E-004
   17.136199999999999       2.16279229155330339E-004  6.09219652312598505E-004
   17.212499999999999       1.93794973947608010E-004  6.17141746380745274E-004
   17.288799999999998       1.71083993149101575E-004  6.24886868149521300E-004
   17.364999999999998       1.48178110847658963E-004  6.32444080509209560E-004
   17.441199999999998       1.25049311714344374E-004  6.39822536867690889E-004
   17.517499999999998       1.01668400982788440E-004  6.47030470037321935E-004
   17.593800000000002       7.80671758082635193E-005  6.54056997121568446E-004
   17.670000000000002       5.42785790723152701E-005  6.60892202981307707E-004
   17.746200000000002       3.02733891236586183E-005  6.67544371933011249E-004
   17.822500000000002       6.02123824624209735E-006  6.74020842820568654E-004
   17.898800000000001      -1.84449570242944155E-005  6.80311749645755369E-004
   17.975000000000001      -4.30911667385620829E-005  6.86408214537199751E-004
   18.051200000000001      -6.79477839300752243E-005  6.92317623604706629E-004
   18.127500000000001      -9.30463145796090558E-005  6.98046395956002379E-004
   18.203800000000001      -1.18352753513783373E-004  7.03585699819242439E-004
   18.280000000000001      -1.43832013975613948E-004  7.08927711018781867E-004
   18.356200000000001      -1.69515626478228905E-004  7.14078893410399307E-004
   18.432500000000001      -1.95436202785548719E-004  7.19044723498790130E-004
   18.508800000000001      -2.21558680912311949E-004  7.23817420388446682E-004
   18.585000000000001      -2.47846949038218751E-004  7.28390229640641556E-004
   18.661200000000001      -2.74333643760428731E-004  7.32768669091604348E-004
   18.737500000000001      -3.01052451725854100E-004  7.36957249214583864E-004
   18.813800000000001      -3.27967285737014533E-004  7.40949255118559602E-004
   18.890000000000001      -3.55041039128273759E-004  7.44739014839639946E-004
   18.966200000000001      -3.82307422411406605E-004  7.48331076697666855E-004
   19.042500000000000      -4.09801165227847736E-004  7.51728963256214494E-004
   19.118800000000000      -4.37485184131370243E-004  7.54927039343340832E-004
   19.195000000000000      -4.65321405955767577E-004  7.57920729012640220E-004
   19.271200000000000      -4.93344582952147761E-004  7.60713590436118935E-004
   19.347500000000000      -5.21590456827718501E-004  7.63308139443845879E-004
   19.423700000000000      -5.49983595304243057E-004  7.65696833377794354E-004
   19.500000000000000      -5.78597132882455395E-004  7.67885210240967157E-004
   19.576300000000000      -6.07392546687681454E-004  7.69869280972361003E-004
   19.652500000000000      -6.36330368090184365E-004  7.71646138118364040E-004
   19.728800000000000      -6.65485183409813760E-004  7.73219746489735489E-004
   19.805000000000000      -6.94779214780326957E-004  7.74585294092555157E-004
   19.881200000000000      -7.24249208324204618E-004  7.75744301884999832E-004
   19.957500000000000      -7.53932841220175893E-004  7.76697216363886897E-004


==> anc/M2_3_7_v2.dat <==
  2.12500000000000015E-002 -5.73220858483549520E-012 -1.84522105524464529E-010
  4.49999999999999983E-002 -2.28783589434844729E-008 -5.08131198948793847E-009
  6.87500000000000056E-002 -5.35394496972188400E-008 -1.19075129593988224E-008
  9.24999999999999989E-002 -9.71732228389046510E-008 -2.16417317677197134E-008
  0.11625000000000002      -1.53882685698089216E-007 -3.43190688914783935E-008
  0.14000000000000001      -2.23772499000433003E-007 -4.99752409655075775E-008
  0.16375000000000001      -3.06949013568483885E-007 -6.86465950113933930E-008
  0.18750000000000000      -4.03520308055660290E-007 -9.03701230772388077E-008
  0.21124999999999999      -5.13596227748878893E-007 -1.15183477302575167E-007
  0.23499999999999999      -6.37288424476694431E-007 -1.43124985423342042E-007
  0.25874999999999998      -7.74710397661345317E-007 -1.74233666732475238E-007
  0.28249999999999997      -9.25977536554652254E-007 -2.08549248512287852E-007
  0.30625000000000002      -1.09120716369939581E-006 -2.46112182955506632E-007
  0.33000000000000002      -1.27051857965951246E-006 -2.86963664592536313E-007
  0.35375000000000001      -1.46403310906427753E-006 -3.31145648243275896E-007
  0.37750000000000000      -1.67187414803318597E-006 -3.78700867517025673E-007
  0.40125000000000000      -1.89416721291693527E-006 -4.29672853854675760E-007
  0.42499999999999999      -2.13103999040215178E-006 -4.84105956132936481E-007
  0.44874999999999998      -2.38262239029666310E-006 -5.42045361139500152E-007
  0.47249999999999992      -2.64904659738503313E-006 -6.03537114109249333E-007
  0.49625000000000008      -2.93044712739063158E-006 -6.68628140475180350E-007
  0.52000000000000002      -3.22696088342174179E-006 -7.37366268022890701E-007
  0.54374999999999996      -3.53872721440323547E-006 -8.09800249800712225E-007
  0.56750000000000000      -3.86588797532683170E-006 -8.85979787759544414E-007
  0.59125000000000005      -4.20858758938360133E-006 -9.65955557149301606E-007
  0.61499999999999999      -4.56697311208287830E-006 -1.04977923170874363E-006
  0.63875000000000004      -4.94119429735522209E-006 -1.13750350966160773E-006
  0.66249999999999998      -5.33140366581980122E-006 -1.22918214057454989E-006
  0.68625000000000003      -5.73775657522452139E-006 -1.32486995309352109E-006
  0.70999999999999996      -6.16041129317425894E-006 -1.42462288360058107E-006
  0.73375000000000001      -6.59952907223314718E-006 -1.52849800582700498E-006
  0.75749999999999995      -7.05527422749543870E-006 -1.63655356146138533E-006
  0.78125000000000000      -7.52781421672430302E-006 -1.74884899179333110E-006
  0.80500000000000016      -8.01731972316243631E-006 -1.86544497043525914E-006
  0.82875000000000010      -8.52396474112343212E-006 -1.98640343716688606E-006
  0.85250000000000004      -9.04792666447827161E-006 -2.11178763294916974E-006
  0.87624999999999997      -9.58938637815647871E-006 -2.24166213615679209E-006
  0.90000000000000002      -1.01485283527879429E-005 -2.37609290008070369E-006
  0.92374999999999996      -1.07255407426170582E-005 -2.51514729175474065E-006
  0.94750000000000001      -1.13206154868279130E-005 -2.65889413216324312E-006
  0.97124999999999995      -1.19339484144258220E-005 -2.80740373788926676E-006
  0.99500000000000000      -1.25657393528282460E-005 -2.96074796426618414E-006
   1.0187500000000000      -1.32161922431547518E-005 -3.11900025076630475E-006
   1.0425000000000000      -1.38855152456243188E-005 -3.28223566474163863E-006
   1.0662499999999999      -1.45739208766148505E-005 -3.45053095334911245E-006
   1.0900000000000001      -1.52816261231684947E-005 -3.62396459090895744E-006
   1.1137500000000000      -1.60088525750194502E-005 -3.80261683117796415E-006
   1.1375000000000000      -1.67558265595912434E-005 -3.98656976114556936E-006
   1.1612499999999999      -1.75227792812441139E-005 -4.17590735669110023E-006
   1.1850000000000001      -1.83099469661617834E-005 -4.37071554047152670E-006
   1.2087500000000000      -1.91175710126620503E-005 -4.57108224203119867E-006
   1.2324999999999999      -1.99458981472632571E-005 -4.77709746025724906E-006
   1.2562500000000001      -2.07951805867767674E-005 -4.98885332829191116E-006
   1.2800000000000000      -2.16656762067108650E-005 -5.20644418101981115E-006
   1.3037500000000000      -2.25576487162883164E-005 -5.42996662525463679E-006
   1.3274999999999999      -2.34713678403955632E-005 -5.65951961275677330E-006
   1.3512500000000001      -2.44071095088015276E-005 -5.89520451622132439E-006
   1.3750000000000000      -2.53651560530019638E-005 -6.13712520838378474E-006
   1.3987499999999999      -2.63457964110676102E-005 -6.38538814439951333E-006
   1.4225000000000001      -2.73493263408949457E-005 -6.64010244766229363E-006
   1.4462500000000000      -2.83760486422843506E-005 -6.90137999923736116E-006
   1.4700000000000000      -2.94262733882934819E-005 -7.16933553109466392E-006
   1.4937499999999999      -3.05003181663432466E-005 -7.44408672333962784E-006
   1.5175000000000001      -3.15985083295807647E-005 -7.72575430565079442E-006
   1.5412500000000000      -3.27211772590370119E-005 -8.01446216314681469E-006
   1.5649999999999999      -3.38686666371483170E-005 -8.31033744691909975E-006
   1.5887500000000001      -3.50413267332486708E-005 -8.61351068948150934E-006
   1.6125000000000000      -3.62395167016768432E-005 -8.92411592540469359E-006
   1.6362500000000000      -3.74636048931848410E-005 -9.24229081741967989E-006
   1.6599999999999999      -3.87139691803779472E-005 -9.56817678829429419E-006
   1.6837500000000001      -3.99909972979652071E-005 -9.90191915880563109E-006
   1.7075000000000000      -4.12950871986501799E-005 -1.02436672921536554E-005
   1.7312500000000000      -4.26266474255475414E-005 -1.05935747451841169E-005
   1.7549999999999999      -4.39860975020716448E-005 -1.09517994268140166E-005
   1.7787500000000001      -4.53738683403062695E-005 -1.13185037640796531E-005
   1.8025000000000000      -4.67904026689359528E-005 -1.16938548762572178E-005
   1.8262499999999999      -4.82361554818944936E-005 -1.20780247575364854E-005
   1.8499999999999999      -4.97115945089670111E-005 -1.24711904687629944E-005
   1.8737499999999998      -5.12172007096705170E-005 -1.28735343388007844E-005
   1.8974999999999997      -5.27534687918345356E-005 -1.32852441761079768E-005
   1.9212499999999997      -5.43209077564049106E-005 -1.37065134911607151E-005
   1.9450000000000001      -5.59200414701091053E-005 -1.41375417304084250E-005
   1.9687500000000000      -5.75514092677408844E-005 -1.45785345224941683E-005
   1.9924999999999999      -5.92155665859571011E-005 -1.50297039375302787E-005
   2.0162499999999999      -6.09130856306228972E-005 -1.54912687602794781E-005
   2.0400000000000000      -6.26445560798993774E-005 -1.59634547781579181E-005
   2.0637500000000002      -6.44105858254395518E-005 -1.64464950850491676E-005
   2.0874999999999999      -6.62118017542466725E-005 -1.69406304019962333E-005
   2.1112500000000001      -6.80488505739519119E-005 -1.74461094159252188E-005
   2.1349999999999998      -6.99223996844942268E-005 -1.79631891376482149E-005
   2.1587499999999999      -7.18331380994318482E-005 -1.84921352804958527E-005
   2.1825000000000001      -7.37817774203780770E-005 -1.90332226610437798E-005
   2.2062499999999998      -7.57690528683578298E-005 -1.95867356235206637E-005
   2.2300000000000000      -7.77957243761989535E-005 -2.01529684896222054E-005
   2.2537500000000001      -7.98625777464316035E-005 -2.07322260356055811E-005
   2.2774999999999999      -8.19704258795641612E-005 -2.13248239987046615E-005
   2.3012500000000000      -8.41201100780332374E-005 -2.19310896150881237E-005
   2.3250000000000002      -8.63125014316099210E-005 -2.25513621917849882E-005
   2.3487499999999999      -8.85485022905692517E-005 -2.31859937152243500E-005
   2.3725000000000001      -9.08290478335192032E-005 -2.38353494992842748E-005
   2.3962500000000002      -9.31551077374353316E-005 -2.44998088760171313E-005
   2.4199999999999999      -9.55276879581688619E-005 -2.51797659325256021E-005
   2.4437500000000001      -9.79478326305020916E-005 -2.58756302977994392E-005
   2.4674999999999998      -1.00416626097716798E-004 -2.65878279837027131E-005
   2.4912500000000000      -1.02935195081642561E-004 -2.73168022847217849E-005
   2.5150000000000001      -1.05504711005268887E-004 -2.80630147415546724E-005
   2.5387499999999998      -1.08126392481250843E-004 -2.88269461741505017E-005
   2.5625000000000000      -1.10801507981047971E-004 -2.96090977903988295E-005
   2.5862500000000002      -1.13531378700998736E-004 -3.04099923773333303E-005
   2.6099999999999999      -1.16317381643418763E-004 -3.12301755824630900E-005
   2.6337500000000000      -1.19160952932800043E-004 -3.20702172936883828E-005
   2.6575000000000002      -1.22063591389451339E-004 -3.29307131272117874E-005
   2.6812499999999999      -1.25026862385480008E-004 -3.38122860339369407E-005
   2.7050000000000001      -1.28052402010912759E-004 -3.47155880360724810E-005
   2.7287499999999998      -1.31141921581057734E-004 -3.56413021070546435E-005
   2.7524999999999999      -1.34297212519969794E-004 -3.65901442094907509E-005
   2.7762500000000001      -1.37520151659180546E-004 -3.75628655076452531E-005
   2.7999999999999998      -1.40812706995777521E-004 -3.85602547730689240E-005
   2.8237500000000000      -1.44176943959564442E-004 -3.95831410043642959E-005
   2.8475000000000001      -1.47615032245545239E-004 -4.06323962848311151E-005
   2.8712499999999999      -1.51129253275483630E-004 -4.17089389049143749E-005
   2.8950000000000000      -1.54722008360979024E-004 -4.28137367800557870E-005
   2.9187500000000002      -1.58395827648226514E-004 -4.39478111981635102E-005
   2.9424999999999999      -1.62153379952908523E-004 -4.51122409404759289E-005
   2.9662500000000001      -1.65997483558820376E-004 -4.63081668119433862E-005
   2.9900000000000002      -1.69931118146331351E-004 -4.75367966452323664E-005
   3.0137499999999999      -1.73957437970734795E-004 -4.87994108325043397E-005
   3.0375000000000001      -1.78079786474861352E-004 -5.00973684602572646E-005
   3.0612499999999998      -1.82301712413077832E-004 -5.14321140961324763E-005
   3.0850000000000000      -1.86626988013330911E-004 -5.28051854074745636E-005
   3.1087500000000001      -1.91059629032358389E-004 -5.42182216081276292E-005
   3.1324999999999998      -1.95603917312571772E-004 -5.56729729479995698E-005
   3.1562500000000000      -2.00264426081620228E-004 -5.71713113645682823E-005
   3.1800000000000002      -2.05046048441219692E-004 -5.87152424826547467E-005
   3.2037499999999999      -2.09954029552410855E-004 -6.03069191773305239E-005
   3.2275000000000000      -2.14994003122838937E-004 -6.19486569565654797E-005
   3.2512500000000006      -2.20172032922782615E-004 -6.36429514716199012E-005
   3.2749999999999999      -2.25494660206733026E-004 -6.53924985268535198E-005
   3.2987500000000005      -2.30968958104393743E-004 -6.72002170400028663E-005
   3.3224999999999998      -2.36602594279728166E-004 -6.90692755036097656E-005
   3.3462500000000004      -2.42403903453454955E-004 -7.10031226242452553E-005
   3.3700000000000001      -2.48381971762401713E-004 -7.30055229766337835E-005
   3.3937500000000003      -2.54546735436754002E-004 -7.50805987224228695E-005
   3.4175000000000000      -2.60909096750091098E-004 -7.72328786646691765E-005
   3.4412500000000001      -2.67481061485596314E-004 -7.94673563956945216E-005
   3.4649999999999999      -2.74275902469045118E-004 -8.17895595278977412E-005
   3.4887500000000000      -2.81308355968161331E-004 -8.42056328484184965E-005
   3.5124999999999997      -2.88594859183390431E-004 -8.67224389137623373E-005
   3.5362499999999999      -2.96153840020518051E-004 -8.93476808240652800E-005
   3.5599999999999996      -3.04006073975836202E-004 -9.20900534747870654E-005
   3.5837500000000002      -3.12175128029717238E-004 -9.49594317587075726E-005
   3.6074999999999995      -3.20687919465663168E-004 -9.79671075392484538E-005
   3.6312500000000001      -3.29575427990961493E-004 -1.01126091727780909E-004
   3.6549999999999994      -3.38873616268288848E-004 -1.04451504867379911E-004
   3.6787500000000000      -3.48624639007120507E-004 -1.07961090265778147E-004
   3.7025000000000001      -3.58878459267584278E-004 -1.11675900161977703E-004
   3.7262499999999998      -3.69695055576245012E-004 -1.15621232806541755E-004
   3.7500000000000000      -3.81147505946149154E-004 -1.19827942223114787E-004
   3.7525000000000004      -3.82393522279065342E-004 -1.20287440021107572E-004
   3.7549999999999999      -3.83647685366517318E-004 -1.20750299354749696E-004
   3.7574999999999998      -3.84910117104086383E-004 -1.21216571766719053E-004
   3.7599999999999998      -3.86180942489249479E-004 -1.21686310116291357E-004
   3.7624999999999997      -3.87460289733766174E-004 -1.22159568627091180E-004
   3.7650000000000001      -3.88748290381369082E-004 -1.22636402937094900E-004
   3.7675000000000005      -3.90045079434951452E-004 -1.23116870152248478E-004
   3.7700000000000000      -3.91350795470329037E-004 -1.23601028896498920E-004
   3.7725000000000000      -3.92665580795033644E-004 -1.24088939376723823E-004
   3.7749999999999999      -3.93989581575096754E-004 -1.24580663438296274E-004
   3.7774999999999999      -3.95322947976494321E-004 -1.25076264626041166E-004
   3.7799999999999994      -3.96665834369510425E-004 -1.25575808265916005E-004
   3.7825000000000006      -3.98018399421788487E-004 -1.26079361512355692E-004
   3.7850000000000001      -3.99380806320011425E-004 -1.26586993437222361E-004
   3.7875000000000001      -4.00753222940187310E-004 -1.27098775103489308E-004
   3.7900000000000000      -4.02135822039729552E-004 -1.27614779646864201E-004
   3.7925000000000000      -4.03528781459816836E-004 -1.28135082361782385E-004
   3.7949999999999995      -4.04932284338700797E-004 -1.28659760792051173E-004
   3.7974999999999999      -4.06346519336697970E-004 -1.29188894826463683E-004
   3.8000000000000003      -4.07771680873656361E-004 -1.29722566799714235E-004
   3.8025000000000002      -4.09207969379766969E-004 -1.30260861598983907E-004
   3.8050000000000002      -4.10655591560626118E-004 -1.30803866776588683E-004
   3.8075000000000001      -4.12114760677584281E-004 -1.31351672669119526E-004
   3.8099999999999996      -4.13585696844439091E-004 -1.31904372523534660E-004
   3.8125000000000000      -4.15068627341687432E-004 -1.32462062630713570E-004
   3.8150000000000004      -4.16563786949601189E-004 -1.33024842467012634E-004
   3.8174999999999999      -4.18071418301540164E-004 -1.33592814844424497E-004
   3.8199999999999998      -4.19591772279561943E-004 -1.34166086076552017E-004
   3.8224999999999998      -4.21125108330627350E-004 -1.34744766121665249E-004
   3.8249999999999997      -4.22671695013938768E-004 -1.35328968802303560E-004
   3.8275000000000001      -4.24231810369366186E-004 -1.35918811970565012E-004
   3.8300000000000005      -4.25805742418450305E-004 -1.36514417718864369E-004
   3.8325000000000000      -4.27393789676514316E-004 -1.37115912597597254E-004
   3.8350000000000000      -4.28996261699164628E-004 -1.37723427847419950E-004
   3.8374999999999999      -4.30613479666037079E-004 -1.38337099647364050E-004
   3.8399999999999999      -4.32245777004961341E-004 -1.38957069380131948E-004
   3.8424999999999994      -4.33893500060000272E-004 -1.39583483916044289E-004
   3.8450000000000006      -4.35557008807221707E-004 -1.40216495917278272E-004
   3.8475000000000001      -4.37236677622421200E-004 -1.40856264164191547E-004
   3.8500000000000001      -4.38932896105514883E-004 -1.41502953905735354E-004
   3.8525000000000000      -4.40646069966777918E-004 -1.42156737236160031E-004
   3.8550000000000000      -4.42376621980727252E-004 -1.42817793500477102E-004
   3.8574999999999995      -4.44124993014059603E-004 -1.43486309731403057E-004
   3.8599999999999999      -4.45891643134823518E-004 -1.44162481120835019E-004
   3.8625000000000003      -4.47677052810800007E-004 -1.44846511529254598E-004
   3.8650000000000002      -4.49481724206057050E-004 -1.45538614036861059E-004
   3.8675000000000002      -4.51306182585681172E-004 -1.46239011540699352E-004
   3.8700000000000001      -4.53150977839961492E-004 -1.46947937402564345E-004
   3.8724999999999996      -4.55016686140677622E-004 -1.47665636153067347E-004
   3.8750000000000000      -4.56903911743793947E-004 -1.48392364257944159E-004
   3.8775000000000004      -4.58813288954708332E-004 -1.49128390953466377E-004
   3.8799999999999999      -4.60745484274361044E-004 -1.49873999158741902E-004
   3.8824999999999998      -4.62701198822962801E-004 -1.50629486498475644E-004
   3.8849999999999998      -4.64681170611267456E-004 -1.51395166298554351E-004
   3.8874999999999997      -4.66686177815840621E-004 -1.52171368933533860E-004
   3.8900000000000001      -4.68717041589938746E-004 -1.52958443051279009E-004
   3.8925000000000005      -4.70774629565267407E-004 -1.53756757054196794E-004
   3.8950000000000000      -4.72859859635287982E-004 -1.54566700707977830E-004
   3.8975000000000000      -4.74973704183728046E-004 -1.55388686935876844E-004
   3.8999999999999999      -4.77117194650622382E-004 -1.56223153768714516E-004
   3.9024999999999999      -4.79291426828771833E-004 -1.57070566585331100E-004
   3.9049999999999994      -4.81497566564353214E-004 -1.57931420544117396E-004
   3.9075000000000006      -4.83736856303517424E-004 -1.58806243358753258E-004
   3.9100000000000001      -4.86010622265139797E-004 -1.59695598356158033E-004
   3.9125000000000001      -4.88320282674196103E-004 -1.60600087970908092E-004
   3.9150000000000000      -4.90667356993495715E-004 -1.61520357669763149E-004
   3.9175000000000000      -4.93053476319336645E-004 -1.62457100377189084E-004
   3.9199999999999995      -4.95480395369787981E-004 -1.63411061562771209E-004
   3.9224999999999999      -4.97950005998203278E-004 -1.64383044992205641E-004
   3.9250000000000003      -5.00464352768940847E-004 -1.65373919347445628E-004
   3.9275000000000002      -5.03025650867551305E-004 -1.66384625840811627E-004
   3.9300000000000002      -5.05636306810429556E-004 -1.67416187019246915E-004
   3.9325000000000001      -5.08298942508546921E-004 -1.68469716994503133E-004
   3.9349999999999996      -5.11016423374665392E-004 -1.69546433392337689E-004
   3.9375000000000000      -5.13791891337517887E-004 -1.70647671387822244E-004
   3.9400000000000004      -5.16628803853289042E-004 -1.71774900290293161E-004
   3.9424999999999999      -5.19530980303350683E-004 -1.72929743268427001E-004
   3.9449999999999998      -5.22502657564295216E-004 -1.74114000974748474E-004
   3.9474999999999998      -5.25548557070585330E-004 -1.75329680055991366E-004
   3.9499999999999997      -5.28673965932500013E-004 -1.76579027683009589E-004
   3.9525000000000001      -5.31884839038069754E-004 -1.77864574783490894E-004
   3.9550000000000005      -5.35187921053995345E-004 -1.79189188114021384E-004
   3.9575000000000000      -5.38590901827404127E-004 -1.80556136356737192E-004
   3.9600000000000000      -5.42102616905064828E-004 -1.81969175105816490E-004
   3.9624999999999999      -5.45733299235927013E-004 -1.83432654096789456E-004
   3.9649999999999999      -5.49494912035300128E-004 -1.84951658623047876E-004
   3.9674999999999994      -5.53401589090608674E-004 -1.86532196751621013E-004
   3.9700000000000006      -5.57470231391135867E-004 -1.88181452958364765E-004
   3.9725000000000001      -5.61721332859546185E-004 -1.89908139166739654E-004
   3.9750000000000001      -5.66180153119815875E-004 -1.91722993318422814E-004
   3.9775000000000000      -5.70878434237992818E-004 -1.93639509199923119E-004
   3.9800000000000000      -5.75857006110326803E-004 -1.95675044044198030E-004
   3.9824999999999995      -5.81169917191541119E-004 -1.97852574584407332E-004
   3.9849999999999999      -5.86891349439501724E-004 -2.00203636719842196E-004
   3.9875000000000003      -5.93128026729439141E-004 -2.02773600519682949E-004
   3.9900000000000002      -6.00043632319579375E-004 -2.05632050467776604E-004
   3.9925000000000002      -6.07913509614192498E-004 -2.08896039362014896E-004
   3.9950000000000001      -6.17274142157320433E-004 -2.12793633757507079E-004
   3.9974999999999996      -6.29509499006123199E-004 -2.17913173729416973E-004
   4.0000000000000000      -6.59172447954161364E-004 -2.30441135287811618E-004
   4.0025000000000004      -6.46488114714237534E-004 -2.60086864917868639E-004
   4.0049999999999999      -6.41195851409962934E-004 -2.72338157342777594E-004
   4.0075000000000003      -6.37114810386781483E-004 -2.81735577058937986E-004
   4.0099999999999998      -6.33658502232106323E-004 -2.89658575801275675E-004
   4.0125000000000002      -6.30599987504924754E-004 -2.96641060246552370E-004
   4.0149999999999997      -6.27822972331458290E-004 -3.02956630882103995E-004
   4.0175000000000001      -6.25258428051662864E-004 -3.08767694951849966E-004
   4.0199999999999996      -6.22861417458543155E-004 -3.14179986290665121E-004
   4.0225000000000000      -6.20600753297051162E-004 -3.19266890848138546E-004
   4.0250000000000004      -6.18453747930724010E-004 -3.24081798269967966E-004
   4.0274999999999999      -6.16403289139086548E-004 -3.28664981634178832E-004
   4.0300000000000002      -6.14436094275207104E-004 -3.33047704260463692E-004
   4.0324999999999998      -6.12541609990593710E-004 -3.37254808349797140E-004
   4.0350000000000001      -6.10711287574498504E-004 -3.41306419648998210E-004
   4.0374999999999996      -6.08938088336801906E-004 -3.45219111259600778E-004
   4.0400000000000000      -6.07216135495310442E-004 -3.49006722495507390E-004
   4.0425000000000004      -6.05540462910259718E-004 -3.52680950130692403E-004
   4.0449999999999999      -6.03906829533933380E-004 -3.56251784812746774E-004
   4.0475000000000003      -6.02311579829458549E-004 -3.59727839538945585E-004
   4.0499999999999998      -6.00751536894854701E-004 -3.63116601083337317E-004
   4.0525000000000002      -5.99223919426621499E-004 -3.66424625390403161E-004
   4.0549999999999997      -5.97726276270719114E-004 -3.69657691439940312E-004
   4.0579999999999998      -5.95965627897351142E-004 -3.73445601359775697E-004
   4.0599999999999996      -5.94812456570865218E-004 -3.75918892281648404E-004
   4.0625000000000000      -5.93392607693507264E-004 -3.78955690789907148E-004
   4.0650000000000004      -5.91995326181904403E-004 -3.81935005040135269E-004
   4.0674999999999999      -5.90619200973648332E-004 -3.84860166475075422E-004
   4.0700000000000003      -5.89262952065013751E-004 -3.87734198095240771E-004
   4.0724999999999998      -5.87925414202327269E-004 -3.90559852832606034E-004
   4.0750000000000002      -5.86605523089301826E-004 -3.93339646004707067E-004
   4.0774999999999997      -5.85302303651923268E-004 -3.96075882927702269E-004
   4.0800000000000001      -5.84014859997958585E-004 -3.98770682542246740E-004
   4.0824999999999996      -5.82742366781489429E-004 -4.01425997733562720E-004
   4.0850000000000000      -5.81484061739530214E-004 -4.04043632893705360E-004
   4.0875000000000004      -5.80239239212139110E-004 -4.06625259169785219E-004
   4.0899999999999999      -5.79007244491170237E-004 -4.09172427759235495E-004
   4.0925000000000002      -5.77787468877849703E-004 -4.11686581553412714E-004
   4.0949999999999998      -5.76579345329169581E-004 -4.14169065363248598E-004
   4.0975000000000001      -5.75382344628007705E-004 -4.16621134945210328E-004
   4.0999999999999996      -5.74195971988899307E-004 -4.19043964985795717E-004
   4.1025000000000000      -5.73019764045464724E-004 -4.21438656191212532E-004
   4.1050000000000004      -5.71853286167613032E-004 -4.23806241601137033E-004
   4.1074999999999999      -5.70696130065441475E-004 -4.26147692227804413E-004
   4.1100000000000003      -5.69547911642931935E-004 -4.28463922106111865E-004
   4.1124999999999998      -5.68408269072622320E-004 -4.30755792829843720E-004
   4.1150000000000002      -5.67276861058633487E-004 -4.33024117632376557E-004
   4.1174999999999997      -5.66153365273078398E-004 -4.35269665071714670E-004
   4.1200000000000001      -5.65037476940100048E-004 -4.37493162361941065E-004
   4.1224999999999996      -5.63928907552844290E-004 -4.39695298393072984E-004
   4.1250000000000000      -5.62827383708126914E-004 -4.41876726473969857E-004
   4.1275000000000004      -5.61732646045875117E-004 -4.44038066828646952E-004
   4.1299999999999999      -5.60644448282082795E-004 -4.46179908872558050E-004
   4.1325000000000003      -5.59562556325388419E-004 -4.48302813292047022E-004
   4.1349999999999998      -5.58486747468641526E-004 -4.50407313947351459E-004
   4.1375000000000002      -5.57416809647808139E-004 -4.52493919617112542E-004
   4.1399999999999997      -5.56352540761516053E-004 -4.54563115600181830E-004
   4.1425000000000001      -5.55293748045278279E-004 -4.56615365188747790E-004
   4.1449999999999996      -5.54240247504979083E-004 -4.58651111033297543E-004
   4.1475000000000000      -5.53191863345682240E-004 -4.60670776361467185E-004
   4.1500000000000004      -5.52148427540205522E-004 -4.62674766183266458E-004
   4.1524999999999999      -5.51109779334985040E-004 -4.64663468327496825E-004
   4.1550000000000002      -5.50075764839441585E-004 -4.66637254440372198E-004
   4.1574999999999998      -5.49046236635893255E-004 -4.68596480903949960E-004
   4.1600000000000001      -5.48021053417344214E-004 -4.70541489688910074E-004
   4.1624999999999996      -5.47000079650803057E-004 -4.72472609147296934E-004
   4.1650000000000000      -5.45983185263916181E-004 -4.74390154750322572E-004
   4.1675000000000004      -5.44970245353025530E-004 -4.76294429775792635E-004
   4.1699999999999999      -5.43961139910861683E-004 -4.78185725949292274E-004
   4.1725000000000003      -5.42955753572290311E-004 -4.80064324042872169E-004
   4.1749999999999998      -5.41953975376686611E-004 -4.81930494434618236E-004
   4.1775000000000002      -5.40955698545605664E-004 -4.83784497632183143E-004
   4.1799999999999997      -5.39960820274592744E-004 -4.85626584763061502E-004
   4.1825000000000001      -5.38969241538030499E-004 -4.87456998034162573E-004
   4.1849999999999996      -5.37980866906052771E-004 -4.89275971162977897E-004
   4.1875000000000000      -5.36995604372624284E-004 -4.91083729782473724E-004
   4.1900000000000004      -5.36013365193966761E-004 -4.92880491821615562E-004
   4.1924999999999999      -5.35034063736582947E-004 -4.94666467863307717E-004
   4.1950000000000003      -5.34057617334188217E-004 -4.96441861481351668E-004
   4.1974999999999998      -5.33083945676578446E-004 -4.98206869112707319E-004
   4.2000000000000002      -5.32112972588540361E-004 -4.99961682135732603E-004
   4.2024999999999997      -5.31144623050109005E-004 -5.01706484487008005E-004
   4.2050000000000001      -5.30178824990485721E-004 -5.03441454703229259E-004
   4.2074999999999996      -5.29215508704141183E-004 -5.05166765729857486E-004
   4.2100000000000000      -5.28254606749658140E-004 -5.06882585159406122E-004
   4.2125000000000004      -5.27296053854026938E-004 -5.08589075456901082E-004
   4.2149999999999999      -5.26339786822027146E-004 -5.10286394173363965E-004
   4.2175000000000002      -5.25385744450371532E-004 -5.11974694148079404E-004
   4.2199999999999998      -5.24433867446316856E-004 -5.13654123700350526E-004
   4.2225000000000001      -5.23484098350451323E-004 -5.15324826811409324E-004
   4.2249999999999996      -5.22536381463414878E-004 -5.16986943297083877E-004
   4.2275000000000000      -5.21590662776289524E-004 -5.18640608971802897E-004
   4.2300000000000004      -5.20646889904468084E-004 -5.20285955804433318E-004
   4.2324999999999999      -5.19705012024760066E-004 -5.21923112066471646E-004
   4.2350000000000003      -5.18764979815566148E-004 -5.23552202473027213E-004
   4.2374999999999998      -5.17826745399933494E-004 -5.25173348317012800E-004
   4.2400000000000002      -5.16890262291321576E-004 -5.26786667596953963E-004
   4.2424999999999997      -5.15955485341930832E-004 -5.28392275138769981E-004
   4.2450000000000001      -5.15022370693435328E-004 -5.29990282711874350E-004
   4.2474999999999996      -5.14090875730005255E-004 -5.31580799139912477E-004
   4.2500000000000000      -5.13160959033464215E-004 -5.33163930406441253E-004
   4.3262499999999999      -4.85382770004894287E-004 -5.78354412586902684E-004
   4.4024999999999999      -4.58292231949090098E-004 -6.18750317077522058E-004
   4.4787499999999998      -4.31495818055416215E-004 -6.55494471147015671E-004
   4.5549999999999997      -4.04789465635999773E-004 -6.89270315858131173E-004
   4.6312499999999996      -3.78064705083120745E-004 -7.20524184404578469E-004
   4.7074999999999996      -3.51265883919172793E-004 -7.49567026482303791E-004
   4.7837500000000004      -3.24368317914582960E-004 -7.76626683495086688E-004
   4.8600000000000003      -2.97366189988914655E-004 -8.01877098534392770E-004
   4.9362500000000002      -2.70265433327290718E-004 -8.25455707809852617E-004
   5.0125000000000002      -2.43079350922835707E-004 -8.47474325319583308E-004
   5.0887500000000001      -2.15825823812208827E-004 -8.68026235597092115E-004
   5.1650000000000000      -1.88525483995382091E-004 -8.87190972235623763E-004
   5.2412500000000000      -1.61200494953458903E-004 -9.05037628952384777E-004
   5.3174999999999999      -1.33873726566870996E-004 -9.21627209709569538E-004
   5.3937499999999998      -1.06568192493245532E-004 -9.37014332007870101E-004
   5.4699999999999998      -7.93066658411607474E-005 -9.51248484341470492E-004
   5.5462499999999997      -5.21114180298108093E-005 -9.64374969924373720E-004
   5.6224999999999996      -2.50040439262074995E-005 -9.76435625582549194E-004
   5.6987500000000004       1.99465194194782032E-006 -9.87469376301629981E-004
   5.7750000000000004       2.88647255824833685E-005 -9.97512671359492833E-004
   5.8512500000000003       5.55871325411119848E-005 -1.00659982478471747E-003
   5.9275000000000002       8.21437443830130772E-005 -1.01476329209099106E-003
   6.0037500000000001       1.08517349119421460E-004 -1.02203389193077305E-003
   6.0800000000000001       1.34691640139187631E-004 -1.02844098756921373E-003
   6.1562500000000000       1.60651197036636943E-004 -1.03401263651904749E-003
   6.2324999999999999       1.86381460832942285E-004 -1.03877571513014285E-003
   6.3087499999999999       2.11868705436482976E-004 -1.04275602326602533E-003
   6.3849999999999998       2.37100006712225112E-004 -1.04597837303585777E-003
   6.4612499999999997       2.62063210177016892E-004 -1.04846666466186489E-003
   6.5375000000000005       2.86746898074453774E-004 -1.05024395189208248E-003
   6.6137499999999996       3.11140356385428227E-004 -1.05133249885724662E-003
   6.6900000000000013       3.35233542181707130E-004 -1.05175382987795899E-003
   6.7662500000000003       3.59017051617240967E-004 -1.05152877342432494E-003
   6.8425000000000002       3.82482088766575269E-004 -1.05067750119343557E-003
   6.9187500000000002       4.05620435454833849E-004 -1.04921956308431409E-003
   6.9949999999999992       4.28424422176151029E-004 -1.04717391870748616E-003
   7.0712500000000000       4.50886900148806627E-004 -1.04455896592234245E-003
   7.1475000000000000       4.73001214560584055E-004 -1.04139256688596344E-003
   7.2237500000000008       4.94761178978395826E-004 -1.03769207187801396E-003
   7.2999999999999998       5.16161050956600708E-004 -1.03347434128978999E-003
   7.3762499999999998       5.37195508768851344E-004 -1.02875576589546674E-003
   7.4524999999999997       5.57859629302134342E-004 -1.02355228574974662E-003
   7.5287499999999987       5.78148867027917352E-004 -1.01787940777117790E-003
   7.6050000000000004       5.98059034034080961E-004 -1.01175222220181000E-003
   7.6812499999999995       6.17586281078928408E-004 -1.00518541806647447E-003
   7.7575000000000003       6.36727079606607999E-004 -9.98193297704895975E-004
   7.8337500000000002       6.55478204705048730E-004 -9.90789790508322162E-004
   7.9100000000000010       6.73836718945101617E-004 -9.82988465906333656E-004
   7.9862500000000001       6.91799957066040021E-004 -9.74802545683859734E-004
   8.0625000000000000       7.09365511465510023E-004 -9.66244915684661451E-004
   8.1387499999999999       7.26531218454789401E-004 -9.57328136951943512E-004
   8.2149999999999999       7.43295145241640916E-004 -9.48064456349787801E-004
   8.2912499999999998       7.59655577604144232E-004 -9.38465816703115924E-004
   8.3674999999999997       7.75611008219536649E-004 -9.28543866488874565E-004
   8.4437499999999996       7.91160125612602738E-004 -9.18309969107356178E-004
   8.5199999999999996       8.06301803688666769E-004 -9.07775211759996462E-004
   8.5962499999999995       8.21035091528782616E-004 -8.96950413643289742E-004
   8.6724999999999994       8.35359205137622745E-004 -8.85846135374152672E-004
   8.7487499999999994       8.49273516828110580E-004 -8.74472684939641949E-004
   8.8249999999999993       8.62777547904869271E-004 -8.62840126501546677E-004
   8.9012499999999992       8.75870960377678697E-004 -8.50958287342642593E-004
   8.9774999999999991       8.88553549363493866E-004 -8.38836764853465207E-004
   9.0537500000000009       9.00825235945736970E-004 -8.26484933320635888E-004
   9.1300000000000008       9.12686060346616060E-004 -8.13911950403078998E-004
   9.2062500000000007       9.24136175400743724E-004 -8.01126763322082720E-004
   9.2825000000000006       9.35175840639666713E-004 -7.88138115059544109E-004
   9.3587500000000006       9.45805416400233388E-004 -7.74954550063294942E-004
   9.4350000000000005       9.56025358377600486E-004 -7.61584419872364678E-004
   9.5112500000000004       9.65836212421994572E-004 -7.48035888511795256E-004
   9.5875000000000004       9.75238609587984707E-004 -7.34316937698617370E-004
   9.6637500000000003       9.84233261420958388E-004 -7.20435371875643299E-004
   9.7400000000000002       9.92820955471081755E-004 -7.06398823089058941E-004
   9.8162500000000001       1.00100255103014422E-003 -6.92214755722486892E-004
   9.8925000000000001       1.00877897508963566E-003 -6.77890471094971629E-004
   9.9687500000000000       1.01615121851875525E-003 -6.63433111924208456E-004
   10.045000000000000       1.02312033245801964E-003 -6.48849666651135290E-004
   10.121200000000000       1.02968325010198598E-003 -6.34156652332078415E-004
   10.197500000000000       1.03585365757519784E-003 -6.19331725101349281E-004
   10.273800000000000       1.04162389324459633E-003 -6.04400653377024956E-004
   10.350000000000000       1.04698844038080257E-003 -5.89389623437713297E-004
   10.426200000000000       1.05195642561715214E-003 -5.74285398764780644E-004
   10.502500000000000       1.05653493540264882E-003 -5.59074121910025160E-004
   10.578799999999999       1.06071857982247583E-003 -5.43781584054699044E-004
   10.654999999999999       1.06450407526606939E-003 -5.28433877318081383E-004
   10.731199999999999       1.06789861944295338E-003 -5.13016770407921847E-004
   10.807499999999999       1.07090738989757024E-003 -4.97515549127622737E-004
   10.883699999999999       1.07352402128019090E-003 -4.81976378055334279E-004
   10.960000000000001       1.07575693410150099E-003 -4.66363901484360271E-004
   11.036300000000001       1.07760402124256697E-003 -4.50703800767495767E-004
   11.112500000000001       1.07906522276478550E-003 -4.35021900247119426E-004
   11.188800000000001       1.08014600227048061E-003 -4.19282149198548469E-004
   11.265000000000001       1.08084517442060229E-003 -4.03530804028373049E-004
   11.341200000000001       1.08116607216488382E-003 -3.87752153908874303E-004
   11.417500000000000       1.08111006121190917E-003 -3.71930247932678862E-004
   11.493800000000000       1.08067818229977668E-003 -3.56090498762447346E-004
   11.570000000000000       1.07987346237118764E-003 -3.40258320491702967E-004
   11.646200000000000       1.07869731574396005E-003 -3.24417486331807204E-004
   11.722500000000000       1.07714922016745860E-003 -3.08551636293389025E-004
   11.798800000000000       1.07523224353210829E-003 -2.92685920845548841E-004
   11.875000000000000       1.07295139846008735E-003 -2.76845406388745202E-004
   11.951200000000000       1.07030619668154327E-003 -2.61013483118645718E-004
   12.027500000000000       1.06729424629901318E-003 -2.45173507004575590E-004
   12.103800000000000       1.06392058832415056E-003 -2.29350306039109492E-004
   12.180000000000000       1.06019216742275334E-003 -2.13568544762962468E-004
   12.256200000000000       1.05610661518185447E-003 -1.97811352760960302E-004
   12.332500000000000       1.05165969443801700E-003 -1.82061916384142279E-004
   12.408799999999999       1.04685836896903795E-003 -1.66344683123888015E-004
   12.484999999999999       1.04171146496838526E-003 -1.50683862627994190E-004
   12.561199999999999       1.03621475985380437E-003 -1.35062434335666203E-004
   12.637499999999999       1.03036219779860101E-003 -1.19463518453962519E-004
   12.713699999999999       1.02417096676272351E-003 -1.03931477461497116E-004
   12.789999999999999       1.01762666931243901E-003 -8.84289619791833921E-005
   12.866299999999999       1.01073905963424164E-003 -7.29797457646752409E-005
   12.942500000000003       1.00351969229851954E-003 -5.76072632598398371E-005
   13.018800000000001       9.95951474935043244E-004 -4.22744035748711625E-005
   13.095000000000001       9.88056098809726420E-004 -2.70245316524764995E-005
   13.171199999999999       9.79825717924119165E-004 -1.18406267341937109E-005
   13.247500000000000       9.71250726788853926E-004  3.29404038894724764E-006
   13.323800000000002       9.62343564120783992E-004  1.83564811389668927E-005
   13.400000000000000       9.53118408351285272E-004  3.33241380345101134E-005
   13.476200000000000       9.43565650071670481E-004  4.82138976985481811E-005
   13.552499999999998       9.33673957685776266E-004  6.30422881739571198E-005
   13.628800000000000       9.23457503296659914E-004  7.77869034264213227E-005
   13.705000000000000       9.12932158298987179E-004  9.24258247039489681E-005
   13.781200000000000       9.02086582541375024E-004  1.06975724437604006E-004
   13.857500000000000       8.90907751041501478E-004  1.21452853723566181E-004
   13.933799999999998       8.79411524838648751E-004  1.35835432242843544E-004
   14.010000000000002       8.67615424664757210E-004  1.50102219262719086E-004
   14.086200000000000       8.55506413930904328E-004  1.64269597806546651E-004
   14.162500000000000       8.43069808892942863E-004  1.78353471205109103E-004
   14.238799999999999       8.30323117679417099E-004  1.92332725706923375E-004
   14.315000000000000       8.17285468820421130E-004  2.06186836418276783E-004
   14.391200000000000       8.03942164867061390E-004  2.19931828264570677E-004
   14.467499999999999       7.90276898401751126E-004  2.33583192237327527E-004
   14.543799999999999       7.76308782993719525E-004  2.47120520662308927E-004
   14.619999999999997       7.62058514095261723E-004  2.60524040910868485E-004
   14.696200000000001       7.47509768010574992E-004  2.73809355876267115E-004
   14.772500000000001       7.32644648169367748E-004  2.86991483580451999E-004
   14.848799999999999       7.17483832872048768E-004  3.00050758862974577E-004
   14.924999999999999       7.02049544403159434E-004  3.12968194719757682E-004
   15.001200000000003       6.86323868673239645E-004  3.25758911831987893E-004
   15.077500000000001       6.70287355711973861E-004  3.38437398532388811E-004
   15.153800000000000       6.53962209893973198E-004  3.50984766944418712E-004
   15.230000000000000       6.37372142273614746E-004  3.63382848229574780E-004
   15.306200000000000       6.20497684464351644E-004  3.75646226008884555E-004
   15.382500000000002       6.03317868455846215E-004  3.87788807317545952E-004
   15.458800000000000       5.85856385973087634E-004  3.99792515432472145E-004
   15.535000000000000       5.68138398330133459E-004  4.11640030899672262E-004
   15.611199999999998       5.50142917438069408E-004  4.23345348795438434E-004
   15.687500000000000       5.31847491377384100E-004  4.34921745697148024E-004
   15.763800000000002       5.13277260947716044E-004  4.46351986635610664E-004
   15.840000000000000       4.94458800419456872E-004  4.57619629512278606E-004
   15.916200000000000       4.75369637561969373E-004  4.68738031526469325E-004
   15.992499999999998       4.55985872125495471E-004  4.79719792201201427E-004
   16.068800000000000       4.36334058353171172E-004  4.90548547429383881E-004
   16.145000000000000       4.16442149181280930E-004  5.01208760689637422E-004
   16.221200000000000       3.96286223536466552E-004  5.11713105829584040E-004
   16.297499999999999       3.75840968587585957E-004  5.22073464201428666E-004
   16.373799999999999       3.55134316323200657E-004  5.32274372077356671E-004
   16.449999999999999       3.34195561709845271E-004  5.42301224967438799E-004
   16.526199999999999       3.12999370270006661E-004  5.52165974121940199E-004
   16.602499999999999       2.91519048590746185E-004  5.61879742149118898E-004
   16.678799999999999       2.69783869874767705E-004  5.71427992091461286E-004
   16.754999999999999       2.47824435911634918E-004  5.80797075934622606E-004
   16.831199999999999       2.25614031756424271E-004  5.89998180466239064E-004
   16.907499999999999       2.03124617783643905E-004  5.99041631074067379E-004
   16.983799999999999       1.80386774837751568E-004  6.07913841561565625E-004
   17.059999999999999       1.57432379116267669E-004  6.16602143192482234E-004
   17.136199999999999       1.34233370734140748E-004  6.25116921104956953E-004
   17.212499999999999       1.10760398748896020E-004  6.33467668842084010E-004
   17.288799999999998       8.70453191166407637E-005  6.41641776196536927E-004
   17.364999999999998       6.31212498687560105E-005  6.49627577736845620E-004
   17.441199999999998       3.89588194148954899E-005  6.57434623721099543E-004
   17.517499999999998       1.45273975454545178E-005  6.65071544095701479E-004
   17.593800000000002      -1.01399190100147344E-005  6.72526728174177644E-004
   17.670000000000002      -3.50088042744833240E-005  6.79789535234094655E-004
   17.746200000000002      -6.01099098259753794E-005  6.86868647255461451E-004
   17.822500000000002      -8.54751134978662744E-005  6.93771798327722758E-004
   17.898800000000001      -1.11070110267058822E-004  7.00488397552582521E-004
   17.975000000000001      -1.36859397390780491E-004  7.07008847786083053E-004
   18.051200000000001      -1.62874872797810235E-004  7.13340931039917496E-004
   18.127500000000001      -1.89149628529902876E-004  7.19491455920069330E-004
   18.203800000000001      -2.15648181461179558E-004  7.25450872199341601E-004
   18.280000000000001      -2.42333881985386945E-004  7.31210646589914247E-004
   18.356200000000001      -2.69239841690469440E-004  7.36777633440620036E-004
   18.432500000000001      -2.96400335288625092E-004  7.42157689723762278E-004
   18.508800000000001      -3.23778733155035260E-004  7.47342326725920639E-004
   18.585000000000001      -3.51337270327782959E-004  7.52324094266318020E-004
   18.661200000000001      -3.79110241668328572E-004  7.57108891889830046E-004
   18.737500000000001      -4.07133074669765224E-004  7.61701598664659774E-004
   18.813800000000001      -4.35368024428145484E-004  7.66094805247529613E-004
   18.890000000000001      -4.63776240753432923E-004  7.70282160974507116E-004
   18.966200000000001      -4.92393170550750429E-004  7.74268583975126659E-004
   19.042500000000000      -5.21255362847307087E-004  7.78057950050521836E-004
   19.118800000000000      -5.50323986328125317E-004  7.81643946616401527E-004
   19.195000000000000      -5.79559133868853176E-004  7.85021339395391136E-004
   19.271200000000000      -6.08997372992690564E-004  7.88194041279822425E-004
   19.347500000000000      -6.38676343739659805E-004  7.91164902529251221E-004
   19.423700000000000      -6.68516865775912409E-004  7.93925238746896397E-004
   19.500000000000000      -6.98595879515462835E-004  7.96481408078764715E-004
   19.576300000000000      -7.28872978938236988E-004  7.98828775968580423E-004
   19.652500000000000      -7.59306726002654110E-004  8.00963813472418897E-004
   19.728800000000000      -7.89975636431311133E-004  8.02891271602780001E-004
   19.805000000000000      -8.20797965370443370E-004  8.04605257666971756E-004
   19.881200000000000      -8.51812433274764017E-004  8.06107607017863301E-004
   19.957500000000000      -8.83058775355576335E-004  8.07399054251508436E-004


==> anc/M2_4_0_v2.dat <==
  2.12500000000000015E-002  1.31080699703280535E-011  8.27639650655583561E-011
  4.49999999999999983E-002  9.13171999588776235E-010 -9.32150760376601070E-010
  6.87500000000000056E-002  2.10938156038435519E-009 -2.18445129712289237E-009
  9.24999999999999989E-002  3.77821138003707576E-009 -3.97030995303664920E-009
  0.11625000000000002       5.90322993683934850E-009 -6.29620835443547894E-009
  0.14000000000000001       8.46770505941888518E-009 -9.16874255401800078E-009
  0.16375000000000001       1.14545971272364615E-008 -1.25946256855695342E-008
  0.18750000000000000       1.48465520775373579E-008 -1.65806906955909193E-008
  0.21124999999999999       1.86258942120582454E-008 -2.11338931545412553E-008
  0.23499999999999999       2.27746187965203338E-008 -2.62613141504961060E-008
  0.25874999999999998       2.72743844456527631E-008 -3.19701632681397178E-008
  0.28249999999999997       3.21065052861860908E-008 -3.82677816561294576E-008
  0.30625000000000002       3.72519428899459224E-008 -4.51616451860012358E-008
  0.33000000000000002       4.26912979688429028E-008 -5.26593677059146474E-008
  0.35375000000000001       4.84048018232111466E-008 -6.07687043926800982E-008
  0.37750000000000000       5.43723075345812012E-008 -6.94975552056557136E-008
  0.40125000000000000       6.05732808935989333E-008 -7.88539684462562533E-008
  0.42499999999999999       6.69867910533929856E-008 -8.88461444269769406E-008
  0.44874999999999998       7.35915008982856148E-008 -9.94824392540103393E-008
  0.47249999999999992       8.03656571172818954E-008 -1.10771368727704803E-007
  0.49625000000000008       8.72870799713393350E-008 -1.22721612365309641E-007
  0.52000000000000002       9.43331527428969140E-008 -1.35342017550642306E-007
  0.54374999999999996       1.01480810855665503E-007 -1.48641603815526185E-007
  0.56750000000000000       1.08706530652116158E-007 -1.62629567258059002E-007
  0.59125000000000005       1.15986317815556715E-007 -1.77315285103009316E-007
  0.61499999999999999       1.23295695423081760E-007 -1.92708320409875991E-007
  0.63875000000000004       1.30609691615055101E-007 -2.08818426934395682E-007
  0.66249999999999998       1.37902826866133214E-007 -2.25655554149562370E-007
  0.68625000000000003       1.45149100842128696E-007 -2.43229852432493045E-007
  0.70999999999999996       1.52321978826284907E-007 -2.61551678423779062E-007
  0.73375000000000001       1.59394377697782693E-007 -2.80631600566277232E-007
  0.75749999999999995       1.66338651444441863E-007 -3.00480404830612351E-007
  0.78125000000000000       1.73126576190774726E-007 -3.21109100635033424E-007
  0.80500000000000016       1.79729334721588296E-007 -3.42528926967613069E-007
  0.82875000000000010       1.86117500480429159E-007 -3.64751358719183472E-007
  0.85250000000000004       1.92261021021104594E-007 -3.87788113235803217E-007
  0.87624999999999997       1.98129200889495421E-007 -4.11651157099991047E-007
  0.90000000000000002       2.03690683911685340E-007 -4.36352713150413207E-007
  0.92374999999999996       2.08913434863341771E-007 -4.61905267750208633E-007
  0.94750000000000001       2.13764720493856947E-007 -4.88321578314630257E-007
  0.97124999999999995       2.18211089877632912E-007 -5.15614681109251457E-007
  0.99500000000000000       2.22218354063277727E-007 -5.43797899330531620E-007
   1.0187500000000000       2.25751564990133448E-007 -5.72884851481161142E-007
   1.0425000000000000       2.28774993639883718E-007 -6.02889460053273893E-007
   1.0662499999999999       2.31252107389318289E-007 -6.33825960533236689E-007
   1.0900000000000001       2.33145546528622790E-007 -6.65708910742523971E-007
   1.1137500000000000       2.34417099907543726E-007 -6.98553200529915173E-007
   1.1375000000000000       2.35027679669854121E-007 -7.32374061831082576E-007
   1.1612499999999999       2.34937295034415444E-007 -7.67187079112493991E-007
   1.1850000000000001       2.34105025078818933E-007 -8.03008200217512844E-007
   1.2087500000000000       2.32488990479194227E-007 -8.39853747633525726E-007
   1.2324999999999999       2.30046324157210405E-007 -8.77740430199985003E-007
   1.2562500000000001       2.26733140782600502E-007 -9.16685355278375654E-007
   1.2800000000000000       2.22504505076524210E-007 -9.56706041406294263E-007
   1.3037500000000000       2.17314398858171269E-007 -9.97820431459090057E-007
   1.3274999999999999       2.11115686773822058E-007 -1.04004690634555334E-006
   1.3512500000000001       2.03860080641860470E-007 -1.08340429925383090E-006
   1.3750000000000000       1.95498102350605089E-007 -1.12791191050023864E-006
   1.3987499999999999       1.85979045229715870E-007 -1.17358952297750564E-006
   1.4225000000000001       1.75250933823832034E-007 -1.22045741825797989E-006
   1.4462500000000000       1.63260481985199233E-007 -1.26853639337521103E-006
   1.4700000000000000       1.49953049199524340E-007 -1.31784777832047407E-006
   1.4937499999999999       1.35272595053817465E-007 -1.36841345429140601E-006
   1.5175000000000001       1.19161631749283204E-007 -1.42025587273225130E-006
   1.5412500000000000       1.01561174556244817E-007 -1.47339807520756929E-006
   1.5649999999999999       8.24106901019096405E-008 -1.52786371415400297E-006
   1.5887500000000001       6.16480423744147850E-008 -1.58367707455745571E-006
   1.6125000000000000       3.92094363196591275E-008 -1.64086309660610628E-006
   1.6362500000000000       1.50293588989200482E-008 -1.69944739937291502E-006
   1.6599999999999999      -1.09594825327007300E-008 -1.75945630558485597E-006
   1.6837500000000001      -3.88262246769316104E-008 -1.82091686753975512E-006
   1.7075000000000000      -6.86419157313516025E-008 -1.88385689423585102E-006
   1.7312500000000000      -1.00479585987015413E-007 -1.94830497978340299E-006
   1.7549999999999999      -1.34414321766531864E-007 -2.01429053317255141E-006
   1.7787500000000001      -1.70523342896790330E-007 -2.08184380947658617E-006
   1.8025000000000000      -2.08886083924038690E-007 -2.15099594257544001E-006
   1.8262499999999999      -2.49584279293586066E-007 -2.22177897949001844E-006
   1.8499999999999999      -2.92702052732187190E-007 -2.29422591642456593E-006
   1.8737499999999998      -3.38326011088119771E-007 -2.36837073662111930E-006
   1.8974999999999997      -3.86545342902456187E-007 -2.44424845013774368E-006
   1.9212499999999997      -4.37451922005207321E-007 -2.52189513567039077E-006
   1.9450000000000001      -4.91140416451582821E-007 -2.60134798454712778E-006
   1.9687500000000000      -5.47708403137245016E-007 -2.68264534703314971E-006
   1.9924999999999999      -6.07256488457326977E-007 -2.76582678109556724E-006
   2.0162499999999999      -6.69888435401634449E-007 -2.85093310378822176E-006
   2.0400000000000000      -7.35711297509267768E-007 -2.93800644542950251E-006
   2.0637500000000002      -8.04835560138721167E-007 -3.02709030675950139E-006
   2.0874999999999999      -8.77375289546341541E-007 -3.11822961927790265E-006
   2.1112500000000001      -9.53448290304999725E-007 -3.21147080898002312E-006
   2.1349999999999998      -1.03317627163875339E-006 -3.30686186372635520E-006
   2.1587499999999999      -1.11668502329674595E-006 -3.40445240450035158E-006
   2.1825000000000001      -1.20410460164106704E-006 -3.50429376083043775E-006
   2.2062499999999998      -1.29556952668149722E-006 -3.60643905067576870E-006
   2.2300000000000000      -1.39121899085190696E-006 -3.71094326510101466E-006
   2.2537500000000001      -1.49119708039293563E-006 -3.81786335809350711E-006
   2.2774999999999999      -1.59565301028148221E-006 -3.92725834190770003E-006
   2.3012500000000000      -1.70474137373144959E-006 -4.03918938835592182E-006
   2.3250000000000002      -1.81862240748383656E-006 -4.15371993673196356E-006
   2.3487499999999999      -1.93746227351306599E-006 -4.27091580750339455E-006
   2.3725000000000001      -2.06143335994393295E-006 -4.39084532569658163E-006
   2.3962500000000002      -2.19071460068882293E-006 -4.51357945004122178E-006
   2.4199999999999999      -2.32549181701250462E-006 -4.63919191224106799E-006
   2.4437500000000001      -2.46595808175471320E-006 -4.76775936480017497E-006
   2.4674999999999998      -2.61231410885322041E-006 -4.89936153971225431E-006
   2.4912500000000000      -2.76476867001758847E-006 -5.03408141825149334E-006
   2.5150000000000001      -2.92353903986224851E-006 -5.17200541099307045E-006
   2.5387499999999998      -3.08885147515796109E-006 -5.31322355476181371E-006
   2.5625000000000000      -3.26094172688906562E-006 -5.45782971997979561E-006
   2.5862500000000002      -3.44005559140128382E-006 -5.60592183550780863E-006
   2.6099999999999999      -3.62644950290097869E-006 -5.75760213009345022E-006
   2.6337500000000000      -3.82039117140582379E-006 -5.91297739240703164E-006
   2.6575000000000002      -4.02216027047900675E-006 -6.07215925143939385E-006
   2.6812499999999999      -4.23204917957707940E-006 -6.23526447923958310E-006
   2.7050000000000001      -4.45036378640453988E-006 -6.40241531820128613E-006
   2.7287499999999998      -4.67742435531047213E-006 -6.57373983536972568E-006
   2.7524999999999999      -4.91356646849378524E-006 -6.74937230654032426E-006
   2.7762500000000001      -5.15914204761931580E-006 -6.92945363326293019E-006
   2.7999999999999998      -5.41452046440365790E-006 -7.11413179625706088E-006
   2.8237500000000000      -5.68008974982983058E-006 -7.30356234919441561E-006
   2.8475000000000001      -5.95625791291386792E-006 -7.49790895732269840E-006
   2.8712499999999999      -6.24345438140920419E-006 -7.69734398600358049E-006
   2.8950000000000000      -6.54213157852394282E-006 -7.90204914493022966E-006
   2.9187500000000002      -6.85276665169235806E-006 -8.11221619459404634E-006
   2.9424999999999999      -7.17586337172778552E-006 -8.32804772250738865E-006
   2.9662500000000001      -7.51195422335780439E-006 -8.54975799778340369E-006
   2.9900000000000002      -7.86160271127583588E-006 -8.77757391395719991E-006
   3.0137499999999999      -8.22540590953041902E-006 -9.01173603144236337E-006
   3.0375000000000001      -8.60399728642512903E-006 -9.25249973279855070E-006
   3.0612499999999998      -8.99804984226272361E-006 -9.50013650609859715E-006
   3.0850000000000000      -9.40827960340457767E-006 -9.75493537419604342E-006
   3.1087500000000001      -9.83544952345426892E-006 -1.00172044906976354E-005
   3.1324999999999998      -1.02803738511774458E-005 -1.02872729270484201E-005
   3.1562500000000000      -1.07439230353869073E-005 -1.05654926794821296E-005
   3.1800000000000002      -1.12270292498830428E-005 -1.08522409298526985E-005
   3.2037499999999999      -1.17306926372052264E-005 -1.11479226007721470E-005
   3.2275000000000000      -1.22559883891237644E-005 -1.14529732533256043E-005
   3.2512500000000006      -1.28040748054183630E-005 -1.17678623852943412E-005
   3.2749999999999999      -1.33762025017385158E-005 -1.20930971997823493E-005
   3.2987500000000005      -1.39737249738074490E-005 -1.24292269290562710E-005
   3.3224999999999998      -1.45981107710023897E-005 -1.27768478171241119E-005
   3.3462500000000004      -1.52509575902034699E-005 -1.31366088882381024E-005
   3.3700000000000001      -1.59340086745161227E-005 -1.35092186586387745E-005
   3.3937500000000003      -1.66491719961455934E-005 -1.38954529875580626E-005
   3.4175000000000000      -1.73985428234162908E-005 -1.42961643120262535E-005
   3.4412500000000001      -1.81844304491493274E-005 -1.47122925893593510E-005
   3.4649999999999999      -1.90093900068079568E-005 -1.51448783063084059E-005
   3.4887500000000000      -1.98762607177451945E-005 -1.55950781392100197E-005
   3.5124999999999997      -2.07882121114526712E-005 -1.60641838550942831E-005
   3.5362499999999999      -2.17488004810986552E-005 -1.65536454166560116E-005
   3.5599999999999996      -2.27620383477929518E-005 -1.70650993795638468E-005
   3.5837500000000002      -2.38324809812369063E-005 -1.76004042837564026E-005
   3.6074999999999995      -2.49653352717467792E-005 -1.81616851663445094E-005
   3.6312500000000001      -2.61665985220533028E-005 -1.87513902986366587E-005
   3.6549999999999994      -2.74432378901873138E-005 -1.93723645255747341E-005
   3.6787500000000000      -2.88034261014202731E-005 -2.00279455800627565E-005
   3.7025000000000001      -3.02568566954650593E-005 -2.07220928639517299E-005
   3.7262499999999998      -3.18151743851028743E-005 -2.14595632010267486E-005
   3.7500000000000000      -3.34925766956303611E-005 -2.22461564722714904E-005
   3.7525000000000004      -3.36767542995960515E-005 -2.23320917652474214E-005
   3.7549999999999999      -3.38624654935163274E-005 -2.24186588161412299E-005
   3.7574999999999998      -3.40497339717189725E-005 -2.25058673009277098E-005
   3.7599999999999998      -3.42385840534287689E-005 -2.25937271558484150E-005
   3.7624999999999997      -3.44290406763260754E-005 -2.26822485675572477E-005
   3.7650000000000001      -3.46211294132322051E-005 -2.27714419784023421E-005
   3.7675000000000005      -3.48148765545034159E-005 -2.28613181346231341E-005
   3.7700000000000000      -3.50103090456428554E-005 -2.29518880389660771E-005
   3.7725000000000000      -3.52074545723676932E-005 -2.30431630000724606E-005
   3.7749999999999999      -3.54063415735322281E-005 -2.31351546340257256E-005
   3.7774999999999999      -3.56069992703507554E-005 -2.32278748762884765E-005
   3.7799999999999994      -3.58094576970108413E-005 -2.33213359941866045E-005
   3.7825000000000006      -3.60137477328505197E-005 -2.34155506000301707E-005
   3.7850000000000001      -3.62199011361950354E-005 -2.35105316649107799E-005
   3.7875000000000001      -3.64279505800392658E-005 -2.36062925332695983E-005
   3.7900000000000000      -3.66379296892242545E-005 -2.37028469379808216E-005
   3.7925000000000000      -3.68498730803897291E-005 -2.38002090167518596E-005
   3.7949999999999995      -3.70638164032946932E-005 -2.38983933288955367E-005
   3.7974999999999999      -3.72797963848033723E-005 -2.39974148732803976E-005
   3.8000000000000003      -3.74978508752285824E-005 -2.40972891072229535E-005
   3.8025000000000002      -3.77180188972793106E-005 -2.41980319664406989E-005
   3.8050000000000002      -3.79403406977925955E-005 -2.42996598861389151E-005
   3.8075000000000001      -3.81648578024454787E-005 -2.44021898233116860E-005
   3.8099999999999996      -3.83916130736611046E-005 -2.45056392803433904E-005
   3.8125000000000000      -3.86206507719395167E-005 -2.46100263300052163E-005
   3.8150000000000004      -3.88520166208644884E-005 -2.47153696419485092E-005
   3.8174999999999999      -3.90857578760599465E-005 -2.48216885108066446E-005
   3.8199999999999998      -3.93219233977721709E-005 -2.49290028856324624E-005
   3.8224999999999998      -3.95605637311183391E-005 -2.50373334031595837E-005
   3.8249999999999997      -3.98017311845525417E-005 -2.51467014188152751E-005
   3.8275000000000001      -4.00454799226254986E-005 -2.52571290455878300E-005
   3.8300000000000005      -4.02918660553878299E-005 -2.53686391894733011E-005
   3.8325000000000000      -4.05409477411150943E-005 -2.54812555919509942E-005
   3.8350000000000000      -4.07927852991619123E-005 -2.55950028773165065E-005
   3.8374999999999999      -4.10474412959381481E-005 -2.57099065815463661E-005
   3.8399999999999999      -4.13049807095159730E-005 -2.58259932287873130E-005
   3.8424999999999994      -4.15654710299275115E-005 -2.59432903655676247E-005
   3.8450000000000006      -4.18289824077470575E-005 -2.60618266232766373E-005
   3.8475000000000001      -4.20955878033837827E-005 -2.61816317788483959E-005
   3.8500000000000001      -4.23653631481264161E-005 -2.63027368203792462E-005
   3.8525000000000000      -4.26383875166128139E-005 -2.64251740172572438E-005
   3.8550000000000000      -4.29147433137989833E-005 -2.65489769964684688E-005
   3.8574999999999995      -4.31945164750915966E-005 -2.66741808239846130E-005
   3.8599999999999999      -4.34777966829850353E-005 -2.68008220930040612E-005
   3.8625000000000003      -4.37646776009832880E-005 -2.69289390191997558E-005
   3.8650000000000002      -4.40552571266871135E-005 -2.70585715437647770E-005
   3.8675000000000002      -4.43496376659997473E-005 -2.71897614450511497E-005
   3.8700000000000001      -4.46479264306507282E-005 -2.73225524596956973E-005
   3.8724999999999996      -4.49502357615090786E-005 -2.74569904142383771E-005
   3.8750000000000000      -4.52566834804776809E-005 -2.75931233683682673E-005
   3.8775000000000004      -4.55673932743588109E-005 -2.77310017712235649E-005
   3.8799999999999999      -4.58824951128406852E-005 -2.78706786313321588E-005
   3.8824999999999998      -4.62021257082180143E-005 -2.80122097040077450E-005
   3.8849999999999998      -4.65264290167406795E-005 -2.81556536951993372E-005
   3.8874999999999997      -4.68555567904106230E-005 -2.83010724860994818E-005
   3.8900000000000001      -4.71896691831108321E-005 -2.84485313796556899E-005
   3.8925000000000005      -4.75289354228077313E-005 -2.85980993747031579E-005
   3.8950000000000000      -4.78735345462261177E-005 -2.87498494639738346E-005
   3.8975000000000000      -4.82236562209508043E-005 -2.89038589692198941E-005
   3.8999999999999999      -4.85795016610963208E-005 -2.90602099150058315E-005
   3.9024999999999999      -4.89412846095698572E-005 -2.92189894226635140E-005
   3.9049999999999994      -4.93092325112493135E-005 -2.93802901960260566E-005
   3.9075000000000006      -4.96835877409937168E-005 -2.95442110141991598E-005
   3.9100000000000001      -5.00646090521242185E-005 -2.97108573265756766E-005
   3.9125000000000001      -5.04525731370487432E-005 -2.98803418809733962E-005
   3.9150000000000000      -5.08477764525784644E-005 -3.00527854704165459E-005
   3.9175000000000000      -5.12505372559188903E-005 -3.02283177600457465E-005
   3.9199999999999995      -5.16611979265292978E-005 -3.04070782313324114E-005
   3.9224999999999999      -5.20801276165226853E-005 -3.05892172598329351E-005
   3.9250000000000003      -5.25077252883154603E-005 -3.07748973503416844E-005
   3.9275000000000002      -5.29444232110819898E-005 -3.09642945585153798E-005
   3.9300000000000002      -5.33906910037351568E-005 -3.11576001346109042E-005
   3.9325000000000001      -5.38470403327101954E-005 -3.13550224333279551E-005
   3.9349999999999996      -5.43140303991362607E-005 -3.15567891444351898E-005
   3.9375000000000000      -5.47922743839733938E-005 -3.17631499126649783E-005
   3.9400000000000004      -5.52824470638044912E-005 -3.19743794332483935E-005
   3.9424999999999999      -5.57852938694753463E-005 -3.21907811338424118E-005
   3.9449999999999998      -5.63016417409507123E-005 -3.24126915871702703E-005
   3.9474999999999998      -5.68324121926952057E-005 -3.26404858161092102E-005
   3.9499999999999997      -5.73786372824199489E-005 -3.28745837892630087E-005
   3.9525000000000001      -5.79414791510772878E-005 -3.31154583572753090E-005
   3.9550000000000005      -5.85222542808821439E-005 -3.33636451094739635E-005
   3.9575000000000000      -5.91224639053772210E-005 -3.36197547293041907E-005
   3.9600000000000000      -5.97438325949093042E-005 -3.38844886702433317E-005
   3.9624999999999999      -6.03883578767854014E-005 -3.41586593131058000E-005
   3.9649999999999999      -6.10583750173518050E-005 -3.44432162810750963E-005
   3.9674999999999994      -6.17566430462921279E-005 -3.47392813811642123E-005
   3.9700000000000006      -6.24864612177897336E-005 -3.50481959054239773E-005
   3.9725000000000001      -6.32518302140064098E-005 -3.53715861000355875E-005
   3.9750000000000001      -6.40576810996257415E-005 -3.57114561440175068E-005
   3.9775000000000000      -6.49102104712324024E-005 -3.60703242432123766E-005
   3.9800000000000000      -6.58173890971181560E-005 -3.64514291622783742E-005
   3.9824999999999995      -6.67897683510205716E-005 -3.68590576516604035E-005
   3.9849999999999999      -6.78418301086320909E-005 -3.72990924793966481E-005
   3.9875000000000003      -6.89944092450033611E-005 -3.77799958822333060E-005
   3.9900000000000002      -7.02794605609379072E-005 -3.83147446018264378E-005
   3.9925000000000002      -7.17507375008488252E-005 -3.89251643800348431E-005
   3.9950000000000001      -7.35129741904534553E-005 -3.96537740669434925E-005
   3.9974999999999996      -7.58363532591537105E-005 -4.06102408314191237E-005
   4.0000000000000000      -8.15619129551931071E-005 -4.29474395594334283E-005
   4.0025000000000004      -7.91322974467896522E-005 -4.87389403998302116E-005
   4.0049999999999999      -7.80796836492725506E-005 -5.11346714558631347E-005
   4.0075000000000003      -7.72524632894452034E-005 -5.29732459424105302E-005
   4.0099999999999998      -7.65413907723796219E-005 -5.45239574394523388E-005
   4.0125000000000002      -7.59042021495430735E-005 -5.58910325828940082E-005
   4.0149999999999997      -7.53192434268568935E-005 -5.71278815856365404E-005
   4.0175000000000001      -7.47736637843833454E-005 -5.82662078594729885E-005
   4.0199999999999996      -7.42590990069681462E-005 -5.93266512845354313E-005
   4.0225000000000000      -7.37697452836684838E-005 -6.03235369648955332E-005
   4.0250000000000004      -7.33013813783443325E-005 -6.12672864677200370E-005
   4.0274999999999999      -7.28508240549681111E-005 -6.21657608539888200E-005
   4.0300000000000002      -7.24156029735196019E-005 -6.30250623901037040E-005
   4.0324999999999998      -7.19937558089122959E-005 -6.38500398826152160E-005
   4.0350000000000001      -7.15836933400474393E-005 -6.46446214585178521E-005
   4.0374999999999996      -7.11841073514607572E-005 -6.54120417478151690E-005
   4.0400000000000000      -7.07939058351768986E-005 -6.61550017379431695E-005
   4.0425000000000004      -7.04121662119929024E-005 -6.68757841880155752E-005
   4.0449999999999999      -7.00381007999207065E-005 -6.75763388234987223E-005
   4.0475000000000003      -6.96710308330000843E-005 -6.82583464572798261E-005
   4.0499999999999998      -6.93103665700010911E-005 -6.89232680687389501E-005
   4.0525000000000002      -6.89555918404992769E-005 -6.95723829450437350E-005
   4.0549999999999997      -6.86062518737599268E-005 -7.02068187211969018E-005
   4.0579999999999998      -6.81936534390893662E-005 -7.09501653226073326E-005
   4.0599999999999996      -6.79223078174092889E-005 -7.14355442867798410E-005
   4.0625000000000000      -6.75870228592137913E-005 -7.20315244261170769E-005
   4.0650000000000004      -6.72557993385641221E-005 -7.26162347738531876E-005
   4.0674999999999999      -6.69283758367313726E-005 -7.31903252447118144E-005
   4.0700000000000003      -6.66045152901415308E-005 -7.37543855536309314E-005
   4.0724999999999998      -6.62840019572540111E-005 -7.43089527061361704E-005
   4.0750000000000002      -6.59666388535614132E-005 -7.48545173331891303E-005
   4.0774999999999997      -6.56522455693936511E-005 -7.53915290810534746E-005
   4.0800000000000001      -6.53406564029404194E-005 -7.59204012227965416E-005
   4.0824999999999996      -6.50317187548956970E-005 -7.64415146247894063E-005
   4.0850000000000000      -6.47252917406259618E-005 -7.69552211742953880E-005
   4.0875000000000004      -6.44212449857823103E-005 -7.74618467559518909E-005
   4.0899999999999999      -6.41194575759762553E-005 -7.79616938468876135E-005
   4.0925000000000002      -6.38198171373534888E-005 -7.84550437887729482E-005
   4.0949999999999998      -6.35222190286494445E-005 -7.89421587845533945E-005
   4.0975000000000001      -6.32265656286479580E-005 -7.94232836595401673E-005
   4.0999999999999996      -6.29327657056542910E-005 -7.98986474199581928E-005
   4.1025000000000000      -6.26407338577293556E-005 -8.03684646366761125E-005
   4.1050000000000004      -6.23503900142375375E-005 -8.08329366774881102E-005
   4.1074999999999999      -6.20616589907010388E-005 -8.12922528077067690E-005
   4.1100000000000003      -6.17744700901608440E-005 -8.17465911758487524E-005
   4.1124999999999998      -6.14887567452533797E-005 -8.21961196987299424E-005
   4.1150000000000002      -6.12044561960347570E-005 -8.26409968582275916E-005
   4.1174999999999997      -6.09215091992836106E-005 -8.30813724202223461E-005
   4.1200000000000001      -6.06398597656586375E-005 -8.35173880848763078E-005
   4.1224999999999996      -6.03594549218534660E-005 -8.39491780765466239E-005
   4.1250000000000000      -6.00802444924635680E-005 -8.43768696766446707E-005
   4.1275000000000004      -5.98021809056933535E-005 -8.48005837144158204E-005
   4.1299999999999999      -5.95252190121866044E-005 -8.52204350088998469E-005
   4.1325000000000003      -5.92493159213631137E-005 -8.56365327751843397E-005
   4.1349999999999998      -5.89744308513943583E-005 -8.60489809958201536E-005
   4.1375000000000002      -5.87005249916579857E-005 -8.64578787612557003E-005
   4.1399999999999997      -5.84275613764545940E-005 -8.68633205824192111E-005
   4.1425000000000001      -5.81555047688408152E-005 -8.72653966781228432E-005
   4.1449999999999996      -5.78843215538511017E-005 -8.76641932400789605E-005
   4.1475000000000000      -5.76139796396091442E-005 -8.80597926767464039E-005
   4.1500000000000004      -5.73444483663938565E-005 -8.84522738391617678E-005
   4.1524999999999999      -5.70756984223402101E-005 -8.88417122295310883E-005
   4.1550000000000002      -5.68077017654092586E-005 -8.92281801944798820E-005
   4.1574999999999998      -5.65404315510597842E-005 -8.96117471043004961E-005
   4.1600000000000001      -5.62738620649753344E-005 -8.99924795191933837E-005
   4.1624999999999996      -5.60079686607727355E-005 -9.03704413441778419E-005
   4.1650000000000000      -5.57427277017989684E-005 -9.07456939728965088E-005
   4.1675000000000004      -5.54781165070242631E-005 -9.11182964217786606E-005
   4.1699999999999999      -5.52141133005566438E-005 -9.14883054551431286E-005
   4.1725000000000003      -5.49506971645082325E-005 -9.18557757020065958E-005
   4.1749999999999998      -5.46878479949463776E-005 -9.22207597652574025E-005
   4.1775000000000002      -5.44255464606854805E-005 -9.25833083237981649E-005
   4.1799999999999997      -5.41637739647017792E-005 -9.29434702281966798E-005
   4.1825000000000001      -5.39025126079671006E-005 -9.33012925903469229E-005
   4.1849999999999996      -5.36417451555237074E-005 -9.36568208675862650E-005
   4.1875000000000000      -5.33814550046281751E-005 -9.40100989416845872E-005
   4.1900000000000004      -5.31216261548165224E-005 -9.43611691930793737E-005
   4.1924999999999999      -5.28622431797507670E-005 -9.47100725707033999E-005
   4.1950000000000003      -5.26032912007161395E-005 -9.50568486577169287E-005
   4.1974999999999998      -5.23447558616572803E-005 -9.54015357334357531E-005
   4.2000000000000002      -5.20866233056423454E-005 -9.57441708317197657E-005
   4.2024999999999997      -5.18288801526582541E-005 -9.60847897960640494E-005
   4.2050000000000001      -5.15715134786462581E-005 -9.64234273316194395E-005
   4.2074999999999996      -5.13145107956947669E-005 -9.67601170543453038E-005
   4.2100000000000000      -5.10578600333118560E-005 -9.70948915374882597E-005
   4.2125000000000004      -5.08015495207069436E-005 -9.74277823555593658E-005
   4.2149999999999999      -5.05455679700167804E-005 -9.77588201259730553E-005
   4.2175000000000002      -5.02899044604146302E-005 -9.80880345484986106E-005
   4.2199999999999998      -5.00345484230452469E-005 -9.84154544426595680E-005
   4.2225000000000001      -4.97794896267375500E-005 -9.87411077832135833E-005
   4.2249999999999996      -4.95247181644441821E-005 -9.90650217338277783E-005
   4.2275000000000000      -4.92702244403610997E-005 -9.93872226790635860E-005
   4.2300000000000004      -4.90159991576932387E-005 -9.97077362547696205E-005
   4.2324999999999999      -4.87620333070190470E-005 -1.00026587376980964E-004
   4.2350000000000003      -4.85083181552241886E-005 -1.00343800269413858E-004
   4.2374999999999998      -4.82548452349691154E-005 -1.00659398489633014E-004
   4.2400000000000002      -4.80016063346618783E-005 -1.00973404953984906E-004
   4.2424999999999997      -4.77485934888485582E-005 -1.01285841961227155E-004
   4.2450000000000001      -4.74957989692844550E-005 -1.01596731215553853E-004
   4.2474999999999996      -4.72432152759935323E-005 -1.01906093847649876E-004
   4.2500000000000000      -4.69908351291426139E-005 -1.02213950435642805E-004
   4.3262499999999999      -3.93607786744123937E-005 -1.10967961116905867E-004
   4.4024999999999999      -3.17861398251890082E-005 -1.18723705293900507E-004
   4.4787499999999998      -2.42032921614138855E-005 -1.25702924273015000E-004
   4.5549999999999997      -1.65828012361762240E-005 -1.32038511101912866E-004
   4.6312499999999996      -8.91218934491510166E-006 -1.37817729066369625E-004
   4.7074999999999996      -1.18811273645843026E-006 -1.43101944301807834E-004
   4.7837500000000004       6.58761394118369424E-006 -1.47936735223552708E-004
   4.8600000000000003       1.44102052132956965E-005 -1.52357518767574462E-004
   4.9362500000000002       2.22731800778697115E-005 -1.56392883338104665E-004
   5.0125000000000002       3.01691375953775410E-005 -1.60066661909364743E-004
   5.0887500000000001       3.80902431101048380E-005 -1.63399272947047558E-004
   5.1650000000000000       4.60285393128794236E-005 -1.66408616036350671E-004
   5.2412500000000000       5.39761474133636335E-005 -1.69110686324425364E-004
   5.3174999999999999       6.19253973533826743E-005 -1.71520005789462345E-004
   5.3937499999999998       6.98689111217044802E-005 -1.73649931963288420E-004
   5.4699999999999998       7.77996545010679446E-005 -1.75512882794275814E-004
   5.5462499999999997       8.57109672708901248E-005 -1.77120502990586829E-004
   5.6224999999999996       9.35965785654559233E-005 -1.78483788826416275E-004
   5.6987500000000004       1.01450611950969037E-004 -1.79613183022951113E-004
   5.7750000000000004       1.09267583379704986E-004 -1.80518647784462039E-004
   5.8512500000000003       1.17042394236454770E-004 -1.81209721700733130E-004
   5.9275000000000002       1.24770321048140804E-004 -1.81695564608677521E-004
   6.0037500000000001       1.32447002981858522E-004 -1.81984993384720942E-004
   6.0800000000000001       1.40068427930563057E-004 -1.82086510832698683E-004
   6.1562500000000000       1.47630917794537358E-004 -1.82008329313868082E-004
   6.2324999999999999       1.55131113351311901E-004 -1.81758390281851342E-004
   6.3087499999999999       1.62565959041326103E-004 -1.81344380662113353E-004
   6.3849999999999998       1.69932687880082673E-004 -1.80773746752751878E-004
   6.4612499999999997       1.77228806656404899E-004 -1.80053706177333032E-004
   6.5375000000000005       1.84452081523609520E-004 -1.79191258291393359E-004
   6.6137499999999996       1.91600524059117467E-004 -1.78193193356482375E-004
   6.6900000000000013       1.98672377840535956E-004 -1.77066100723915267E-004
   6.7662500000000003       2.05666105567071136E-004 -1.75816376217253421E-004
   6.8425000000000002       2.12580376740691352E-004 -1.74450228861477307E-004
   6.9187500000000002       2.19414055913414493E-004 -1.72973687077226072E-004
   6.9949999999999992       2.26166191480637447E-004 -1.71392604419171507E-004
   7.0712500000000000       2.32836005050315816E-004 -1.69712664962812113E-004
   7.1475000000000000       2.39422881321235703E-004 -1.67939388354879646E-004
   7.2237500000000008       2.45926358493031908E-004 -1.66078134605216355E-004
   7.2999999999999998       2.52346119173485126E-004 -1.64134108643982317E-004
   7.3762499999999998       2.58681981765814775E-004 -1.62112364675735419E-004
   7.4524999999999997       2.64933892315401709E-004 -1.60017810354034129E-004
   7.5287499999999987       2.71101916795128575E-004 -1.57855210795643540E-004
   7.6050000000000004       2.77186233808560307E-004 -1.55629192449828084E-004
   7.6812499999999995       2.83187127690453328E-004 -1.53344246835381725E-004
   7.7575000000000003       2.89104981984541359E-004 -1.51004734155812010E-004
   7.8337500000000002       2.94940273279135641E-004 -1.48614886801347752E-004
   7.9100000000000010       3.00693565381802183E-004 -1.46178812745042283E-004
   7.9862500000000001       3.06365503815174542E-004 -1.43700498839116955E-004
   8.0625000000000000       3.11956810616796350E-004 -1.41183814016740563E-004
   8.1387499999999999       3.17468279426717933E-004 -1.38632512403628693E-004
   8.2149999999999999       3.22900770847342217E-004 -1.36050236343155469E-004
   8.2912499999999998       3.28255208060714064E-004 -1.33440519338101708E-004
   8.3674999999999997       3.33532572689071612E-004 -1.30806788911734111E-004
   8.4437499999999996       3.38733900885048388E-004 -1.28152369390641558E-004
   8.5199999999999996       3.43860279638501026E-004 -1.25480484611640366E-004
   8.5962499999999995       3.48912843287568352E-004 -1.22794260555055657E-004
   8.6724999999999994       3.53892770236624501E-004 -1.20096727911601908E-004
   8.7487499999999994       3.58801279784634435E-004 -1.17390824556006386E-004
   8.8249999999999993       3.63639629267147957E-004 -1.14679398002934135E-004
   8.9012499999999992       3.68409111219580789E-004 -1.11965207749439372E-004
   8.9774999999999991       3.73111050764831384E-004 -1.09250927579257069E-004
   9.0537500000000009       3.77746803132991520E-004 -1.06539147800823641E-004
   9.1300000000000008       3.82317751319445262E-004 -1.03832377424966041E-004
   9.2062500000000007       3.86825303873780722E-004 -1.01133046283072503E-004
   9.2825000000000006       3.91270892811943448E-004 -9.84435070865692603E-005
   9.3587500000000006       3.95655971644152200E-004 -9.57660374287722305E-005
   9.4350000000000005       3.99982013511289750E-004 -9.31028417305916037E-005
   9.5112500000000004       4.04250509422992058E-004 -9.04560531320301367E-005
   9.5875000000000004       4.08462966591332318E-004 -8.78277353317547671E-005
   9.6637500000000003       4.12620906854871676E-004 -8.52198843771497173E-005
   9.7400000000000002       4.16725865188704214E-004 -8.26344304070582828E-005
   9.8162500000000001       4.20779388296820293E-004 -8.00732393489472143E-005
   9.8925000000000001       4.24783033283501310E-004 -7.75381145715797103E-005
   9.9687500000000000       4.28738366368039978E-004 -7.50307984879567357E-005
   10.045000000000000       4.32646961833391868E-004 -7.25529741427261260E-005
   10.121200000000000       4.36507881767742142E-004 -7.01078605551731533E-005
   10.197500000000000       4.40330269909175746E-004 -6.76922449328155949E-005
   10.273800000000000       4.44110624975886583E-004 -6.53108736734485656E-005
   10.350000000000000       4.47845669849757252E-004 -6.29682601669834810E-005
   10.426200000000000       4.51541981713946374E-004 -6.06626658716999989E-005
   10.502500000000000       4.55205936520378422E-004 -5.83924957135123384E-005
   10.578799999999999       4.58834263612402826E-004 -5.61621101428919336E-005
   10.654999999999999       4.62423879662992134E-004 -5.39756127560223181E-005
   10.731199999999999       4.65981162442830423E-004 -5.18312636461456719E-005
   10.807499999999999       4.69512319178281895E-004 -4.97274982362672324E-005
   10.883699999999999       4.73009692957183697E-004 -4.76709512135493768E-005
   10.960000000000001       4.76484063133767149E-004 -4.56573032730425094E-005
   11.036300000000001       4.79932420305908430E-004 -4.36903196748614689E-005
   11.112500000000001       4.83351888367235054E-004 -4.17734795947492712E-005
   11.188800000000001       4.86753033116369273E-004 -3.99027056044640296E-005
   11.265000000000001       4.90128523431518554E-004 -3.80838139282355209E-005
   11.341200000000001       4.93484409438820393E-004 -3.63151936926403777E-005
   11.417500000000000       4.96826633504591575E-004 -3.45954603678987334E-005
   11.493800000000000       5.00152353171442630E-004 -3.29277702054623202E-005
   11.570000000000000       5.03458806912942093E-004 -3.13149709193818722E-005
   11.646200000000000       5.06751920417986674E-004 -2.97555708120584467E-005
   11.722500000000000       5.10037543090796153E-004 -2.82483244916598787E-005
   11.798800000000000       5.13312894683964427E-004 -2.67959773184871285E-005
   11.875000000000000       5.16575241974396270E-004 -2.54009545130224930E-005
   11.951200000000000       5.19830413996993576E-004 -2.40619136008404491E-005
   12.027500000000000       5.23084194811330744E-004 -2.27777751654971451E-005
   12.103800000000000       5.26333829277733428E-004 -2.15508716590779944E-005
   12.180000000000000       5.29576576267568521E-004 -2.03832061555236124E-005
   12.256200000000000       5.32818196718580451E-004 -1.92736111591221472E-005
   12.332500000000000       5.36064437547364059E-004 -1.82211960322975933E-005
   12.408799999999999       5.39312533291061067E-004 -1.72278796009011418E-005
   12.484999999999999       5.42559700308116043E-004 -1.62952442299291940E-005
   12.561199999999999       5.45811660266709141E-004 -1.54223192580969716E-005
   12.637499999999999       5.49074151266937217E-004 -1.46084220592137109E-005
   12.713699999999999       5.52340071809126151E-004 -1.38560060842559535E-005
   12.789999999999999       5.55619437683253390E-004 -1.31633927590350720E-005
   12.866299999999999       5.58909404605913021E-004 -1.25318820533658575E-005
   12.942500000000003       5.62207063596718501E-004 -1.19624305391587271E-005
   13.018800000000001       5.65522486294818810E-004 -1.14537702162871644E-005
   13.095000000000001       5.68848386805038248E-004 -1.10074385156165357E-005
   13.171199999999999       5.72190494970216596E-004 -1.06229107372530747E-005
   13.247500000000000       5.75554616301838921E-004 -1.02999655743149272E-005
   13.323800000000002       5.78937755971034758E-004 -1.00392894722186070E-005
   13.400000000000000       5.82336809948091698E-004 -9.84122237608008926E-006
   13.476200000000000       5.85757555116406844E-004 -9.70548266333056390E-006
   13.552499999999998       5.89205872598753434E-004 -9.63209674264392197E-006
   13.628800000000000       5.92678629371198949E-004 -9.62134681732765225E-006
   13.705000000000000       5.96172554628499659E-004 -9.67316847676764265E-006
   13.781200000000000       5.99693500467996898E-004 -9.78753323041066057E-006
   13.857500000000000       6.03247451143176967E-004 -9.96472345848082062E-006
   13.933799999999998       6.06831106666063519E-004 -1.02046221320489864E-005
   14.010000000000002       6.10441001641949359E-004 -1.05067668135118092E-005
   14.086200000000000       6.14083091217965116E-004 -1.08713897371816769E-005
   14.162500000000000       6.17763489841328321E-004 -1.12990351507924175E-005
   14.238799999999999       6.21478702865588500E-004 -1.17891924649070354E-005
   14.315000000000000       6.25225043423975765E-004 -1.23410081325434050E-005
   14.391200000000000       6.29008596765749683E-004 -1.29549805218972811E-005
   14.467499999999999       6.32835633769739266E-004 -1.36319197219204696E-005
   14.543799999999999       6.36702438272672010E-004 -1.43709282249426687E-005
   14.619999999999997       6.40605075966044365E-004 -1.51707692501507716E-005
   14.696200000000001       6.44549788637630147E-004 -1.60322110853851686E-005
   14.772500000000001       6.48543029356032051E-004 -1.69563321196215569E-005
   14.848799999999999       6.52580834826307086E-004 -1.79418555027627776E-005
   14.924999999999999       6.56658998621939549E-004 -1.89871698006626591E-005
   15.001200000000003       6.60783945159312759E-004 -2.00933151756869531E-005
   15.077500000000001       6.64962334986288119E-004 -2.12616389379004536E-005
   15.153800000000000       6.69189933129754827E-004 -2.24904928642706156E-005
   15.230000000000000       6.73462237250031358E-004 -2.37778997414301331E-005
   15.306200000000000       6.77785879580476355E-004 -2.51251717300712483E-005
   15.382500000000002       6.82167752564073358E-004 -2.65339240801886489E-005
   15.458800000000000       6.86603325407523992E-004 -2.80021458240121339E-005
   15.535000000000000       6.91087776743855493E-004 -2.95275035900328508E-005
   15.611199999999998       6.95627970923998412E-004 -3.11115805184368770E-005
   15.687500000000000       7.00231055711521169E-004 -3.27562578203045575E-005
   15.763800000000002       7.04892181836857569E-004 -3.44591713681675573E-005
   15.840000000000000       7.09606186681452518E-004 -3.62176420193055802E-005
   15.916200000000000       7.14380190374311395E-004 -3.80335216548930626E-005
   15.992499999999998       7.19221619823325726E-004 -3.99089542276028701E-005
   16.068800000000000       7.24125285024225193E-004 -4.18412323516954753E-005
   16.145000000000000       7.29085661099375957E-004 -4.38273416858376021E-005
   16.221200000000000       7.34110147960673177E-004 -4.58693991403894791E-005
   16.297499999999999       7.39206472411508739E-004 -4.79698066606577662E-005
   16.373799999999999       7.44369083199947733E-004 -5.01255238876591438E-005
   16.449999999999999       7.49592072584163278E-004 -5.23332122655285474E-005
   16.526199999999999       7.54883141575022351E-004 -5.45952489513292457E-005
   16.602499999999999       7.60250339925601197E-004 -5.69142885419677213E-005
   16.678799999999999       7.65687733422662367E-004 -5.92869686735768381E-005
   16.754999999999999       7.71189012238654025E-004 -6.17096383475980898E-005
   16.831199999999999       7.76762200382384907E-004 -6.41849295148503511E-005
   16.907499999999999       7.82415690435261761E-004 -6.67157431227021548E-005
   16.983799999999999       7.88143146814188240E-004 -6.92984063690835921E-005
   17.059999999999999       7.93937837643054730E-004 -7.19289677090895305E-005
   17.136199999999999       7.99808131042719695E-004 -7.46103072758977115E-005
   17.212499999999999       8.05762783501110360E-004 -7.73455650826752178E-005
   17.288799999999998       8.11795038980369526E-004 -8.01307695226621651E-005
   17.364999999999998       8.17897725563185535E-004 -8.29616806907376020E-005
   17.441199999999998       8.24079575587687995E-004 -8.58414193955033862E-005
   17.517499999999998       8.30349728949776383E-004 -8.87733566668007202E-005
   17.593800000000002       8.36700989758735808E-004 -9.17532341613403970E-005
   17.670000000000002       8.43125728916194021E-004 -9.47765363820413510E-005
   17.746200000000002       8.49633062781407489E-004 -9.78466168058592345E-005
   17.822500000000002       8.56232532797363585E-004 -1.00967068812479909E-004
   17.898800000000001       8.62916486472773119E-004 -1.04133360025542826E-004
   17.975000000000001       8.69676820649386878E-004 -1.07340712401151632E-004
   18.051200000000001       8.76523053915881020E-004 -1.10592703186568721E-004
   18.127500000000001       8.83465148096734040E-004 -1.13893138794671396E-004
   18.203800000000001       8.90494977298767983E-004 -1.17237225617335310E-004
   18.280000000000001       8.97603947854187247E-004 -1.20619936229171952E-004
   18.356200000000001       9.04801999083283009E-004 -1.24045062140228383E-004
   18.432500000000001       9.12099530687024472E-004 -1.27516612805543794E-004
   18.508800000000001       9.19487926447677662E-004 -1.31029546438175397E-004
   18.585000000000001       9.26958086862357446E-004 -1.34578599828679319E-004
   18.661200000000001       9.34520389463628439E-004 -1.38167768733498102E-004
   18.737500000000001       9.42185688289717219E-004 -1.41801255153343759E-004
   18.813800000000001       9.49944861929655237E-004 -1.45473782709246965E-004
   18.890000000000001       9.57788289789481364E-004 -1.49179866195529192E-004
   18.966200000000001       9.65726804462905338E-004 -1.52923695027374533E-004
   19.042500000000000       9.73771730744708462E-004 -1.56709652766959294E-004
   19.118800000000000       9.81913426805246150E-004 -1.60532242080276629E-004
   19.195000000000000       9.90141736654656266E-004 -1.64385769768604292E-004
   19.271200000000000       9.98467964021107143E-004 -1.68274607772249651E-004
   19.347500000000000       1.00690392034061965E-003 -1.72203309800102677E-004
   19.423700000000000       1.01542817655380616E-003 -1.76160955613223339E-004
   19.500000000000000       1.02406378407135404E-003 -1.80157305898254931E-004
   19.576300000000000       1.03280029355133532E-003 -1.84186558121047291E-004
   19.652500000000000       1.04162672012221894E-003 -1.88242733899140872E-004
   19.728800000000000       1.05056688801888169E-003 -1.92335842246315003E-004
   19.805000000000000       1.05959801295470320E-003 -1.96454514889016338E-004
   19.881200000000000       1.06873238766993692E-003 -2.00603453955419089E-004
   19.957500000000000       1.07798284050179198E-003 -2.04787517346133953E-004


==> anc/M2_4_1_v2.dat <==
  2.12500000000000015E-002  1.25402145764647266E-011  7.62500957300357378E-011
  4.49999999999999983E-002  4.62145709370595241E-010 -1.03564988755580905E-009
  6.87500000000000056E-002  1.05465874089098966E-009 -2.42700079643938972E-009
  9.24999999999999989E-002  1.86528865632296350E-009 -4.41115907412463241E-009
  0.11625000000000002       2.87613613377435594E-009 -6.99532923551155670E-009
  0.14000000000000001       4.06897763726291268E-009 -1.01868430335807305E-008
  0.16375000000000001       5.42525808397214908E-009 -1.39931624122779200E-008
  0.18750000000000000       6.92608330274937087E-009 -1.84218825449832084E-008
  0.21124999999999999       8.55221227662376597E-009 -2.34807349615583347E-008
  0.23499999999999999       1.02840491618249336E-008 -2.91775907670910993E-008
  0.25874999999999998       1.21016350754769082E-008 -3.55204639555826564E-008
  0.28249999999999997       1.39846396438136941E-008 -4.25175148219607269E-008
  0.30625000000000002       1.59123523024268804E-008 -5.01770534759433929E-008
  0.33000000000000002       1.78636733396973509E-008 -5.85075434614251554E-008
  0.35375000000000001       1.98171046741908664E-008 -6.75176054852165697E-008
  0.37750000000000000       2.17507403564054052E-008 -7.72160212591272489E-008
  0.40125000000000000       2.36422567848476758E-008 -8.76117374595607062E-008
  0.42499999999999999       2.54689026259828184E-008 -9.87138698089622517E-008
  0.44874999999999998       2.72074884271539872E-008 -1.10531707283657036E-007
  0.47249999999999992       2.88343759110891380E-008 -1.23074716452808895E-007
  0.49625000000000008       3.03254669401092535E-008 -1.36352545953445320E-007
  0.52000000000000002       3.16561921376351685E-008 -1.50375031106707412E-007
  0.54374999999999996       3.28014991540431726E-008 -1.65152198680719006E-007
  0.56750000000000000       3.37358405633106725E-008 -1.80694271805710836E-007
  0.59125000000000005       3.44331613763337967E-008 -1.97011675047289111E-007
  0.61499999999999999       3.48668861560943753E-008 -2.14115039644010602E-007
  0.63875000000000004       3.50099057192401468E-008 -2.32015208915707960E-007
  0.66249999999999998       3.48345634078840077E-008 -2.50723243849299630E-007
  0.68625000000000003       3.43126409147034768E-008 -2.70250428869155322E-007
  0.70999999999999996       3.34153436414393487E-008 -2.90608277780454493E-007
  0.73375000000000001       3.21132855853346729E-008 -3.11808540004783971E-007
  0.75749999999999995       3.03764737013847208E-008 -3.33863206842364190E-007
  0.78125000000000000       2.81742917635984266E-008 -3.56784518127839639E-007
  0.80500000000000016       2.54754836713395005E-008 -3.80584969024431722E-007
  0.82875000000000010       2.22481361913952459E-008 -4.05277317069597304E-007
  0.85250000000000004       1.84596611101588573E-008 -4.30874589464975841E-007
  0.87624999999999997       1.40767767713258412E-008 -4.57390090620907871E-007
  0.90000000000000002       9.06548897330010618E-009 -4.84837409966302985E-007
  0.92374999999999996       3.39107119915902525E-009 -5.13230430035184447E-007
  0.94750000000000001      -2.98195584920695902E-009 -5.42583334841816286E-007
  0.97124999999999995      -1.00898454427696648E-008 -5.72910618556904289E-007
  0.99500000000000000      -1.79696467742272901E-008 -6.04227094498018314E-007
   1.0187500000000000      -2.66592276971263469E-008 -6.36547904448056381E-007
   1.0425000000000000      -3.61972982899758984E-008 -6.69888528316298864E-007
   1.0662499999999999      -4.66234352819514366E-008 -7.04264794157341724E-007
   1.0900000000000001      -5.79781073786652345E-008 -7.39692888564028991E-007
   1.1137500000000000      -7.03027015285356732E-008 -7.76189367451353309E-007
   1.1375000000000000      -8.36395501724556917E-008 -8.13771167249214098E-007
   1.1612499999999999      -9.80319595218030641E-008 -8.52455616522864045E-007
   1.1850000000000001      -1.13524238912159148E-007 -8.92260448040940710E-007
   1.2087500000000000      -1.30161731282894871E-007 -9.33203811312051675E-007
   1.2324999999999999      -1.47990844835351392E-007 -9.75304285612036558E-007
   1.2562500000000001      -1.67059085925421034E-007 -1.01858089352531852E-006
   1.2800000000000000      -1.87415093249416747E-007 -1.06305311502498186E-006
   1.3037500000000000      -2.09108673385465346E-007 -1.10874090211774203E-006
   1.3274999999999999      -2.32190837756209954E-007 -1.15566469408135671E-006
   1.3512500000000001      -2.56713841082431642E-007 -1.20384543332370568E-006
   1.3750000000000000      -2.82731221401226775E-007 -1.25330458189443071E-006
   1.3987499999999999      -3.10297841726677158E-007 -1.30406413868187303E-006
   1.4225000000000001      -3.39469933435670632E-007 -1.35614665732996632E-006
   1.4462500000000000      -3.70305141466322225E-007 -1.40957526491184566E-006
   1.4700000000000000      -4.02862571421854070E-007 -1.46437368139917723E-006
   1.4937499999999999      -4.37202838678425317E-007 -1.52056623996852895E-006
   1.5175000000000001      -4.73388119601320798E-007 -1.57817790818871565E-006
   1.5412500000000000      -5.11482204980676667E-007 -1.63723431013579984E-006
   1.5649999999999999      -5.51550555804541262E-007 -1.69776174948528521E-006
   1.5887500000000001      -5.93660361494830423E-007 -1.75978723363425491E-006
   1.6125000000000000      -6.37880600739547640E-007 -1.82333849890957349E-006
   1.6362500000000000      -6.84282105063367113E-007 -1.88844403692189527E-006
   1.6599999999999999      -7.32937625287869240E-007 -1.95513312212910329E-006
   1.6837500000000001      -7.83921901042746002E-007 -2.02343584067706940E-006
   1.7075000000000000      -8.37311733499924998E-007 -2.09338312059007397E-006
   1.7312500000000000      -8.93186061514231397E-007 -2.16500676338817200E-006
   1.7549999999999999      -9.51626041366588598E-007 -2.23833947721398400E-006
   1.7787500000000001      -1.01271513031915809E-006 -2.31341491155712294E-006
   1.8025000000000000      -1.07653917420660870E-006 -2.39026769367057928E-006
   1.8262499999999999      -1.14318649930295019E-006 -2.46893346677994777E-006
   1.8499999999999999      -1.21274800872079807E-006 -2.54944893019372441E-006
   1.8737499999999998      -1.28531728361801929E-006 -2.63185188143039692E-006
   1.8974999999999997      -1.36099068950682849E-006 -2.71618126048675397E-006
   1.9212499999999997      -1.43986748798178771E-006 -2.80247719638070164E-006
   1.9450000000000001      -1.52204995420678503E-006 -2.89078105611197672E-006
   1.9687500000000000      -1.60764350052655560E-006 -2.98113549619478808E-006
   1.9924999999999999      -1.69675680659586207E-006 -3.07358451692811586E-006
   2.0162499999999999      -1.78950195644966171E-006 -3.16817351958227351E-006
   2.0400000000000000      -1.88599458297054905E-006 -3.26494936669399696E-006
   2.0637500000000002      -1.98635402024544073E-006 -3.36396044567766011E-006
   2.0874999999999999      -2.09070346434271421E-006 -3.46525673597665393E-006
   2.1112500000000001      -2.19917014308361386E-006 -3.56888987999697140E-006
   2.1349999999999998      -2.31188549542867221E-006 -3.67491325808501689E-006
   2.1587499999999999      -2.42898536115102312E-006 -3.78338206783298694E-006
   2.1825000000000001      -2.55061018152463671E-006 -3.89435340801922501E-006
   2.2062499999999998      -2.67690521181735005E-006 -4.00788636751682095E-006
   2.2300000000000000      -2.80802074644579442E-006 -4.12404211953242525E-006
   2.2537500000000001      -2.94411235772493372E-006 -4.24288402156870895E-006
   2.2774999999999999      -3.08534114922575038E-006 -4.36447772153879116E-006
   2.3012500000000000      -3.23187402484631734E-006 -4.48889127049909829E-006
   2.3250000000000002      -3.38388397480114198E-006 -4.61619524250943637E-006
   2.3487499999999999      -3.54155037984427141E-006 -4.74646286217605618E-006
   2.3725000000000001      -3.70505933516479437E-006 -4.87977014048515840E-006
   2.3962500000000002      -3.87460399552871661E-006 -5.01619601959177406E-006
   2.4199999999999999      -4.05038494339300668E-006 -5.15582252729313684E-006
   2.4437500000000001      -4.23261058188505465E-006 -5.29873494198632941E-006
   2.4674999999999998      -4.42149755472858487E-006 -5.44502196898949333E-006
   2.4912500000000000      -4.61727119540593084E-006 -5.59477592919408449E-006
   2.5150000000000001      -4.82016600840203187E-006 -5.74809296149899839E-006
   2.5387499999999998      -5.03042618340547123E-006 -5.90507323791850201E-006
   2.5625000000000000      -5.24830615026510593E-006 -6.06582119832638089E-006
   2.5862500000000002      -5.47407117188877426E-006 -6.23044579879479134E-006
   2.6099999999999999      -5.70799798347760399E-006 -6.39906078068809811E-006
   2.6337500000000000      -5.95037547991993232E-006 -6.57178495947396627E-006
   2.6575000000000002      -6.20150545957323065E-006 -6.74874253919622843E-006
   2.6812499999999999      -6.46170342210503063E-006 -6.93006344642515517E-006
   2.7050000000000001      -6.73129943378314654E-006 -7.11588369468828146E-006
   2.7287499999999998      -7.01063906635585071E-006 -7.30634578144079572E-006
   2.7524999999999999      -7.30008441001632548E-006 -7.50159911342911701E-006
   2.7762500000000001      -7.60001517560371317E-006 -7.70180047142045722E-006
   2.7999999999999998      -7.91082989203977173E-006 -7.90711451471157374E-006
   2.8237500000000000      -8.23294721032540161E-006 -8.11771433078646957E-006
   2.8475000000000001      -8.56680732555277463E-006 -8.33378203476923762E-006
   2.8712499999999999      -8.91287353041462024E-006 -8.55550942444994047E-006
   2.8950000000000000      -9.27163391536490749E-006 -8.78309869727735126E-006
   2.9187500000000002      -9.64360323272571767E-006 -9.01676323662981966E-006
   2.9424999999999999      -1.00293249444994899E-005 -9.25672847571781880E-006
   2.9662500000000001      -1.04293734765288268E-005 -9.50323284868969114E-006
   2.9900000000000002      -1.08443567050240708E-005 -9.75652883993971593E-006
   3.0137499999999999      -1.12749187054518580E-005 -1.00168841442977362E-005
   3.0375000000000001      -1.17217427984737374E-005 -1.02845829527620194E-005
   3.0612499999999998      -1.21855549331814071E-005 -1.05599273807874756E-005
   3.0850000000000000      -1.26671274544984807E-005 -1.08432390589376178E-005
   3.1087500000000001      -1.31672833095232407E-005 -1.11348609090497669E-005
   3.1324999999999998      -1.36869007570809682E-005 -1.14351591330726078E-005
   3.1562500000000000      -1.42269186561994229E-005 -1.17445254465691199E-005
   3.1800000000000002      -1.47883424230852104E-005 -1.20633795947341072E-005
   3.2037499999999999      -1.53722507630658716E-005 -1.23921721959059963E-005
   3.2275000000000000      -1.59798033046363488E-005 -1.27313879662817244E-005
   3.2512500000000006      -1.66122492882033777E-005 -1.30815493902907888E-005
   3.2749999999999999      -1.72709374936559098E-005 -1.34432209143951533E-005
   3.2987500000000005      -1.79573276302003721E-005 -1.38170137586744501E-005
   3.3224999999999998      -1.86730034612393643E-005 -1.42035914613770060E-005
   3.3462500000000004      -1.94196879994501878E-005 -1.46036762979373321E-005
   3.3700000000000001      -2.01992611866757293E-005 -1.50180567494823420E-005
   3.3937500000000003      -2.10137805753036840E-005 -1.54475962388988970E-005
   3.4175000000000000      -2.18655056618087795E-005 -1.58932434095883584E-005
   3.4412500000000001      -2.27569266837073226E-005 -1.63560442859490032E-005
   3.4649999999999999      -2.36907989567023329E-005 -1.68371567779600345E-005
   3.4887500000000000      -2.46701840732424063E-005 -1.73378680764797377E-005
   3.5124999999999997      -2.56984997539105163E-005 -1.78596157019921976E-005
   3.5362499999999999      -2.67795806792677201E-005 -1.84040131863745542E-005
   3.5599999999999996      -2.79177534207224850E-005 -1.89728817025529931E-005
   3.5837500000000002      -2.91179296820612162E-005 -1.95682894140898544E-005
   3.6074999999999995      -3.03857236655121696E-005 -2.01926009963218948E-005
   3.6312500000000001      -3.17276017089311170E-005 -2.08485407665896165E-005
   3.6549999999999994      -3.31510757146245537E-005 -2.15392742621004892E-005
   3.6787500000000000      -3.46649572489996362E-005 -2.22685153827970889E-005
   3.7025000000000001      -3.62796973743251667E-005 -2.30406696433220347E-005
   3.7262499999999998      -3.80078505654804922E-005 -2.38610296701368722E-005
   3.7500000000000000      -3.98647232532724677E-005 -2.47360484173439002E-005
   3.7525000000000004      -4.00684061725864804E-005 -2.48316450214967214E-005
   3.7549999999999999      -4.02737461532228793E-005 -2.49279445639449574E-005
   3.7574999999999998      -4.04807687520534213E-005 -2.50249578181988624E-005
   3.7599999999999998      -4.06895001779383227E-005 -2.51226958324813842E-005
   3.7624999999999997      -4.08999673153648551E-005 -2.52211699396771185E-005
   3.7650000000000001      -4.11121977492010901E-005 -2.53203917677499936E-005
   3.7675000000000005      -4.13262197908087055E-005 -2.54203732507660057E-005
   3.7700000000000000      -4.15420625033955559E-005 -2.55211266392064305E-005
   3.7725000000000000      -4.17597557361648825E-005 -2.56226645154297833E-005
   3.7749999999999999      -4.19793301466016657E-005 -2.57249998015683377E-005
   3.7774999999999999      -4.22008172367262921E-005 -2.58281457757210070E-005
   3.7799999999999994      -4.24242493849174264E-005 -2.59321160851145791E-005
   3.7825000000000006      -4.26496598805974888E-005 -2.60369247606964920E-005
   3.7850000000000001      -4.28770829607054335E-005 -2.61425862324789339E-005
   3.7875000000000001      -4.31065538480769422E-005 -2.62491153456848660E-005
   3.7900000000000000      -4.33381087918500920E-005 -2.63565273777452574E-005
   3.7925000000000000      -4.35717851100339717E-005 -2.64648380562053812E-005
   3.7949999999999995      -4.38076212343793710E-005 -2.65740635775985115E-005
   3.7974999999999999      -4.40456567577095321E-005 -2.66842206273536572E-005
   3.8000000000000003      -4.42859324838747572E-005 -2.67953264008057773E-005
   3.8025000000000002      -4.45284904805143489E-005 -2.69073986253854826E-005
   3.8050000000000002      -4.47733741348176970E-005 -2.70204555840697766E-005
   3.8075000000000001      -4.50206282125013935E-005 -2.71345161401827394E-005
   3.8099999999999996      -4.52702989202246445E-005 -2.72495997636423958E-005
   3.8125000000000000      -4.55224339717005846E-005 -2.73657265587590148E-005
   3.8150000000000004      -4.57770826577664201E-005 -2.74829172936976026E-005
   3.8174999999999999      -4.60342959207129556E-005 -2.76011934317293526E-005
   3.8199999999999998      -4.62941264331912558E-005 -2.77205771644058465E-005
   3.8224999999999998      -4.65566286820475283E-005 -2.78410914468036206E-005
   3.8249999999999997      -4.68218590574678322E-005 -2.79627600349991777E-005
   3.8275000000000001      -4.70898759478503623E-005 -2.80856075259494589E-005
   3.8300000000000005      -4.73607398408625244E-005 -2.82096593999704923E-005
   3.8325000000000000      -4.76345134313882506E-005 -2.83349420661452131E-005
   3.8350000000000000      -4.79112617365850922E-005 -2.84614829106951466E-005
   3.8374999999999999      -4.81910522162881441E-005 -2.85893103471649660E-005
   3.8399999999999999      -4.84739549090241423E-005 -2.87184538743999187E-005
   3.8424999999999994      -4.87600425690551948E-005 -2.88489441335249672E-005
   3.8450000000000006      -4.90493908179091874E-005 -2.89808129717825315E-005
   3.8475000000000001      -4.93420783059047864E-005 -2.91140935104035723E-005
   3.8500000000000001      -4.96381868913686476E-005 -2.92488202208836090E-005
   3.8525000000000000      -4.99378018041733284E-005 -2.93850289898104512E-005
   3.8550000000000000      -5.02410118806056595E-005 -2.95227572233311602E-005
   3.8574999999999995      -5.05479097570035523E-005 -2.96620439246540971E-005
   3.8599999999999999      -5.08585921087530396E-005 -2.98029297954021944E-005
   3.8625000000000003      -5.11731599024311664E-005 -2.99454573415258482E-005
   3.8650000000000002      -5.14917186686049110E-005 -3.00896709878862819E-005
   3.8675000000000002      -5.18143787973947799E-005 -3.02356172023934190E-005
   3.8700000000000001      -5.21412558591706637E-005 -3.03833446306924973E-005
   3.8724999999999996      -5.24724709530466024E-005 -3.05329042425169419E-005
   3.8750000000000000      -5.28081510861821529E-005 -3.06843494909697265E-005
   3.8775000000000004      -5.31484295872870552E-005 -3.08377364861584663E-005
   3.8799999999999999      -5.34934465581838611E-005 -3.09931241847997315E-005
   3.8824999999999998      -5.38433493684190817E-005 -3.11505745979855436E-005
   3.8849999999999998      -5.41982931942105873E-005 -3.13101530170617527E-005
   3.8874999999999997      -5.45584416166496907E-005 -3.14719282653481709E-005
   3.8900000000000001      -5.49239672733861122E-005 -3.16359729713164078E-005
   3.8925000000000005      -5.52950525793662810E-005 -3.18023638710539455E-005
   3.8950000000000000      -5.56718905283649061E-005 -3.19711821454071244E-005
   3.8975000000000000      -5.60546855686591905E-005 -3.21425137864251597E-005
   3.8999999999999999      -5.64436545876607901E-005 -3.23164500113382589E-005
   3.9024999999999999      -5.68390280012714226E-005 -3.24930877195301010E-005
   3.9049999999999994      -5.72410509707989347E-005 -3.26725300032010372E-005
   3.9075000000000006      -5.76499847669250856E-005 -3.28548867200490318E-005
   3.9100000000000001      -5.80661082885175939E-005 -3.30402751291513565E-005
   3.9125000000000001      -5.84897197965029414E-005 -3.32288206205185469E-005
   3.9150000000000000      -5.89211388468911722E-005 -3.34206575246617137E-005
   3.9175000000000000      -5.93607084938825610E-005 -3.36159300371609548E-005
   3.9199999999999995      -5.98087977921591180E-005 -3.38147932682743226E-005
   3.9224999999999999      -6.02658046550626054E-005 -3.40174144420168410E-005
   3.9250000000000003      -6.07321591266306418E-005 -3.42239742682274282E-005
   3.9275000000000002      -6.12083271516945972E-005 -3.44346685239527853E-005
   3.9300000000000002      -6.16948149332819713E-005 -3.46497098807688119E-005
   3.9325000000000001      -6.21921739961511089E-005 -3.48693300281473288E-005
   3.9349999999999996      -6.27010071011645270E-005 -3.50937821534558377E-005
   3.9375000000000000      -6.32219751922050746E-005 -3.53233438547274136E-005
   3.9400000000000004      -6.37558056050603242E-005 -3.55583205823336090E-005
   3.9424999999999999      -6.43033018305452688E-005 -3.57990497320163098E-005
   3.9449999999999998      -6.48653552101935443E-005 -3.60459055481315274E-005
   3.9474999999999998      -6.54429590460655730E-005 -3.62993050379219973E-005
   3.9499999999999997      -6.60372257532059831E-005 -3.65597151584344594E-005
   3.9525000000000001      -6.66494079853718506E-005 -3.68276616764694461E-005
   3.9550000000000005      -6.72809247445148290E-005 -3.71037401060597037E-005
   3.9575000000000000      -6.79333941686327937E-005 -3.73886294502465388E-005
   3.9600000000000000      -6.86086751188958507E-005 -3.76831096273344234E-005
   3.9624999999999999      -6.93089206631044636E-005 -3.79880838806750934E-005
   3.9649999999999999      -7.00366479002352711E-005 -3.83046080333721302E-005
   3.9674999999999994      -7.07948306808003366E-005 -3.86339293329907783E-005
   3.9700000000000006      -7.15870251331129074E-005 -3.89775390363746144E-005
   3.9725000000000001      -7.24175434145402352E-005 -3.93372451913908652E-005
   3.9750000000000001      -7.32917004857015211E-005 -3.97152759994890867E-005
   3.9775000000000000      -7.42161753491014318E-005 -4.01144311106162093E-005
   3.9800000000000000      -7.51995592721083165E-005 -4.05383112157617901E-005
   3.9824999999999995      -7.62532249839786619E-005 -4.09916820344804683E-005
   3.9849999999999999      -7.73927816710963471E-005 -4.14810835607253199E-005
   3.9875000000000003      -7.86406859708956929E-005 -4.20159232899515835E-005
   3.9900000000000002      -8.00313798867071134E-005 -4.26106272851200065E-005
   3.9925000000000002      -8.16228006510843031E-005 -4.32894585897185253E-005
   3.9950000000000001      -8.35278338746101652E-005 -4.40996834776509667E-005
   3.9974999999999996      -8.60376896627303563E-005 -4.51632119610116979E-005
   4.0000000000000000      -9.22145027809011497E-005 -4.77615905258163014E-005
   4.0025000000000004      -8.95218781097959756E-005 -5.40036762869926793E-005
   4.0049999999999999      -8.83599122336547164E-005 -5.65857329387966379E-005
   4.0075000000000003      -8.74484882032072107E-005 -5.85672725400508744E-005
   4.0099999999999998      -8.66661734919934766E-005 -6.02385433820046834E-005
   4.0125000000000002      -8.59659899265911197E-005 -6.17118821581205652E-005
   4.0149999999999997      -8.53238685916916641E-005 -6.30448548669051035E-005
   4.0175000000000001      -8.47255257482322347E-005 -6.42716316431127819E-005
   4.0199999999999996      -8.41616646834640538E-005 -6.54144582258362026E-005
   4.0225000000000000      -8.36258346470489440E-005 -6.64887742307541788E-005
   4.0250000000000004      -8.31133439474874365E-005 -6.75058120120433376E-005
   4.0274999999999999      -8.26206546330111885E-005 -6.84740441935294465E-005
   4.0300000000000002      -8.21450211410855392E-005 -6.94000477703916391E-005
   4.0324999999999998      -8.16842625506241174E-005 -7.02890487486048477E-005
   4.0350000000000001      -8.12366126382986861E-005 -7.11452808276193078E-005
   4.0374999999999996      -8.08006175084202645E-005 -7.19722302572704527E-005
   4.0400000000000000      -8.03750635670297210E-005 -7.27728081270686953E-005
   4.0425000000000004      -7.99589255314155144E-005 -7.35494747632728542E-005
   4.0449999999999999      -7.95513280484314754E-005 -7.43043315516076191E-005
   4.0475000000000003      -7.91515168141100910E-005 -7.50391900442949687E-005
   4.0499999999999998      -7.87588364676292726E-005 -7.57556248597346832E-005
   4.0525000000000002      -7.83727134170818132E-005 -7.64550147933076504E-005
   4.0549999999999997      -7.79926423004122330E-005 -7.71385751833202088E-005
   4.0579999999999998      -7.75439183901759462E-005 -7.79394616391948346E-005
   4.0599999999999996      -7.72489130406823831E-005 -7.84624013238675795E-005
   4.0625000000000000      -7.68844983126419548E-005 -7.91044888895213347E-005
   4.0650000000000004      -7.65246095010740294E-005 -7.97344214084879722E-005
   4.0674999999999999      -7.61689561265236779E-005 -8.03528993414601145E-005
   4.0700000000000003      -7.58172747804035862E-005 -8.09605582720257326E-005
   4.0724999999999998      -7.54693257437704366E-005 -8.15579769689660998E-005
   4.0750000000000002      -7.51248901505055327E-005 -8.21456842287132189E-005
   4.0774999999999997      -7.47837675508661732E-005 -8.27241646726186699E-005
   4.0800000000000001      -7.44457738394390300E-005 -8.32938637201816024E-005
   4.0824999999999996      -7.41107394707846612E-005 -8.38551918638255161E-005
   4.0850000000000000      -7.37785079174031207E-005 -8.44085283634746041E-005
   4.0875000000000004      -7.34489343310145673E-005 -8.49542244542953601E-005
   4.0899999999999999      -7.31218843753514137E-005 -8.54926061437262362E-005
   4.0925000000000002      -7.27972332043732125E-005 -8.60239766602453258E-005
   4.0949999999999998      -7.24748645643793414E-005 -8.65486186054047739E-005
   4.0975000000000001      -7.21546700021576776E-005 -8.70667958518960727E-005
   4.0999999999999996      -7.18365481649178438E-005 -8.75787552240974733E-005
   4.1025000000000000      -7.15204041756228404E-005 -8.80847279862556609E-005
   4.1050000000000004      -7.12061490830042244E-005 -8.85849311753823842E-005
   4.1074999999999999      -7.08936993615958707E-005 -8.90795687809260635E-005
   4.1100000000000003      -7.05829764799687930E-005 -8.95688328211581808E-005
   4.1124999999999998      -7.02739064871259862E-005 -9.00529042772729732E-005
   4.1150000000000002      -6.99664196650653404E-005 -9.05319539653099493E-005
   4.1174999999999997      -6.96604502031063016E-005 -9.10061433077240343E-005
   4.1200000000000001      -6.93559359057699051E-005 -9.14756250341803109E-005
   4.1224999999999996      -6.90528179279778997E-005 -9.19405438166636204E-005
   4.1250000000000000      -6.87510405348379844E-005 -9.24010368467033670E-005
   4.1275000000000004      -6.84505508825034427E-005 -9.28572343599748357E-005
   4.1299999999999999      -6.81512988189078421E-005 -9.33092601153650761E-005
   4.1325000000000003      -6.78532367015176010E-005 -9.37572318323046051E-005
   4.1349999999999998      -6.75563192304572016E-005 -9.42012615908293353E-005
   4.1375000000000002      -6.72605032958703694E-005 -9.46414561987584340E-005
   4.1399999999999997      -6.69657478374659237E-005 -9.50779175283994335E-005
   4.1425000000000001      -6.66720137155180618E-005 -9.55107428264118303E-005
   4.1449999999999996      -6.63792635920346970E-005 -9.59400249991596227E-005
   4.1475000000000000      -6.60874618211567620E-005 -9.63658528759199560E-005
   4.1500000000000004      -6.57965743479330692E-005 -9.67883114520044817E-005
   4.1524999999999999      -6.55065686171685068E-005 -9.72074821172971409E-005
   4.1550000000000002      -6.52174134768434307E-005 -9.76234428498994755E-005
   4.1574999999999998      -6.49290791125571370E-005 -9.80362684311887026E-005
   4.1600000000000001      -6.46415369629906391E-005 -9.84460306105568129E-005
   4.1624999999999996      -6.43547596530100120E-005 -9.88527982757591293E-005
   4.1650000000000000      -6.40687209291084409E-005 -9.92566376080635286E-005
   4.1675000000000004      -6.37833955992601735E-005 -9.96576122268027673E-005
   4.1699999999999999      -6.34987594768304862E-005 -1.00055783324202462E-004
   4.1725000000000003      -6.32147893282077977E-005 -1.00451209791269552E-004
   4.1749999999999998      -6.29314628238629182E-005 -1.00843948335452657E-004
   4.1775000000000002      -6.26487584925665528E-005 -1.01234053590725648E-004
   4.1799999999999997      -6.23666556785200290E-005 -1.01621578220672455E-004
   4.1825000000000001      -6.20851345011750081E-005 -1.02006573015118413E-004
   4.1849999999999996      -6.18041758175415354E-005 -1.02389086980785339E-004
   4.1875000000000000      -6.15237611844576826E-005 -1.02769167422512626E-004
   4.1900000000000004      -6.12438728347003457E-005 -1.03146860038877644E-004
   4.1924999999999999      -6.09644936316415452E-005 -1.03522208974052922E-004
   4.1950000000000003      -6.06856070491916617E-005 -1.03895256904229817E-004
   4.1974999999999998      -6.04071971417166064E-005 -1.04266045100466826E-004
   4.2000000000000002      -6.01292485178915817E-005 -1.04634613491617846E-004
   4.2024999999999997      -5.98517463159496801E-005 -1.05001000723558576E-004
   4.2050000000000001      -5.95746761807246082E-005 -1.05365244215832065E-004
   4.2074999999999996      -5.92980242411473522E-005 -1.05727380213748126E-004
   4.2100000000000000      -5.90217770897752755E-005 -1.06087443839057103E-004
   4.2125000000000004      -5.87459217630256428E-005 -1.06445469137198532E-004
   4.2149999999999999      -5.84704457225419924E-005 -1.06801489122175796E-004
   4.2175000000000002      -5.81953368375401814E-005 -1.07155535819073775E-004
   4.2199999999999998      -5.79205833680756694E-005 -1.07507640304364230E-004
   4.2225000000000001      -5.76461739491995235E-005 -1.07857832744196714E-004
   4.2249999999999996      -5.73720975757793374E-005 -1.08206142430474858E-004
   4.2275000000000000      -5.70983435883659914E-005 -1.08552597815649970E-004
   4.2300000000000004      -5.68249016594870741E-005 -1.08897226545260075E-004
   4.2324999999999999      -5.65517617807509280E-005 -1.09240055489128908E-004
   4.2350000000000003      -5.62789142505549131E-005 -1.09581110770996102E-004
   4.2374999999999998      -5.60063496623853350E-005 -1.09920417796718057E-004
   4.2400000000000002      -5.57340588936759048E-005 -1.10258001281129649E-004
   4.2424999999999997      -5.54620330951945454E-005 -1.10593885273634851E-004
   4.2450000000000001      -5.51902636809234416E-005 -1.10928093182606060E-004
   4.2474999999999996      -5.49187423184116397E-005 -1.11260647798654036E-004
   4.2500000000000000      -5.46474609195667896E-005 -1.11591571316834305E-004
   4.3262499999999999      -4.64550454691628738E-005 -1.20995971463392033E-004
   4.4024999999999999      -3.83369716764248684E-005 -1.29317605791738816E-004
   4.4787499999999998      -3.02223738958062733E-005 -1.36795978036608319E-004
   4.5549999999999997      -2.20783028411415083E-005 -1.43574842463129685E-004
   4.6312499999999996      -1.38905977497879751E-005 -1.49748772573206638E-004
   4.7074999999999996      -5.65520924931418619E-006 -1.55384421322547327E-004
   4.7837500000000004       2.62620747075267320E-006 -1.60531411998896342E-004
   4.8600000000000003       1.09487155658702793E-005 -1.65228398706616995E-004
   4.9362500000000002       1.93055076001691615E-005 -1.69506656195955252E-004
   5.0125000000000002       2.76887626582435717E-005 -1.73392312847748571E-004
   5.0887500000000001       3.60901827862644857E-005 -1.76907794514419579E-004
   5.1650000000000000       4.45013355941320190E-005 -1.80072789640762344E-004
   5.2412500000000000       5.29138752333381562E-005 -1.82904911080507813E-004
   5.3174999999999999       6.13196849913352874E-005 -1.85420160983564339E-004
   5.3937499999999998       6.97109681256465123E-005 -1.87633263767072322E-004
   5.4699999999999998       7.80803039154824048E-005 -1.89557908859395947E-004
   5.5462499999999997       8.64206800205341618E-005 -1.91206930491835680E-004
   5.6224999999999996       9.47255085532891055E-005 -1.92592442812631373E-004
   5.6987500000000004       1.02988630904504770E-004 -1.93725942814768022E-004
   5.7750000000000004       1.11204314805591237E-004 -1.94618389767591682E-004
   5.8512500000000003       1.19367245912330508E-004 -1.95280267037704626E-004
   5.9275000000000002       1.27472516662633821E-004 -1.95721632381617143E-004
   6.0037500000000001       1.35515610754231836E-004 -1.95952155144747686E-004
   6.0800000000000001       1.43492388634624835E-004 -1.95981150142842352E-004
   6.1562500000000000       1.51399070432099421E-004 -1.95817603008589472E-004
   6.2324999999999999       1.59232219140235536E-004 -1.95470192177471552E-004
   6.3087499999999999       1.66988723659140201E-004 -1.94947307290990616E-004
   6.3849999999999998       1.74665782026192456E-004 -1.94257064914412882E-004
   6.4612499999999997       1.82260884840508054E-004 -1.93407321961202937E-004
   6.5375000000000005       1.89771799965287327E-004 -1.92405688294085557E-004
   6.6137499999999996       1.97196556188935444E-004 -1.91259536254292619E-004
   6.6900000000000013       2.04533429049096966E-004 -1.89976010808681165E-004
   6.7662500000000003       2.11780926529310016E-004 -1.88562037975069380E-004
   6.8425000000000002       2.18937775525332966E-004 -1.87024332666496418E-004
   6.9187500000000002       2.26002908964872902E-004 -1.85369405944932217E-004
   6.9949999999999992       2.32975453558856310E-004 -1.83603571768699427E-004
   7.0712500000000000       2.39854718173398773E-004 -1.81732953314597796E-004
   7.1475000000000000       2.46640182804930979E-004 -1.79763488937264204E-004
   7.2237500000000008       2.53331488138027806E-004 -1.77700937815763506E-004
   7.2999999999999998       2.59928425663592192E-004 -1.75550885327521890E-004
   7.3762499999999998       2.66430928333921408E-004 -1.73318748181934399E-004
   7.4524999999999997       2.72839061730624282E-004 -1.71009779339799552E-004
   7.5287499999999987       2.79153015721224373E-004 -1.68629072739842715E-004
   7.6050000000000004       2.85373096580466884E-004 -1.66181567849741187E-004
   7.6812499999999995       2.91499719552751986E-004 -1.63672054055995995E-004
   7.7575000000000003       2.97533401832743944E-004 -1.61105174904607409E-004
   7.8337500000000002       3.03474755941944162E-004 -1.58485432202617674E-004
   7.9100000000000010       3.09324483479907458E-004 -1.55817189989067382E-004
   7.9862500000000001       3.15083369229735184E-004 -1.53104678382690127E-004
   8.0625000000000000       3.20752275598475188E-004 -1.50351997312622417E-004
   8.1387499999999999       3.26332137374020287E-004 -1.47563120137524843E-004
   8.2149999999999999       3.31823956781027098E-004 -1.44741897157736491E-004
   8.2912499999999998       3.37228798825440275E-004 -1.41892059027083178E-004
   8.3674999999999997       3.42547786873035329E-004 -1.39017220051512399E-004
   8.4437499999999996       3.47782098547388496E-004 -1.36120881420483494E-004
   8.5199999999999996       3.52932961790188807E-004 -1.33206434313443281E-004
   8.5962499999999995       3.58001651187532001E-004 -1.30277162934605328E-004
   8.6724999999999994       3.62989484493567854E-004 -1.27336247455321237E-004
   8.7487499999999994       3.67897819353031933E-004 -1.24386766872919589E-004
   8.8249999999999993       3.72728050210272856E-004 -1.21431701788456717E-004
   8.9012499999999992       3.77481605394577229E-004 -1.18473937106094209E-004
   8.9774999999999991       3.82159944372356707E-004 -1.15516264656443187E-004
   9.0537500000000009       3.86764555157360023E-004 -1.12561385745760944E-004
   9.1300000000000008       3.91296952376502818E-004 -1.09611913774266585E-004
   9.2062500000000007       3.95758672956662903E-004 -1.06670376071613094E-004
   9.2825000000000006       4.00151276963775385E-004 -1.03739217090100457E-004
   9.3587500000000006       4.04476343567738137E-004 -1.00820800096297768E-004
   9.4350000000000005       4.08735469612832097E-004 -9.79174095148192087E-005
   9.5112500000000004       4.12930267801492291E-004 -9.50312530634648287E-005
   9.5875000000000004       4.17062364980448587E-004 -9.21644638267685992E-005
   9.6637500000000003       4.21133400523492811E-004 -8.93191022708397222E-005
   9.7400000000000002       4.25145024806066797E-004 -8.64971582021698113E-005
   9.8162500000000001       4.29098897767644395E-004 -8.37005526725452222E-005
   9.8925000000000001       4.32996687557303734E-004 -8.09311398312972453E-005
   9.9687500000000000       4.36840069265015624E-004 -7.81907087267345212E-005
   10.045000000000000       4.40630723719668139E-004 -7.54809850540747021E-005
   10.121200000000000       4.44367900519928520E-004 -7.28053775343980768E-005
   10.197500000000000       4.48060596225442569E-004 -7.01602561573998765E-005
   10.273800000000000       4.51705568189774689E-004 -6.75507024973555500E-005
   10.350000000000000       4.55299825506473609E-004 -6.49815548864242777E-005
   10.426200000000000       4.58849866828076383E-004 -6.24508001452645802E-005
   10.502500000000000       4.62361958541175416E-004 -5.99565727678537757E-005
   10.578799999999999       4.65833109469425681E-004 -5.75035491111848006E-005
   10.654999999999999       4.69260541340838356E-004 -5.50961385021893137E-005
   10.731199999999999       4.72650515695909339E-004 -5.27323224130827727E-005
   10.807499999999999       4.76009094402326995E-004 -5.04102627552263768E-005
   10.883699999999999       4.79329154913245607E-004 -4.81371756949791851E-005
   10.960000000000001       4.82621091157972853E-004 -4.59081806262849539E-005
   11.036300000000001       4.85882201078429875E-004 -4.37273328591838837E-005
   11.112500000000001       4.89109938999873566E-004 -4.15983918159867571E-005
   11.188800000000001       4.92314441034461545E-004 -3.95167243100027081E-005
   11.265000000000001       4.95488962825304277E-004 -3.74886984686914989E-005
   11.341200000000001       4.98639368982048740E-004 -3.55124234101079542E-005
   11.417500000000000       5.01771391033432011E-004 -3.35862407385213079E-005
   11.493800000000000       5.04882517748827869E-004 -3.17135742603421591E-005
   11.570000000000000       5.07970341084883702E-004 -2.98975301274039078E-005
   11.646200000000000       5.11040569455517828E-004 -2.81363382996635474E-005
   11.722500000000000       5.14098810704169862E-004 -2.64284813446147625E-005
   11.798800000000000       5.17142631725673349E-004 -2.47769590351732342E-005
   11.875000000000000       5.20169666322849015E-004 -2.31844423012511973E-005
   11.951200000000000       5.23185496230826842E-004 -2.16493130833532819E-005
   12.027500000000000       5.26195635193833105E-004 -2.01702227121376096E-005
   12.103800000000000       5.29197689498198684E-004 -1.87497461971078163E-005
   12.180000000000000       5.32189298280408480E-004 -1.73901210183033678E-005
   12.256200000000000       5.35175946761409652E-004 -1.60899076562451988E-005
   12.332500000000000       5.38163084231183908E-004 -1.48479496789456536E-005
   12.408799999999999       5.41148320288551408E-004 -1.36663978774286232E-005
   12.484999999999999       5.44129264214958906E-004 -1.25470590172346777E-005
   12.561199999999999       5.47111335123391575E-004 -1.14886945224095583E-005
   12.637499999999999       5.50099947482944824E-004 -1.04903598715816560E-005
   12.713699999999999       5.53088753813487299E-004 -9.55497040548282075E-006
   12.789999999999999       5.56087077323656406E-004 -8.68034518299433317E-006
   12.866299999999999       5.59092468108795398E-004 -7.86800246500299070E-006
   12.942500000000003       5.62102428603541851E-004 -7.11911049365604904E-006
   13.018800000000001       5.65126305363023817E-004 -6.43190685410056893E-006
   13.095000000000001       5.68157605196951271E-004 -5.80837321787617839E-006
   13.171199999999999       5.71201705119169130E-004 -5.24772608467005550E-006
   13.247500000000000       5.74264038475733561E-004 -4.74949073958839523E-006
   13.323800000000002       5.77342023628271109E-004 -4.31456075316504478E-006
   13.400000000000000       5.80432985851451989E-004 -3.94347753486744692E-006
   13.476200000000000       5.83542325772215997E-004 -3.63570537135924095E-006
   13.552499999999998       5.86675529486040018E-004 -3.39102157612781191E-006
   13.628800000000000       5.89829889355021533E-004 -3.20990930957506142E-006
   13.705000000000000       5.93002575879312903E-004 -3.09250010136296535E-006
   13.781200000000000       5.96199042278177543E-004 -3.03851602525757489E-006
   13.857500000000000       5.99424855672336465E-004 -3.04799459513489281E-006
   13.933799999999998       6.02677153657158100E-004 -3.12101453559423274E-006
   14.010000000000002       6.05952924108432993E-004 -3.25730478236521129E-006
   14.086200000000000       6.09257701471224949E-004 -3.45685265859369968E-006
   14.162500000000000       6.12597161607506121E-004 -3.71996162102033215E-006
   14.238799999999999       6.15968259697613181E-004 -4.04631253668243185E-006
   14.315000000000000       6.19367774246725117E-004 -4.43523955522071723E-006
   14.391200000000000       6.22801348624303229E-004 -4.88700045273907978E-006
   14.467499999999999       6.26274794207584153E-004 -5.40216838397050568E-006
   14.543799999999999       6.29784856191078633E-004 -5.98003383739805567E-006
   14.619999999999997       6.33328079606221414E-004 -6.61954489454494660E-006
   14.696200000000001       6.36910242874348751E-004 -7.32123330924553528E-006
   14.772500000000001       6.40537319066434132E-004 -8.08594413788698439E-006
   14.848799999999999       6.44205820537053033E-004 -8.91258589280431970E-006
   14.924999999999999       6.47912029344046886E-004 -9.79972989142263690E-006
   15.001200000000003       6.51661887996461079E-004 -1.07481835600922863E-005
   15.077500000000001       6.55461556899735939E-004 -1.17590641951349091E-005
   15.153800000000000       6.59307288650411443E-004 -1.28309070106770183E-005
   15.230000000000000       6.63195084104034930E-004 -1.39619162087906837E-005
   15.306200000000000       6.67131072771903148E-004 -1.51531746629643206E-005
   15.382500000000002       6.71121626955566240E-004 -1.64060706133951853E-005
   15.458800000000000       6.75162716732323216E-004 -1.77187753053559658E-005
   15.535000000000000       6.79250037072604050E-004 -1.90891360736623846E-005
   15.611199999999998       6.83389930068349334E-004 -2.05185099052270497E-005
   15.687500000000000       6.87589003556147191E-004 -2.20085536964498789E-005
   15.763800000000002       6.91842922491029766E-004 -2.35570849398858625E-005
   15.840000000000000       6.96147054505156398E-004 -2.51616051152774133E-005
   15.916200000000000       7.00507977978799567E-004 -2.68237427606308096E-005
   15.992499999999998       7.04932559755163247E-004 -2.85454198722764889E-005
   16.068800000000000       7.09416138260021852E-004 -3.03241107006815314E-005
   16.145000000000000       7.13953733107443593E-004 -3.21569819907336846E-005
   16.221200000000000       7.18552182398658041E-004 -3.40459297371642814E-005
   16.297499999999999       7.23218633147528086E-004 -3.59931359961001429E-005
   16.373799999999999       7.27948078602306810E-004 -3.79957426505119329E-005
   16.449999999999999       7.32735169170151287E-004 -4.00505931349158550E-005
   16.526199999999999       7.37587024802823367E-004 -4.21598458316530640E-005
   16.602499999999999       7.42511096208965877E-004 -4.43259372218405342E-005
   16.678799999999999       7.47502006977363064E-004 -4.65456881367371837E-005
   16.754999999999999       7.52554021233257453E-004 -4.88156309913509589E-005
   16.831199999999999       7.57674562312568426E-004 -5.11381807757097201E-005
   16.907499999999999       7.62871404361935030E-004 -5.35160218386648764E-005
   16.983799999999999       7.68138784500716583E-004 -5.59456659983766333E-005
   17.059999999999999       7.73470561296358303E-004 -5.84233469946755191E-005
   17.136199999999999       7.78874482399555018E-004 -6.09517295128506539E-005
   17.212499999999999       7.84358665542979100E-004 -6.35337381511875835E-005
   17.288799999999998       7.89916943058777327E-004 -6.61655877364976413E-005
   17.364999999999998       7.95542750313031860E-004 -6.88432258489018003E-005
   17.441199999999998       8.01244179201094611E-004 -7.15695590670511225E-005
   17.517499999999998       8.07029710150068105E-004 -7.43477439065327400E-005
   17.593800000000002       8.12892752940104968E-004 -7.71737107141580724E-005
   17.670000000000002       8.18826302702249154E-004 -8.00431339417794131E-005
   17.746200000000002       8.24838814745617482E-004 -8.29591537572546664E-005
   17.822500000000002       8.30939150717518592E-004 -8.59251497781406701E-005
   17.898800000000001       8.37120280957591510E-004 -8.89367808127010661E-005
   17.975000000000001       8.43374744227915873E-004 -9.19894615072979160E-005
   18.051200000000001       8.49711377876890216E-004 -9.50865565721629275E-005
   18.127500000000001       8.56139442693527029E-004 -9.82316591460562742E-005
   18.203800000000001       8.62651453408108345E-004 -1.01420169547994081E-004
   18.280000000000001       8.69239476927138465E-004 -1.04647256029865700E-004
   18.356200000000001       8.75912750422509897E-004 -1.07916498074594631E-004
   18.432500000000001       8.82680950907183451E-004 -1.11231692151963503E-004
   18.508800000000001       8.89536121900342701E-004 -1.14587993436063033E-004
   18.585000000000001       8.96469843426549412E-004 -1.17980337502308306E-004
   18.661200000000001       9.03491769561639213E-004 -1.21412508404520369E-004
   18.737500000000001       9.10612009977540483E-004 -1.24888495355376158E-004
   18.813800000000001       9.17822122046048935E-004 -1.28403222047751846E-004
   18.890000000000001       9.25113184686613202E-004 -1.31951405353181086E-004
   18.966200000000001       9.32495285350437271E-004 -1.35537023170743400E-004
   19.042500000000000       9.39978982176165761E-004 -1.39164246336143674E-004
   19.118800000000000       9.47555332131538950E-004 -1.42827780867087130E-004
   19.195000000000000       9.55214899363745281E-004 -1.46522139014219845E-004
   19.271200000000000       9.62968220452126416E-004 -1.50251481284016664E-004
   19.347500000000000       9.70826317132734507E-004 -1.54020148577939712E-004
   19.423700000000000       9.78769245694722156E-004 -1.57817637790803661E-004
   19.500000000000000       9.86818502003327562E-004 -1.61653287285494946E-004
   19.576300000000000       9.94964366866880933E-004 -1.65521502940563155E-004
   19.652500000000000       1.00319660786678862E-003 -1.69416516959412349E-004
   19.728800000000000       1.01153745928705355E-003 -1.73347914625601349E-004
   19.805000000000000       1.01996567761819339E-003 -1.77304751289603048E-004
   19.881200000000000       1.02849274232955632E-003 -1.81291517456343327E-004
   19.957500000000000       1.03713064532972069E-003 -1.85312858067335451E-004


==> anc/M2_4_2_v2.dat <==
  2.12500000000000015E-002  1.35668177609656584E-011  8.78299091478532494E-011
  4.49999999999999983E-002  1.24890100492852201E-009 -8.57771995823816801E-010
  6.87500000000000056E-002  2.89439804390379020E-009 -2.01014946009521945E-009
  9.24999999999999989E-002  5.20182133290764538E-009 -3.65351315065268511E-009
  0.11625000000000002       8.15576909589077969E-009 -5.79382848310290408E-009
  0.14000000000000001       1.17405552403494943E-008 -8.43716619497081608E-009
  0.16375000000000001       1.59402029259595706E-008 -1.15897047893107818E-008
  0.18750000000000000       2.07384379501344995E-008 -1.52577330491268200E-008
  0.21124999999999999       2.61186819441743200E-008 -1.94476526250791814E-008
  0.23499999999999999       3.20640453734100804E-008 -2.41659806990561025E-008
  0.25874999999999998       3.85573203344800117E-008 -2.94193527262970628E-008
  0.28249999999999997       4.55809731425867116E-008 -3.52145252588655693E-008
  0.30625000000000002       5.31171367012884834E-008 -4.15583788533861794E-008
  0.33000000000000002       6.11476026470660690E-008 -4.84579210660855577E-008
  0.35375000000000001       6.96538132605744855E-008 -5.59202895383038408E-008
  0.37750000000000000       7.86168531361525040E-008 -6.39527551757795611E-008
  0.40125000000000000       8.80174406007984127E-008 -7.25627254251541533E-008
  0.42499999999999999       9.78359188734393817E-008 -8.17577476512880589E-008
  0.44874999999999998       1.08052246954929989E-007 -9.15455126191423406E-008
  0.47249999999999992       1.18645990238801477E-007 -1.01933858084137972E-007
  0.49625000000000008       1.29596310832328592E-007 -1.12930772495083876E-007
  0.52000000000000002       1.40881957577043505E-007 -1.24544398813940026E-007
  0.54374999999999996       1.52481255757328955E-007 -1.36783038456881201E-007
  0.56750000000000000       1.64372096485206110E-007 -1.49655155361319300E-007
  0.59125000000000005       1.76531925748923822E-007 -1.63169380183757444E-007
  0.61499999999999999       1.88937733112361758E-007 -1.77334514633575513E-007
  0.63875000000000004       2.01566040051692018E-007 -1.92159535948070507E-007
  0.66249999999999998       2.14392887915100905E-007 -2.07653601514333331E-007
  0.68625000000000003       2.27393825490735134E-007 -2.23826053643797863E-007
  0.70999999999999996       2.40543896167313366E-007 -2.40686424505564550E-007
  0.73375000000000001       2.53817624671159462E-007 -2.58244441224911048E-007
  0.75749999999999995       2.67189003362581382E-007 -2.76510031153680456E-007
  0.78125000000000000       2.80631478073790711E-007 -2.95493327319576326E-007
  0.80500000000000016       2.94117933469598304E-007 -3.15204674061732004E-007
  0.82875000000000010       3.07620677911312761E-007 -3.35654632860263640E-007
  0.85250000000000004       3.21111427802179836E-007 -3.56853988366742909E-007
  0.87624999999999997       3.34561291399132748E-007 -3.78813754651057582E-007
  0.90000000000000002       3.47940752052541883E-007 -4.01545181656385506E-007
  0.92374999999999996       3.61219650870803447E-007 -4.25059761894246566E-007
  0.94750000000000001       3.74367168769541325E-007 -4.49369237372781627E-007
  0.97124999999999995       3.87351807885185827E-007 -4.74485606775165912E-007
  0.99500000000000000       4.00141372324411431E-007 -5.00421132897970022E-007
   1.0187500000000000       4.12702948220396103E-007 -5.27188350360874888E-007
   1.0425000000000000       4.25002883065443866E-007 -5.54800073599795165E-007
   1.0662499999999999       4.37006764287893616E-007 -5.83269405156039741E-007
   1.0900000000000001       4.48679397039511547E-007 -6.12609744274872623E-007
   1.1137500000000000       4.59984781157828866E-007 -6.42834795827463121E-007
   1.1375000000000000       4.70886087265953360E-007 -6.73958579571077357E-007
   1.1612499999999999       4.81345631970410058E-007 -7.05995439763036152E-007
   1.1850000000000001       4.91324852115281932E-007 -7.38960055144937907E-007
   1.2087500000000000       5.00784278048864029E-007 -7.72867449314469051E-007
   1.2324999999999999       5.09683505856405424E-007 -8.07733001503100699E-007
   1.2562500000000001       5.17981168510035845E-007 -8.43572457779035361E-007
   1.2800000000000000       5.25634905884243827E-007 -8.80401942695820651E-007
   1.3037500000000000       5.32601333582238122E-007 -9.18237971408200471E-007
   1.3274999999999999       5.38836010515504151E-007 -9.57097462278063783E-007
   1.3512500000000001       5.44293405175527066E-007 -9.96997749994615238E-007
   1.3750000000000000       5.48926860532974701E-007 -1.03795659923434761E-006
   1.3987499999999999       5.52688557496049296E-007 -1.07999221888788362E-006
   1.4225000000000001       5.55529476855443035E-007 -1.12312327688236697E-006
   1.4462500000000000       5.57399359639159262E-007 -1.16736891562978640E-006
   1.4700000000000000       5.58246665795748793E-007 -1.21274876813350418E-006
   1.4937499999999999       5.58018531119560164E-007 -1.25928297478719454E-006
   1.5175000000000001       5.56660722326266644E-007 -1.30699220090248927E-006
   1.5412500000000000       5.54117590181381287E-007 -1.35589765500397224E-006
   1.5649999999999999       5.50332020578046889E-007 -1.40602110793246996E-006
   1.5887500000000001       5.45245383454240446E-007 -1.45738491280033424E-006
   1.6125000000000000       5.38797479432190826E-007 -1.51001202584503315E-006
   1.6362500000000000       5.30926484054873978E-007 -1.56392602822911071E-006
   1.6599999999999999       5.21568889489785814E-007 -1.61915114884778207E-006
   1.6837500000000001       5.10659443551045634E-007 -1.67571228817875551E-006
   1.7075000000000000       4.98131085898840387E-007 -1.73363504326266192E-006
   1.7312500000000000       4.83914881247623538E-007 -1.79294573385678527E-006
   1.7549999999999999       4.67939949414029884E-007 -1.85367142983874700E-006
   1.7787500000000001       4.50133392020355516E-007 -1.91583997993171148E-006
   1.8025000000000000       4.30420215656745352E-007 -1.97948004182909976E-006
   1.8262499999999999       4.08723251203438372E-007 -2.04462111335886808E-006
   1.8499999999999999       3.84963069623521800E-007 -2.11129356741721039E-006
   1.8737499999999998       3.59057892635504273E-007 -2.17952868421694327E-006
   1.8974999999999997       3.30923499817980711E-007 -2.24935868962095390E-006
   1.9212499999999997       3.00473130501874236E-007 -2.32081679321963661E-006
   1.9450000000000001       2.67617380701560527E-007 -2.39393722883197822E-006
   1.9687500000000000       2.32264094672210659E-007 -2.46875529713407888E-006
   1.9924999999999999       1.94318250747995433E-007 -2.54530741055226590E-006
   2.0162499999999999       1.53681841089895837E-007 -2.62363114056839897E-006
   2.0400000000000000       1.10253744942523220E-007 -2.70376526759656716E-006
   2.0637500000000002       6.39295949682655705E-008 -2.78574983360277501E-006
   2.0874999999999999       1.46016361925151178E-008 -2.86962619765303664E-006
   2.1112500000000001      -3.78414229435681772E-008 -2.95543709459004801E-006
   2.1349999999999998      -9.35145679678128359E-008 -3.04322669705518727E-006
   2.1587499999999999      -1.52536644795476186E-007 -3.13304068123247368E-006
   2.1825000000000001      -2.15030535782338208E-007 -3.22492629572339750E-006
   2.2062499999999998      -2.81123346194107691E-007 -3.31893243592257444E-006
   2.2300000000000000      -3.50946601735928808E-007 -3.41510972142623982E-006
   2.2537500000000001      -4.24636458034930883E-007 -3.51351057885632569E-006
   2.2774999999999999      -5.02333922936472068E-007 -3.61418932962303317E-006
   2.3012500000000000      -5.84185092600668944E-007 -3.71720228323988956E-006
   2.3250000000000002      -6.70341402426130744E-007 -3.82260783638096290E-006
   2.3487499999999999      -7.60959893995363863E-007 -3.93046657844554483E-006
   2.3725000000000001      -8.56203499275386125E-007 -4.04084140390575676E-006
   2.3962500000000002      -9.56241343467031937E-007 -4.15379763207723059E-006
   2.4199999999999999      -1.06124906861763272E-006 -4.26940313732533010E-006
   2.4437500000000001      -1.17140917611383335E-006 -4.38772847591646635E-006
   2.4674999999999998      -1.28691139857634913E-006 -4.50884704614251130E-006
   2.4912500000000000      -1.40795309179275539E-006 -4.63283523495396709E-006
   2.5150000000000001      -1.53473965727301573E-006 -4.75977258743368629E-006
   2.5387499999999998      -1.66748499458767814E-006 -4.88974198599353672E-006
   2.5625000000000000      -1.80641198672829168E-006 -5.02282984270459170E-006
   2.5862500000000002      -1.95175302148223305E-006 -5.15912630595251512E-006
   2.6099999999999999      -2.10375055213948586E-006 -5.29872548273991683E-006
   2.6337500000000000      -2.26265770121714255E-006 -5.44172567810394460E-006
   2.6575000000000002      -2.42873891130214464E-006 -5.58822965328279467E-006
   2.6812499999999999      -2.60227064758394450E-006 -5.73834490445255702E-006
   2.7050000000000001      -2.78354215718188766E-006 -5.89218396406839193E-006
   2.7287499999999998      -2.97285629098071422E-006 -6.04986472708628972E-006
   2.7524999999999999      -3.17053039437794134E-006 -6.21151080461728497E-006
   2.7762500000000001      -3.37689727413993352E-006 -6.37725190788163260E-006
   2.7999999999999998      -3.59230624946819535E-006 -6.54722426569109673E-006
   2.8237500000000000      -3.81712429641846762E-006 -6.72157107910256464E-006
   2.8475000000000001      -4.05173729601246862E-006 -6.90044301736317354E-006
   2.8712499999999999      -4.29655139776665742E-006 -7.08399875981860706E-006
   2.8950000000000000      -4.55199451196102060E-006 -7.27240558909391126E-006
   2.9187500000000002      -4.81851794583287129E-006 -7.46584004159709008E-006
   2.9424999999999999      -5.09659820104369184E-006 -7.66448862225881057E-006
   2.9662500000000001      -5.38673895229920791E-006 -7.86854859142889588E-006
   2.9900000000000002      -5.68947322996781359E-006 -8.07822883303308160E-006
   3.0137499999999999      -6.00536583303358334E-006 -8.29375081448297712E-006
   3.0375000000000001      -6.33501600283970499E-006 -8.51534965047379034E-006
   3.0612499999999998      -6.67906039296291175E-006 -8.74327528475006750E-006
   3.0850000000000000      -7.03817637637066381E-006 -8.97779380623377561E-006
   3.1087500000000001      -7.41308573795811502E-006 -9.21918891867565658E-006
   3.1324999999999998      -7.80455880889673543E-006 -9.46776358630900784E-006
   3.1562500000000000      -8.21341910927661361E-006 -9.72384188198801371E-006
   3.1800000000000002      -8.64054857770072668E-006 -9.98777106913930842E-006
   3.2037499999999999      -9.08689348131772941E-006 -1.02599239547601419E-005
   3.2275000000000000      -9.55347111793547360E-006 -1.05407015579222793E-005
   3.2512500000000006      -1.00413774442106919E-005 -1.08305361471391157E-005
   3.2749999999999999      -1.05517957916038235E-005 -1.11298947109739892E-005
   3.2987500000000005      -1.10860068663107158E-005 -1.14392829400057533E-005
   3.3224999999999998      -1.16454002727122459E-005 -1.17592498155074328E-005
   3.3462500000000004      -1.22314878546632309E-005 -1.20903929219873401E-005
   3.3700000000000001      -1.28459192083068812E-005 -1.24333646184154972E-005
   3.3937500000000003      -1.34904998820331885E-005 -1.27888793088077073E-005
   3.4175000000000000      -1.41672126918534450E-005 -1.31577219003198478E-005
   3.4412500000000001      -1.48782430084152590E-005 -1.35407578706537433E-005
   3.4649999999999999      -1.56260089533413464E-005 -1.39389453190339866E-005
   3.4887500000000000      -1.64131975378038263E-005 -1.43533493290401680E-005
   3.5124999999999997      -1.72428084529220141E-005 -1.47851594074321225E-005
   3.5362499999999999      -1.81182074790872539E-005 -1.52357107374550659E-005
   3.5599999999999996      -1.90431922895495282E-005 -1.57065103686427148E-005
   3.5837500000000002      -2.00220743319512412E-005 -1.61992697951329019E-005
   3.6074999999999995      -2.10597819028755044E-005 -1.67159459617977463E-005
   3.6312500000000001      -2.21619915433229729E-005 -1.72587935271535829E-005
   3.6549999999999994      -2.33352979197540548E-005 -1.78304324203093312E-005
   3.6787500000000000      -2.45874369779080990E-005 -1.84339365632789173E-005
   3.7025000000000001      -2.59275843929520471E-005 -1.90729525004349330E-005
   3.7262499999999998      -2.73667630252383181E-005 -1.97518613178193145E-005
   3.7500000000000000      -2.89184124831167309E-005 -2.04760049045038949E-005
   3.7525000000000004      -2.90889318299164139E-005 -2.05551183818187069E-005
   3.7549999999999999      -2.92609000556020612E-005 -2.06348136290090044E-005
   3.7574999999999998      -2.94343395978670152E-005 -2.07150995630363982E-005
   3.7599999999999998      -2.96092734781303094E-005 -2.07959853362038476E-005
   3.7624999999999997      -2.97857252988781845E-005 -2.08774803279019375E-005
   3.7650000000000001      -2.99637192883159217E-005 -2.09595941693513615E-005
   3.7675000000000005      -3.01432802983774169E-005 -2.10423367352770925E-005
   3.7700000000000000      -3.03244338548920620E-005 -2.11257181717993788E-005
   3.7725000000000000      -3.05072061667909598E-005 -2.12097488952758536E-005
   3.7749999999999999      -3.06916241561050636E-005 -2.12944396053361181E-005
   3.7774999999999999      -3.08777154855573258E-005 -2.13798012958318753E-005
   3.7799999999999994      -3.10655085875474036E-005 -2.14658452663386142E-005
   3.7825000000000006      -3.12550326946158319E-005 -2.15525831342440845E-005
   3.7850000000000001      -3.14463178714792301E-005 -2.16400268474600524E-005
   3.7875000000000001      -3.16393950487409392E-005 -2.17281886977977599E-005
   3.7900000000000000      -3.18342960583810718E-005 -2.18170813350491233E-005
   3.7925000000000000      -3.20310536711452789E-005 -2.19067177818207324E-005
   3.7949999999999995      -3.22297016359567720E-005 -2.19971114491698591E-005
   3.7974999999999999      -3.24302747214885994E-005 -2.20882761530967948E-005
   3.8000000000000003      -3.26328087593964576E-005 -2.21802261315128758E-005
   3.8025000000000002      -3.28373406932296746E-005 -2.22729760643705291E-005
   3.8050000000000002      -3.30439086235706657E-005 -2.23665410904793366E-005
   3.8075000000000001      -3.32525518623860293E-005 -2.24609368297888257E-005
   3.8099999999999996      -3.34633109872150799E-005 -2.25561794047006720E-005
   3.8125000000000000      -3.36762278963659504E-005 -2.26522854611679341E-005
   3.8150000000000004      -3.38913458819271150E-005 -2.27492722008198728E-005
   3.8174999999999999      -3.41087096778879407E-005 -2.28471573952950056E-005
   3.8199999999999998      -3.43283655408716678E-005 -2.29459594214222843E-005
   3.8224999999999998      -3.45503613209195880E-005 -2.30456972884999000E-005
   3.8249999999999997      -3.47747465397934942E-005 -2.31463906693439292E-005
   3.8275000000000001      -3.50015724783069257E-005 -2.32480599359874120E-005
   3.8300000000000005      -3.52308922491741417E-005 -2.33507261842978329E-005
   3.8325000000000000      -3.54627609153941635E-005 -2.34544112872885378E-005
   3.8350000000000000      -3.56972355754930462E-005 -2.35591379246799500E-005
   3.8374999999999999      -3.59343754782567751E-005 -2.36649296302095825E-005
   3.8399999999999999      -3.61742421279389581E-005 -2.37718108306743378E-005
   3.8424999999999994      -3.64168994153738146E-005 -2.38798068999411537E-005
   3.8450000000000006      -3.66624137621821523E-005 -2.39889442191814984E-005
   3.8475000000000001      -3.69108542381967983E-005 -2.40992502170542236E-005
   3.8500000000000001      -3.71622927293560691E-005 -2.42107534402998319E-005
   3.8525000000000000      -3.74168040980126844E-005 -2.43234836163692318E-005
   3.8550000000000000      -3.76744663592206694E-005 -2.44374717232880897E-005
   3.8574999999999995      -3.79353608707092392E-005 -2.45527500649417244E-005
   3.8599999999999999      -3.81995725378717315E-005 -2.46693523523063901E-005
   3.8625000000000003      -3.84671900352425228E-005 -2.47873137912101942E-005
   3.8650000000000002      -3.87383060462777513E-005 -2.49066711773808428E-005
   3.8675000000000002      -3.90130175221839812E-005 -2.50274629988028063E-005
   3.8700000000000001      -3.92914259651910852E-005 -2.51497295483372174E-005
   3.8724999999999996      -3.95736377330885416E-005 -2.52735130439822807E-005
   3.8750000000000000      -3.98597643731888818E-005 -2.53988577613685962E-005
   3.8775000000000004      -4.01499229853878917E-005 -2.55258101775412934E-005
   3.8799999999999999      -4.04442366188153627E-005 -2.56544191280785118E-005
   3.8824999999999998      -4.07428347097166536E-005 -2.57847359814713872E-005
   3.8849999999999998      -4.10458535412162596E-005 -2.59168148174749742E-005
   3.8874999999999997      -4.13534367882739478E-005 -2.60507126483436637E-005
   3.8900000000000001      -4.16657360766920927E-005 -2.61864896365128022E-005
   3.8925000000000005      -4.19829116292983891E-005 -2.63242093534500903E-005
   3.8950000000000000      -4.23051329482284987E-005 -2.64639390456929205E-005
   3.8975000000000000      -4.26325796036910185E-005 -2.66057499503127849E-005
   3.8999999999999999      -4.29654420911091493E-005 -2.67497176334564108E-005
   3.9024999999999999      -4.33039227890786183E-005 -2.68959223696273410E-005
   3.9049999999999994      -4.36482370283197279E-005 -2.70444495648899000E-005
   3.9075000000000006      -4.39986142877788755E-005 -2.71953902303865207E-005
   3.9100000000000001      -4.43552995368811840E-005 -2.73488415136850556E-005
   3.9125000000000001      -4.47185547519877427E-005 -2.75049073002784152E-005
   3.9150000000000000      -4.50886606002001041E-005 -2.76636988751602436E-005
   3.9175000000000000      -4.54659184060549610E-005 -2.78253357086027984E-005
   3.9199999999999995      -4.58506523275891182E-005 -2.79899463124703597E-005
   3.9224999999999999      -4.62432118713503837E-005 -2.81576692367699661E-005
   3.9250000000000003      -4.66439747684946750E-005 -2.83286542078072342E-005
   3.9275000000000002      -4.70533502852888848E-005 -2.85030634381750839E-005
   3.9300000000000002      -4.74717830510765698E-005 -2.86810731414182543E-005
   3.9325000000000001      -4.78997575062259823E-005 -2.88628752919133468E-005
   3.9349999999999996      -4.83378031021265166E-005 -2.90486796831372400E-005
   3.9375000000000000      -4.87865003852787886E-005 -2.92387163308599145E-005
   3.9400000000000004      -4.92464882347137621E-005 -2.94332383416665232E-005
   3.9424999999999999      -4.97184724228561862E-005 -2.96325252961718629E-005
   3.9449999999999998      -5.02032358835936639E-005 -2.98368873097959477E-005
   3.9474999999999998      -5.07016511284217572E-005 -3.00466699476203900E-005
   3.9499999999999997      -5.12146953042054548E-005 -3.02622601744790807E-005
   3.9525000000000001      -5.17434687274151333E-005 -3.04840936874900659E-005
   3.9550000000000005      -5.22892178521069598E-005 -3.07126639989754050E-005
   3.9575000000000000      -5.28533640580359796E-005 -3.09485338192487763E-005
   3.9600000000000000      -5.34375401844970309E-005 -3.11923495022765958E-005
   3.9624999999999999      -5.40436375127116043E-005 -3.14448596213596555E-005
   3.9649999999999999      -5.46738671079700987E-005 -3.17069392216867501E-005
   3.9674999999999994      -5.53308412519853098E-005 -3.19796220093267625E-005
   3.9700000000000006      -5.60176837346607021E-005 -3.22641439539135560E-005
   3.9725000000000001      -5.67381824686909522E-005 -3.25620036101585970E-005
   3.9750000000000001      -5.74970062979825164E-005 -3.28750478165781975E-005
   3.9775000000000000      -5.83000223021712394E-005 -3.32055970962957583E-005
   3.9800000000000000      -5.91547773571372818E-005 -3.35566359645671702E-005
   3.9824999999999995      -6.00712617722343496E-005 -3.39321147126693626E-005
   3.9849999999999999      -6.10631874029704015E-005 -3.43374544346436493E-005
   3.9875000000000003      -6.21502812974207200E-005 -3.47804532978954108E-005
   3.9900000000000002      -6.33627991800993028E-005 -3.52730697788660884E-005
   3.9925000000000002      -6.47516365350048038E-005 -3.58354172021265293E-005
   3.9950000000000001      -6.64159591064220702E-005 -3.65066787513630632E-005
   3.9974999999999996      -6.86115852784879713E-005 -3.73879189869344696E-005
   4.0000000000000000      -7.40285151180326780E-005 -3.95415917086092269E-005
   4.0025000000000004      -7.17833568836880346E-005 -4.50253389509229829E-005
   4.0049999999999999      -7.08072083429916641E-005 -4.72938402627817944E-005
   4.0075000000000003      -7.00387738795874698E-005 -4.90348062573300560E-005
   4.0099999999999998      -6.93773731748781617E-005 -5.05032154950086723E-005
   4.0125000000000002      -6.87840557623199434E-005 -5.17977542350615987E-005
   4.0149999999999997      -6.82388651287772980E-005 -5.29689936477784428E-005
   4.0175000000000001      -6.77299577300684167E-005 -5.40469519732364098E-005
   4.0199999999999996      -6.72496248948605810E-005 -5.50511720185957570E-005
   4.0225000000000000      -6.67925176385804575E-005 -5.59952174806046599E-005
   4.0250000000000004      -6.63547454969946708E-005 -5.68889560103351334E-005
   4.0274999999999999      -6.59333746478277016E-005 -5.77398308550519855E-005
   4.0300000000000002      -6.55261282830151470E-005 -5.85536199465958493E-005
   4.0324999999999998      -6.51311978018864122E-005 -5.93349143866891328E-005
   4.0350000000000001      -6.47471184664549163E-005 -6.00874335306949748E-005
   4.0374999999999996      -6.43726845242382362E-005 -6.08142400965598119E-005
   4.0400000000000000      -6.40068894894543110E-005 -6.15178915229929628E-005
   4.0425000000000004      -6.36488830280013980E-005 -6.22005492466382634E-005
   4.0449999999999999      -6.32979391373846538E-005 -6.28640593734665652E-005
   4.0475000000000003      -6.29534321964764617E-005 -6.35100133867818700E-005
   4.0499999999999998      -6.26148186355555644E-005 -6.41397946201742024E-005
   4.0525000000000002      -6.22816226928577893E-005 -6.47546143711130083E-005
   4.0549999999999997      -6.19534251971532650E-005 -6.53555403443824518E-005
   4.0579999999999998      -6.15656659661711095E-005 -6.60596373974999055E-005
   4.0599999999999996      -6.13105799012000788E-005 -6.65193954586736655E-005
   4.0625000000000000      -6.09953045225729716E-005 -6.70839251107945640E-005
   4.0650000000000004      -6.06837617539986125E-005 -6.76377890957047565E-005
   4.0674999999999999      -6.03757106346415696E-005 -6.81816027850644201E-005
   4.0700000000000003      -6.00709326520551466E-005 -6.87159245498350014E-005
   4.0724999999999998      -5.97692289465129759E-005 -6.92412628524236885E-005
   4.0750000000000002      -5.94704179466434583E-005 -6.97580822445403664E-005
   4.0774999999999997      -5.91743333594763754E-005 -7.02668084721712707E-005
   4.0800000000000001      -5.88808224477866923E-005 -7.07678328397985722E-005
   4.0824999999999996      -5.85897445515535533E-005 -7.12615159673650055E-005
   4.0850000000000000      -5.83009698087778882E-005 -7.17481910356835878E-005
   4.0875000000000004      -5.80143780452225990E-005 -7.22281666045203547E-005
   4.0899999999999999      -5.77298578063768295E-005 -7.27017290698567806E-005
   4.0925000000000002      -5.74473055100285920E-005 -7.31691448152075317E-005
   4.0949999999999998      -5.71666247010689516E-005 -7.36306621015929511E-005
   4.0975000000000001      -5.68877253967683955E-005 -7.40865127376503336E-005
   4.0999999999999996      -5.66105235025679570E-005 -7.45369135514637040E-005
   4.1025000000000000      -5.63349402981675756E-005 -7.49820677033597588E-005
   4.1050000000000004      -5.60609019775858033E-005 -7.54221658520619532E-005
   4.1074999999999999      -5.57883392388575948E-005 -7.58573871968005575E-005
   4.1100000000000003      -5.55171869166007587E-005 -7.62879004106232280E-005
   4.1124999999999998      -5.52473836521062740E-005 -7.67138644784594206E-005
   4.1150000000000002      -5.49788715972992321E-005 -7.71354294528385785E-005
   4.1174999999999997      -5.47115961431029728E-005 -7.75527371294689334E-005
   4.1200000000000001      -5.44455056827006063E-005 -7.79659216706868498E-005
   4.1224999999999996      -5.41805513882366165E-005 -7.83751101583542750E-005
   4.1250000000000000      -5.39166870121904535E-005 -7.87804231018425575E-005
   4.1275000000000004      -5.36538687060572056E-005 -7.91819748995716471E-005
   4.1299999999999999      -5.33920548547478529E-005 -7.95798742594614882E-005
   4.1325000000000003      -5.31312059254591493E-005 -7.99742245832188605E-005
   4.1349999999999998      -5.28712843288833026E-005 -8.03651243172570575E-005
   4.1375000000000002      -5.26122542943127498E-005 -8.07526672779100937E-005
   4.1399999999999997      -5.23540817503962073E-005 -8.11369429431110074E-005
   4.1425000000000001      -5.20967342204591813E-005 -8.15180367281764231E-005
   4.1449999999999996      -5.18401807215639260E-005 -8.18960302328504332E-005
   4.1475000000000000      -5.15843916764588371E-005 -8.22710014770223471E-005
   4.1500000000000004      -5.13293388276312449E-005 -8.26430251112609859E-005
   4.1524999999999999      -5.10749951601701231E-005 -8.30121726152080268E-005
   4.1550000000000002      -5.08213348298282042E-005 -8.33785124805445059E-005
   4.1574999999999998      -5.05683330963223559E-005 -8.37421103806727812E-005
   4.1600000000000001      -5.03159662614126814E-005 -8.41030293282741750E-005
   4.1624999999999996      -5.00642116113460069E-005 -8.44613298217712568E-005
   4.1650000000000000      -4.98130473632932180E-005 -8.48170699816381852E-005
   4.1675000000000004      -4.95624526154506706E-005 -8.51703056774007493E-005
   4.1699999999999999      -4.93124073005010027E-005 -8.55210906460939261E-005
   4.1725000000000003      -4.90628921421635964E-005 -8.58694766028642986E-005
   4.1749999999999998      -4.88138886145904208E-005 -8.62155133443448973E-005
   4.1775000000000002      -4.85653789043767194E-005 -8.65592488453717539E-005
   4.1799999999999997      -4.83173458749931275E-005 -8.69007293495543145E-005
   4.1825000000000001      -4.80697730334459341E-005 -8.72399994541728479E-005
   4.1849999999999996      -4.78226444990019887E-005 -8.75771021898276637E-005
   4.1875000000000000      -4.75759449738234389E-005 -8.79120790952331110E-005
   4.1900000000000004      -4.73296597153715991E-005 -8.82449702875089668E-005
   4.1924999999999999      -4.70837745104523984E-005 -8.85758145282987300E-005
   4.1950000000000003      -4.68382756507856253E-005 -8.89046492860110930E-005
   4.1974999999999998      -4.65931499099909549E-005 -8.92315107944582035E-005
   4.2000000000000002      -4.63483845218903799E-005 -8.95564341081426970E-005
   4.2024999999999997      -4.61039671600391106E-005 -8.98794531544231632E-005
   4.2050000000000001      -4.58598859183975501E-005 -9.02006007827713070E-005
   4.2074999999999996      -4.56161292930724015E-005 -9.05199088113142547E-005
   4.2100000000000000      -4.53726861650511140E-005 -9.08374080708444472E-005
   4.2125000000000004      -4.51295457838674628E-005 -9.11531284464613118E-005
   4.2149999999999999      -4.48866977521381489E-005 -9.14670989169984498E-005
   4.2175000000000002      -4.46441320109115827E-005 -9.17793475923798499E-005
   4.2199999999999998      -4.44018388257813544E-005 -9.20899017490335088E-005
   4.2225000000000001      -4.41598087737128932E-005 -9.23987878634860725E-005
   4.2249999999999996      -4.39180327305051165E-005 -9.27060316441741684E-005
   4.2275000000000000      -4.36765018590632177E-005 -9.30116580620359013E-005
   4.2300000000000004      -4.34352075978981412E-005 -9.33156913788301870E-005
   4.2324999999999999      -4.31941416505475674E-005 -9.36181551748088177E-005
   4.2350000000000003      -4.29532959753360709E-005 -9.39190723746730879E-005
   4.2374999999999998      -4.27126627756645036E-005 -9.42184652723521246E-005
   4.2400000000000002      -4.24722344907625237E-005 -9.45163555546040842E-005
   4.2424999999999997      -4.22320037868790862E-005 -9.48127643235013807E-005
   4.2450000000000001      -4.19919635488830818E-005 -9.51077121178680197E-005
   4.2474999999999996      -4.17521068722549653E-005 -9.54012189337260239E-005
   4.2500000000000000      -4.15124270554446758E-005 -9.56933042438085118E-005
   4.3262499999999999      -3.42593257497092148E-005 -1.04002170366936404E-004
   4.4024999999999999      -2.70475878984242788E-005 -1.11369658355938651E-004
   4.4787499999999998      -1.98188863188525893E-005 -1.18005385464250612E-004
   4.5549999999999997      -1.25464353357659099E-005 -1.24034848650568573E-004
   4.6312499999999996      -5.21909320223737955E-006 -1.29540350407861618E-004
   4.7074999999999996       2.16585559211518350E-006 -1.34579685130331415E-004
   4.7837500000000004       9.60636958580620272E-006 -1.39195712744577901E-004
   4.8600000000000003       1.70976701664285862E-005 -1.43421686830206120E-004
   4.9362500000000002       2.46334196050595602E-005 -1.47284410897828967E-004
   5.0125000000000002       3.22064378530798257E-005 -1.50806201466523795E-004
   5.0887500000000001       3.98091521580904939E-005 -1.54006157678617222E-004
   5.1650000000000000       4.74338848942185468E-005 -1.56901009158227217E-004
   5.2412500000000000       5.50730398271238370E-005 -1.59505697465449299E-004
   5.3174999999999999       6.27192227788831032E-005 -1.61833784078372169E-004
   5.3937499999999998       7.03653188804275782E-005 -1.63897742222958231E-004
   5.4699999999999998       7.80045406095228669E-005 -1.65709169310214607E-004
   5.5462499999999997       8.56304558529535616E-005 -1.67278943908647106E-004
   5.6224999999999996       9.32370021978301360E-005 -1.68617343374716304E-004
   5.6987500000000004       1.00818491672526717E-004 -1.69734133139322455E-004
   5.7750000000000004       1.08369608861258292E-004 -1.70638635308111513E-004
   5.8512500000000003       1.15885404446185262E-004 -1.71339781990705785E-004
   5.9275000000000002       1.23361285625536894E-004 -1.71846157225938426E-004
   6.0037500000000001       1.30793004477273918E-004 -1.72166030356590659E-004
   6.0800000000000001       1.38176644957632548E-004 -1.72307382830180685E-004
   6.1562500000000000       1.45508609187059443E-004 -1.72277930104759247E-004
   6.2324999999999999       1.52785603292574705E-004 -1.72085139631639601E-004
   6.3087499999999999       1.60004623179462753E-004 -1.71736245896303343E-004
   6.3849999999999998       1.67162940407665283E-004 -1.71238263127907473E-004
   6.4612499999999997       1.74258088319281492E-004 -1.70597996177193097E-004
   6.5375000000000005       1.81287848524327246E-004 -1.69822049950759784E-004
   6.6137499999999996       1.88250237813752789E-004 -1.68916837695707526E-004
   6.6900000000000013       1.95143495546073629E-004 -1.67888588364242244E-004
   6.7662500000000003       2.01966071535022979E-004 -1.66743353236416177E-004
   6.8425000000000002       2.08716614448497818E-004 -1.65487011937498648E-004
   6.9187500000000002       2.15393960760684229E-004 -1.64125277989192177E-004
   6.9949999999999992       2.21997124151282634E-004 -1.62663703898615377E-004
   7.0712500000000000       2.28525285486416366E-004 -1.61107685968620110E-004
   7.1475000000000000       2.34977783259606490E-004 -1.59462468794543331E-004
   7.2237500000000008       2.41354104521921033E-004 -1.57733149526466312E-004
   7.2999999999999998       2.47653876277039288E-004 -1.55924681925048405E-004
   7.3762499999999998       2.53876857323198700E-004 -1.54041880238208140E-004
   7.4524999999999997       2.60022930523311885E-004 -1.52089422920478857E-004
   7.5287499999999987       2.66092095484256569E-004 -1.50071856212548961E-004
   7.6050000000000004       2.72084461626318028E-004 -1.47993597595108019E-004
   7.6812499999999995       2.78000241623976505E-004 -1.45858939128446218E-004
   7.7575000000000003       2.83839745199607131E-004 -1.43672050687154468E-004
   7.8337500000000002       2.89603373252183866E-004 -1.41436983097640423E-004
   7.9100000000000010       2.95291612303711412E-004 -1.39157671184860318E-004
   7.9862500000000001       3.00905029246831322E-004 -1.36837936733627113E-004
   8.0625000000000000       3.06444266377792012E-004 -1.34481491368963627E-004
   8.1387499999999999       3.11910036699731294E-004 -1.32091939359233281E-004
   8.2149999999999999       3.17303119481909454E-004 -1.29672780345134188E-004
   8.2912499999999998       3.22624356061173363E-004 -1.27227411997127380E-004
   8.3674999999999997       3.27874645872482963E-004 -1.24759132603483914E-004
   8.4437499999999996       3.33054942695863428E-004 -1.22271143590893077E-004
   8.5199999999999996       3.38166251107666223E-004 -1.19766551979484708E-004
   8.5962499999999995       3.43209623124605869E-004 -1.17248372774126006E-004
   8.6724999999999994       3.48186155029893332E-004 -1.14719531293981436E-004
   8.7487499999999994       3.53096984370225044E-004 -1.12182865441921487E-004
   8.8249999999999993       3.57943287117094258E-004 -1.09641127916613448E-004
   8.9012499999999992       3.62726274980149500E-004 -1.07096988367765458E-004
   8.9774999999999991       3.67447192867450276E-004 -1.04553035496874564E-004
   9.0537500000000009       3.72107316484055319E-004 -1.02011779104163261E-004
   9.1300000000000008       3.76707950061930491E-004 -9.94756520825101730E-005
   9.2062500000000007       3.81250424214076272E-004 -9.69470123589411057E-005
   9.2825000000000006       3.85736093905784700E-004 -9.44281447842695729E-005
   9.3587500000000006       3.90166336535998997E-004 -9.19212629717119277E-005
   9.4350000000000005       3.94542550121967136E-004 -8.94285110857041381E-005
   9.5112500000000004       3.98866151580810511E-004 -8.69519655825700381E-005
   9.5875000000000004       4.03138575103055010E-004 -8.44936369051952425E-005
   9.6637500000000003       4.07361270608664673E-004 -8.20554711328424417E-005
   9.7400000000000002       4.11535702292787655E-004 -7.96393515904433245E-005
   9.8162500000000001       4.15663347236489868E-004 -7.72471004144799546E-005
   9.8925000000000001       4.19745694127844681E-004 -7.48804800857298794E-005
   9.9687500000000000       4.23784241992570046E-004 -7.25411949106432035E-005
   10.045000000000000       4.27780499056398692E-004 -7.02308924750486132E-005
   10.121200000000000       4.31733400909504225E-004 -6.79526495983513495E-005
   10.197500000000000       4.35652213127447516E-004 -6.57035509709218721E-005
   10.273800000000000       4.39533254221585658E-004 -6.34880954748826920E-005
   10.350000000000000       4.43373045802066457E-004 -6.13105543785432149E-005
   10.426200000000000       4.47178234669501232E-004 -5.91693833255644281E-005
   10.502500000000000       4.50955289364075298E-004 -5.70631800774645966E-005
   10.578799999999999       4.54700741815272885E-004 -5.49960691505903848E-005
   10.654999999999999       4.58411291470917103E-004 -5.29719237196163252E-005
   10.731199999999999       4.62093412553322947E-004 -5.09892023623826585E-005
   10.807499999999999       4.65753430512178543E-004 -4.90465369069520077E-005
   10.883699999999999       4.69383298731808416E-004 -4.71501271483747630E-005
   10.960000000000001       4.72994093574984206E-004 -4.52960630308962386E-005
   11.036300000000001       4.76582584721200358E-004 -4.34878896006519040E-005
   11.112500000000001       4.80145656971358410E-004 -4.17288713089184726E-005
   11.188800000000001       4.83694206092483581E-004 -4.00153382136216959E-005
   11.265000000000001       4.87220468966790491E-004 -3.83526889483146183E-005
   11.341200000000001       4.90730642228916951E-004 -3.67395150648557853E-005
   11.417500000000000       4.94230834441398807E-004 -3.51746314692972340E-005
   11.493800000000000       4.97717960925122952E-004 -3.36609880290846404E-005
   11.570000000000000       5.01189001121910916E-004 -3.22012313631287071E-005
   11.646200000000000       5.04650050551182531E-004 -3.07940724472409861E-005
   11.722500000000000       5.08107147226857054E-004 -2.94384653336415248E-005
   11.798800000000000       5.11557255453676924E-004 -2.81369572286004172E-005
   11.875000000000000       5.14997370523232433E-004 -2.68917802739082163E-005
   11.951200000000000       5.18433513581082936E-004 -2.57017940822715567E-005
   12.027500000000000       5.21871678762753717E-004 -2.45661179636772090E-005
   12.103800000000000       5.25308842872612572E-004 -2.34868936751831332E-005
   12.180000000000000       5.28741981364354687E-004 -2.24659384109223457E-005
   12.256200000000000       5.32177068588866897E-004 -2.15022855314165870E-005
   12.332500000000000       5.35620082109770045E-004 -2.05952418582459095E-005
   12.408799999999999       5.39067976304078767E-004 -1.97465422489047579E-005
   12.484999999999999       5.42517672593024526E-004 -1.89575896222409565E-005
   12.561199999999999       5.45975126469193058E-004 -1.82276124736787144E-005
   12.637499999999999       5.49446326430984115E-004 -1.75561239758506961E-005
   12.713699999999999       5.52923599869144244E-004 -1.69452144026648026E-005
   12.789999999999999       5.56417494222171674E-004 -1.63935871550266122E-005
   12.866299999999999       5.59924867633930360E-004 -1.59023670217394006E-005
   12.942500000000003       5.63442499443128175E-004 -1.54723394211973865E-005
   13.018800000000001       5.66981018490381791E-004 -1.51026140130354068E-005
   13.095000000000001       5.70532534918338796E-004 -1.47943760741270901E-005
   13.171199999999999       5.74103050886428604E-004 -1.45472957502779933E-005
   13.247500000000000       5.77698659788563273E-004 -1.43613434679158860E-005
   13.323800000000002       5.81316052426491658E-004 -1.42370377815573570E-005
   13.400000000000000       5.84951796761544766E-004 -1.41745542442112867E-005
   13.476200000000000       5.88611960235735170E-004 -1.41738036772588078E-005
   13.552499999999998       5.92302729715435817E-004 -1.42350020081649797E-005
   13.628800000000000       5.96020646834376808E-004 -1.43582676385872843E-005
   13.705000000000000       5.99762101900911206E-004 -1.45433754891213645E-005
   13.781200000000000       6.03533255320153430E-004 -1.47904870590531664E-005
   13.857500000000000       6.07340414462247775E-004 -1.51000720048577286E-005
   13.933799999999998       6.11179943005564692E-004 -1.54718529924408999E-005
   14.010000000000002       6.15048026037347175E-004 -1.59052100504990562E-005
   14.086200000000000       6.18950944162536295E-004 -1.64005629474349672E-005
   14.162500000000000       6.22895151905224990E-004 -1.69586409872735292E-005
   14.238799999999999       6.26876807369681262E-004 -1.75787762129450718E-005
   14.315000000000000       6.30891863163442809E-004 -1.82599601141830180E-005
   14.391200000000000       6.34946747199629700E-004 -1.90028762080578226E-005
   14.467499999999999       6.39048086853063720E-004 -1.98085174869627125E-005
   14.543799999999999       6.43191807754637688E-004 -2.06758314881714278E-005
   14.619999999999997       6.47373604370442496E-004 -2.16034285301584067E-005
   14.696200000000001       6.51600077226862175E-004 -2.25922597376218048E-005
   14.772500000000001       6.55878052430177751E-004 -2.36435843631919506E-005
   14.848799999999999       6.60203197352506130E-004 -2.47559725100553852E-005
   14.924999999999999       6.64570923458668869E-004 -2.59276614132943775E-005
   15.001200000000003       6.68988030022230388E-004 -2.71598718896642083E-005
   15.077500000000001       6.73461566779209051E-004 -2.84541301933016002E-005
   15.153800000000000       6.77986918308860266E-004 -2.98086364995918091E-005
   15.230000000000000       6.82559188748274180E-004 -3.12212633671166739E-005
   15.306200000000000       6.87185401274031352E-004 -3.26935015851942168E-005
   15.382500000000002       6.91872853429167565E-004 -3.42271435752987407E-005
   15.458800000000000       6.96616622756904692E-004 -3.58200277823951513E-005
   15.535000000000000       7.01411482806293409E-004 -3.74696712916411945E-005
   15.611199999999998       7.06264704741643799E-004 -3.91778340065254428E-005
   15.687500000000000       7.11183857412433151E-004 -4.09465726987236263E-005
   15.763800000000002       7.16163688117980152E-004 -4.27733732419787450E-005
   15.840000000000000       7.21198617507172175E-004 -4.46554072434743270E-005
   15.916200000000000       7.26296188663481945E-004 -4.65947016677532052E-005
   15.992499999999998       7.31464264719230289E-004 -4.85935745322912697E-005
   16.068800000000000       7.36697240732110160E-004 -5.06491686854544553E-005
   16.145000000000000       7.41989163039776965E-004 -5.27583204651531649E-005
   16.221200000000000       7.47347869597515943E-004 -5.49233203062857766E-005
   16.297499999999999       7.52781540586868348E-004 -5.71467430091390490E-005
   16.373799999999999       7.58284197025074010E-004 -5.94253982857867309E-005
   16.449999999999999       7.63849489985769878E-004 -6.17557978658228834E-005
   16.526199999999999       7.69485574583290543E-004 -6.41404911106616924E-005
   16.602499999999999       7.75200969321560712E-004 -6.65823043189497807E-005
   16.678799999999999       7.80989300344450644E-004 -6.90777247887043578E-005
   16.754999999999999       7.86843803321010150E-004 -7.16229510654293729E-005
   16.831199999999999       7.92772972101543215E-004 -7.42207861190933823E-005
   16.907499999999999       7.98785684811207297E-004 -7.68743016928404379E-005
   16.983799999999999       8.04875152707186232E-004 -7.95796738457996123E-005
   17.059999999999999       8.11034176869663312E-004 -8.23327996517186450E-005
   17.136199999999999       8.17271611284650884E-004 -8.51367292654755284E-005
   17.212499999999999       8.23596713704896838E-004 -8.79947726447608594E-005
   17.288799999999998       8.30002261437441289E-004 -9.09028060147552965E-005
   17.364999999999998       8.36480602309087060E-004 -9.38564369205491695E-005
   17.441199999999998       8.43040970587413370E-004 -9.68589553484096885E-005
   17.517499999999998       8.49693023451381568E-004 -9.99139015700615168E-005
   17.593800000000002       8.56429085383058285E-004 -1.03016863909086674E-004
   17.670000000000002       8.63241032872147330E-004 -1.06163172895117189E-004
   17.746200000000002       8.70138500108689496E-004 -1.09356350439918960E-004
   17.822500000000002       8.77131562725640894E-004 -1.12600158651430412E-004
   17.898800000000001       8.84212074448230564E-004 -1.15889910369420434E-004
   17.975000000000001       8.91371423181297365E-004 -1.19220671968331293E-004
   18.051200000000001       8.98619662168853085E-004 -1.22596188592859282E-004
   18.127500000000001       9.05967303981345664E-004 -1.26020434915691937E-004
   18.203800000000001       9.13405714312990106E-004 -1.29488460914988689E-004
   18.280000000000001       9.20925775821677256E-004 -1.32995081861197328E-004
   18.356200000000001       9.28537979182926694E-004 -1.36544256707044320E-004
   18.432500000000001       9.36253291657915764E-004 -1.40140162794830889E-004
   18.508800000000001       9.44062574125949868E-004 -1.43777600235218560E-004
   18.585000000000001       9.51956187865270979E-004 -1.47451146632291346E-004
   18.661200000000001       9.59945078732758836E-004 -1.51164964830116481E-004
   18.737500000000001       9.68040685786007498E-004 -1.54923424466707883E-004
   18.813800000000001       9.76233349105108932E-004 -1.58721089163089090E-004
   18.890000000000001       9.84512893114334545E-004 -1.62552312578982959E-004
   18.966200000000001       9.92890736037727257E-004 -1.66421450942858966E-004
   19.042500000000000       1.00137880534055968E-003 -1.70333055241963263E-004
   19.118800000000000       1.00996690478930657E-003 -1.74281466178835749E-004
   19.195000000000000       1.01864430706822997E-003 -1.78260827395888339E-004
   19.271200000000000       1.02742291929333401E-003 -1.82275677462332000E-004
   19.347500000000000       1.03631517323626225E-003 -1.86330737292041723E-004
   19.423700000000000       1.04529846463191156E-003 -1.90414756731469611E-004
   19.500000000000000       1.05439707052283659E-003 -1.94537829140894693E-004
   19.576300000000000       1.06359996238078415E-003 -1.98693986975759316E-004
   19.652500000000000       1.07289555854613136E-003 -2.02877085602219421E-004
   19.728800000000000       1.08230893597056768E-003 -2.07097467325164351E-004
   19.805000000000000       1.09181609137383971E-003 -2.11343430140362794E-004
   19.881200000000000       1.10142995695571119E-003 -2.15619842468222636E-004
   19.957500000000000       1.11116401881499794E-003 -2.19931729186256060E-004


==> anc/M2_4_3_v2.dat <==
  2.12500000000000015E-002  1.31627083376403521E-011  8.33283422118088732E-011
  4.49999999999999983E-002  9.43888024247611120E-010 -9.30259853328996342E-010
  6.87500000000000056E-002  2.18112385688410105E-009 -2.18001886782250723E-009
  9.24999999999999989E-002  3.90817004443411236E-009 -3.96225172587088281E-009
  0.11625000000000002       6.10863050940600473E-009 -6.28342602386545443E-009
  0.14000000000000001       8.76580908008398983E-009 -9.15012353435614822E-009
  0.16375000000000001       1.18627027069759810E-008 -1.25690428549221460E-008
  0.18750000000000000       1.53819944859102173E-008 -1.65470021334332622E-008
  0.21124999999999999       1.93060464829854383E-008 -2.10909418744037692E-008
  0.23499999999999999       2.36168923500387685E-008 -2.62079278245468417E-008
  0.25874999999999998       2.82962297288651552E-008 -3.19051539462679054E-008
  0.28249999999999997       3.33254124328099748E-008 -3.81899454780427759E-008
  0.30625000000000002       3.86854423993319233E-008 -4.50697620863744273E-008
  0.33000000000000002       4.43569614051299184E-008 -5.25522011123803023E-008
  0.35375000000000001       5.03202425353171077E-008 -6.06450009164448469E-008
  0.37750000000000000       5.65551813977490306E-008 -6.93560443245156630E-008
  0.40125000000000000       6.30412870732539874E-008 -7.86933621797792804E-008
  0.42499999999999999       6.97576727920890530E-008 -8.86651370036094729E-008
  0.44874999999999998       7.66830463265584987E-008 -9.92797067698576101E-008
  0.47249999999999992       8.37957000892548942E-008 -1.10545568796723740E-007
  0.49625000000000008       9.10735009259630754E-008 -1.22471383760645008E-007
  0.52000000000000002       9.84938795917425965E-008 -1.35065979836823345E-007
  0.54374999999999996       1.06033819898224495E-007 -1.48338356971235012E-007
  0.56750000000000000       1.13669847519605968E-007 -1.62297691289166201E-007
  0.59125000000000005       1.21378018444268572E-007 -1.76953339645564753E-007
  0.61499999999999999       1.29133907058348848E-007 -1.92314844322722016E-007
  0.63875000000000004       1.36912593846979276E-007 -2.08391937881072171E-007
  0.66249999999999998       1.44688652698224440E-007 -2.25194548169144407E-007
  0.68625000000000003       1.52436137794106725E-007 -2.42732803498993893E-007
  0.70999999999999996       1.60128570072307966E-007 -2.61017037993742643E-007
  0.73375000000000001       1.67738923241436606E-007 -2.80057797114154932E-007
  0.75749999999999995       1.75239609331895260E-007 -2.99865843371515751E-007
  0.78125000000000000       1.82602463763532302E-007 -3.20452162234431980E-007
  0.80500000000000016       1.89798729910387770E-007 -3.41827968237529610E-007
  0.82875000000000010       1.96799043141838643E-007 -3.64004711300413436E-007
  0.85250000000000004       2.03573414318504835E-007 -3.86994083265684312E-007
  0.87624999999999997       2.10091212720161599E-007 -4.10808024665204662E-007
  0.90000000000000002       2.16321148381793248E-007 -4.35458731724295132E-007
  0.92374999999999996       2.22231253812758094E-007 -4.60958663614015176E-007
  0.94750000000000001       2.27788865072757128E-007 -4.87320549962190867E-007
  0.97124999999999995       2.32960602176964641E-007 -5.14557398634396080E-007
  0.99500000000000000       2.37712348801260977E-007 -5.42682503796680187E-007
   1.0187500000000000       2.42009231257071797E-007 -5.71709454272419090E-007
   1.0425000000000000       2.45815596703659888E-007 -6.01652142206335034E-007
   1.0662499999999999       2.49094990564091502E-007 -6.32524772049404839E-007
   1.0900000000000001       2.51810133109304184E-007 -6.64341869879092173E-007
   1.1137500000000000       2.53922895172807168E-007 -6.97118293070120921E-007
   1.1375000000000000       2.55394272956594116E-007 -7.30869240331838685E-007
   1.1612499999999999       2.56184361886608125E-007 -7.65610262129020888E-007
   1.1850000000000001       2.56252329473977786E-007 -8.01357271504005115E-007
   1.2087500000000000       2.55556387135771880E-007 -8.38126555318896415E-007
   1.2324999999999999       2.54053760926402167E-007 -8.75934785937716853E-007
   1.2562500000000001       2.51700661128223927E-007 -9.14799033369455547E-007
   1.2800000000000000       2.48452250646847656E-007 -9.54736777894153648E-007
   1.3037500000000000       2.44262612153732394E-007 -9.95765923195417287E-007
   1.3274999999999999       2.39084713915176686E-007 -1.03790481002412236E-006
   1.3512500000000001       2.32870374243456407E-007 -1.08117223041944688E-006
   1.3750000000000000       2.25570224502030809E-007 -1.12558744251497406E-006
   1.3987499999999999       2.17133670592844803E-007 -1.17117018595919817E-006
   1.4225000000000001       2.07508852849288359E-007 -1.21794069798148201E-006
   1.4462500000000000       1.96642604254039172E-007 -1.26591973013647694E-006
   1.4700000000000000       1.84480406896362332E-007 -1.31512856576424996E-006
   1.4937499999999999       1.70966346575784736E-007 -1.36558903818912440E-006
   1.5175000000000001       1.56043065460718360E-007 -1.41732354973161174E-006
   1.5412500000000000       1.39651712692670801E-007 -1.47035509152895024E-006
   1.5649999999999999       1.21731892832064260E-007 -1.52470726424311251E-006
   1.5887500000000001       1.02221612027820369E-007 -1.58040429968993964E-006
   1.6125000000000000       8.10572217877223538E-008 -1.63747108344191659E-006
   1.6362500000000000       5.81733602182641015E-008 -1.69593317845816098E-006
   1.6599999999999999       3.35028905942065069E-008 -1.75581684979870571E-006
   1.6837500000000001       6.97683710881043096E-009 -1.81714909048385394E-006
   1.7075000000000000      -2.14756823541261063E-008 -1.87995764856351672E-006
   1.7312500000000000      -5.19275265961875293E-008 -1.94427105546579644E-006
   1.7549999999999999      -8.44536048090268859E-008 -2.01011865569874802E-006
   1.7787500000000001      -1.19130953801740360E-007 -2.07753063798438281E-006
   1.8025000000000000      -1.56038818957525100E-007 -2.14653806790948324E-006
   1.8262499999999999      -1.95258739141413971E-007 -2.21717292218369811E-006
   1.8499999999999999      -2.36874635795812343E-007 -2.28946812460182649E-006
   1.8737499999999998      -2.80972906478496443E-007 -2.36345758381417896E-006
   1.8974999999999997      -3.27642523115091748E-007 -2.43917623301640825E-006
   1.9212499999999997      -3.76975135258831205E-007 -2.51666007167842096E-006
   1.9450000000000001      -4.29065178671645877E-007 -2.59594620944078177E-006
   1.9687500000000000      -4.84009989564268644E-007 -2.67707291231681632E-006
   1.9924999999999999      -5.41909924858577532E-007 -2.76007965134888486E-006
   2.0162499999999999      -6.02868488863446453E-007 -2.84500715387894521E-006
   2.0400000000000000      -6.66992466785371295E-007 -2.93189745760579778E-006
   2.0637500000000002      -7.34392065528643348E-007 -3.02079396761508883E-006
   2.0874999999999999      -8.05181062275690009E-007 -3.11174151658285272E-006
   2.1112500000000001      -8.79476961377777831E-007 -3.20478642836972068E-006
   2.1349999999999998      -9.57401160129561639E-007 -3.29997658524039921E-006
   2.1587499999999999      -1.03907912404812207E-006 -3.39736149896279330E-006
   2.1825000000000001      -1.12464057232924594E-006 -3.49699238606195903E-006
   2.2062499999999998      -1.21421967421039299E-006 -3.59892224752794578E-006
   2.2300000000000000      -1.30795525703263747E-006 -3.70320595330178372E-006
   2.2537500000000001      -1.40599102686266030E-006 -3.80990033189249212E-006
   2.2774999999999999      -1.50847580261161129E-006 -3.91906426550890730E-006
   2.3012500000000000      -1.61556376467176710E-006 -4.03075879112459487E-006
   2.3250000000000002      -1.72741471927921647E-006 -4.14504720816071630E-006
   2.3487499999999999      -1.84419437925516984E-006 -4.26199519192451364E-006
   2.3725000000000001      -1.96607466384043478E-006 -4.38167091671924264E-006
   2.3962500000000002      -2.09323401722713291E-006 -4.50414518470026099E-006
   2.4199999999999999      -2.22585774890677438E-006 -4.62949156483482614E-006
   2.4437500000000001      -2.36413839660838131E-006 -4.75778654039822776E-006
   2.4674999999999998      -2.50827611442863271E-006 -4.88910966730864010E-006
   2.4912500000000000      -2.65847908801032363E-006 -5.02354374353866660E-006
   2.5150000000000001      -2.81496397810590806E-006 -5.16117498873318000E-006
   2.5387499999999998      -2.97795639805733452E-006 -5.30209324071816415E-006
   2.5625000000000000      -3.14769142402965226E-006 -5.44639216238435158E-006
   2.5862500000000002      -3.32441414414894900E-006 -5.59416946602586218E-006
   2.6099999999999999      -3.50838024884013310E-006 -5.74552715424809967E-006
   2.6337500000000000      -3.69985666644119921E-006 -5.90057177942166751E-006
   2.6575000000000002      -3.89912224840888980E-006 -6.05941472345255795E-006
   2.6812499999999999      -4.10646850892595449E-006 -6.22217249984188785E-006
   2.7050000000000001      -4.32220042428211337E-006 -6.38896708023922430E-006
   2.7287499999999998      -4.54663729803957359E-006 -6.55992624795570441E-006
   2.7524999999999999      -4.78011369872242732E-006 -6.73518398120182903E-006
   2.7762500000000001      -5.02298047760109125E-006 -6.91488086915673711E-006
   2.7999999999999998      -5.27560587509672711E-006 -7.09916456436672666E-006
   2.8237500000000000      -5.53837672542460697E-006 -7.28819027541995082E-006
   2.8475000000000001      -5.81169977035616422E-006 -7.48212130436159932E-006
   2.8712499999999999      -6.09600309443358617E-006 -7.68112963391067504E-006
   2.8950000000000000      -6.39173769565622118E-006 -7.88539657023089607E-006
   2.9187500000000002      -6.69937920761259141E-006 -8.09511344781043940E-006
   2.9424999999999999      -7.01942979131083001E-006 -8.31048240394043114E-006
   2.9662500000000001      -7.35242021762182221E-006 -8.53171723137366638E-006
   2.9900000000000002      -7.69891216436871828E-006 -8.75904431902559041E-006
   3.0137499999999999      -8.05950075576956667E-006 -8.99270369208567203E-006
   3.0375000000000001      -8.43481737627164139E-006 -9.23295016468505950E-006
   3.0612499999999998      -8.82553279595606397E-006 -9.48005462037422192E-006
   3.0850000000000000      -9.23236065080168375E-006 -9.73430543817142226E-006
   3.1087500000000001      -9.65606132840490470E-006 -9.99601008493897778E-006
   3.1324999999999998      -1.00974463185163366E-005 -1.02654968984399351E-005
   3.1562500000000000      -1.05573830983286804E-005 -1.05431170897623012E-005
   3.1800000000000002      -1.10368006352548703E-005 -1.08292469990496678E-005
   3.2037499999999999      -1.15366956055331412E-005 -1.11242906448714621E-005
   3.2275000000000000      -1.20581394460906681E-005 -1.14286826153939073E-005
   3.2512500000000006      -1.26022863806073647E-005 -1.17428913591510340E-005
   3.2749999999999999      -1.31703825898476568E-005 -1.20674229451520471E-005
   3.2987500000000005      -1.37637767326372120E-005 -1.24028253769418327E-005
   3.3224999999999998      -1.43839320694297462E-005 -1.27496935639046428E-005
   3.3462500000000004      -1.50324404980235954E-005 -1.31086750767061012E-005
   3.3700000000000001      -1.57110388826358458E-005 -1.34804768423425024E-005
   3.3937500000000003      -1.64216281638713024E-005 -1.38658729832532015E-005
   3.4175000000000000      -1.71662958232721806E-005 -1.42657140239537458E-005
   3.4412500000000001      -1.79473424969201405E-005 -1.46809378067404453E-005
   3.4649999999999999      -1.87673136770580068E-005 -1.51125824870817942E-005
   3.4887500000000000      -1.96290377704034071E-005 -1.55618021358599371E-005
   3.5124999999999997      -2.05356721443262630E-005 -1.60298856153898491E-005
   3.5362499999999999      -2.14907593318685714E-005 -1.65182796237751946E-005
   3.5599999999999996      -2.24982962002161526E-005 -1.70286170283903876E-005
   3.5837500000000002      -2.35628201012093907E-005 -1.75627521777471087E-005
   3.6074999999999995      -2.46895172729863026E-005 -1.81228053120783177E-005
   3.6312500000000001      -2.58843610312215013E-005 -1.87112191710688069E-005
   3.6549999999999994      -2.71542904320464964E-005 -1.93308321657675145E-005
   3.6787500000000000      -2.85074449552584701E-005 -1.99849744727261756E-005
   3.7025000000000001      -2.99534783774044441E-005 -2.06775965254120629E-005
   3.7262499999999998      -3.15039871998230544E-005 -2.14134443391726438E-005
   3.7500000000000000      -3.31731097080018950E-005 -2.21983046373424380E-005
   3.7525000000000004      -3.33563854887224966E-005 -2.22840504498922450E-005
   3.7549999999999999      -3.35411887446945457E-005 -2.23704266007477870E-005
   3.7574999999999998      -3.37275430651725339E-005 -2.24574427406248680E-005
   3.7599999999999998      -3.39154726662890531E-005 -2.25451087831421505E-005
   3.7624999999999997      -3.41050023799568811E-005 -2.26334348917562247E-005
   3.7650000000000001      -3.42961576705879420E-005 -2.27224314850824732E-005
   3.7675000000000005      -3.44889647164434954E-005 -2.28121092847295451E-005
   3.7700000000000000      -3.46834503487334161E-005 -2.29024792685301650E-005
   3.7725000000000000      -3.48796421352364728E-005 -2.29935527193063706E-005
   3.7749999999999999      -3.50775683936280591E-005 -2.30853412266693433E-005
   3.7774999999999999      -3.52772582204934236E-005 -2.31778566988773642E-005
   3.7799999999999994      -3.54787415218042542E-005 -2.32711113752911491E-005
   3.7825000000000006      -3.56820490449514784E-005 -2.33651178394647697E-005
   3.7850000000000001      -3.58872124124306118E-005 -2.34598890329110878E-005
   3.7875000000000001      -3.60942641573630676E-005 -2.35554382696363966E-005
   3.7900000000000000      -3.63032377605080670E-005 -2.36517792511889981E-005
   3.7925000000000000      -3.65141676900332965E-005 -2.37489260830218361E-005
   3.7949999999999995      -3.67270894426516587E-005 -2.38468932912260018E-005
   3.7974999999999999      -3.69420395874085056E-005 -2.39456958404396663E-005
   3.8000000000000003      -3.71590558118178421E-005 -2.40453491526969933E-005
   3.8025000000000002      -3.73781769705886895E-005 -2.41458691273350598E-005
   3.8050000000000002      -3.75994431371249802E-005 -2.42472721620320402E-005
   3.8075000000000001      -3.78228956579907988E-005 -2.43495751750571663E-005
   3.8099999999999996      -3.80485772105560775E-005 -2.44527956288175686E-005
   3.8125000000000000      -3.82765318640511504E-005 -2.45569515547972612E-005
   3.8150000000000004      -3.85068051442803285E-005 -2.46620615799895499E-005
   3.8174999999999999      -3.87394441022675232E-005 -2.47681449549340905E-005
   3.8199999999999998      -3.89744973865140861E-005 -2.48752215830864621E-005
   3.8224999999999998      -3.92120153228741171E-005 -2.49833120540029562E-005
   3.8249999999999997      -3.94520499932243915E-005 -2.50924376746248373E-005
   3.8275000000000001      -3.96946553256303052E-005 -2.52026205066856659E-005
   3.8300000000000005      -3.99398871865894639E-005 -2.53138834041295210E-005
   3.8325000000000000      -4.01878034811343007E-005 -2.54262500541215334E-005
   3.8350000000000000      -4.04384642653255667E-005 -2.55397450243865074E-005
   3.8374999999999999      -4.06919318337553202E-005 -2.56543937931401918E-005
   3.8399999999999999      -4.09482708796325961E-005 -2.57702228231346576E-005
   3.8424999999999994      -4.12075485983509106E-005 -2.58872595980592200E-005
   3.8450000000000006      -4.14698348335601702E-005 -2.60055326837410458E-005
   3.8475000000000001      -4.17352022261464182E-005 -2.61250717889158371E-005
   3.8500000000000001      -4.20037263745448133E-005 -2.62459078306939948E-005
   3.8525000000000000      -4.22754860064296174E-005 -2.63680730045280640E-005
   3.8550000000000000      -4.25505631648307253E-005 -2.64916008603430389E-005
   3.8574999999999995      -4.28290434073612213E-005 -2.66165263837360078E-005
   3.8599999999999999      -4.31110160218688845E-005 -2.67428860840133892E-005
   3.8625000000000003      -4.33965742592954599E-005 -2.68707180892189791E-005
   3.8650000000000002      -4.36858155856135368E-005 -2.70000622489415147E-005
   3.8675000000000002      -4.39788419547852268E-005 -2.71309602456955865E-005
   3.8700000000000001      -4.42757601049322282E-005 -2.72634557157675545E-005
   3.8724999999999996      -4.45766818801778049E-005 -2.73975943805300736E-005
   3.8750000000000000      -4.48817245809386378E-005 -2.75334241893567551E-005
   3.8775000000000004      -4.51910113460408483E-005 -2.76709954755611285E-005
   3.8799999999999999      -4.55046715688046458E-005 -2.78103611259444892E-005
   3.8824999999999998      -4.58228413546644687E-005 -2.79515767677584997E-005
   3.8849999999999998      -4.61456640202336817E-005 -2.80947009720837828E-005
   3.8874999999999997      -4.64732906425828840E-005 -2.82397954779185808E-005
   3.8900000000000001      -4.68058806626037852E-005 -2.83869254381201307E-005
   3.8925000000000005      -4.71436025541314944E-005 -2.85361596929034754E-005
   3.8950000000000000      -4.74866345552780390E-005 -2.86875710671608598E-005
   3.8975000000000000      -4.78351654867666159E-005 -2.88412367048102364E-005
   3.8999999999999999      -4.81893956633883737E-005 -2.89972384417229570E-005
   3.9024999999999999      -4.85495378718751305E-005 -2.91556631987645734E-005
   3.9049999999999994      -4.89158185385551008E-005 -2.93166034664085023E-005
   3.9075000000000006      -4.92884789518594280E-005 -2.94801577963634382E-005
   3.9100000000000001      -4.96677767040653936E-005 -2.96464313952132872E-005
   3.9125000000000001      -5.00539872448846958E-005 -2.98155367510973260E-005
   3.9150000000000000      -5.04474056983343359E-005 -2.99875943787646882E-005
   3.9175000000000000      -5.08483488894046425E-005 -3.01627336445683241E-005
   3.9199999999999995      -5.12571576552671513E-005 -3.03410937084924221E-005
   3.9224999999999999      -5.16741994835032636E-005 -3.05228245994099099E-005
   3.9250000000000003      -5.20998715358027726E-005 -3.07080884473734874E-005
   3.9275000000000002      -5.25346041283521707E-005 -3.08970609019455206E-005
   3.9300000000000002      -5.29788647562289114E-005 -3.10899327721265401E-005
   3.9325000000000001      -5.34331627695792564E-005 -3.12869119317706081E-005
   3.9349999999999996      -5.38980548355433916E-005 -3.14882255450403951E-005
   3.9375000000000000      -5.43741513537247378E-005 -3.16941226802272899E-005
   3.9400000000000004      -5.48621240369102095E-005 -3.19048773981079353E-005
   3.9424999999999999      -5.53627149279756827E-005 -3.21207924253318116E-005
   3.9449999999999998      -5.58767472046909955E-005 -3.23422035568268133E-005
   3.9474999999999998      -5.64051381841355407E-005 -3.25694849481148201E-005
   3.9499999999999997      -5.69489152216651483E-005 -3.28030555981246531E-005
   3.9525000000000001      -5.75092351527940548E-005 -3.30433872624688870E-005
   3.9550000000000005      -5.80874084472032459E-005 -3.32910142918284191E-005
   3.9575000000000000      -5.86849294743372346E-005 -3.35465459563959168E-005
   3.9600000000000000      -5.93035149113667028E-005 -3.38106820858579858E-005
   3.9624999999999999      -5.99451531339454955E-005 -3.40842331798946107E-005
   3.9649999999999999      -6.06121686986595018E-005 -3.43681466620976821E-005
   3.9674999999999994      -6.13073079692723452E-005 -3.46635417402723690E-005
   3.9700000000000006      -6.20338550387622938E-005 -3.49717565977616701E-005
   3.9725000000000001      -6.27957921862270959E-005 -3.52944137104268626E-005
   3.9750000000000001      -6.35980277697014925E-005 -3.56335126087837175E-005
   3.9775000000000000      -6.44467298265698240E-005 -3.59915656582351719E-005
   3.9800000000000000      -6.53498323455112951E-005 -3.63718041058906522E-005
   3.9824999999999995      -6.63178379679215150E-005 -3.67785047514118972E-005
   3.9849999999999999      -6.73651616145389475E-005 -3.72175367019780053E-005
   3.9875000000000003      -6.85125417345187730E-005 -3.76973425368227672E-005
   3.9900000000000002      -6.97917850864334549E-005 -3.82308688426291206E-005
   3.9925000000000002      -7.12563958237831166E-005 -3.88398906253294729E-005
   3.9950000000000001      -7.30106218362958147E-005 -3.95668278600749398E-005
   3.9974999999999996      -7.53233900245555907E-005 -4.05210925930372690E-005
   4.0000000000000000      -8.10225125616993264E-005 -4.28528761558732920E-005
   4.0025000000000004      -7.85989816175150779E-005 -4.86174192193390513E-005
   4.0049999999999999      -7.75492447437006602E-005 -5.10020324251653874E-005
   4.0075000000000003      -7.67243753310462647E-005 -5.28320984750519637E-005
   4.0099999999999998      -7.60153823810712475E-005 -5.43756537104751492E-005
   4.0125000000000002      -7.53801004611906900E-005 -5.57364376414215659E-005
   4.0149999999999997      -7.47969260721938580E-005 -5.69676105933882812E-005
   4.0175000000000001      -7.42530383719277822E-005 -5.81007274958719573E-005
   4.0199999999999996      -7.37400926632768544E-005 -5.91563314638145874E-005
   4.0225000000000000      -7.32522986831071467E-005 -6.01486803731683347E-005
   4.0250000000000004      -7.27854450520117117E-005 -6.10881468328785198E-005
   4.0274999999999999      -7.23363559691496985E-005 -6.19825549371818500E-005
   4.0300000000000002      -7.19025668661947082E-005 -6.28379782276080565E-005
   4.0324999999999998      -7.14821200040690236E-005 -6.36592426632658868E-005
   4.0350000000000001      -7.10734298766597700E-005 -6.44502578433747789E-005
   4.0374999999999996      -7.06751913273213195E-005 -6.52142431259077282E-005
   4.0400000000000000      -7.02863149019198452E-005 -6.59538867330698080E-005
   4.0425000000000004      -6.99058801792822038E-005 -6.66714606245786672E-005
   4.0449999999999999      -6.95331013202368277E-005 -6.73689052928298050E-005
   4.0475000000000003      -6.91673011470711170E-005 -6.80478935831664128E-005
   4.0499999999999998      -6.88078912986816364E-005 -6.87098795426001243E-005
   4.0525000000000002      -6.84543568127381479E-005 -6.93561363820198044E-005
   4.0549999999999997      -6.81062439829903203E-005 -6.99877863751276999E-005
   4.0579999999999998      -6.76951021331466071E-005 -7.07278787483881720E-005
   4.0599999999999996      -6.74247185524195342E-005 -7.12111386124183706E-005
   4.0625000000000000      -6.70906266769295297E-005 -7.18045231500274815E-005
   4.0650000000000004      -6.67605863473393931E-005 -7.23866939023295791E-005
   4.0674999999999999      -6.64343367568950421E-005 -7.29582976786654784E-005
   4.0700000000000003      -6.61116413969557612E-005 -7.35199213734341579E-005
   4.0724999999999998      -6.57922850309635495E-005 -7.40720994211735830E-005
   4.0750000000000002      -6.54760711354430167E-005 -7.46153201015485964E-005
   4.0774999999999997      -6.51628197229099090E-005 -7.51500309038000510E-005
   4.0800000000000001      -6.48523654792611894E-005 -7.56766431164896671E-005
   4.0824999999999996      -6.45445561621766804E-005 -7.61955357752801510E-005
   4.0850000000000000      -6.42392512165347905E-005 -7.67070590743378924E-005
   4.0875000000000004      -6.39363205728444531E-005 -7.72115373287550884E-005
   4.0899999999999999      -6.36356435993799634E-005 -7.77092715574025387E-005
   4.0925000000000002      -6.33371081849075184E-005 -7.82005417442374184E-005
   4.0949999999999998      -6.30406099326317782E-005 -7.86856088255916629E-005
   4.0975000000000001      -6.27460514493280458E-005 -7.91647164429330725E-005
   4.0999999999999996      -6.24533417162870280E-005 -7.96380924940299036E-005
   4.1025000000000000      -6.21623955308622187E-005 -8.01059505101269664E-005
   4.1050000000000004      -6.18731330091891479E-005 -8.05684908823947556E-005
   4.1074999999999999      -6.15854791420795289E-005 -8.10259019573003424E-005
   4.1100000000000003      -6.12993633973189203E-005 -8.14783610176202393E-005
   4.1124999999999998      -6.10147193625820033E-005 -8.19260351633363282E-005
   4.1150000000000002      -6.07314844240118616E-005 -8.23690821046164511E-005
   4.1174999999999997      -6.04495994762062957E-005 -8.28076508773424423E-005
   4.1200000000000001      -6.01690086599902116E-005 -8.32418824902995708E-005
   4.1224999999999996      -5.98896591251270864E-005 -8.36719105122868970E-005
   4.1250000000000000      -5.96115008131915789E-005 -8.40978616031226204E-005
   4.1275000000000004      -5.93344862617815777E-005 -8.45198559993684285E-005
   4.1299999999999999      -5.90585704266905859E-005 -8.49380079582666740E-005
   4.1325000000000003      -5.87837105166854883E-005 -8.53524261593417889E-005
   4.1349999999999998      -5.85098658443226227E-005 -8.57632140747268431E-005
   4.1375000000000002      -5.82369976887222828E-005 -8.61704703079743380E-005
   4.1399999999999997      -5.79650691695845479E-005 -8.65742889051492764E-005
   4.1425000000000001      -5.76940451313359381E-005 -8.69747596409249088E-005
   4.1449999999999996      -5.74238920363942027E-005 -8.73719682820233150E-005
   4.1475000000000000      -5.71545778664610984E-005 -8.77659968298043805E-005
   4.1500000000000004      -5.68860720332558560E-005 -8.81569237472571408E-005
   4.1524999999999999      -5.66183452918157077E-005 -8.85448241626206480E-005
   4.1550000000000002      -5.63513696644807173E-005 -8.89297700645011268E-005
   4.1574999999999998      -5.60851183687255633E-005 -8.93118304802816026E-005
   4.1600000000000001      -5.58195657482071341E-005 -8.96910716386474261E-005
   4.1624999999999996      -5.55546872133794948E-005 -9.00675571281312029E-005
   4.1650000000000000      -5.52904591815854763E-005 -9.04413480373152730E-005
   4.1675000000000004      -5.50268590235388299E-005 -9.08125030890800223E-005
   4.1699999999999999      -5.47638650129571208E-005 -9.11810787651079816E-005
   4.1725000000000003      -5.45014562795386124E-005 -9.15471294221313468E-005
   4.1749999999999998      -5.42396127650189425E-005 -9.19107074005830497E-005
   4.1775000000000002      -5.39783151820573439E-005 -9.22718631262488568E-005
   4.1799999999999997      -5.37175449757448169E-005 -9.26306452054598457E-005
   4.1825000000000001      -5.34572842875214276E-005 -9.29871005143222303E-005
   4.1849999999999996      -5.31975159213319816E-005 -9.33412742824307924E-005
   4.1875000000000000      -5.29382233118443448E-005 -9.36932101714787167E-005
   4.1900000000000004      -5.26793904945863277E-005 -9.40429503491357769E-005
   4.1924999999999999      -5.24210020778571853E-005 -9.43905355585395963E-005
   4.1950000000000003      -5.21630432162879719E-005 -9.47360051837124230E-005
   4.1974999999999998      -5.19054995859371117E-005 -9.50793973111903925E-005
   4.2000000000000002      -5.16483573608088093E-005 -9.54207487881313440E-005
   4.2024999999999997      -5.13916031907021693E-005 -9.57600952771404571E-005
   4.2050000000000001      -5.11352241802950932E-005 -9.60974713080401061E-005
   4.2074999999999996      -5.08792078693845253E-005 -9.64329103267853622E-005
   4.2100000000000000      -5.06235422142023561E-005 -9.67664447417190398E-005
   4.2125000000000004      -5.03682155697403246E-005 -9.70981059673360050E-005
   4.2149999999999999      -5.01132166730141113E-005 -9.74279244657220468E-005
   4.2175000000000002      -4.98585346272107231E-005 -9.77559297858136508E-005
   4.2199999999999998      -4.96041588866595408E-005 -9.80821506006177111E-005
   4.2225000000000001      -4.93500792425781028E-005 -9.84066147425192382E-005
   4.2249999999999996      -4.90962858095431591E-005 -9.87293492367946580E-005
   4.2275000000000000      -4.88427690126427404E-005 -9.90503803334405317E-005
   4.2300000000000004      -4.85895195752680554E-005 -9.93697335374204519E-005
   4.2324999999999999      -4.83365285075074987E-005 -9.96874336374248602E-005
   4.2350000000000003      -4.80837870951061127E-005 -1.00003504733230577E-004
   4.2374999999999998      -4.78312868889573773E-005 -1.00317970261744181E-004
   4.2400000000000002      -4.75790196951002731E-005 -1.00630853021811028E-004
   4.2424999999999997      -4.73269775651725627E-005 -1.00942175197817351E-004
   4.2450000000000001      -4.70751527873425777E-005 -1.01251958382265512E-004
   4.2474999999999996      -4.68235378775915965E-005 -1.01560223597145624E-004
   4.2500000000000000      -4.65721255716030973E-005 -1.01866991314790919E-004
   4.3262499999999999      -3.89711977911781402E-005 -1.10591441015344400E-004
   4.4024999999999999      -3.14250769097984133E-005 -1.18323465324967101E-004
   4.4787499999999998      -2.38702408221037749E-005 -1.25283608202030961E-004
   4.5549999999999997      -1.62772817344124585E-005 -1.31604019642901925E-004
   4.6312499999999996      -8.63371177421092281E-006 -1.37371458262284737E-004
   4.7074999999999996      -9.36158617469777654E-007 -1.42646923950504582E-004
   4.7837500000000004       6.81360082878260795E-006 -1.47475715377396610E-004
   4.8600000000000003       1.46108230279241796E-005 -1.51893026900293331E-004
   4.9362500000000002       2.24490703101755095E-005 -1.55927263859005134E-004
   5.0125000000000002       3.03209848383683485E-005 -1.59602104508048463E-004
   5.0887500000000001       3.82187738798111506E-005 -1.62937833577261160E-004
   5.1650000000000000       4.61345203207123405E-005 -1.65952232881772486E-004
   5.2412500000000000       5.40603835356898076E-005 -1.68661192243756386E-004
   5.3174999999999999       6.19887294516947840E-005 -1.71079138229118723E-004
   5.3937499999999998       6.99122138103688552E-005 -1.73219341008335213E-004
   5.4699999999999998       7.78238339242108714E-005 -1.75094137823714505E-004
   5.5462499999999997       8.57169589272547579E-005 -1.76715098267859973E-004
   5.6224999999999996       9.35853452052343312E-005 -1.78093148264419287E-004
   5.6987500000000004       1.01423141558817993E-004 -1.79238664299533317E-004
   5.7750000000000004       1.09224887251634315E-004 -1.80161545939811450E-004
   5.8512500000000003       1.16985505153921669E-004 -1.80871272316122326E-004
   5.9275000000000002       1.24700291549777696E-004 -1.81376946642835619E-004
   6.0037500000000001       1.32364903731345803E-004 -1.81687331726993108E-004
   6.0800000000000001       1.39975346177915381E-004 -1.81810878619416855E-004
   6.1562500000000000       1.47527955927091768E-004 -1.81755750044431075E-004
   6.2324999999999999       1.55019387531638969E-004 -1.81529839765436215E-004
   6.3087499999999999       1.62446597924780037E-004 -1.81140788814985408E-004
   6.3849999999999998       1.69806831411871092E-004 -1.80595999270674970E-004
   6.4612499999999997       1.77097604940912252E-004 -1.79902646095260124E-004
   6.5375000000000005       1.84316693762598735E-004 -1.79067687444683547E-004
   6.6137499999999996       1.91462117555061786E-004 -1.78097873754933233E-004
   6.6900000000000013       1.98532127060945115E-004 -1.76999755847574041E-004
   6.7662500000000003       2.05525191266165010E-004 -1.75779692241898039E-004
   6.8425000000000002       2.12439985134919282E-004 -1.74443855820452791E-004
   6.9187500000000002       2.19275377907504745E-004 -1.72998239965373851E-004
   6.9949999999999992       2.26030421941065667E-004 -1.71448664243815160E-004
   7.0712500000000000       2.32704342123242009E-004 -1.69800779746118348E-004
   7.1475000000000000       2.39296525792171907E-004 -1.68060074091370016E-004
   7.2237500000000008       2.45806513185650114E-004 -1.66231876177756109E-004
   7.2999999999999998       2.52233988385148610E-004 -1.64321360701190881E-004
   7.3762499999999998       2.58578770737566193E-004 -1.62333552473437948E-004
   7.4524999999999997       2.64840806734291747E-004 -1.60273330563094396E-004
   7.5287499999999987       2.71020162326902154E-004 -1.58145432278287192E-004
   7.6050000000000004       2.77117015658845812E-004 -1.55954457006353880E-004
   7.6812499999999995       2.83131650192724094E-004 -1.53704869922984780E-004
   7.7575000000000003       2.89064448213227230E-004 -1.51401005581086031E-004
   7.8337500000000002       2.94915884686368520E-004 -1.49047071387898845E-004
   7.9100000000000010       3.00686521456376222E-004 -1.46647150977527810E-004
   7.9862500000000001       3.06377001762396907E-004 -1.44205207484918846E-004
   8.0625000000000000       3.11988045057981674E-004 -1.41725086726387101E-004
   8.1387499999999999       3.17520442117166617E-004 -1.39210520290998507E-004
   8.2149999999999999       3.22975050411712324E-004 -1.36665128546427822E-004
   8.2912499999999998       3.28352789744771061E-004 -1.34092423562338242E-004
   8.3674999999999997       3.33654638126858281E-004 -1.31495811953932963E-004
   8.4437499999999996       3.38881627893901447E-004 -1.28878597653101184E-004
   8.5199999999999996       3.44034841974837351E-004 -1.26243984578987625E-004
   8.5962499999999995       3.49115410494452280E-004 -1.23595079286469857E-004
   8.6724999999999994       3.54124507436926665E-004 -1.20934893493061023E-004
   8.7487499999999994       3.59063347555615053E-004 -1.18266346563059265E-004
   8.8249999999999993       3.63933183440901832E-004 -1.15592267920579061E-004
   8.9012499999999992       3.68735302749977837E-004 -1.12915399398648051E-004
   8.9774999999999991       3.73471025590089024E-004 -1.10238397526102745E-004
   9.0537500000000009       3.78141702047328282E-004 -1.07563835753625187E-004
   9.1300000000000008       3.82748709853314721E-004 -1.04894206619915570E-004
   9.2062500000000007       3.87293452182213582E-004 -1.02231923858784942E-004
   9.2825000000000006       3.91777355570561709E-004 -9.95793244479655269E-005
   9.3587500000000006       3.96201867952437783E-004 -9.69386706006822698E-005
   9.4350000000000005       4.00568456802718120E-004 -9.43121517014412319E-005
   9.5112500000000004       4.04878607381650951E-004 -9.17018861879509786E-005
   9.5875000000000004       4.09133821074659165E-004 -8.91099233814480622E-005
   9.6637500000000003       4.13335613822160661E-004 -8.65382452678226436E-005
   9.7400000000000002       4.17485514635048706E-004 -8.39887682317464428E-005
   9.8162500000000001       4.21585064192579132E-004 -8.14633447456172014E-005
   9.8925000000000001       4.25635813516997636E-004 -7.89637650139275141E-005
   9.9687500000000000       4.29639322695167893E-004 -7.64917585688729959E-005
   10.045000000000000       4.33597159830256265E-004 -7.40489958504727565E-005
   10.121200000000000       4.37508347457436113E-004 -7.16386608092739664E-005
   10.197500000000000       4.41382123042847378E-004 -6.92575967762302575E-005
   10.273800000000000       4.45214913720699021E-004 -6.69104924920325560E-005
   10.350000000000000       4.49003365264048781E-004 -6.46018054295273403E-005
   10.426200000000000       4.52754116549695929E-004 -6.23298308406178004E-005
   10.502500000000000       4.56473610621133076E-004 -6.00930060701898783E-005
   10.578799999999999       4.60158499638981997E-004 -5.78956363603742605E-005
   10.654999999999999       4.63805617714568158E-004 -5.57417720499490168E-005
   10.731199999999999       4.67421409653537366E-004 -5.36297063218049290E-005
   10.807499999999999       4.71012154991232829E-004 -5.15579060655002984E-005
   10.883699999999999       4.74570034158065704E-004 -4.95329121897820424E-005
   10.960000000000001       4.78105978831809108E-004 -4.75504784017523395E-005
   11.036300000000001       4.81616894360506855E-004 -4.56143186913809910E-005
   11.112500000000001       4.85099814226016375E-004 -4.37278632031489506E-005
   11.188800000000001       4.88565464266478826E-004 -4.18871050355762388E-005
   11.265000000000001       4.92006337785808566E-004 -4.00977727122633080E-005
   11.341200000000001       4.95428562334229109E-004 -3.83582861361332346E-005
   11.417500000000000       4.98838162720672803E-004 -3.66672894942732391E-005
   11.493800000000000       5.02232203551918077E-004 -3.50278920038718235E-005
   11.570000000000000       5.05607825418890179E-004 -3.34428968387938649E-005
   11.646200000000000       5.08971036469134668E-004 -3.19108415184586806E-005
   11.722500000000000       5.12327773452976934E-004 -3.04305076154731217E-005
   11.798800000000000       5.15675158262984042E-004 -2.90045964283158021E-005
   11.875000000000000       5.19010355009118652E-004 -2.76354917649099541E-005
   11.951200000000000       5.22339280100568310E-004 -2.63218785713244371E-005
   12.027500000000000       5.25667809727081454E-004 -2.50627024228099112E-005
   12.103800000000000       5.28993086116625938E-004 -2.38602547980003750E-005
   12.180000000000000       5.32312260841084472E-004 -2.27165005916671183E-005
   12.256200000000000       5.35631187010163603E-004 -2.16302977192882056E-005
   12.332500000000000       5.38955708338671713E-004 -2.06007783623791170E-005
   12.408799999999999       5.42282952113380917E-004 -1.96298235695447463E-005
   12.484999999999999       5.45610022913337002E-004 -1.87189808550729943E-005
   12.561199999999999       5.48942739258940593E-004 -1.78673027576632765E-005
   12.637499999999999       5.52286940597876853E-004 -1.70741271064511878E-005
   12.713699999999999       5.55635304964369474E-004 -1.63418468103033006E-005
   12.789999999999999       5.58998058259521234E-004 -1.56688300238281246E-005
   12.866299999999999       5.62372242291393548E-004 -1.50563439107185368E-005
   12.942500000000003       5.65754829841792631E-004 -1.45053153463278325E-005
   13.018800000000001       5.69156109239666490E-004 -1.40145189010066425E-005
   13.095000000000001       5.72568563350804561E-004 -1.35854395151302888E-005
   13.171199999999999       5.75998027848948825E-004 -1.32175707321835872E-005
   13.247500000000000       5.79450418313963564E-004 -1.29107064776460731E-005
   13.323800000000002       5.82922619662333639E-004 -1.26655055760086126E-005
   13.400000000000000       5.86411403480198695E-004 -1.24822836253687712E-005
   13.476200000000000       5.89922656791606013E-004 -1.23607745321238555E-005
   13.552499999999998       5.93462374971179111E-004 -1.23010171011946038E-005
   13.628800000000000       5.97027300684712997E-004 -1.23032694709023849E-005
   13.705000000000000       6.00614034814129952E-004 -1.23674465370164834E-005
   13.781200000000000       6.04228543780560134E-004 -1.24935324730493840E-005
   13.857500000000000       6.07876930144660111E-004 -1.26818190795736629E-005
   13.933799999999998       6.11555765675455502E-004 -1.29321688934632179E-005
   14.010000000000002       6.15261452857177190E-004 -1.32441025089641795E-005
   14.086200000000000       6.19000065213808179E-004 -1.36178618328185745E-005
   14.162500000000000       6.22777839429667734E-004 -1.40539974411355091E-005
   14.238799999999999       6.26591148810595158E-004 -1.45519820225808528E-005
   14.315000000000000       6.30436170690401652E-004 -1.51109488616902841E-005
   14.391200000000000       6.34319112633303776E-004 -1.57314028908530875E-005
   14.467499999999999       6.38246371573712636E-004 -1.64141573224952334E-005
   14.543799999999999       6.42214095629850502E-004 -1.71583017046984769E-005
   14.619999999999997       6.46218211144915840E-004 -1.79625899434467940E-005
   14.696200000000001       6.50265086046855211E-004 -1.88277936612140242E-005
   14.772500000000001       6.54361303148186463E-004 -1.97549910501850539E-005
   14.848799999999999       6.58502759886669909E-004 -2.07428961496273401E-005
   14.924999999999999       6.62685107050363896E-004 -2.17898921209884626E-005
   15.001200000000003       6.66914898882109051E-004 -2.28970191265855094E-005
   15.077500000000001       6.71198929255805896E-004 -2.40656208654685789E-005
   15.153800000000000       6.75532820485739527E-004 -2.52940439041325120E-005
   15.230000000000000       6.79911924124729596E-004 -2.65803095971868456E-005
   15.306200000000000       6.84343005807934988E-004 -2.79257266829444681E-005
   15.382500000000002       6.88833094761156627E-004 -2.93319033021809193E-005
   15.458800000000000       6.93377514173302255E-004 -3.07968272363197428E-005
   15.535000000000000       6.97971293366469602E-004 -3.23181677048896664E-005
   15.611199999999998       7.02621433559962624E-004 -3.38975009094297838E-005
   15.687500000000000       7.07335222657497274E-004 -3.55366973620760984E-005
   15.763800000000002       7.12107662161942483E-004 -3.72333956882284401E-005
   15.840000000000000       7.16933437059555324E-004 -3.89849233988463371E-005
   15.916200000000000       7.21819807690903589E-004 -4.07931218304341965E-005
   15.992499999999998       7.26774344341330099E-004 -4.26601205686577271E-005
   16.068800000000000       7.31791704680509231E-004 -4.45832190333286414E-005
   16.145000000000000       7.36866208449772175E-004 -4.65594136489308694E-005
   16.221200000000000       7.42005399008121040E-004 -4.85908071079751131E-005
   16.297499999999999       7.47217149646104534E-004 -5.06797832495434439E-005
   16.373799999999999       7.52495753808331562E-004 -5.28233126280337975E-005
   16.449999999999999       7.57835145499406141E-004 -5.50180716114220881E-005
   16.526199999999999       7.63243172299547822E-004 -5.72664193920222129E-005
   16.602499999999999       7.68728033473236759E-004 -5.95709886582251934E-005
   16.678799999999999       7.74283636626182719E-004 -6.19284321013406777E-005
   16.754999999999999       7.79903510917968499E-004 -6.43351178397717538E-005
   16.831199999999999       7.85595829941640304E-004 -6.67936560416294367E-005
   16.907499999999999       7.91369138691408501E-004 -6.93069218729040130E-005
   16.983799999999999       7.97216940638206437E-004 -7.18712617701554687E-005
   17.059999999999999       8.03132340107849023E-004 -7.44827475211079433E-005
   17.136199999999999       8.09123857929024397E-004 -7.71442336197050482E-005
   17.212499999999999       8.15200406134160781E-004 -7.98588304069035255E-005
   17.288799999999998       8.21355063759814552E-004 -8.26225896099007210E-005
   17.364999999999998       8.27580493948134742E-004 -8.54312990599606224E-005
   17.441199999999998       8.33885583888394370E-004 -8.82880499315960002E-005
   17.517499999999998       8.40279631395675309E-004 -9.11961795720752261E-005
   17.593800000000002       8.46755274397457697E-004 -9.41514573549595552E-005
   17.670000000000002       8.53304715199601081E-004 -9.71493996996457916E-005
   17.746200000000002       8.59937227910015692E-004 -1.00193326477538181E-004
   17.822500000000002       8.66662514604713040E-004 -1.03286793367530567E-004
   17.898800000000001       8.73472754143864247E-004 -1.06425299997255172E-004
   17.975000000000001       8.80359672282065241E-004 -1.09604104549612338E-004
   18.051200000000001       8.87332948190134273E-004 -1.12826746657045715E-004
   18.127500000000001       8.94402706703536490E-004 -1.16096990944507272E-004
   18.203800000000001       9.01560650911470049E-004 -1.19410080127570008E-004
   18.280000000000001       9.08798013805606122E-004 -1.22761027363467516E-004
   18.356200000000001       9.16124897742581160E-004 -1.26153582461081994E-004
   18.432500000000001       9.23551867859645687E-004 -1.29591708973009477E-004
   18.508800000000001       9.31070134618799819E-004 -1.33070405776694226E-004
   18.585000000000001       9.38670423022859102E-004 -1.36584454625024183E-004
   18.661200000000001       9.46363276059426924E-004 -1.40137805450203716E-004
   18.737500000000001       9.54159715482363674E-004 -1.43734610187864500E-004
   18.813800000000001       9.62050444402247850E-004 -1.47369637497655120E-004
   18.890000000000001       9.70025664593498083E-004 -1.51037451530115947E-004
   18.966200000000001       9.78096376426385635E-004 -1.54742191716890495E-004
   19.042500000000000       9.86274074618631895E-004 -1.58488187362196563E-004
   19.118800000000000       9.94548939770880519E-004 -1.62269990568308004E-004
   19.195000000000000       1.00291063626288947E-003 -1.66081961917259900E-004
   19.271200000000000       1.01137063780598678E-003 -1.69928419167527690E-004
   19.347500000000000       1.01994092788100011E-003 -1.73813857542502351E-004
   19.423700000000000       1.02859972105328592E-003 -1.77727468987917486E-004
   19.500000000000000       1.03737041760775732E-003 -1.81678897416826158E-004
   19.576300000000000       1.04624238767211421E-003 -1.85662396364484839E-004
   19.652500000000000       1.05520446389876935E-003 -1.89672047894999296E-004
   19.728800000000000       1.06428082237952073E-003 -1.93717737783573698E-004
   19.805000000000000       1.07344831768171260E-003 -1.97788220947657804E-004
   19.881200000000000       1.08271941666648517E-003 -2.01888136834204777E-004
   19.957500000000000       1.09210712366900465E-003 -2.06022276307550963E-004


==> anc/M2_4_4_v2.dat <==
  2.12500000000000015E-002  1.30564187855045971E-011  8.22397519200982989E-011
  4.49999999999999983E-002  8.84579262737739703E-010 -9.33836702161239240E-010
  6.87500000000000056E-002  2.04259819600814114E-009 -2.18840330700833761E-009
  9.24999999999999989E-002  3.65723501074681338E-009 -3.97749482800959406E-009
  0.11625000000000002       5.71202494248868038E-009 -6.30760541736162282E-009
  0.14000000000000001       8.19020206241703310E-009 -9.18534387277610428E-009
  0.16375000000000001       1.10746924632076362E-008 -1.26174362972061742E-008
  0.18750000000000000       1.43481072508374202E-008 -1.66107288356397569E-008
  0.21124999999999999       1.79927353356449573E-008 -2.11721904916559599E-008
  0.23499999999999999       2.19905360156509512E-008 -2.63089160265510986E-008
  0.25874999999999998       2.63231313448619625E-008 -3.20281289439581351E-008
  0.28249999999999997       3.09717982789804154E-008 -3.83371845630041920E-008
  0.30625000000000002       3.59174605906234457E-008 -4.52435731831791178E-008
  0.33000000000000002       4.11406805458272386E-008 -5.27549233442221032E-008
  0.35375000000000001       4.66216503332623468E-008 -6.08790051844735093E-008
  0.37750000000000000       5.23401832372257444E-008 -6.96237339012865717E-008
  0.40125000000000000       5.82757045450853787E-008 -7.89971733172479796E-008
  0.42499999999999999       6.44072421794633918E-008 -8.90075395561188667E-008
  0.44874999999999998       7.07134170450142920E-008 -9.96632048325803774E-008
  0.47249999999999992       7.71724330792121060E-008 -1.10972701360039147E-007
  0.49625000000000008       8.37620669961040694E-008 -1.22944725380951561E-007
  0.52000000000000002       9.04596577114932535E-008 -1.35588141324301193E-007
  0.54374999999999996       9.72420954375024752E-008 -1.48911986095096765E-007
  0.56750000000000000       1.04085810433929019E-007 -1.62925473500954429E-007
  0.59125000000000005       1.10966761403237880E-007 -1.77637998821073119E-007
  0.61499999999999999       1.17860423515440139E-007 -1.93059143523145651E-007
  0.63875000000000004       1.24741776048478926E-007 -2.09198680134008020E-007
  0.66249999999999998       1.31585289629073436E-007 -2.26066577270091738E-007
  0.68625000000000003       1.38364913058284771E-007 -2.43673004834038511E-007
  0.70999999999999996       1.45054059705341380E-007 -2.62028339384114282E-007
  0.73375000000000001       1.51625593452446212E-007 -2.81143169683399042E-007
  0.75749999999999995       1.58051814172544190E-007 -3.01028302436037815E-007
  0.78125000000000000       1.64304442721076635E-007 -3.21694768218203048E-007
  0.80500000000000016       1.70354605421927191E-007 -3.43153827611778345E-007
  0.82875000000000010       1.76172818026742948E-007 -3.65416977549168827E-007
  0.85250000000000004       1.81728969125829013E-007 -3.88495957878049669E-007
  0.87624999999999997       1.86992302987745523E-007 -4.12402758155308109E-007
  0.90000000000000002       1.91931401803587091E-007 -4.37149624679882992E-007
  0.92374999999999996       1.96514167310731395E-007 -4.62749067774692722E-007
  0.94750000000000001       2.00707801769625749E-007 -4.89213869328377763E-007
  0.97124999999999995       2.04478788265729759E-007 -5.16557090608095270E-007
  0.99500000000000000       2.07792870307467419E-007 -5.44792080355199585E-007
   1.0187500000000000       2.10615030689380647E-007 -5.73932483176259945E-007
   1.0425000000000000       2.12909469588215649E-007 -6.03992248242489650E-007
   1.0662499999999999       2.14639581857898246E-007 -6.34985638311376779E-007
   1.0900000000000001       2.15767933487616591E-007 -6.66927239085008591E-007
   1.1137500000000000       2.16256237185299826E-007 -6.99831968920363428E-007
   1.1375000000000000       2.16065327046781118E-007 -7.33715088907677705E-007
   1.1612499999999999       2.15155132268787032E-007 -7.68592213333849205E-007
   1.1850000000000001       2.13484649861625293E-007 -8.04479320548761766E-007
   1.2087500000000000       2.11011916314991751E-007 -8.41392764253427400E-007
   1.2324999999999999       2.07693978167825635E-007 -8.79349285229860439E-007
   1.2562500000000001       2.03486861430276087E-007 -9.18366023533716052E-007
   1.2800000000000000       1.98345539803074839E-007 -9.58460531171951382E-007
   1.3037500000000000       1.92223901636348483E-007 -9.99650785288964254E-007
   1.3274999999999999       1.85074715567044016E-007 -1.04195520188779403E-006
   1.3512500000000001       1.76849594768378191E-007 -1.08539265010252660E-006
   1.3750000000000000       1.67498959747372923E-007 -1.12998246707475300E-006
   1.3987499999999999       1.56971999611872839E-007 -1.17574447343051158E-006
   1.4225000000000001       1.45216631734768611E-007 -1.22269898941345499E-006
   1.4462500000000000       1.32179459732221740E-007 -1.27086685169759549E-006
   1.4700000000000000       1.17805729669828082E-007 -1.32026943091632697E-006
   1.4937499999999999       1.02039284405110318E-007 -1.37092864994496407E-006
   1.5175000000000001       8.48225159691390783E-008 -1.42286700297629919E-006
   1.5412500000000000       6.60963158840462914E-008 -1.47610757543121028E-006
   1.5649999999999999       4.58000233065679355E-008 -1.53067406474888592E-006
   1.5887500000000001       2.38713708810979435E-008 -1.58659080210422388E-006
   1.6125000000000000       2.46428177964779028E-010 -1.64388277510278632E-006
   1.6362500000000000      -2.51404574151148222E-008 -1.70257565150722164E-006
   1.6599999999999999      -5.23567224892851683E-008 -1.76269580405231328E-006
   1.6837500000000001      -8.14716522484229031E-008 -1.82427033640983860E-006
   1.7075000000000000      -1.12556448140768871E-007 -1.88732711036828569E-006
   1.7312500000000000      -1.45684298659008963E-007 -1.95189477429704323E-006
   1.7549999999999999      -1.80930453491228282E-007 -2.01800279296926696E-006
   1.7787500000000001      -2.18372301217542200E-007 -2.08568147882284056E-006
   1.8025000000000000      -2.58089450760992155E-007 -2.15496202474429167E-006
   1.8262499999999999      -3.00163816815415518E-007 -2.22587653846655037E-006
   1.8499999999999999      -3.44679709489372799E-007 -2.29845807867782400E-006
   1.8737499999999998      -3.91723928421909941E-007 -2.37274069294589606E-006
   1.8974999999999997      -4.41385861644636150E-007 -2.44875945756974057E-006
   1.9212499999999997      -4.93757589484610668E-007 -2.52655051947846250E-006
   1.9450000000000001      -5.48933993824531952E-007 -2.60615114030659833E-006
   1.9687500000000000      -6.07012873060189499E-007 -2.68759974278445799E-006
   1.9924999999999999      -6.68095063121137138E-007 -2.77093595959263773E-006
   2.0162499999999999      -7.32284564948336370E-007 -2.85620068484146605E-006
   2.0400000000000000      -7.99688678853520219E-007 -2.94343612834846282E-006
   2.0637500000000002      -8.70418146217888670E-007 -3.03268587290061010E-006
   2.0874999999999999      -9.44587299024494617E-007 -3.12399493470313742E-006
   2.1112500000000001      -1.02231421775833266E-006 -3.21740982723268891E-006
   2.1349999999999998      -1.10372089825166081E-006 -3.31297862873057381E-006
   2.1587499999999999      -1.18893342809979751E-006 -3.41075105359138297E-006
   2.1825000000000001      -1.27808217332502784E-006 -3.51077852792337735E-006
   2.2062499999999998      -1.37130197602326680E-006 -3.61311426958078652E-006
   2.2300000000000000      -1.46873236379177420E-006 -3.71781337299383013E-006
   2.2537500000000001      -1.57051777180492485E-006 -3.82493289915046399E-006
   2.2774999999999999      -1.67680777848230186E-006 -3.93453197111547369E-006
   2.3012500000000000      -1.78775735577691667E-006 -4.04667187550671150E-006
   2.3250000000000002      -1.90352713531025200E-006 -4.16141617061619834E-006
   2.3487499999999999      -2.02428369095742819E-006 -4.27883080031037186E-006
   2.3725000000000001      -2.15019984075085408E-006 -4.39898421764082147E-006
   2.3962500000000002      -2.28145496752411593E-006 -4.52194751422475262E-006
   2.4199999999999999      -2.41823536158536185E-006 -4.64779455977021305E-006
   2.4437500000000001      -2.56073458610949700E-006 -4.77660215017228195E-006
   2.4674999999999998      -2.70915386814401359E-006 -4.90845016687946283E-006
   2.4912500000000000      -2.86370251557558442E-006 -5.04342174505714875E-006
   2.5150000000000001      -3.02459836583005472E-006 -5.18160345781073993E-006
   2.5387499999999998      -3.19206826460029519E-006 -5.32308550961900889E-006
   2.5625000000000000      -3.36634858063215329E-006 -5.46796194599660998E-006
   2.5862500000000002      -3.54768575848892959E-006 -5.61633087835757613E-006
   2.6099999999999999      -3.73633691301878813E-006 -5.76829472590297411E-006
   2.6337500000000000      -3.93257046943252866E-006 -5.92396047612992018E-006
   2.6575000000000002      -4.13666685334014267E-006 -6.08343996573933110E-006
   2.6812499999999999      -4.34891923559350200E-006 -6.24685018392401775E-006
   2.7050000000000001      -4.56963433734795752E-006 -6.41431360024971541E-006
   2.7287499999999998      -4.79913330140042458E-006 -6.58595851960552618E-006
   2.7524999999999999      -5.03775263659522953E-006 -6.76191946699995934E-006
   2.7762500000000001      -5.28584524292748654E-006 -6.94233760532167468E-006
   2.7999999999999998      -5.54378152593534627E-006 -7.12736118957730152E-006
   2.8237500000000000      -5.81195061007479872E-006 -7.31714606156904172E-006
   2.8475000000000001      -6.09076166204163531E-006 -7.51185618949463614E-006
   2.8712499999999999      -6.38064533647119985E-006 -7.71166425755134438E-006
   2.8950000000000000      -6.68205535814496799E-006 -7.91675231131986385E-006
   2.9187500000000002      -6.99547025680357240E-006 -8.12731246550962489E-006
   2.9424999999999999      -7.32139527296293639E-006 -8.34354768158561094E-006
   2.9662500000000001      -7.66036445581316929E-006 -8.56567262389353199E-006
   2.9900000000000002      -8.01294297742460863E-006 -8.79391460418493760E-006
   3.0137499999999999      -8.37972969118755493E-006 -9.02851462595708036E-006
   3.0375000000000001      -8.76135996678023797E-006 -9.26972854180682730E-006
   3.0612499999999998      -9.15850883913959531E-006 -9.51782833911420137E-006
   3.0850000000000000      -9.57189451507183549E-006 -9.77310357188895092E-006
   3.1087500000000001      -1.00022822885047495E-005 -1.00358629596214349E-005
   3.1324999999999998      -1.04504889242209149E-005 -1.03064361775896090E-005
   3.1562500000000000      -1.09173875805709520E-005 -1.05851758674261598E-005
   3.1800000000000002      -1.14039133545748950E-005 -1.08724599020228420E-005
   3.2037499999999999      -1.19110695485468972E-005 -1.11686939452692699E-005
   3.2275000000000000      -1.24399347766294599E-005 -1.14743143549840640E-005
   3.2512500000000006      -1.29916710533285560E-005 -1.17897914870725106E-005
   3.2749999999999999      -1.35675330355090124E-005 -1.21156334709317737E-005
   3.2987500000000005      -1.41688786259169520E-005 -1.24523905410652299E-005
   3.3224999999999998      -1.47971811922476622E-005 -1.28006600286172011E-005
   3.3462500000000004      -1.54540437138677254E-005 -1.31610921402405056E-005
   3.3700000000000001      -1.61412152423013317E-005 -1.35343966818965908E-005
   3.3937500000000003      -1.68606101566438763E-005 -1.39213509239562242E-005
   3.4175000000000000      -1.76143308162403524E-005 -1.43228088525838571E-005
   3.4412500000000001      -1.84046943910375107E-005 -1.47397121318629417E-005
   3.4649999999999999      -1.92342647992822353E-005 -1.51731031362833308E-005
   3.4887500000000000      -2.01058911019535125E-005 -1.56241406389817648E-005
   3.5124999999999997      -2.10227539011458363E-005 -1.60941187467413239E-005
   3.5362499999999999      -2.19884220147739059E-005 -1.65844900465935743E-005
   3.5599999999999996      -2.30069222096024245E-005 -1.70968940532014237E-005
   3.5837500000000002      -2.40828260615209791E-005 -1.76331926648006940E-005
   3.6074999999999995      -2.52213592532965258E-005 -1.81955147550486527E-005
   3.6312500000000001      -2.64285409129638562E-005 -1.87863130118894107E-005
   3.6549999999999994      -2.77113637659363247E-005 -1.94084374083538825E-005
   3.6787500000000000      -2.90780307824500771E-005 -2.00652316894447548E-005
   3.7025000000000001      -3.05382716801191141E-005 -2.07606623831803906E-005
   3.7262499999999998      -3.21037750072629966E-005 -2.14994948702596613E-005
   3.7500000000000000      -3.37887921941934592E-005 -2.22875394555585235E-005
   3.7525000000000004      -3.39737989386636139E-005 -2.23736332055629216E-005
   3.7549999999999999      -3.41603448489400107E-005 -2.24603598585690350E-005
   3.7574999999999998      -3.43484537105206549E-005 -2.25477291079262042E-005
   3.7599999999999998      -3.45381499363924986E-005 -2.26357509077177631E-005
   3.7624999999999997      -3.47294585604286484E-005 -2.27244354628873964E-005
   3.7650000000000001      -3.49224052541139668E-005 -2.28137932345305575E-005
   3.7675000000000005      -3.51170164095443533E-005 -2.29038349881803039E-005
   3.7700000000000000      -3.53133190763780093E-005 -2.29945717463341967E-005
   3.7725000000000000      -3.55113410475209730E-005 -2.30860148379331847E-005
   3.7749999999999999      -3.57111108720342343E-005 -2.31781758999111671E-005
   3.7774999999999999      -3.59126578844753966E-005 -2.32710668891532921E-005
   3.7799999999999994      -3.61160122356372990E-005 -2.33647000950022634E-005
   3.7825000000000006      -3.63212049248557507E-005 -2.34590881524031223E-005
   3.7850000000000001      -3.65282678339840493E-005 -2.35542440557249755E-005
   3.7875000000000001      -3.67372337632222506E-005 -2.36501811733552443E-005
   3.7900000000000000      -3.69481364684426315E-005 -2.37469132628101629E-005
   3.7925000000000000      -3.71610107013086870E-005 -2.38444544871642227E-005
   3.7949999999999995      -3.73758922507621869E-005 -2.39428194318526356E-005
   3.7974999999999999      -3.75928179871894055E-005 -2.40420231226534988E-005
   3.8000000000000003      -3.78118259089537843E-005 -2.41420810446140946E-005
   3.8025000000000002      -3.80329551915441311E-005 -2.42430091620396147E-005
   3.8050000000000002      -3.82562462395172960E-005 -2.43448239396175353E-005
   3.8075000000000001      -3.84817407414349258E-005 -2.44475423647589645E-005
   3.8099999999999996      -3.87094817280057030E-005 -2.45511819712419681E-005
   3.8125000000000000      -3.89395136336681305E-005 -2.46557608642530789E-005
   3.8150000000000004      -3.91718823618630944E-005 -2.47612977469282266E-005
   3.8174999999999999      -3.94066353542734738E-005 -2.48678119485046545E-005
   3.8199999999999998      -3.96438216637014197E-005 -2.49753234538113261E-005
   3.8224999999999998      -3.98834920346553536E-005 -2.50838529365896603E-005
   3.8249999999999997      -4.01256989826712560E-005 -2.51934217909065443E-005
   3.8275000000000001      -4.03704968852795391E-005 -2.53040521687150574E-005
   3.8300000000000005      -4.06179420750400763E-005 -2.54157670174263523E-005
   3.8325000000000000      -4.08680929406417641E-005 -2.55285901211664580E-005
   3.8350000000000000      -4.11210100396023771E-005 -2.56425461477965561E-005
   3.8374999999999999      -4.13767561885544532E-005 -2.57576606803642085E-005
   3.8399999999999999      -4.16353966218122740E-005 -2.58739602894367727E-005
   3.8424999999999994      -4.18969990982267850E-005 -2.59914725712787592E-005
   3.8450000000000006      -4.21616340474705107E-005 -2.61102262086073359E-005
   3.8475000000000001      -4.24293747206365559E-005 -2.62302510318165238E-005
   3.8500000000000001      -4.27002973512991563E-005 -2.63515780843114302E-005
   3.8525000000000000      -4.29744813299897939E-005 -2.64742396935651137E-005
   3.8550000000000000      -4.32520093906432705E-005 -2.65982695467598701E-005
   3.8574999999999995      -4.35329678122034483E-005 -2.67237027727214780E-005
   3.8599999999999999      -4.38174466360245895E-005 -2.68505760302382879E-005
   3.8625000000000003      -4.41055399007611414E-005 -2.69789276034795033E-005
   3.8650000000000002      -4.43973458964994265E-005 -2.71087975052258886E-005
   3.8675000000000002      -4.46929674400982179E-005 -2.72402275887080791E-005
   3.8700000000000001      -4.49925121739427485E-005 -2.73732616689499123E-005
   3.8724999999999996      -4.52960928905959801E-005 -2.75079456546222214E-005
   3.8750000000000000      -4.56038278861503645E-005 -2.76443276915459885E-005
   3.8775000000000004      -4.59158413456833790E-005 -2.77824583192720361E-005
   3.8799999999999999      -4.62322637629732959E-005 -2.79223906413263016E-005
   3.8824999999999998      -4.65532324021307087E-005 -2.80641805129417873E-005
   3.8849999999999998      -4.68788918010224477E-005 -2.82078867452735529E-005
   3.8874999999999997      -4.72093943253600249E-005 -2.83535713304092362E-005
   3.8900000000000001      -4.75449007773406072E-005 -2.85012996883223764E-005
   3.8925000000000005      -4.78855810706523488E-005 -2.86511409414967825E-005
   3.8950000000000000      -4.82316149681854918E-005 -2.88031682134691364E-005
   3.8975000000000000      -4.85831929075617564E-005 -2.89574589645538528E-005
   3.8999999999999999      -4.89405169206324537E-005 -2.91140953663048759E-005
   3.9024999999999999      -4.93038016197320522E-005 -2.92731646961762754E-005
   3.9049999999999994      -4.96732753758831041E-005 -2.94347598241282372E-005
   3.9075000000000006      -5.00491815518031675E-005 -2.95989797062805015E-005
   3.9100000000000001      -5.04317799565207680E-005 -2.97659299809948756E-005
   3.9125000000000001      -5.08213484123892241E-005 -2.99357235981378129E-005
   3.9150000000000000      -5.12181845880889375E-005 -3.01084815672016129E-005
   3.9175000000000000      -5.16226080430899192E-005 -3.02843337856965990E-005
   3.9199999999999995      -5.20349625592017413E-005 -3.04634199850587099E-005
   3.9224999999999999      -5.24556188020357879E-005 -3.06458908103359801E-005
   3.9250000000000003      -5.28849773713415512E-005 -3.08319090575563800E-005
   3.9275000000000002      -5.33234723120694235E-005 -3.10216510979012208E-005
   3.9300000000000002      -5.37715751742511472E-005 -3.12153085243907329E-005
   3.9325000000000001      -5.42297997304278347E-005 -3.14130900651514959E-005
   3.9349999999999996      -5.46987074857768353E-005 -3.16152238180429377E-005
   3.9375000000000000      -5.51789141502251890E-005 -3.18219598752505039E-005
   3.9400000000000004      -5.56710972863030330E-005 -3.20335734244732453E-005
   3.9424999999999999      -5.61760054048600165E-005 -3.22503684369519997E-005
   3.9449999999999998      -5.66944688671749738E-005 -3.24726820890297314E-005
   3.9474999999999998      -5.72274130024825342E-005 -3.27008900752853420E-005
   3.9499999999999997      -5.77758741489176273E-005 -3.29354131186831788E-005
   3.9525000000000001      -5.83410192664352042E-005 -3.31767249159723788E-005
   3.9550000000000005      -5.89241703056846619E-005 -3.34253620171626387E-005
   3.9575000000000000      -5.95268347417635710E-005 -3.36819362008134110E-005
   3.9600000000000000      -6.01507443217065221E-005 -3.39471501780096006E-005
   3.9624999999999999      -6.07979048939598401E-005 -3.42218177862502879E-005
   3.9649999999999999      -6.14706614627165426E-005 -3.45068903515911309E-005
   3.9674999999999994      -6.21717845741415876E-005 -3.48034916928001417E-005
   3.9700000000000006      -6.29045872677366574E-005 -3.51129655074426106E-005
   3.9725000000000001      -6.36730869586410377E-005 -3.54369409584553361E-005
   3.9750000000000001      -6.44822353558037042E-005 -3.57774258191967162E-005
   3.9775000000000000      -6.53382550285022126E-005 -3.61369428142274877E-005
   3.9800000000000000      -6.62491501816565620E-005 -3.65187365168561281E-005
   3.9824999999999995      -6.72255165006679402E-005 -3.69271013688879818E-005
   3.9849999999999999      -6.82818967400957322E-005 -3.73679306935287921E-005
   3.9875000000000003      -6.94392134504104742E-005 -3.78497019122853642E-005
   3.9900000000000002      -7.07295560401932389E-005 -3.83854150546881481E-005
   3.9925000000000002      -7.22069046224672596E-005 -3.89969350347068786E-005
   3.9950000000000001      -7.39764354351532506E-005 -3.97268570220409389E-005
   3.9974999999999996      -7.63094728860344389E-005 -4.06850450569719348E-005
   4.0000000000000000      -8.20590811224109618E-005 -4.30264440213752209E-005
   4.0025000000000004      -7.96246993555412062E-005 -4.88424899920262331E-005
   4.0049999999999999      -7.85697922250559689E-005 -5.12483635779827649E-005
   4.0075000000000003      -7.77406835527230211E-005 -5.30947079570696397E-005
   4.0099999999999998      -7.70279314808539902E-005 -5.46519598702185217E-005
   4.0125000000000002      -7.63891961431062904E-005 -5.60247888788488463E-005
   4.0149999999999997      -7.58027846432309942E-005 -5.72668324096633848E-005
   4.0175000000000001      -7.52558230718334507E-005 -5.84099288844120449E-005
   4.0199999999999996      -7.47399321846565096E-005 -5.94748061686837569E-005
   4.0225000000000000      -7.42492977415750067E-005 -6.04758504950042973E-005
   4.0250000000000004      -7.37796909207181801E-005 -6.14235279467968193E-005
   4.0274999999999999      -7.33279227655508171E-005 -6.23257331978625145E-005
   4.0300000000000002      -7.28915184966412829E-005 -6.31885946333472060E-005
   4.0324999999999998      -7.24685122624945196E-005 -6.40169818343859070E-005
   4.0350000000000001      -7.20573119862096174E-005 -6.48148397748142963E-005
   4.0374999999999996      -7.16566071016312212E-005 -6.55854169711237697E-005
   4.0400000000000000      -7.12653036387605814E-005 -6.63314260178743647E-005
   4.0425000000000004      -7.08824773609775322E-005 -6.70551594938251710E-005
   4.0449999999999999      -7.05073391714107321E-005 -6.77585755198651876E-005
   4.0475000000000003      -7.01392090850697471E-005 -6.84433621535934859E-005
   4.0499999999999998      -6.97774963017832326E-005 -6.91109866778405127E-005
   4.0525000000000002      -6.94216837244980914E-005 -6.97627339048002680E-005
   4.0549999999999997      -6.90713157662827670E-005 -7.03997363443864267E-005
   4.0579999999999998      -6.86574957395868493E-005 -7.11460822938147065E-005
   4.0599999999999996      -6.83853424820149463E-005 -7.16334150183737221E-005
   4.0625000000000000      -6.80490550663305900E-005 -7.22317889282502091E-005
   4.0650000000000004      -6.77168364815686089E-005 -7.28188421328165175E-005
   4.0674999999999999      -6.73884248406391351E-005 -7.33952273704407238E-005
   4.0700000000000003      -6.70635826554341998E-005 -7.39615369207004378E-005
   4.0724999999999998      -6.67420937982494467E-005 -7.45183101268463976E-005
   4.0750000000000002      -6.64237609321708815E-005 -7.50660397578028062E-005
   4.0774999999999997      -6.61084033249539855E-005 -7.56051774211447301E-005
   4.0800000000000001      -6.57958549786867689E-005 -7.61361381943816829E-005
   4.0824999999999996      -6.54859630215486418E-005 -7.66593046084805281E-005
   4.0850000000000000      -6.51785863174785278E-005 -7.71750300901707985E-005
   4.0875000000000004      -6.48735942596226172E-005 -7.76836419512111099E-005
   4.0899999999999999      -6.45708657181188149E-005 -7.81854439946581348E-005
   4.0925000000000002      -6.42702881190165934E-005 -7.86807187966847291E-005
   4.0949999999999998      -6.39717566348782746E-005 -7.91697297119011611E-005
   4.0975000000000001      -6.36751734709553493E-005 -7.96527226420235072E-005
   4.0999999999999996      -6.33804472335268573E-005 -8.01299276011300133E-005
   4.1025000000000000      -6.30874923691258455E-005 -8.06015601053507001E-005
   4.1050000000000004      -6.27962286651900542E-005 -8.10678224104582716E-005
   4.1074999999999999      -6.25065808041142494E-005 -8.15289046172037595E-005
   4.1100000000000003      -6.22184779638945435E-005 -8.19849856612540385E-005
   4.1124999999999998      -6.19318534595598877E-005 -8.24362342021041703E-005
   4.1150000000000002      -6.16466444204162388E-005 -8.28828094232781558E-005
   4.1174999999999997      -6.13627914988259122E-005 -8.33248617543756124E-005
   4.1200000000000001      -6.10802386068924955E-005 -8.37625335241585161E-005
   4.1224999999999996      -6.07989326781885157E-005 -8.41959595530127199E-005
   4.1250000000000000      -6.05188234492205459E-005 -8.46252676881147271E-005
   4.1275000000000004      -6.02398632648009556E-005 -8.50505792963287551E-005
   4.1299999999999999      -5.99620068965418563E-005 -8.54720097080830221E-005
   4.1325000000000003      -5.96852113788993917E-005 -8.58896686253800826E-005
   4.1349999999999998      -5.94094358588797362E-005 -8.63036604948223048E-005
   4.1375000000000002      -5.91346414582449398E-005 -8.67140848495196733E-005
   4.1399999999999997      -5.88607911470023098E-005 -8.71210366230272646E-005
   4.1425000000000001      -5.85878496270286506E-005 -8.75246064379958601E-005
   4.1449999999999996      -5.83157832250992447E-005 -8.79248808723375358E-005
   4.1475000000000000      -5.80445597938206886E-005 -8.83219427041302631E-005
   4.1500000000000004      -5.77741486205337666E-005 -8.87158711384302247E-005
   4.1524999999999999      -5.75045203428616096E-005 -8.91067420167687588E-005
   4.1550000000000002      -5.72356468705398705E-005 -8.94946280112423822E-005
   4.1574999999999998      -5.69675013129569450E-005 -8.98795988045395341E-005
   4.1600000000000001      -5.67000579117604456E-005 -9.02617212569047686E-005
   4.1624999999999996      -5.64332919784530865E-005 -9.06410595617237731E-005
   4.1650000000000000      -5.61671798360851912E-005 -9.10176753899534497E-005
   4.1675000000000004      -5.59016987650492873E-005 -9.13916280248692033E-005
   4.1699999999999999      -5.56368269525042228E-005 -9.17629744877138234E-005
   4.1725000000000003      -5.53725434451561696E-005 -9.21317696550139997E-005
   4.1749999999999998      -5.51088281051306868E-005 -9.24980663682305264E-005
   4.1775000000000002      -5.48456615686898866E-005 -9.28619155363462567E-005
   4.1799999999999997      -5.45830252075774625E-005 -9.32233662319350491E-005
   4.1825000000000001      -5.43209010927879732E-005 -9.35824657812134032E-005
   4.1849999999999996      -5.40592719605795569E-005 -9.39392598485251938E-005
   4.1875000000000000      -5.37981211805604344E-005 -9.42937925156765245E-005
   4.1900000000000004      -5.35374327257013603E-005 -9.46461063564952405E-005
   4.1924999999999999      -5.32771911441292636E-005 -9.49962425069626818E-005
   4.1950000000000003      -5.30173815325782197E-005 -9.53442407312354699E-005
   4.1974999999999998      -5.27579895113800774E-005 -9.56901394838433398E-005
   4.2000000000000002      -5.24990012008857043E-005 -9.60339759683334192E-005
   4.2024999999999997      -5.22404031992212584E-005 -9.63757861926031913E-005
   4.2050000000000001      -5.19821825612846097E-005 -9.67156050211486574E-005
   4.2074999999999996      -5.17243267789034716E-005 -9.70534662244325081E-005
   4.2100000000000000      -5.14668237620733839E-005 -9.73894025255671710E-005
   4.2125000000000004      -5.12096618212076025E-005 -9.77234456444847470E-005
   4.2149999999999999      -5.09528296503333744E-005 -9.80556263397585096E-005
   4.2175000000000002      -5.06963163111710124E-005 -9.83859744482274589E-005
   4.2199999999999998      -5.04401112180433993E-005 -9.87145189225614462E-005
   4.2225000000000001      -5.01842041235623718E-005 -9.90412878668947528E-005
   4.2249999999999996      -4.99285851050423115E-005 -9.93663085706518153E-005
   4.2275000000000000      -4.96732445515984307E-005 -9.96896075406706315E-005
   4.2300000000000004      -4.94181731518898398E-005 -1.00011210531731251E-004
   4.2324999999999999      -4.91633618824620900E-005 -1.00331142575581128E-004
   4.2350000000000003      -4.89088019966619589E-005 -1.00649428008551579E-004
   4.2374999999999998      -4.86544850140857975E-005 -1.00966090497839578E-004
   4.2400000000000002      -4.84004027105338627E-005 -1.01281153066551657E-004
   4.2424999999999997      -4.81465471083831976E-005 -1.01594638117437854E-004
   4.2450000000000001      -4.78929104676444685E-005 -1.01906567456017217E-004
   4.2474999999999996      -4.76394852770027071E-005 -1.02216962311726668E-004
   4.2500000000000000      -4.73862642456782256E-005 -1.02525843358964653E-004
   4.3262499999999999      -3.97308118319119447E-005 -1.11307784533757576E-004
   4.4024999999999999      -3.21311668361062174E-005 -1.19086152167409252E-004
   4.4787499999999998      -2.45236432506573993E-005 -1.26083774014468735E-004
   4.5549999999999997      -1.68788043700400609E-005 -1.32434216572366851E-004
   4.6312499999999996      -9.18419669349358373E-006 -1.38225199940343265E-004
   4.7074999999999996      -1.43651330784545643E-006 -1.43518421313535821E-004
   4.7837500000000004       6.36238853805607272E-006 -1.48359711639447519E-004
   4.8600000000000003       1.42076786595460255E-005 -1.52784688526211109E-004
   4.9362500000000002       2.20928312598719658E-005 -1.56822105237319764E-004
   5.0125000000000002       3.00104016635360080E-005 -1.60495933946065694E-004
   5.0887500000000001       3.79525131791497944E-005 -1.63826713338103159E-004
   5.1650000000000000       4.59111685112697520E-005 -1.66832448806150560E-004
   5.2412500000000000       5.38784511007581150E-005 -1.69529230081790530E-004
   5.3174999999999999       6.18466553975505657E-005 -1.71931664803296266E-004
   5.3937499999999998       6.98083701666843800E-005 -1.74053188925840137E-004
   5.4699999999999998       7.77565301847026920E-005 -1.75906292848446074E-004
   5.5462499999999997       8.56844463664774866E-005 -1.77502688720699621E-004
   5.6224999999999996       9.35858210329817606E-005 -1.78853435995146131E-004
   5.6987500000000004       1.01454752890381503E-004 -1.79969036894655365E-004
   5.7750000000000004       1.09285734883262907E-004 -1.80859509915691334E-004
   5.8512500000000003       1.17073647140174221E-004 -1.81534447107716207E-004
   5.9275000000000002       1.24813746584290198E-004 -1.82003059242660418E-004
   6.0037500000000001       1.32501654335677530E-004 -1.82274211861581349E-004
   6.0800000000000001       1.40133341705110816E-004 -1.82356454374827775E-004
   6.1562500000000000       1.47705115387999187E-004 -1.82258043871103963E-004
   6.2324999999999999       1.55213602251271036E-004 -1.81986964804857834E-004
   6.3087499999999999       1.62655734040553052E-004 -1.81550945506773321E-004
   6.3849999999999998       1.70028732218332861E-004 -1.80957472198128481E-004
   6.4612499999999997       1.77330093092590099E-004 -1.80213801042878815E-004
   6.5375000000000005       1.84557573342537687E-004 -1.79326968641562438E-004
   6.6137499999999996       1.91709176016806603E-004 -1.78303801282872346E-004
   6.6900000000000013       1.98783137051901279E-004 -1.77150923196646188E-004
   6.7662500000000003       2.05777912339571219E-004 -1.75874763998568338E-004
   6.8425000000000002       2.12692165357317956E-004 -1.74481565475591494E-004
   6.9187500000000002       2.19524755368196534E-004 -1.72977387831296613E-004
   6.9949999999999992       2.26274726169634023E-004 -1.71368115470967996E-004
   7.0712500000000000       2.32941295420895881E-004 -1.69659462431244321E-004
   7.1475000000000000       2.39523844482240677E-004 -1.67856977470025494E-004
   7.2237500000000008       2.46021908788266993E-004 -1.65966048894900637E-004
   7.2999999999999998       2.52435168720814519E-004 -1.63991909154294704E-004
   7.3762499999999998       2.58763440963989081E-004 -1.61939639223176123E-004
   7.4524999999999997       2.65006670320607483E-004 -1.59814172807209580E-004
   7.5287499999999987       2.71164921969112554E-004 -1.57620300384661371E-004
   7.6050000000000004       2.77238374140066277E-004 -1.55362673101713046E-004
   7.6812499999999995       2.83227311191586325E-004 -1.53045806533996906E-004
   7.7575000000000003       2.89132117063575572E-004 -1.50674084324905864E-004
   7.8337500000000002       2.94953269091177651E-004 -1.48251761709469846E-004
   7.9100000000000010       3.00691332158632208E-004 -1.45782968931175021E-004
   7.9862500000000001       3.06346953175502053E-004 -1.43271714557962704E-004
   8.0625000000000000       3.11920855858087670E-004 -1.40721888702686348E-004
   8.1387499999999999       3.17413835799675026E-004 -1.38137266152483633E-004
   8.2149999999999999       3.22826755814048408E-004 -1.35521509410822029E-004
   8.2912499999999998       3.28160541537392161E-004 -1.32878171655397291E-004
   8.3674999999999997       3.33416177274342132E-004 -1.30210699614635608E-004
   8.4437499999999996       3.38594702074517938E-004 -1.27522436365273915E-004
   8.5199999999999996       3.43697206026458764E-004 -1.24816624053372081E-004
   8.5962499999999995       3.48724826756522473E-004 -1.22096406541107532E-004
   8.6724999999999994       3.53678746135357232E-004 -1.19364831986579786E-004
   8.7487499999999994       3.58560187095464456E-004 -1.16624855329978231E-004
   8.8249999999999993       3.63370410762926344E-004 -1.13879340761262928E-004
   8.9012499999999992       3.68110713611076478E-004 -1.11131064074186593E-004
   8.9774999999999991       3.72782424839001702E-004 -1.08382714981562813E-004
   9.0537500000000009       3.77386903882649400E-004 -1.05636899363864336E-004
   9.1300000000000008       3.81925538064791805E-004 -1.02896141457083770E-004
   9.2062500000000007       3.86399740376238885E-004 -1.00162885980689822E-004
   9.2825000000000006       3.90810947380709046E-004 -9.74395002065314551E-005
   9.3587500000000006       3.95160617235836746E-004 -9.47282759697782982E-005
   9.4350000000000005       3.99450227823034884E-004 -9.20314316233982642E-005
   9.5112500000000004       4.03681274979397948E-004 -8.93511139381278048E-005
   9.5875000000000004       4.07855270825544815E-004 -8.66893999502324069E-005
   9.6637500000000003       4.11973742184153810E-004 -8.40482987594666481E-005
   9.7400000000000002       4.16038229084803458E-004 -8.14297532794489991E-005
   9.8162500000000001       4.20050283351421799E-004 -7.88356419421850236E-005
   9.8925000000000001       4.24011467269039613E-004 -7.62677803578302007E-005
   9.9687500000000000       4.27923352294163760E-004 -7.37279229245570985E-005
   10.045000000000000       4.31787517998998287E-004 -7.12177644221555721E-005
   10.121200000000000       4.35603061902613254E-004 -6.87405563471631044E-005
   10.197500000000000       4.39379042845336378E-004 -6.62930342062184347E-005
   10.273800000000000       4.43112023887850094E-004 -6.38799977071060352E-005
   10.350000000000000       4.46798797358665951E-004 -6.15060120599303150E-005
   10.426200000000000       4.50445884466521562E-004 -5.91693076191851590E-005
   10.502500000000000       4.54059600213713404E-004 -5.68682593684690968E-005
   10.578799999999999       4.57636743481656429E-004 -5.46072789350445236E-005
   10.654999999999999       4.61174305457998481E-004 -5.23905194040313188E-005
   10.731199999999999       4.64678603038274479E-004 -5.02162103168919284E-005
   10.807499999999999       4.68155777704825932E-004 -4.80827579376561168E-005
   10.883699999999999       4.71598319679995847E-004 -4.59968841318873764E-005
   10.960000000000001       4.75016870063510531E-004 -4.39542018148030280E-005
   11.036300000000001       4.78408496489063882E-004 -4.19585239685213695E-005
   11.112500000000001       4.81770404672103515E-004 -4.00133755318438463E-005
   11.188800000000001       4.85113015032317366E-004 -3.81146134395930893E-005
   11.265000000000001       4.88429155574921403E-004 -3.62681357590889739E-005
   11.341200000000001       4.91724805991996259E-004 -3.44723030057090564E-005
   11.417500000000000       4.95005833568598229E-004 -3.27257038391120362E-005
   11.493800000000000       4.98269480039957081E-004 -3.10315384914268793E-005
   11.570000000000000       5.01513072668231222E-004 -2.93926964573105773E-005
   11.646200000000000       5.04742462063851997E-004 -2.78076587714925871E-005
   11.722500000000000       5.07963418020092555E-004 -2.62751547562180113E-005
   11.798800000000000       5.11173249074196347E-004 -2.47979711147959997E-005
   11.875000000000000       5.14369315259638146E-004 -2.33785720636450089E-005
   11.951200000000000       5.17557365990564330E-004 -2.20155894248769471E-005
   12.027500000000000       5.20743101289019433E-004 -2.07079202260948557E-005
   12.103800000000000       5.23923859255631956E-004 -1.94579355129701438E-005
   12.180000000000000       5.27096996349677685E-004 -1.82676744683224465E-005
   12.256200000000000       5.30268189447863185E-004 -1.71359456557710675E-005
   12.332500000000000       5.33443097103415025E-004 -1.60618367985142777E-005
   12.408799999999999       5.36619051410640400E-004 -1.50473024623210616E-005
   12.484999999999999       5.39793370509594251E-004 -1.40939581414575254E-005
   12.561199999999999       5.42971687669229126E-004 -1.32008111853953180E-005
   12.637499999999999       5.46159648404046438E-004 -1.23671594242388507E-005
   12.713699999999999       5.49350352179429381E-004 -1.15955140087029782E-005
   12.789999999999999       5.52553622967005787E-004 -1.08841517154051445E-005
   12.866299999999999       5.55766720273484158E-004 -1.02344038016213405E-005
   12.942500000000003       5.58986842954375170E-004 -9.64725534142797996E-006
   13.018800000000001       5.62223864702170693E-004 -9.12139739736036954E-006
   13.095000000000001       5.65470710665085582E-004 -8.65841788094597787E-006
   13.171199999999999       5.68733013945463359E-004 -8.25777450709310238E-006
   13.247500000000000       5.72016479357528016E-004 -7.91923108200273191E-006
   13.323800000000002       5.75318221813786099E-004 -7.64350067881619744E-006
   13.400000000000000       5.78635250892398415E-004 -7.43094692768248404E-006
   13.476200000000000       5.81973242723967505E-004 -7.28127304516308223E-006
   13.552499999999998       5.85337973834573213E-004 -7.19449309310496235E-006
   13.628800000000000       5.88726424750735480E-004 -7.17091269905985880E-006
   13.705000000000000       5.92135441969933560E-004 -7.21048784021103463E-006
   13.781200000000000       5.95570772936679089E-004 -7.31317743130310619E-006
   13.857500000000000       5.99038293522288919E-004 -7.47925417785968912E-006
   13.933799999999998       6.02534820982615388E-004 -7.70862119844312127E-006
   14.010000000000002       6.06057010819687717E-004 -8.00083307559190528E-006
   14.086200000000000       6.09610709739392596E-004 -8.35611213530456764E-006
   14.162500000000000       6.13201920133210035E-004 -8.77499573319719216E-006
   14.238799999999999       6.16827268184416753E-004 -9.25699007156825210E-006
   14.315000000000000       6.20483191381938524E-004 -9.80125518333692792E-006
   14.391200000000000       6.24175662856368027E-004 -1.04082823257486671E-005
   14.467499999999999       6.27910837856786308E-004 -1.10788775856157966E-005
   14.543799999999999       6.31685124509586771E-004 -1.18121568268287871E-005
   14.619999999999997       6.35494716211598069E-004 -1.26068933529735983E-005
   14.696200000000001       6.39345739060705794E-004 -1.34638512535630237E-005
   14.772500000000001       6.43244527019438787E-004 -1.43841079145153448E-005
   14.848799999999999       6.47187244440879778E-004 -1.53663963817643476E-005
   14.924999999999999       6.51169815851610498E-004 -1.64091117568599426E-005
   15.001200000000003       6.55198546512539173E-004 -1.75132930163312676E-005
   15.077500000000001       6.59279974522584944E-004 -1.86802895572678494E-005
   15.153800000000000       6.63409995801885291E-004 -1.99084595116473096E-005
   15.230000000000000       6.67584242106723379E-004 -2.11958285908451163E-005
   15.306200000000000       6.71809223158726407E-004 -2.25437108667202254E-005
   15.382500000000002       6.76091705697701639E-004 -2.39537268464781798E-005
   15.458800000000000       6.80427292961106270E-004 -2.54238683184104538E-005
   15.535000000000000       6.84811300707234517E-004 -2.69518011741399157E-005
   15.611199999999998       6.89250467516901145E-004 -2.85391136518914282E-005
   15.687500000000000       6.93751812296426241E-004 -3.01876954781838330E-005
   15.763800000000002       6.98310622836254414E-004 -3.18951816374909083E-005
   15.840000000000000       7.02921876573872422E-004 -3.36588885489434500E-005
   15.916200000000000       7.07592564721219166E-004 -3.54806764647128646E-005
   15.992499999999998       7.12329982278116745E-004 -3.73627011864559701E-005
   16.068800000000000       7.17129079238439755E-004 -3.93022507480496135E-005
   16.145000000000000       7.21984473616106136E-004 -4.12963026194957116E-005
   16.221200000000000       7.26903433356367382E-004 -4.33469854203892508E-005
   16.297499999999999       7.31893550419462024E-004 -4.54567163474775383E-005
   16.373799999999999       7.36949416379024231E-004 -4.76224467147707913E-005
   16.449999999999999       7.42065269116512472E-004 -4.98408259815046460E-005
   16.526199999999999       7.47248674729207021E-004 -5.21142464234058400E-005
   16.602499999999999       7.52507545269283959E-004 -5.44453813525492414E-005
   16.678799999999999       7.57836092084998602E-004 -5.68308562967260544E-005
   16.754999999999999       7.63228153599942354E-004 -5.92670044405524656E-005
   16.831199999999999       7.68691616059750146E-004 -6.17564763316811666E-005
   16.907499999999999       7.74234731598853385E-004 -6.43021951646725583E-005
   16.983799999999999       7.79851312828330431E-004 -6.69004722061339086E-005
   17.059999999999999       7.85534778673326614E-004 -6.95473362290563598E-005
   17.136199999999999       7.91293356742969896E-004 -7.22456894989354962E-005
   17.212499999999999       7.97135660422380226E-004 -7.49986978583765845E-005
   17.288799999999998       8.03055084407914579E-004 -7.78023699055177407E-005
   17.364999999999998       8.09044610036464026E-004 -8.06524421490068601E-005
   17.441199999999998       8.15112826478883159E-004 -8.35520611191725238E-005
   17.517499999999998       8.21268727961885756E-004 -8.65046273096461201E-005
   17.593800000000002       8.27505271784450495E-004 -8.95058586876487818E-005
   17.670000000000002       8.33814984576952407E-004 -9.25512122478853528E-005
   17.746200000000002       8.40206836607549539E-004 -9.56440707926403531E-005
   17.822500000000002       8.46690221542907378E-004 -9.87880608927302334E-005
   17.898800000000001       8.53257642325009431E-004 -1.01978622541635719E-004
   17.975000000000001       8.59901153665879113E-004 -1.05210946207947827E-004
   18.051200000000001       8.66630125962987506E-004 -1.08488642196801686E-004
   18.127500000000001       8.73454370522766727E-004 -1.11815553801216012E-004
   18.203800000000001       8.80365919279201513E-004 -1.15186855835990609E-004
   18.280000000000001       8.87356338620144463E-004 -1.18597485394085646E-004
   18.356200000000001       8.94435417293429368E-004 -1.22051270778663652E-004
   18.432500000000001       9.01613402194636863E-004 -1.25552262097893620E-004
   18.508800000000001       9.08881837110396031E-004 -1.29095382000325872E-004
   18.585000000000001       9.16231784694503050E-004 -1.32675327777135145E-004
   18.661200000000001       9.23673469612127469E-004 -1.36296135756838087E-004
   18.737500000000001       9.31217590902410253E-004 -1.39962052408244478E-004
   18.813800000000001       9.38855189254179760E-004 -1.43667761773932744E-004
   18.890000000000001       9.46576808240288904E-004 -1.47407735104645429E-004
   18.966200000000001       9.54393125403453350E-004 -1.51186206206505713E-004
   19.042500000000000       9.62315308408145964E-004 -1.55007606954578775E-004
   19.118800000000000       9.70333879552812400E-004 -1.58866396397654196E-004
   19.195000000000000       9.78438848936982871E-004 -1.62756833723917417E-004
   19.271200000000000       9.86641363121257362E-004 -1.66683339116552049E-004
   19.347500000000000       9.94953074393288648E-004 -1.70650518482116372E-004
   19.423700000000000       1.00335288329036760E-003 -1.74647351973035349E-004
   19.500000000000000       1.01186351849920928E-003 -1.78683704359690999E-004
   19.576300000000000       1.02047469763733804E-003 -1.82753723385770437E-004
   19.652500000000000       1.02917560469773049E-003 -1.86851376925183831E-004
   19.728800000000000       1.03798973831263869E-003 -1.90986784017560947E-004
   19.805000000000000       1.04689464839743517E-003 -1.95148466653584856E-004
   19.881200000000000       1.05590246655472004E-003 -1.99341183012602700E-004
   19.957500000000000       1.06502585816715717E-003 -2.03569851052667455E-004


==> anc/M2_4_5_v2.dat <==
  2.12500000000000015E-002  1.19834942199138412E-011  7.48728879239436206E-011
  4.49999999999999983E-002  6.88067989770141214E-010 -9.05564361573985644E-010
  6.87500000000000056E-002  1.58451262383872750E-009 -2.12220583751289530E-009
  9.24999999999999989E-002  2.82906717580364646E-009 -3.85728389143581421E-009
  0.11625000000000002       4.40570560731038684E-009 -6.11713992871879291E-009
  0.14000000000000001       6.29810753723969921E-009 -8.90822783266157150E-009
  0.16375000000000001       8.48965154767806847E-009 -1.22371165850988208E-008
  0.18750000000000000       1.09634082984465000E-008 -1.61104929632461601E-008
  0.21124999999999999       1.37021334435375071E-008 -2.05351643154573150E-008
  0.23499999999999999       1.66882603425361571E-008 -2.55180614186798462E-008
  0.25874999999999998       1.99038925598169386E-008 -3.10662414205118583E-008
  0.28249999999999997       2.33307961440054876E-008 -3.71868908688850395E-008
  0.30625000000000002       2.69503916798835736E-008 -4.38873288325244043E-008
  0.33000000000000002       3.07437461045850760E-008 -5.11750101154715447E-008
  0.35375000000000001       3.46915642795838017E-008 -5.90575285690952258E-008
  0.37750000000000000       3.87741803096155477E-008 -6.75426205051625446E-008
  0.40125000000000000       4.29715485992932380E-008 -7.66381682136951911E-008
  0.42499999999999999       4.72632346377753763E-008 -8.63522035895027703E-008
  0.44874999999999998       5.16284055014321468E-008 -9.66929118714457859E-008
  0.47249999999999992       5.60458200640116760E-008 -1.07668635498670420E-007
  0.49625000000000008       6.04938189033452730E-008 -1.19287878088236808E-007
  0.52000000000000002       6.49503138931458111E-008 -1.31559308538761711E-007
  0.54374999999999996       6.93927774679427989E-008 -1.44491765264908299E-007
  0.56750000000000000       7.37982315486652882E-008 -1.58094260567766293E-007
  0.59125000000000005       7.81432361158034820E-008 -1.72375985146400360E-007
  0.61499999999999999       8.24038774165098354E-008 -1.87346312756090470E-007
  0.63875000000000004       8.65557557913468000E-008 -2.03014805019028174E-007
  0.66249999999999998       9.05739731057486313E-008 -2.19391216393516841E-007
  0.68625000000000003       9.44331197705704534E-008 -2.36485499307998226E-007
  0.70999999999999996       9.81072613353385969E-008 -2.54307809466524041E-007
  0.73375000000000001       1.01569924637089602E-007 -2.72868511332611077E-007
  0.75749999999999995       1.04794083486833472E-007 -2.92178183798742579E-007
  0.78125000000000000       1.07752143874827725E-007 -3.12247626049134553E-007
  0.80500000000000016       1.10415928674953060E-007 -3.33087863623750302E-007
  0.82875000000000010       1.12756661827510581E-007 -3.54710154691935928E-007
  0.85250000000000004       1.14744951978771684E-007 -3.77125996544466661E-007
  0.87624999999999997       1.16350775554496287E-007 -4.00347132313219053E-007
  0.90000000000000002       1.17543459243570445E-007 -4.24385557928153485E-007
  0.92374999999999996       1.18291661866671591E-007 -4.49253529321768936E-007
  0.94750000000000001       1.18563355603606139E-007 -4.74963569891722342E-007
  0.97124999999999995       1.18325806551672646E-007 -5.01528478232823473E-007
  0.99500000000000000       1.17545554585935328E-007 -5.28961336150221686E-007
   1.0187500000000000       1.16188392490813427E-007 -5.57275516966191701E-007
   1.0425000000000000       1.14219344330801255E-007 -5.86484694133587553E-007
   1.0662499999999999       1.11602643026475496E-007 -6.16602850169710586E-007
   1.0900000000000001       1.08301707100063372E-007 -6.47644285925069326E-007
   1.1137500000000000       1.04279116553096038E-007 -6.79623630202294952E-007
   1.1375000000000000       9.94965878365173425E-008 -7.12555849741273048E-007
   1.1612499999999999       9.39149478715277609E-008 -7.46456259587457382E-007
   1.1850000000000001       8.74941070772270182E-008 -7.81340533861229757E-007
   1.2087500000000000       8.01930313585793301E-008 -8.17224716947170628E-007
   1.2324999999999999       7.19697130057599495E-008 -8.54125235123179408E-007
   1.2562500000000001       6.27811404531307867E-008 -8.92058908650436830E-007
   1.2800000000000000       5.25832668432131336E-008 -9.31042964346471901E-007
   1.3037500000000000       4.13309773378877133E-008 -9.71095048664815557E-007
   1.3274999999999999       2.89780551158473272E-008 -1.01223324130833821E-006
   1.3512500000000001       1.54771459912171456E-008 -1.05447606938915185E-006
   1.3750000000000000       7.79721586137952886E-010 -1.09784252219615121E-006
   1.3987499999999999      -1.51639590167041741E-008 -1.14235206655575995E-006
   1.4225000000000001      -3.24048892171313232E-008 -1.18802466284977669E-006
   1.4462500000000000      -5.09953565178551672E-008 -1.23488078171045447E-006
   1.4700000000000000      -7.09889859084456944E-008 -1.28294142143014688E-006
   1.4937499999999999      -9.24407851043708320E-008 -1.33222812612276715E-006
   1.5175000000000001      -1.15407191738329424E-007 -1.38276300467669205E-006
   1.5412500000000000      -1.39946122607019882E-007 -1.43456875054115064E-006
   1.5649999999999999      -1.66117025083225661E-007 -1.48766866239086504E-006
   1.5887500000000001      -1.93980930809770650E-007 -1.54208666571648319E-006
   1.6125000000000000      -2.23600511799627760E-007 -1.59784733539147221E-006
   1.6362500000000000      -2.55040139074333667E-007 -1.65497591926938891E-006
   1.6599999999999999      -2.88365943981708997E-007 -1.71349836286898103E-006
   1.6837500000000001      -3.23645882342896838E-007 -1.77344133520841156E-006
   1.7075000000000000      -3.60949801589115153E-007 -1.83483225585396274E-006
   1.7312500000000000      -4.00349511058997203E-007 -1.89769932325302360E-006
   1.7549999999999999      -4.41918855639304369E-007 -1.96207154442590504E-006
   1.7787500000000001      -4.85733792944126786E-007 -2.02797876609621252E-006
   1.8025000000000000      -5.31872474241638421E-007 -2.09545170734501720E-006
   1.8262499999999999      -5.80415329351593108E-007 -2.16452199388012127E-006
   1.8499999999999999      -6.31445155753368580E-007 -2.23522219401817695E-006
   1.8737499999999998      -6.85047212160846535E-007 -2.30758585648452792E-006
   1.8974999999999997      -7.41309316839640380E-007 -2.38164755014315376E-006
   1.9212499999999997      -8.00321950962136667E-007 -2.45744290577756488E-006
   1.9450000000000001      -8.62178367317674480E-007 -2.53500866005230253E-006
   1.9687500000000000      -9.26974704719517443E-007 -2.61438270179457635E-006
   1.9924999999999999      -9.94810108475723581E-007 -2.69560412074620234E-006
   2.0162499999999999      -1.06578685731949818E-006 -2.77871325894754420E-006
   2.0400000000000000      -1.14001049722563873E-006 -2.86375176492779748E-006
   2.0637500000000002      -1.21758998257283766E-006 -2.95076265088970479E-006
   2.0874999999999999      -1.29863782514879027E-006 -3.03979035309188120E-006
   2.1112500000000001      -1.38327025153479387E-006 -3.13088079564826593E-006
   2.1349999999999998      -1.47160736945072208E-006 -3.22408145798228097E-006
   2.1587499999999999      -1.56377334368913175E-006 -3.31944144619297669E-006
   2.1825000000000001      -1.65989658232019674E-006 -3.41701156861202164E-006
   2.2062499999999998      -1.76010993390704399E-006 -3.51684441585409404E-006
   2.2300000000000000      -1.86455089653464325E-006 -3.61899444568953740E-006
   2.2537500000000001      -1.97336183952568536E-006 -3.72351807309648195E-006
   2.2774999999999999      -2.08669023879402501E-006 -3.83047376588168212E-006
   2.3012500000000000      -2.20468892687151188E-006 -3.93992214629402699E-006
   2.3250000000000002      -2.32751635887253456E-006 -4.05192609932708096E-006
   2.3487499999999999      -2.45533689483563466E-006 -4.16655088682577071E-006
   2.3725000000000001      -2.58832110175269005E-006 -4.28386427139467613E-006
   2.3962500000000002      -2.72664607413549851E-006 -4.40393664608278354E-006
   2.4199999999999999      -2.87049577693348135E-006 -4.52684117435348980E-006
   2.4437500000000001      -3.02006141112600630E-006 -4.65265393858378605E-006
   2.4674999999999998      -3.17554180500342609E-006 -4.78145409964360393E-006
   2.4912500000000000      -3.33714383284872147E-006 -4.91332406766894786E-006
   2.5150000000000001      -3.50508286197930359E-006 -5.04834968296568281E-006
   2.5387499999999998      -3.67958323508005833E-006 -5.18662041449764135E-006
   2.5625000000000000      -3.86087878484812210E-006 -5.32822956840164923E-006
   2.5862500000000002      -4.04921338857547502E-006 -5.47327451444599446E-006
   2.6099999999999999      -4.24484156446271292E-006 -5.62185692924283783E-006
   2.6337500000000000      -4.44802911390938099E-006 -5.77408305827509308E-006
   2.6575000000000002      -4.65905381418277569E-006 -5.93006399854104509E-006
   2.6812499999999999      -4.87820616637033961E-006 -6.08991600382697738E-006
   2.7050000000000001      -5.10579020409884867E-006 -6.25376081485415194E-006
   2.7287499999999998      -5.34212436915543293E-006 -6.42172601681424536E-006
   2.7524999999999999      -5.58754246089293763E-006 -6.59394542711323837E-006
   2.7762500000000001      -5.84239466715333540E-006 -6.77055951649307410E-006
   2.7999999999999998      -6.10704868542151031E-006 -6.95171586710089511E-006
   2.8237500000000000      -6.38189094404205012E-006 -7.13756967153525691E-006
   2.8475000000000001      -6.66732793462579260E-006 -7.32828427742850235E-006
   2.8712499999999999      -6.96378766826371935E-006 -7.52403178273611205E-006
   2.8950000000000000      -7.27172126989686659E-006 -7.72499368761205692E-006
   2.9187500000000002      -7.59160472719537257E-006 -7.93136160957170569E-006
   2.9424999999999999      -7.92394081264274203E-006 -8.14333806960251947E-006
   2.9662500000000001      -8.26926120025357333E-006 -8.36113735800313367E-006
   2.9900000000000002      -8.62812880156120443E-006 -8.58498649004463682E-006
   3.0137499999999999      -9.00114034928496288E-006 -8.81512626309453796E-006
   3.0375000000000001      -9.38892926154589003E-006 -9.05181242866927130E-006
   3.0612499999999998      -9.79216882478452066E-006 -9.29531699504626885E-006
   3.0850000000000000      -1.02115757398268862E-005 -9.54592967864327560E-006
   3.1087500000000001      -1.06479140830660225E-005 -9.80395952545248171E-006
   3.1324999999999998      -1.11019997437578948E-005 -1.00697367275148531E-005
   3.1562500000000000      -1.15747054093220292E-005 -1.03436146638795894E-005
   3.1800000000000002      -1.20669661837404098E-005 -1.06259722008984220E-005
   3.2037499999999999      -1.25797859402322976E-005 -1.09172162932876871E-005
   3.2275000000000000      -1.31142445290815335E-005 -1.12177849354547971E-005
   3.2512500000000006      -1.36715059857600421E-005 -1.15281505225152814E-005
   3.2749999999999999      -1.42528279145632256E-005 -1.18488236927327741E-005
   3.2987500000000005      -1.48595722604771283E-005 -1.21803577384581111E-005
   3.3224999999999998      -1.54932177290901950E-005 -1.25233536919082930E-005
   3.3462500000000004      -1.61553741739209736E-005 -1.28784662164876596E-005
   3.3700000000000001      -1.68477993464342279E-005 -1.32464104653941228E-005
   3.3937500000000003      -1.75724185015526405E-005 -1.36279701091356469E-005
   3.4175000000000000      -1.83313474754859365E-005 -1.40240067834282925E-005
   3.4412500000000001      -1.91269200383017994E-005 -1.44354712919938494E-005
   3.4649999999999999      -1.99617204683859234E-005 -1.48634169316385735E-005
   3.4887500000000000      -2.08386227427786761E-005 -1.53090155445499971E-005
   3.5124999999999997      -2.17608379244771032E-005 -1.57735769054916362E-005
   3.5362499999999999      -2.27319720846125049E-005 -1.62585724355781861E-005
   3.5599999999999996      -2.37560976035319335E-005 -1.67656643597236603E-005
   3.5837500000000002      -2.48378420812641236E-005 -1.72967420956273954E-005
   3.6074999999999995      -2.59825002499946261E-005 -1.78539680225273135E-005
   3.6312500000000001      -2.71961767696697893E-005 -1.84398358784977292E-005
   3.6549999999999994      -2.84859709778180421E-005 -1.90572462973543655E-005
   3.6787500000000000      -2.98602197546484777E-005 -1.97096060829859031E-005
   3.7025000000000001      -3.13288225797106882E-005 -2.04009610453688058E-005
   3.7262499999999998      -3.29036856701345889E-005 -2.11361774562189958E-005
   3.7500000000000000      -3.45993432641554071E-005 -2.19211957802813596E-005
   3.7525000000000004      -3.47855587843939930E-005 -2.20070118074699912E-005
   3.7549999999999999      -3.49733321855825067E-005 -2.20934693420637183E-005
   3.7574999999999998      -3.51626877809559400E-005 -2.21805783192607096E-005
   3.7599999999999998      -3.53536505196810896E-005 -2.22683489366913775E-005
   3.7624999999999997      -3.55462459914088983E-005 -2.23567916522126770E-005
   3.7650000000000001      -3.57405004419530955E-005 -2.24459171885546005E-005
   3.7675000000000005      -3.59364408554898798E-005 -2.25357365794768930E-005
   3.7700000000000000      -3.61340948945320278E-005 -2.26262611262868565E-005
   3.7725000000000000      -3.63334909850599743E-005 -2.27175024453164617E-005
   3.7749999999999999      -3.65346583305682071E-005 -2.28094724704060720E-005
   3.7774999999999999      -3.67376269423544470E-005 -2.29021834652853615E-005
   3.7799999999999994      -3.69424276712250192E-005 -2.29956480365071930E-005
   3.7825000000000006      -3.71490922408211481E-005 -2.30898791470424800E-005
   3.7850000000000001      -3.73576532826681298E-005 -2.31848901305770015E-005
   3.7875000000000001      -3.75681443731207889E-005 -2.32806947065943349E-005
   3.7900000000000000      -3.77806000719548073E-005 -2.33773069960645627E-005
   3.7925000000000000      -3.79950559636481490E-005 -2.34747415383586706E-005
   3.7949999999999995      -3.82115487002740160E-005 -2.35730133086905985E-005
   3.7974999999999999      -3.84301160470637326E-005 -2.36721377367118977E-005
   3.8000000000000003      -3.86507969304377016E-005 -2.37721307260988628E-005
   3.8025000000000002      -3.88736314887386388E-005 -2.38730086752413622E-005
   3.8050000000000002      -3.90986611258564232E-005 -2.39747884991090414E-005
   3.8075000000000001      -3.93259285679469335E-005 -2.40774876523791505E-005
   3.8099999999999996      -3.95554779234682396E-005 -2.41811241539148857E-005
   3.8125000000000000      -3.97873547467725021E-005 -2.42857166126935141E-005
   3.8150000000000004      -4.00216061055166760E-005 -2.43912842552890160E-005
   3.8174999999999999      -4.02582806521748125E-005 -2.44978469550267447E-005
   3.8199999999999998      -4.04974286992876054E-005 -2.46054252625246974E-005
   3.8224999999999998      -4.07391023028220745E-005 -2.47140404402122827E-005
   3.8249999999999997      -4.09833553521586657E-005 -2.48237144998327386E-005
   3.8275000000000001      -4.12302436314705378E-005 -2.49344702215311991E-005
   3.8300000000000005      -4.14798249647143122E-005 -2.50463312224262433E-005
   3.8325000000000000      -4.17321592875478188E-005 -2.51593219795967093E-005
   3.8350000000000000      -4.19873087643451561E-005 -2.52734678790371259E-005
   3.8374999999999999      -4.22453379214614763E-005 -2.53887952728779350E-005
   3.8399999999999999      -4.25063137293389581E-005 -2.55053315042429379E-005
   3.8424999999999994      -4.27703057959060858E-005 -2.56231049973245269E-005
   3.8450000000000006      -4.30373864759638023E-005 -2.57421452950285061E-005
   3.8475000000000001      -4.33076310352014052E-005 -2.58624831274415164E-005
   3.8500000000000001      -4.35811178174636183E-005 -2.59841504800155677E-005
   3.8525000000000000      -4.38579284236602615E-005 -2.61071806663194251E-005
   3.8550000000000000      -4.41381479062291377E-005 -2.62316084074673947E-005
   3.8574999999999995      -4.44218649768131981E-005 -2.63574699165829122E-005
   3.8599999999999999      -4.47091722313383441E-005 -2.64848029905180616E-005
   3.8625000000000003      -4.50001663930245041E-005 -2.66136471088383981E-005
   3.8650000000000002      -4.52949485753298401E-005 -2.67440435409224240E-005
   3.8675000000000002      -4.55936245668656486E-005 -2.68760354620028527E-005
   3.8700000000000001      -4.58963051405690038E-005 -2.70096680790822036E-005
   3.8724999999999996      -4.62031063897085575E-005 -2.71449887677686330E-005
   3.8750000000000000      -4.65141500936289137E-005 -2.72820472212154334E-005
   3.8775000000000004      -4.68295641167735320E-005 -2.74208956126492407E-005
   3.8799999999999999      -4.71494828431689021E-005 -2.75615887720996941E-005
   3.8824999999999998      -4.74740476544404250E-005 -2.77041843813018400E-005
   3.8849999999999998      -4.78034074510599009E-005 -2.78487431857313377E-005
   3.8874999999999997      -4.81377192261549071E-005 -2.79953292282560386E-005
   3.8900000000000001      -4.84771486959096403E-005 -2.81440101056390702E-005
   3.8925000000000005      -4.88218709985500303E-005 -2.82948572536000836E-005
   3.8950000000000000      -4.91720714587762364E-005 -2.84479462571631652E-005
   3.8975000000000000      -4.95279464428357872E-005 -2.86033571992482415E-005
   3.8999999999999999      -4.98897043181109097E-005 -2.87611750535540003E-005
   3.9024999999999999      -5.02575664476463671E-005 -2.89214900794246431E-005
   3.9049999999999994      -5.06317684521556311E-005 -2.90843983502524979E-005
   3.9075000000000006      -5.10125614536056454E-005 -2.92500022474666471E-005
   3.9100000000000001      -5.14002136176524256E-005 -2.94184110993778758E-005
   3.9125000000000001      -5.17950117362312441E-005 -2.95897418120084308E-005
   3.9150000000000000      -5.21972631556367081E-005 -2.97641196622826580E-005
   3.9175000000000000      -5.26072978893123177E-005 -2.99416791554116308E-005
   3.9199999999999995      -5.30254710354717711E-005 -3.01225650084175656E-005
   3.9224999999999999      -5.34521655370911105E-005 -3.03069332728735644E-005
   3.9250000000000003      -5.38877953454924087E-005 -3.04949526217446032E-005
   3.9275000000000002      -5.43328090621302264E-005 -3.06868058306566488E-005
   3.9300000000000002      -5.47876941500563124E-005 -3.08826914907762737E-005
   3.9325000000000001      -5.52529818279840664E-005 -3.10828259991950589E-005
   3.9349999999999996      -5.57292527873200558E-005 -3.12874458838687612E-005
   3.9375000000000000      -5.62171439079922467E-005 -3.14968105345685921E-005
   3.9400000000000004      -5.67173561948658924E-005 -3.17112054299425086E-005
   3.9424999999999999      -5.72306642190746590E-005 -3.19309459764513070E-005
   3.9449999999999998      -5.77579274322377741E-005 -3.21563821093311369E-005
   3.9474999999999998      -5.83001037724713501E-005 -3.23879038177426803E-005
   3.9499999999999997      -5.88582663790874057E-005 -3.26259479554526265E-005
   3.9525000000000001      -5.94336238351899114E-005 -3.28710064464727476E-005
   3.9550000000000005      -6.00275455934132484E-005 -3.31236366394281476E-005
   3.9575000000000000      -6.06415936248239228E-005 -3.33844741614033825E-005
   3.9600000000000000      -6.12775626766905222E-005 -3.36542492813659216E-005
   3.9624999999999999      -6.19375320312631614E-005 -3.39338079441129208E-005
   3.9649999999999999      -6.26239330876529604E-005 -3.42241392329115733E-005
   3.9674999999999994      -6.33396391136080086E-005 -3.45264118386675605E-005
   3.9700000000000006      -6.40880867661905597E-005 -3.48420234345912862E-005
   3.9725000000000001      -6.48734443167970189E-005 -3.51726690225464566E-005
   3.9750000000000001      -6.57008505901645847E-005 -3.55204380008832421E-005
   3.9775000000000000      -6.65767648615803967E-005 -3.58879563102439423E-005
   3.9800000000000000      -6.75094976802762561E-005 -3.62786020340628818E-005
   3.9824999999999995      -6.85100529572133145E-005 -3.66968474507145450E-005
   3.9849999999999999      -6.95935373256515387E-005 -3.71488314071300628E-005
   3.9875000000000003      -7.07816899034867820E-005 -3.76433867070172028E-005
   3.9900000000000002      -7.21078607385208017E-005 -3.81940617657177444E-005
   3.9925000000000002      -7.36281646266479602E-005 -3.88236496382176886E-005
   3.9950000000000001      -7.54519652627981107E-005 -3.95765652417458738E-005
   3.9974999999999996      -7.78614663623290227E-005 -4.05673979288136724E-005
   4.0000000000000000      -8.38253520726750685E-005 -4.30012700547228777E-005
   4.0025000000000004      -8.12646075247023251E-005 -4.90421069178419326E-005
   4.0049999999999999      -8.01441329413022372E-005 -5.15328028886748431E-005
   4.0075000000000003      -7.92597603521799350E-005 -5.34404215555697317E-005
   4.0099999999999998      -7.84972089751282759E-005 -5.50465635216990318E-005
   4.0125000000000002      -7.78122538762109810E-005 -5.64602506168366416E-005
   4.0149999999999997      -7.71822298628882525E-005 -5.77373661474340000E-005
   4.0175000000000001      -7.65936821619954736E-005 -5.89110908447334342E-005
   4.0199999999999996      -7.60378509380108816E-005 -6.00030324546883183E-005
   4.0225000000000000      -7.55086560911952167E-005 -6.10281920728269621E-005
   4.0250000000000004      -7.50016741257542513E-005 -6.19974861611286438E-005
   4.0274999999999999      -7.45135682786572141E-005 -6.29191514451685652E-005
   4.0300000000000002      -7.40417482743641064E-005 -6.37995836545819303E-005
   4.0324999999999998      -7.35841558767887907E-005 -6.46438662594799171E-005
   4.0350000000000001      -7.31391236623028698E-005 -6.54561187020991531E-005
   4.0374999999999996      -7.27052785985064499E-005 -6.62397341554122720E-005
   4.0400000000000000      -7.22814741967424954E-005 -6.69975468387696828E-005
   4.0425000000000004      -7.18667415263488346E-005 -6.77319528332143671E-005
   4.0449999999999999      -7.14602530496434243E-005 -6.84449992734218864E-005
   4.0475000000000003      -7.10612954086768390E-005 -6.91384514851826285E-005
   4.0499999999999998      -7.06692485881484761E-005 -6.98138443792510122E-005
   4.0525000000000002      -7.02835697248409578E-005 -7.04725223962563785E-005
   4.0549999999999997      -6.99037803548463048E-005 -7.11156709709748794E-005
   4.0579999999999998      -6.94552132452513638E-005 -7.18684227281111932E-005
   4.0599999999999996      -6.91602192093396944E-005 -7.23594721492242345E-005
   4.0625000000000000      -6.87957304197938974E-005 -7.29619031351347742E-005
   4.0650000000000004      -6.84356849487444287E-005 -7.35523914208407163E-005
   4.0674999999999999      -6.80798072228106047E-005 -7.41316213238262092E-005
   4.0700000000000003      -6.77278472396959728E-005 -7.47002139771533785E-005
   4.0724999999999998      -6.73795773874976425E-005 -7.52587351814799335E-005
   4.0750000000000002      -6.70347897545961203E-005 -7.58077020465568353E-005
   4.0774999999999997      -6.66932938407506612E-005 -7.63475886426786876E-005
   4.0800000000000001      -6.63549145985902714E-005 -7.68788308365746606E-005
   4.0824999999999996      -6.60194907493620386E-005 -7.74018304514191113E-005
   4.0850000000000000      -6.56868733267060718E-005 -7.79169588620658827E-005
   4.0875000000000004      -6.53569244127764855E-005 -7.84245601174978272E-005
   4.0899999999999999      -6.50295160358980035E-005 -7.89249536635383894E-005
   4.0925000000000002      -6.47045292054888475E-005 -7.94184367269009582E-005
   4.0949999999999998      -6.43818530638988229E-005 -7.99052864106081088E-005
   4.0975000000000001      -6.40613841383097797E-005 -8.03857615423454709E-005
   4.0999999999999996      -6.37430256786642894E-005 -8.08601043104411932E-005
   4.1025000000000000      -6.34266870698224486E-005 -8.13285417165181105E-005
   4.1050000000000004      -6.31122833080467423E-005 -8.17912868693155642E-005
   4.1074999999999999      -6.27997345334151233E-005 -8.22485401403875521E-005
   4.1100000000000003      -6.24889656110362546E-005 -8.27004901992706246E-005
   4.1124999999999998      -6.21799057549918309E-005 -8.31473149431258545E-005
   4.1150000000000002      -6.18724881897947756E-005 -8.35891823337072440E-005
   4.1174999999999997      -6.15666498448895694E-005 -8.40262511526754913E-005
   4.1200000000000001      -6.12623310783950704E-005 -8.44586716848675127E-005
   4.1224999999999996      -6.09594754270822685E-005 -8.48865863382076822E-005
   4.1250000000000000      -6.06580293770578552E-005 -8.53101302037422731E-005
   4.1275000000000004      -6.03579421594372100E-005 -8.57294315714618547E-005
   4.1299999999999999      -6.00591655599028661E-005 -8.61446123950085308E-005
   4.1325000000000003      -5.97616537465288345E-005 -8.65557887187361696E-005
   4.1349999999999998      -5.94653631119956928E-005 -8.69630710682822955E-005
   4.1375000000000002      -5.91702521288973746E-005 -8.73665648085879373E-005
   4.1399999999999997      -5.88762812168807113E-005 -8.77663704726697397E-005
   4.1425000000000001      -5.85834126203996650E-005 -8.81625840639294506E-005
   4.1449999999999996      -5.82916102964007451E-005 -8.85552973350488298E-005
   4.1475000000000000      -5.80008398101638413E-005 -8.89445980444431581E-005
   4.1500000000000004      -5.77110682396386884E-005 -8.93305701939932584E-005
   4.1524999999999999      -5.74222640866853609E-005 -8.97132942485633674E-005
   4.1550000000000002      -5.71343971949192606E-005 -9.00928473394175481E-005
   4.1574999999999998      -5.68474386735615258E-005 -9.04693034529440240E-005
   4.1600000000000001      -5.65613608265393857E-005 -9.08427336056054168E-005
   4.1624999999999996      -5.62761370869545077E-005 -9.12132060071887474E-005
   4.1650000000000000      -5.59917419557192143E-005 -9.15807862121720268E-005
   4.1675000000000004      -5.57081509445662632E-005 -9.19455372610606471E-005
   4.1699999999999999      -5.54253405228538775E-005 -9.23075198121766694E-005
   4.1725000000000003      -5.51432880678958350E-005 -9.26667922647256498E-005
   4.1749999999999998      -5.48619718185370359E-005 -9.30234108738376997E-005
   4.1775000000000002      -5.45813708317169349E-005 -9.33774298582109403E-005
   4.1799999999999997      -5.43014649417929184E-005 -9.37289015009297954E-005
   4.1825000000000001      -5.40222347224090225E-005 -9.40778762439809662E-005
   4.1849999999999996      -5.37436614507219980E-005 -9.44244027769379306E-005
   4.1875000000000000      -5.34657270738063777E-005 -9.47685281202502477E-005
   4.1900000000000004      -5.31884141770810930E-005 -9.51102977035313442E-005
   4.1924999999999999      -5.29117059546090155E-005 -9.54497554392068771E-005
   4.1950000000000003      -5.26355861811391102E-005 -9.57869437918541653E-005
   4.1974999999999998      -5.23600391857629720E-005 -9.61219038435378795E-005
   4.2000000000000002      -5.20850498270796099E-005 -9.64546753554187464E-005
   4.2024999999999997      -5.18106034697588650E-005 -9.67852968258925758E-005
   4.2050000000000001      -5.15366859624131153E-005 -9.71138055454952206E-005
   4.2074999999999996      -5.12632836166864583E-005 -9.74402376487884541E-005
   4.2100000000000000      -5.09903831874811061E-005 -9.77646281634307574E-005
   4.2125000000000004      -5.07179718542479521E-005 -9.80870110566113942E-005
   4.2149999999999999      -5.04460372032712096E-005 -9.84074192790251358E-005
   4.2175000000000002      -5.01745672108830913E-005 -9.87258848065386931E-005
   4.2199999999999998      -4.99035502275508249E-005 -9.90424386796995586E-005
   4.2225000000000001      -4.96329749627804327E-005 -9.93571110412191656E-005
   4.2249999999999996      -4.93628304707877864E-005 -9.96699311715562683E-005
   4.2275000000000000      -4.90931061368877637E-005 -9.99809275227184490E-005
   4.2300000000000004      -4.88237916645617423E-005 -1.00290127750386824E-004
   4.2324999999999999      -4.85548770631592645E-005 -1.00597558744464731E-004
   4.2350000000000003      -4.82863526361974828E-005 -1.00903246658146645E-004
   4.2374999999999998      -4.80182089702252114E-005 -1.01207216935588750E-004
   4.2400000000000002      -4.77504369243720507E-005 -1.01509494338602259E-004
   4.2424999999999997      -4.74830276194188972E-005 -1.01810102970019314E-004
   4.2450000000000001      -4.72159724298845080E-005 -1.02109066301306345E-004
   4.2474999999999996      -4.69492629730365629E-005 -1.02406407191585485E-004
   4.2500000000000000      -4.66828911010586626E-005 -1.02702147911432648E-004
   4.3262499999999999      -3.86864812080803090E-005 -1.11048919358978132E-004
   4.4024999999999999      -3.08503087375977273E-005 -1.18345666366001555E-004
   4.4787499999999998      -2.30965908248753355E-005 -1.24836311850345835E-004
   4.5549999999999997      -1.53848291908769043E-005 -1.30668515407720805E-004
   4.6312499999999996      -7.69338487826221291E-006 -1.35939946627901704E-004
   4.7074999999999996      -1.10642242302860048E-008 -1.40719555555079973E-004
   4.7837500000000004       7.66718894680060323E-006 -1.45058553376823984E-004
   4.8600000000000003       1.53426859633643068E-005 -1.48996576425850283E-004
   4.9362500000000002       2.30144050575698561E-005 -1.52565373259693675E-004
   5.0125000000000002       3.06798635482652122E-005 -1.55791123002001366E-004
   5.0887500000000001       3.83356760497397878E-005 -1.58695952981637869E-004
   5.1650000000000000       4.59779215195782936E-005 -1.61298965814784119E-004
   5.2412500000000000       5.36023895210220854E-005 -1.63616954169185097E-004
   5.3174999999999999       6.12047477985372233E-005 -1.65664910203952294E-004
   5.3937499999999998       6.87806572668853833E-005 -1.67456396242382483E-004
   5.4699999999999998       7.63258511042309276E-005 -1.69003819413571726E-004
   5.5462499999999997       8.38361889078278587E-005 -1.70318638448455187E-004
   5.6224999999999996       9.13076932741959432E-005 -1.71411521664413519E-004
   5.6987500000000004       9.87365738489821788E-005 -1.72292469262728200E-004
   5.7750000000000004       1.06119242364555717E-004 -1.72970909156864829E-004
   5.8512500000000003       1.13452321155854742E-004 -1.73455772913503909E-004
   5.9275000000000002       1.20732646940922744E-004 -1.73755556576098895E-004
   6.0037500000000001       1.27957271163332153E-004 -1.73878369875508346E-004
   6.0800000000000001       1.35123457838869586E-004 -1.73831976421966769E-004
   6.1562500000000000       1.42228679624807082E-004 -1.73623826859177781E-004
   6.2324999999999999       1.49270612611572540E-004 -1.73261086435904299E-004
   6.3087499999999999       1.56247130241120389E-004 -1.72750658154356479E-004
   6.3849999999999998       1.63156296638845182E-004 -1.72099202367291537E-004
   6.4612499999999997       1.69996359581429794E-004 -1.71313153512039185E-004
   6.5375000000000005       1.76765743263516007E-004 -1.70398734516136299E-004
   6.6137499999999996       1.83463040988694943E-004 -1.69361969300746472E-004
   6.6900000000000013       1.90087007877450643E-004 -1.68208693719041345E-004
   6.7662500000000003       1.96636553661052720E-004 -1.66944565199429339E-004
   6.8425000000000002       2.03110735612109256E-004 -1.65575071310654159E-004
   6.9187500000000002       2.09508751651077873E-004 -1.64105537426319459E-004
   6.9949999999999992       2.15829933638527502E-004 -1.62541133618771390E-004
   7.0712500000000000       2.22073740910558071E-004 -1.60886880930447083E-004
   7.1475000000000000       2.28239754015317260E-004 -1.59147657075744237E-004
   7.2237500000000008       2.34327668696467171E-004 -1.57328201684034499E-004
   7.2999999999999998       2.40337290110113964E-004 -1.55433121136080483E-004
   7.3762499999999998       2.46268527277314266E-004 -1.53466893050073451E-004
   7.4524999999999997       2.52121387769456418E-004 -1.51433870462383595E-004
   7.5287499999999987       2.57895972622165218E-004 -1.49338285740771538E-004
   7.6050000000000004       2.63592471472155797E-004 -1.47184254261806887E-004
   7.6812499999999995       2.69211157910567104E-004 -1.44975777879313114E-004
   7.7575000000000003       2.74752385045708169E-004 -1.42716748206614429E-004
   7.8337500000000002       2.80216581267764731E-004 -1.40410949732021670E-004
   7.9100000000000010       2.85604246207853542E-004 -1.38062062784232153E-004
   7.9862500000000001       2.90915946883772551E-004 -1.35673666361963276E-004
   8.0625000000000000       2.96152314024884756E-004 -1.33249240840164622E-004
   8.1387499999999999       3.01314038568696314E-004 -1.30792170563402585E-004
   8.2149999999999999       3.06401868321827021E-004 -1.28305746335529049E-004
   8.2912499999999998       3.11416604778177531E-004 -1.25793167813465482E-004
   8.3674999999999997       3.16359100087178831E-004 -1.23257545811887619E-004
   8.4437499999999996       3.21230254165091086E-004 -1.20701904524781405E-004
   8.5199999999999996       3.26031011942432892E-004 -1.18129183669232011E-004
   8.5962499999999995       3.30762360740829856E-004 -1.15542240556384531E-004
   8.6724999999999994       3.35425327783442785E-004 -1.12943852097728808E-004
   8.7487499999999994       3.40020977769977411E-004 -1.10336716729643187E-004
   8.8249999999999993       3.44550410667812852E-004 -1.07723456313643594E-004
   8.9012499999999992       3.49014759505803331E-004 -1.05106617944293533E-004
   8.9774999999999991       3.53415188321936540E-004 -1.02488675721445268E-004
   9.0537500000000009       3.57752890198466183E-004 -9.98720324676149904E-005
   9.1300000000000008       3.62029085390533497E-004 -9.72590213959236732E-005
   9.2062500000000007       3.66245019543863070E-004 -9.46519077300910568E-005
   9.2825000000000006       3.70401961996954447E-004 -9.20528902778473661E-005
   9.3587500000000006       3.74501204163049650E-004 -8.94641029592445873E-005
   9.4350000000000005       3.78544057987215859E-004 -8.68876162916399237E-005
   9.5112500000000004       3.82531854474169508E-004 -8.43254388334758407E-005
   9.5875000000000004       3.86465942282990845E-004 -8.17795185892367565E-005
   9.6637500000000003       3.90347686385575257E-004 -7.92517443780041051E-005
   9.7400000000000002       3.94178466786353080E-004 -7.67439471677904277E-005
   9.8162500000000001       3.97959677301367744E-004 -7.42579013773197121E-005
   9.8925000000000001       4.01692724395061936E-004 -7.17953261462544665E-005
   9.9687500000000000       4.05379026048592465E-004 -6.93578865700258555E-005
   10.045000000000000       4.09020010803833262E-004 -6.69471949243456612E-005
   10.121200000000000       4.12614771919612652E-004 -6.45663644263761252E-005
   10.197500000000000       4.16171789995384387E-004 -6.22122473433863664E-005
   10.273800000000000       4.19687776012089679E-004 -5.98894506267959849E-005
   10.350000000000000       4.23159662740078412E-004 -5.76023687914584601E-005
   10.426200000000000       4.26593548748305381E-004 -5.53492991555130191E-005
   10.502500000000000       4.29995338191659267E-004 -5.31286713856566885E-005
   10.578799999999999       4.33361979219952953E-004 -5.09447410943428405E-005
   10.654999999999999       4.36690607826480169E-004 -4.88015273489518015E-005
   10.731199999999999       4.39987139041758386E-004 -4.66973273636674479E-005
   10.807499999999999       4.43257321639819611E-004 -4.46306008616835265E-005
   10.883699999999999       4.46494069255012557E-004 -4.26078666563243019E-005
   10.960000000000001       4.49707366498635133E-004 -4.06248785555635275E-005
   11.036300000000001       4.52894438201288533E-004 -3.86853426779363400E-005
   11.112500000000001       4.56052646605664442E-004 -3.67926986541102893E-005
   11.188800000000001       4.59191770120803949E-004 -3.49429252373522950E-005
   11.265000000000001       4.62305065897991206E-004 -3.31417786715673565E-005
   11.341200000000001       4.65398145420854671E-004 -3.13876749929672846E-005
   11.417500000000000       4.68476512077116555E-004 -2.96792416615475659E-005
   11.493800000000000       4.71537577691197676E-004 -2.80196149256669495E-005
   11.570000000000000       4.74578841982458333E-004 -2.64116411718769697E-005
   11.646200000000000       4.77605800013014797E-004 -2.48538458278465013E-005
   11.722500000000000       4.80623868181704326E-004 -2.33449851396367524E-005
   11.798800000000000       4.83630535577337988E-004 -2.18878074221152235E-005
   11.875000000000000       4.86623346818457517E-004 -2.04847588662952821E-005
   11.951200000000000       4.89607705678856038E-004 -1.91345021143262832E-005
   12.027500000000000       4.92588966725754970E-004 -1.78359470387619370E-005
   12.103800000000000       4.95564660092624645E-004 -1.65914498376686888E-005
   12.180000000000000       4.98532339727514339E-004 -1.54030546898539551E-005
   12.256200000000000       5.01497344127426912E-004 -1.42695855120275511E-005
   12.332500000000000       5.04464991871472258E-004 -1.31901270835419988E-005
   12.408799999999999       5.07432819282765371E-004 -1.21666408865995900E-005
   12.484999999999999       5.10398355402859934E-004 -1.12007686714025413E-005
   12.561199999999999       5.13366899879549908E-004 -1.02915162217550095E-005
   12.637499999999999       5.16343761411637461E-004 -9.43816131666232087E-006
   12.713699999999999       5.19322535243070473E-004 -8.64327510001191669E-006
   12.789999999999999       5.22312433313382824E-004 -7.90508186876861866E-006
   12.866299999999999       5.25310938483097953E-004 -7.22494966518342341E-006
   12.942500000000003       5.28315481102792492E-004 -6.60391900386239897E-006
   13.018800000000001       5.31335318512901025E-004 -6.04060064151696233E-006
   13.095000000000001       5.34363896343940416E-004 -5.53668921455914161E-006
   13.171199999999999       5.37406516741740256E-004 -5.09160405108206401E-006
   13.247500000000000       5.40468547647232145E-004 -4.70505196660472953E-006
   13.323800000000002       5.43547346927893225E-004 -4.37781009188655139E-006
   13.400000000000000       5.46640176418151610E-004 -4.11032421333943904E-006
   13.476200000000000       5.49752379553378992E-004 -3.90223977898048698E-006
   13.552499999999998       5.52889393102141751E-004 -3.75349448306992568E-006
   13.628800000000000       5.56048453695750415E-004 -3.66447510416372779E-006
   13.705000000000000       5.59226673871821315E-004 -3.63523657791795074E-006
   13.781200000000000       5.62429464815099311E-004 -3.66566025896243097E-006
   13.857500000000000       5.65662358043972704E-004 -3.75592271500607432E-006
   13.933799999999998       5.68922440038889684E-004 -3.90602466879993249E-006
   14.010000000000002       5.72206645995088710E-004 -4.11563590015495391E-006
   14.086200000000000       5.75520481123834179E-004 -4.38488112116443086E-006
   14.162500000000000       5.78869597300402257E-004 -4.71418151981409024E-006
   14.238799999999999       5.82250902973746099E-004 -5.10315691203071859E-006
   14.315000000000000       5.85661128866862184E-004 -5.55109839702376192E-006
   14.391200000000000       5.89105899864366322E-004 -6.05837940227321717E-006
   14.467499999999999       5.92591013118153758E-004 -6.62566963640323545E-006
   14.543799999999999       5.96113171991117640E-004 -7.25221429305813512E-006
   14.619999999999997       5.99668876521667130E-004 -7.93693338573928576E-006
   14.696200000000001       6.03263896433014991E-004 -8.68045284401309998E-006
   14.772500000000001       6.06904198708322924E-004 -9.48369332596582823E-006
   14.848799999999999       6.10586255809518193E-004 -1.03455327685056225E-005
   14.924999999999999       6.14306312180971838E-004 -1.12645285480941834E-005
   15.001200000000003       6.18070307313146579E-004 -1.22415610908609547E-005
   15.077500000000001       6.21884402204957230E-004 -1.32778026322578542E-005
   15.153800000000000       6.25744813684440591E-004 -1.43717717576848347E-005
   15.230000000000000       6.29647506605853294E-004 -1.55216720926871741E-005
   15.306200000000000       6.33598614362720393E-004 -1.67286387504539101E-005
   15.382500000000002       6.37604515349575029E-004 -1.79940945880284608E-005
   15.458800000000000       6.41661146527822937E-004 -1.93162075314297575E-005
   15.535000000000000       6.45764169871377008E-004 -2.06928372031108544E-005
   15.611199999999998       6.49919936020151466E-004 -2.21253724495814732E-005
   15.687500000000000       6.54135063316294832E-004 -2.36154847956521496E-005
   15.763800000000002       6.58405185983363403E-004 -2.51610012481348134E-005
   15.840000000000000       6.62725640843357298E-004 -2.67594480424561115E-005
   15.916200000000000       6.67103018625469384E-004 -2.84124655817359503E-005
   15.992499999999998       6.71544200396794150E-004 -3.01219708423982932E-005
   16.068800000000000       6.76044495448741814E-004 -3.18854600851826905E-005
   16.145000000000000       6.80598894369287212E-004 -3.37001370546143744E-005
   16.221200000000000       6.85214250931401379E-004 -3.55678900318865093E-005
   16.297499999999999       6.89897729299264613E-004 -3.74908767460142037E-005
   16.373799999999999       6.94644293101553891E-004 -3.94662733324582750E-005
   16.449999999999999       6.99448566117814819E-004 -4.14909724352253384E-005
   16.526199999999999       7.04317685931178487E-004 -4.35671054832206060E-005
   16.602499999999999       7.09259121640156776E-004 -4.56970655705892751E-005
   16.678799999999999       7.14267469873496323E-004 -4.78777201221852739E-005
   16.754999999999999       7.19336968311736348E-004 -5.01056629005450869E-005
   16.831199999999999       7.24475059427888749E-004 -5.23832630248329960E-005
   16.907499999999999       7.29689536717507514E-004 -5.47131426539690914E-005
   16.983799999999999       7.34974611199956857E-004 -5.70918725143142701E-005
   17.059999999999999       7.40324114991792450E-004 -5.95157599384760203E-005
   17.136199999999999       7.45745815873690354E-004 -6.19874051119421082E-005
   17.212499999999999       7.51247851816729591E-004 -6.45096519038746070E-005
   17.288799999999998       7.56824029431777995E-004 -6.70787865164802511E-005
   17.364999999999998       7.62467757450420816E-004 -6.96908426030056302E-005
   17.441199999999998       7.68187148367702384E-004 -7.23486438720205663E-005
   17.517499999999998       7.73990703421192612E-004 -7.50552477864721459E-005
   17.593800000000002       7.79871805970929009E-004 -7.78066687006318344E-005
   17.670000000000002       7.85823424411805018E-004 -8.05986799399592926E-005
   17.746200000000002       7.91854034959267291E-004 -8.34343206494940725E-005
   17.822500000000002       7.97972519762576928E-004 -8.63168531590112438E-005
   17.898800000000001       8.04171822317200778E-004 -8.92420332515137763E-005
   17.975000000000001       8.10444454215246911E-004 -9.22053875923400343E-005
   18.051200000000001       8.16799273160986124E-004 -9.52101618125713494E-005
   18.127500000000001       8.23245560142830566E-004 -9.82598136660651437E-005
   18.203800000000001       8.29775802414770849E-004 -1.01349853789566453E-004
   18.280000000000001       8.36382038880171316E-004 -1.04475576006396312E-004
   18.356200000000001       8.43073526434396790E-004 -1.07640422810329560E-004
   18.432500000000001       8.49859961674753837E-004 -1.10848037270560559E-004
   18.508800000000001       8.56733359425270943E-004 -1.14093698602882920E-004
   18.585000000000001       8.63685271003760769E-004 -1.17372482013018638E-004
   18.661200000000001       8.70725369290704823E-004 -1.20688016722065675E-004
   18.737500000000001       8.77863782364760752E-004 -1.24044120511333138E-004
   18.813800000000001       8.85092038064732331E-004 -1.27435855362477722E-004
   18.890000000000001       8.92401185638409182E-004 -1.30858092314967682E-004
   18.966200000000001       8.99801330097973247E-004 -1.34314636598392695E-004
   19.042500000000000       9.07303046633803735E-004 -1.37809469579736337E-004
   19.118800000000000       9.14897361624579476E-004 -1.41337450297758911E-004
   19.195000000000000       9.22574808605721884E-004 -1.44893260258865345E-004
   19.271200000000000       9.30345940129054206E-004 -1.48480869437169681E-004
   19.347500000000000       9.38221793524784660E-004 -1.52104411213206409E-004
   19.423700000000000       9.46182370265005886E-004 -1.55753747315588221E-004
   19.500000000000000       9.54249204002204565E-004 -1.59437811383726495E-004
   19.576300000000000       9.62412543431255020E-004 -1.63151185448699498E-004
   19.652500000000000       9.70662124219256908E-004 -1.66888294678887159E-004
   19.728800000000000       9.79020216685906565E-004 -1.70658293294978600E-004
   19.805000000000000       9.87465521955938627E-004 -1.74450642840838434E-004
   19.881200000000000       9.96009532007486849E-004 -1.78269607443191203E-004
   19.957500000000000       1.00466425002880143E-003 -1.82119588045005602E-004


==> anc/M2_4_6_v2.dat <==
  2.12500000000000015E-002  1.39968063331452450E-011  8.90664147110647789E-011
  4.49999999999999983E-002  1.09433914729176839E-009 -9.54510562735602358E-010
  6.87500000000000056E-002  2.53174762953142416E-009 -2.23682666072809723E-009
  9.24999999999999989E-002  4.54189087009077963E-009 -4.06546045021810755E-009
  0.11625000000000002       7.10796736401486176E-009 -6.44703107730949752E-009
  0.14000000000000001       1.02128683398780278E-008 -9.38827441579797928E-009
  0.16375000000000001       1.38391708222969832E-008 -1.28960457728721832E-008
  0.18750000000000000       1.79691304972040275E-008 -1.69773226731514998E-008
  0.21124999999999999       2.25846743730632692E-008 -2.16392077237989998E-008
  0.23499999999999999       2.76673932309344557E-008 -2.68889315635602702E-008
  0.25874999999999998       3.31985338559953086E-008 -3.27338558986973817E-008
  0.28249999999999997       3.91589910428285936E-008 -3.91814766289107317E-008
  0.30625000000000002       4.55292993664633482E-008 -4.62394270664710182E-008
  0.33000000000000002       5.22896247108149678E-008 -5.39154812519193721E-008
  0.35375000000000001       5.94197555458268831E-008 -6.22175573698380794E-008
  0.37750000000000000       6.68990939442420372E-008 -7.11537212683388699E-008
  0.40125000000000000       7.47066463285445272E-008 -8.07321900860811515E-008
  0.42499999999999999       8.28210139382089817E-008 -9.09613359907870783E-008
  0.44874999999999998       9.12203830069601279E-008 -1.01849690033402045E-007
  0.47249999999999992       9.98825146393128133E-008 -1.13405946122226238E-007
  0.49625000000000008       1.08784734375171028E-007 -1.25638965121534335E-007
  0.52000000000000002       1.17903921430789323E-007 -1.38557779079400929E-007
  0.54374999999999996       1.27216497603864236E-007 -1.52171595589664376E-007
  0.56750000000000000       1.36698415829990321E-007 -1.66489802293174038E-007
  0.59125000000000005       1.46325148377124018E-007 -1.81521971523710231E-007
  0.61499999999999999       1.56071674664118569E-007 -1.97277865104205555E-007
  0.63875000000000004       1.65912468688722159E-007 -2.13767439299151300E-007
  0.66249999999999998       1.75821486049793268E-007 -2.31000849929358964E-007
  0.68625000000000003       1.85772150547755976E-007 -2.48988457655512997E-007
  0.70999999999999996       1.95737340346602352E-007 -2.67740833437272968E-007
  0.73375000000000001       2.05689373679920612E-007 -2.87268764174993533E-007
  0.75749999999999995       2.15599994082644822E-007 -3.07583258541452542E-007
  0.78125000000000000       2.25440355129338784E-007 -3.28695553011374263E-007
  0.80500000000000016       2.35181004658863024E-007 -3.50617118096847444E-007
  0.82875000000000010       2.44791868464379312E-007 -3.73359664797191413E-007
  0.85250000000000004       2.54242233426549784E-007 -3.96935151272212347E-007
  0.87624999999999997       2.63500730066742383E-007 -4.21355789748219123E-007
  0.90000000000000002       2.72535314495890065E-007 -4.46634053666673806E-007
  0.92374999999999996       2.81313249733451443E-007 -4.72782685085811506E-007
  0.94750000000000001       2.89801086369641085E-007 -4.99814702346097064E-007
  0.97124999999999995       2.97964642542708521E-007 -5.27743408010940874E-007
  0.99500000000000000       3.05768983201661479E-007 -5.56582397094679634E-007
   1.0187500000000000       3.13178398623246857E-007 -5.86345565590433327E-007
   1.0425000000000000       3.20156382150474590E-007 -6.17047119311144121E-007
   1.0662499999999999       3.26665607118139072E-007 -6.48701583057739646E-007
   1.0900000000000001       3.32667902929106509E-007 -6.81323810129160473E-007
   1.1137500000000000       3.38124230243146530E-007 -7.14928992189732263E-007
   1.1375000000000000       3.42994655238021103E-007 -7.49532669510221740E-007
   1.1612499999999999       3.47238322900475835E-007 -7.85150741599787048E-007
   1.1850000000000001       3.50813429302325594E-007 -8.21799478246954599E-007
   1.2087500000000000       3.53677192814544422E-007 -8.59495530988803682E-007
   1.2324999999999999       3.55785824209524377E-007 -8.98255945028540569E-007
   1.2562500000000001       3.57094495598963656E-007 -9.38098171622819301E-007
   1.2800000000000000       3.57557308151919603E-007 -9.79040080961336427E-007
   1.3037500000000000       3.57127258534296182E-007 -1.02109997556256357E-006
   1.3274999999999999       3.55756204008299651E-007 -1.06429660421203509E-006
   1.3512500000000001       3.53394826123641823E-007 -1.10864917646227834E-006
   1.3750000000000000       3.49992592937518147E-007 -1.15417737774142646E-006
   1.3987499999999999       3.45497719681437213E-007 -1.20090138507549314E-006
   1.4225000000000001       3.39857127803384368E-007 -1.24884188347442252E-006
   1.4462500000000000       3.33016402300378289E-007 -1.29802008300817917E-006
   1.4700000000000000       3.24919747254376815E-007 -1.34845773660961352E-006
   1.4937499999999999       3.15509939478801879E-007 -1.40017715864186558E-006
   1.5175000000000001       3.04728280177178021E-007 -1.45320124427037543E-006
   1.5412500000000000       2.92514544509377857E-007 -1.50755348968208485E-006
   1.5649999999999999       2.78806928954360088E-007 -1.56325801319704059E-006
   1.5887500000000001       2.63541996351164114E-007 -1.62033957732052136E-006
   1.6125000000000000       2.46654618492682456E-007 -1.67882361178688399E-006
   1.6362500000000000       2.28077916138173387E-007 -1.73873623764962834E-006
   1.6599999999999999       2.07743196302260695E-007 -1.80010429247573757E-006
   1.6837500000000001       1.85579886668352943E-007 -1.86295535670619259E-006
   1.7075000000000000       1.61515466964689738E-007 -1.92731778124864755E-006
   1.7312500000000000       1.35475397129991921E-007 -1.99322071637278937E-006
   1.7549999999999999       1.07383042084387705E-007 -2.06069414198356391E-006
   1.7787500000000001       7.71595929081516416E-008 -2.12976889935271921E-006
   1.8025000000000000       4.47239842176480727E-008 -2.20047672439471544E-006
   1.8262499999999999       9.99280751254055313E-009 -2.27285028257896580E-006
   1.8499999999999999      -2.71197797470696092E-008 -2.34692320557707860E-006
   1.8737499999999998      -6.67021495925722808E-008 -2.42273012975066350E-006
   1.8974999999999997      -1.08845303805594964E-007 -2.50030673659311141E-006
   1.9212499999999997      -1.53642979281368011E-007 -2.57968979524687240E-006
   1.9450000000000001      -2.01191758816742879E-007 -2.66091720722691977E-006
   1.9687500000000000      -2.51591187666876460E-007 -2.74402805349089659E-006
   1.9924999999999999      -3.04943896240551296E-007 -2.82906264400693695E-006
   2.0162499999999999      -3.61355729332434670E-007 -2.91606256998193817E-006
   2.0400000000000000      -4.20935882321697290E-007 -3.00507075892562813E-006
   2.0637500000000002      -4.83797044799635632E-007 -3.09613153273953930E-006
   2.0874999999999999      -5.50055552126369535E-007 -3.18929066903501934E-006
   2.1112500000000001      -6.19831545456112371E-007 -3.28459546590104340E-006
   2.1349999999999998      -6.93249140815286729E-007 -3.38209481036030008E-006
   2.1587499999999999      -7.70436607865108084E-007 -3.48183925077199105E-006
   2.1825000000000001      -8.51526559033758830E-007 -3.58388107346127419E-006
   2.2062499999999998      -9.36656149760727309E-007 -3.68827438387896381E-006
   2.2300000000000000      -1.02596729065971324E-006 -3.79507519262136865E-006
   2.2537500000000001      -1.11960687247689182E-006 -3.90434150666855680E-006
   2.2774999999999999      -1.21772700479783338E-006 -4.01613342623123861E-006
   2.3012500000000000      -1.32048526954231108E-006 -4.13051324763107255E-006
   2.3250000000000002      -1.42804499045897080E-006 -4.24754557291369034E-006
   2.3487499999999999      -1.54057551938967999E-006 -4.36729742529869004E-006
   2.3725000000000001      -1.65825254180345371E-006 -4.48983837449311067E-006
   2.3962500000000002      -1.78125840155315526E-006 -4.61524066782491915E-006
   2.4199999999999999      -1.90978244771939088E-006 -4.74357937162188949E-006
   2.4437500000000001      -2.04402140455642142E-006 -4.87493252134579297E-006
   2.4674999999999998      -2.18417976700326506E-006 -5.00938128265990847E-006
   2.4912500000000000      -2.33047022372575524E-006 -5.14701012375043434E-006
   2.5150000000000001      -2.48311410931516342E-006 -5.28790699827837737E-006
   2.5387499999999998      -2.64234189045999417E-006 -5.43216354493738950E-006
   2.5625000000000000      -2.80839368601507236E-006 -5.57987529812402225E-006
   2.5862500000000002      -2.98151982638885576E-006 -5.73114191605588053E-006
   2.6099999999999999      -3.16198145491761602E-006 -5.88606742578156848E-006
   2.6337500000000000      -3.35005117531636250E-006 -6.04476048703153890E-006
   2.6575000000000002      -3.54601374959364412E-006 -6.20733467670669976E-006
   2.6812499999999999      -3.75016685132159579E-006 -6.37390879600749223E-006
   2.7050000000000001      -3.96282187972278576E-006 -6.54460720244005528E-006
   2.7287499999999998      -4.18430484068407280E-006 -6.71956016920187828E-006
   2.7524999999999999      -4.41495730154874361E-006 -6.89890427475273126E-006
   2.7762500000000001      -4.65513742738234733E-006 -7.08278282572246493E-006
   2.7999999999999998      -4.90522110737685562E-006 -7.27134631670450698E-006
   2.8237500000000000      -5.16560318116860417E-006 -7.46475293093848732E-006
   2.8475000000000001      -5.43669877612646772E-006 -7.66316908641037946E-006
   2.8712499999999999      -5.71894476814320381E-006 -7.86677003250327684E-006
   2.8950000000000000      -6.01280138017341282E-006 -8.07574050303237497E-006
   2.9187500000000002      -6.31875393474812866E-006 -8.29027543231131752E-006
   2.9424999999999999      -6.63731477900810134E-006 -8.51058074184395886E-006
   2.9662500000000001      -6.96902540350005483E-006 -8.73687420634211150E-006
   2.9900000000000002      -7.31445877914855655E-006 -8.96938640906713263E-006
   3.0137499999999999      -7.67422194054100302E-006 -9.20836179801869605E-006
   3.0375000000000001      -8.04895884806423913E-006 -9.45405985629520951E-006
   3.0612499999999998      -8.43935356664354128E-006 -9.70675640208518610E-006
   3.0850000000000000      -8.84613380503896649E-006 -9.96674503628780327E-006
   3.1087500000000001      -9.27007486706645564E-006 -1.02343387587953654E-005
   3.1324999999999998      -9.71200407500609779E-006 -1.05098717781110823E-005
   3.1562500000000000      -1.01728057361838704E-005 -1.07937015433641995E-005
   3.1800000000000002      -1.06534267367065957E-005 -1.10862110331016215E-005
   3.2037499999999999      -1.11548828621473926E-005 -1.13878113417075664E-005
   3.2275000000000000      -1.16782659643487220E-005 -1.16989446122271026E-005
   3.2512500000000006      -1.22247521173525123E-005 -1.20200873741230718E-005
   3.2749999999999999      -1.27956109350020815E-005 -1.23517543565772979E-005
   3.2987500000000005      -1.33922162595772640E-005 -1.26945028630035085E-005
   3.3224999999999998      -1.40160584770262686E-005 -1.30489378113333047E-005
   3.3462500000000004      -1.46687587727623161E-005 -1.34157175685172749E-005
   3.3700000000000001      -1.53520857163872840E-005 -1.37955607380955735E-005
   3.3937500000000003      -1.60679746592436404E-005 -1.41892540987461327E-005
   3.4175000000000000      -1.68185505508786330E-005 -1.45976619409192116E-005
   3.4412500000000001      -1.76061549563672470E-005 -1.50217371269389783E-005
   3.4649999999999999      -1.84333782170470921E-005 -1.54625342412165920E-005
   3.4887500000000000      -1.93030980979337929E-005 -1.59212254135178267E-005
   3.5124999999999997      -2.02185264896252174E-005 -1.63991194164915607E-005
   3.5362499999999999      -2.11832664406266150E-005 -1.68976850075551085E-005
   3.5599999999999996      -2.22013823180023363E-005 -1.74185796086540764E-005
   3.5837500000000002      -2.32774871821494613E-005 -1.79636850480736915E-005
   3.6074999999999995      -2.44168527116655680E-005 -1.85351525031623180E-005
   3.6312500000000001      -2.56255493122616314E-005 -1.91354597758006692E-005
   3.6549999999999994      -2.69106272278043578E-005 -1.97674853138197361E-005
   3.6787500000000000      -2.82803543971806865E-005 -2.04346054023440138E-005
   3.7025000000000001      -2.97445345063274994E-005 -2.11408240917053687E-005
   3.7262499999999998      -3.13149410883538097E-005 -2.18909504806080367E-005
   3.7500000000000000      -3.30059242625110763E-005 -2.26908464367772611E-005
   3.7525000000000004      -3.31916253779749248E-005 -2.27782225370990366E-005
   3.7549999999999999      -3.33788788517398751E-005 -2.28662384708105230E-005
   3.7574999999999998      -3.35677086149781907E-005 -2.29549040084988342E-005
   3.7599999999999998      -3.37581392361990248E-005 -2.30442291885492136E-005
   3.7624999999999997      -3.39501959059819938E-005 -2.31342243005319164E-005
   3.7650000000000001      -3.41439044554090541E-005 -2.32248998914990658E-005
   3.7675000000000005      -3.43392914397534858E-005 -2.33162668163237434E-005
   3.7700000000000000      -3.45363840746845753E-005 -2.34083361873295958E-005
   3.7725000000000000      -3.47352103225442304E-005 -2.35011194257693675E-005
   3.7749999999999999      -3.49357989052835450E-005 -2.35946282629870734E-005
   3.7774999999999999      -3.51381793338934059E-005 -2.36888747524363162E-005
   3.7799999999999994      -3.53423819392538528E-005 -2.37838712822615172E-005
   3.7825000000000006      -3.55484379045606074E-005 -2.38796305885203480E-005
   3.7850000000000001      -3.57563792994209948E-005 -2.39761657690873459E-005
   3.7875000000000001      -3.59662391158313368E-005 -2.40734902983498476E-005
   3.7900000000000000      -3.61780513055538384E-005 -2.41716180423441190E-005
   3.7925000000000000      -3.63918508204987148E-005 -2.42705632753751035E-005
   3.7949999999999995      -3.66076736542748229E-005 -2.43703406968535471E-005
   3.7974999999999999      -3.68255568865294989E-005 -2.44709654493982913E-005
   3.8000000000000003      -3.70455387296412622E-005 -2.45724531378715159E-005
   3.8025000000000002      -3.72676585780356466E-005 -2.46748198494822768E-005
   3.8050000000000002      -3.74919570603041196E-005 -2.47780821750316877E-005
   3.8075000000000001      -3.77184760943254018E-005 -2.48822572313812726E-005
   3.8099999999999996      -3.79472589456016904E-005 -2.49873626852305013E-005
   3.8125000000000000      -3.81783502890447994E-005 -2.50934167782995336E-005
   3.8150000000000004      -3.84117962744634958E-005 -2.52004383540190914E-005
   3.8174999999999999      -3.86476445960279600E-005 -2.53084468858400114E-005
   3.8199999999999998      -3.88859445653903996E-005 -2.54174625068790486E-005
   3.8224999999999998      -3.91267471924980099E-005 -2.55275060434590605E-005
   3.8249999999999997      -3.93701052648895555E-005 -2.56385990464323228E-005
   3.8275000000000001      -3.96160734401770776E-005 -2.57507638298056249E-005
   3.8300000000000005      -3.98647083375770121E-005 -2.58640235073239171E-005
   3.8325000000000000      -4.01160686403176391E-005 -2.59784020346173563E-005
   3.8350000000000000      -4.03702152092277728E-005 -2.60939242569460249E-005
   3.8374999999999999      -4.06272111709142603E-005 -2.62106159387625942E-005
   3.8399999999999999      -4.08871220807117134E-005 -2.63285038397373732E-005
   3.8424999999999994      -4.11500160262916057E-005 -2.64476157503170025E-005
   3.8450000000000006      -4.14159637760803752E-005 -2.65679805540322084E-005
   3.8475000000000001      -4.16850389298365796E-005 -2.66896282887496245E-005
   3.8500000000000001      -4.19573180807922944E-005 -2.68125902127326270E-005
   3.8525000000000000      -4.22328809894737401E-005 -2.69368988753455427E-005
   3.8550000000000000      -4.25118107717613940E-005 -2.70625881937728487E-005
   3.8574999999999995      -4.27941941005573133E-005 -2.71896935350566748E-005
   3.8599999999999999      -4.30801214238863680E-005 -2.73182518049313084E-005
   3.8625000000000003      -4.33696872004333015E-005 -2.74483015437316506E-005
   3.8650000000000002      -4.36629901543693333E-005 -2.75798830301501820E-005
   3.8675000000000002      -4.39601335514352095E-005 -2.77130383936439097E-005
   3.8700000000000001      -4.42612254984950482E-005 -2.78478117363901237E-005
   3.8724999999999996      -4.45663792690461751E-005 -2.79842492658033497E-005
   3.8750000000000000      -4.48757136574943534E-005 -2.81223994387552749E-005
   3.8775000000000004      -4.51893533656096247E-005 -2.82623131189388902E-005
   3.8799999999999999      -4.55074294233093538E-005 -2.84040437479336792E-005
   3.8824999999999998      -4.58300796514666628E-005 -2.85476475338934144E-005
   3.8849999999999998      -4.61574491665883011E-005 -2.86931836567383341E-005
   3.8874999999999997      -4.64896909362736915E-005 -2.88407144942658541E-005
   3.8900000000000001      -4.68269663893301674E-005 -2.89903058702759781E-005
   3.8925000000000005      -4.71694460924606344E-005 -2.91420273306062330E-005
   3.8950000000000000      -4.75173104896570826E-005 -2.92959524429669902E-005
   3.8975000000000000      -4.78707507297247107E-005 -2.94521591343534051E-005
   3.8999999999999999      -4.82299695780346964E-005 -2.96107300613253409E-005
   3.9024999999999999      -4.85951824444530233E-005 -2.97717530302049576E-005
   3.9049999999999994      -4.89666185052230291E-005 -2.99353214504883662E-005
   3.9075000000000006      -4.93445219880891736E-005 -3.01015348604645717E-005
   3.9100000000000001      -4.97291535799901672E-005 -3.02704994959433792E-005
   3.9125000000000001      -5.01207920578724430E-005 -3.04423289586694043E-005
   3.9150000000000000      -5.05197360854590805E-005 -3.06171449437184605E-005
   3.9175000000000000      -5.09263062720658954E-005 -3.07950780776703115E-005
   3.9199999999999995      -5.13408475090232130E-005 -3.09762688687784067E-005
   3.9224999999999999      -5.17637316366170529E-005 -3.11608687914908091E-005
   3.9250000000000003      -5.21953605006141331E-005 -3.13490415293233771E-005
   3.9275000000000002      -5.26361694703418961E-005 -3.15409644053295140E-005
   3.9300000000000002      -5.30866315065592711E-005 -3.17368300360189846E-005
   3.9325000000000001      -5.35472618880257993E-005 -3.19368482529750432E-005
   3.9349999999999996      -5.40186237321390615E-005 -3.21412483471691872E-005
   3.9375000000000000      -5.45013344791929309E-005 -3.23502817048581509E-005
   3.9400000000000004      -5.49960735542215649E-005 -3.25642249219629739E-005
   3.9424999999999999      -5.55035914799124799E-005 -3.27833835081715506E-005
   3.9449999999999998      -5.60247207965955713E-005 -3.30080963263491660E-005
   3.9474999999999998      -5.65603892052851277E-005 -3.32387409289796310E-005
   3.9499999999999997      -5.71116356319990235E-005 -3.34757400935589681E-005
   3.9525000000000001      -5.76796298803187215E-005 -3.37195698041844135E-005
   3.9550000000000005      -5.82656970345762494E-005 -3.39707691681237939E-005
   3.9575000000000000      -5.88713480460212833E-005 -3.42299528430649888E-005
   3.9600000000000000      -5.94983185423285875E-005 -3.44978268046955145E-005
   3.9624999999999999      -6.01486187345424568E-005 -3.47752086213564351E-005
   3.9649999999999999      -6.08245985713283662E-005 -3.50630539213247954E-005
   3.9674999999999994      -6.15290342549533388E-005 -3.53624915354273486E-005
   3.9700000000000006      -6.22652453645803256E-005 -3.56748710691400539E-005
   3.9725000000000001      -6.30372569714197423E-005 -3.60018287446784157E-005
   3.9750000000000001      -6.38500298804248829E-005 -3.63453809062516952E-005
   3.9775000000000000      -6.47097976567858848E-005 -3.67080608823595666E-005
   3.9800000000000000      -6.56245780913134737E-005 -3.70931266733719520E-005
   3.9824999999999995      -6.66049840853694553E-005 -3.75048901983831326E-005
   3.9849999999999999      -6.76655810264692166E-005 -3.79492683947243585E-005
   3.9875000000000003      -6.88273224670594671E-005 -3.84347720534503710E-005
   3.9900000000000002      -7.01223429677656958E-005 -3.89744514605289914E-005
   3.9925000000000002      -7.16046945858199322E-005 -3.95902545414248696E-005
   3.9950000000000001      -7.33796856436308095E-005 -4.03249351098891078E-005
   3.9974999999999996      -7.57189590540164286E-005 -4.12887579221503219E-005
   4.0000000000000000      -8.14785760360056465E-005 -4.36407465648698431E-005
   4.0025000000000004      -7.90403563456283545E-005 -4.94656274030687019E-005
   4.0049999999999999      -7.79862493684291806E-005 -5.18772645654867176E-005
   4.0075000000000003      -7.71586032257450531E-005 -5.37290359202885739E-005
   4.0099999999999998      -7.64476121804358555E-005 -5.52916031074097468E-005
   4.0125000000000002      -7.58107990824433972E-005 -5.66697136375399267E-005
   4.0149999999999997      -7.52264024567681486E-005 -5.79170403614080918E-005
   4.0175000000000001      -7.46815087422257948E-005 -5.90654400611643522E-005
   4.0199999999999996      -7.41677135765208124E-005 -6.01356508155872395E-005
   4.0225000000000000      -7.36791857774913694E-005 -6.11420647314584392E-005
   4.0250000000000004      -7.32116845619520880E-005 -6.20951512761071136E-005
   4.0274999999999999      -7.27620122310462596E-005 -6.30028069996506481E-005
   4.0300000000000002      -7.23276874409799821E-005 -6.38711612145716391E-005
   4.0324999999999998      -7.19067393044434827E-005 -6.47050838148887703E-005
   4.0350000000000001      -7.14975718140384037E-005 -6.55085196816078023E-005
   4.0374999999999996      -7.10988712925115173E-005 -6.62847169672614979E-005
   4.0400000000000000      -7.07095412791136971E-005 -6.70363877204522879E-005
   4.0425000000000004      -7.03286555246473896E-005 -6.77658238523189111E-005
   4.0449999999999999      -6.99554232940303647E-005 -6.84749827359878375E-005
   4.0475000000000003      -6.95891632611485110E-005 -6.91655516302339834E-005
   4.0499999999999998      -6.92292835233080322E-005 -6.98389969884666691E-005
   4.0525000000000002      -6.88752660745912000E-005 -7.04966027774589119E-005
   4.0549999999999997      -6.85266545778679434E-005 -7.11395006561335054E-005
   4.0579999999999998      -6.81148904006182457E-005 -7.18929686151253587E-005
   4.0599999999999996      -6.78440758480742368E-005 -7.23850774503397942E-005
   4.0625000000000000      -6.75094255969064112E-005 -7.29894523686549747E-005
   4.0650000000000004      -6.71788036206639913E-005 -7.35825401197663100E-005
   4.0674999999999999      -6.68519477563297570E-005 -7.41649926403531646E-005
   4.0700000000000003      -6.65286202956327674E-005 -7.47374014249761314E-005
   4.0724999999999998      -6.62086049384579423E-005 -7.53003050492735481E-005
   4.0750000000000002      -6.58917042165413190E-005 -7.58541955323524308E-005
   4.0774999999999997      -6.55777373017322806E-005 -7.63995237499041896E-005
   4.0800000000000001      -6.52665381309116253E-005 -7.69367040654389355E-005
   4.0824999999999996      -6.49579537937257709E-005 -7.74661183136242040E-005
   4.0850000000000000      -6.46518431388246691E-005 -7.79881192423004542E-005
   4.0875000000000004      -6.43480755643703140E-005 -7.85030335013922565E-005
   4.0899999999999999      -6.40465299632965711E-005 -7.90111642487710845E-005
   4.0925000000000002      -6.37470938000490520E-005 -7.95127934316324414E-005
   4.0949999999999998      -6.34496622992988270E-005 -8.00081837913575641E-005
   4.0975000000000001      -6.31541377304796080E-005 -8.04975806317108009E-005
   4.0999999999999996      -6.28604287746957664E-005 -8.09812133836207258E-005
   4.1025000000000000      -6.25684499626985450E-005 -8.14592969943966802E-005
   4.1050000000000004      -6.22781211744430948E-005 -8.19320331648525383E-005
   4.1074999999999999      -6.19893671921759493E-005 -8.23996114541834638E-005
   4.1100000000000003      -6.17021173002320274E-005 -8.28622102694550261E-005
   4.1124999999999998      -6.14163049257168204E-005 -8.33199977540804803E-005
   4.1150000000000002      -6.11318673150871894E-005 -8.37731325875990207E-005
   4.1174999999999997      -6.08487452423436161E-005 -8.42217647073137534E-005
   4.1200000000000001      -6.05668827451901731E-005 -8.46660359609840198E-005
   4.1224999999999996      -6.02862268862988163E-005 -8.51060806989179745E-005
   4.1250000000000000      -6.00067275343532316E-005 -8.55420263087183758E-005
   4.1275000000000004      -5.97283371690829923E-005 -8.59739937079456664E-005
   4.1299999999999999      -5.94510106993705113E-005 -8.64020977875321040E-005
   4.1325000000000003      -5.91747052990375906E-005 -8.68264478195335834E-005
   4.1349999999999998      -5.88993802562759702E-005 -8.72471478298300830E-005
   4.1375000000000002      -5.86249968356125420E-005 -8.76642969397350681E-005
   4.1399999999999997      -5.83515181511859294E-005 -8.80779896796468186E-005
   4.1425000000000001      -5.80789090501850506E-005 -8.84883162774386978E-005
   4.1449999999999996      -5.78071360056649930E-005 -8.88953629243036960E-005
   4.1475000000000000      -5.75361670173831519E-005 -8.92992120194928234E-005
   4.1500000000000004      -5.72659715205187114E-005 -8.96999423968273868E-005
   4.1524999999999999      -5.69965203011046513E-005 -9.00976295339781441E-005
   4.1550000000000002      -5.67277854177400290E-005 -9.04923457463324568E-005
   4.1574999999999998      -5.64597401290176803E-005 -9.08841603667916159E-005
   4.1600000000000001      -5.61923588260737533E-005 -9.12731399125901179E-005
   4.1624999999999996      -5.59256169700398875E-005 -9.16593482405929084E-005
   4.1650000000000000      -5.56594910336966579E-005 -9.20428466915961994E-005
   4.1675000000000004      -5.53939584471886426E-005 -9.24236942248787613E-005
   4.1699999999999999      -5.51289975473845376E-005 -9.28019475436744993E-005
   4.1725000000000003      -5.48645875306008531E-005 -9.31776612123222056E-005
   4.1749999999999998      -5.46007084084207972E-005 -9.35508877657533904E-005
   4.1775000000000002      -5.43373409663647599E-005 -9.39216778119260771E-005
   4.1799999999999997      -5.40744667251931590E-005 -9.42900801277426099E-005
   4.1825000000000001      -5.38120679046351203E-005 -9.46561417489591650E-005
   4.1849999999999996      -5.35501273893675218E-005 -9.50199080545311646E-005
   4.1875000000000000      -5.32886286970694095E-005 -9.53814228458146917E-005
   4.1900000000000004      -5.30275559484053868E-005 -9.57407284209980545E-005
   4.1924999999999999      -5.27668938387937142E-005 -9.60978656451098179E-005
   4.1950000000000003      -5.25066276118336261E-005 -9.64528740159208261E-005
   4.1974999999999998      -5.22467430342753780E-005 -9.68057917260272733E-005
   4.2000000000000002      -5.19872263724215967E-005 -9.71566557213841489E-005
   4.2024999999999997      -5.17280643698675465E-005 -9.75055017565313253E-005
   4.2050000000000001      -5.14692442264816943E-005 -9.78523644467378277E-005
   4.2074999999999996      -5.12107535785506410E-005 -9.81972773172707454E-005
   4.2100000000000000      -5.09525804800039923E-005 -9.85402728499818002E-005
   4.2125000000000004      -5.06947133846558047E-005 -9.88813825273837015E-005
   4.2149999999999999      -5.04371411293880206E-005 -9.92206368743829857E-005
   4.2175000000000002      -5.01798529182233009E-005 -9.95580654978165460E-005
   4.2199999999999998      -4.99228383072274420E-005 -9.98936971239322032E-005
   4.2225000000000001      -4.96660871901870654E-005 -1.00227559633942839E-004
   4.2249999999999996      -4.94095897850197529E-005 -1.00559680097771147E-004
   4.2275000000000000      -4.91533366208679888E-005 -1.00890084806098645E-004
   4.2300000000000004      -4.88973185258348750E-005 -1.01218799300819155E-004
   4.2324999999999999      -4.86415266153275008E-005 -1.01545848403993683E-004
   4.2350000000000003      -4.83859522809659405E-005 -1.01871256245396823E-004
   4.2374999999999998      -4.81305871800306398E-005 -1.02195046288732592E-004
   4.2400000000000002      -4.78754232252790937E-005 -1.02517241356320463E-004
   4.2424999999999997      -4.76204525759980958E-005 -1.02837863654223351E-004
   4.2450000000000001      -4.73656676276968649E-005 -1.03156934792402163E-004
   4.2474999999999996      -4.71110610045116806E-005 -1.03474475808712179E-004
   4.2500000000000000      -4.68566255503839941E-005 -1.03790507188437252E-004
   4.3262499999999999      -3.91489612008091915E-005 -1.12791658865003461E-004
   4.4024999999999999      -3.14700528938771599E-005 -1.20788758144795705E-004
   4.4787499999999998      -2.37593286160973471E-005 -1.28001663910099948E-004
   4.5549999999999997      -1.59900986475368972E-005 -1.34561868002827493E-004
   4.6312499999999996      -8.15234963248927705E-006 -1.40555627597705845E-004
   4.7074999999999996      -2.44953121099193777E-007 -1.46043616689947803E-004
   4.7837500000000004       7.72828227698079963E-006 -1.51070969693214372E-004
   4.8600000000000003       1.57607747268790355E-005 -1.55672855810039815E-004
   4.9362500000000002       2.38444240968417010E-005 -1.59877771175253810E-004
   5.0125000000000002       3.19703698982225261E-005 -1.63709579655768427E-004
   5.0887500000000001       4.01294620546869394E-005 -1.67188827994612461E-004
   5.1650000000000000       4.83125583123451415E-005 -1.70333620710146175E-004
   5.2412500000000000       5.65107132581638683E-005 -1.73160217757944193E-004
   5.3174999999999999       6.47152976492033053E-005 -1.75683452142515450E-004
   5.3937499999999998       7.29180719349187918E-005 -1.77917027478080586E-004
   5.4699999999999998       8.11112291619805732E-005 -1.79873733702304035E-004
   5.5462499999999997       8.92874171704298068E-005 -1.81565605906583628E-004
   5.6224999999999996       9.74397466861993890E-005 -1.83004042968734295E-004
   5.6987500000000004       1.05561789793624843E-004 -1.84199897363234870E-004
   5.7750000000000004       1.13647571878055834E-004 -1.85163544039149575E-004
   5.8512500000000003       1.21691559194811371E-004 -1.85904933922538887E-004
   5.9275000000000002       1.29688643583824399E-004 -1.86433636010020456E-004
   6.0037500000000001       1.37634125410198750E-004 -1.86758870921791448E-004
   6.0800000000000001       1.45523695487090657E-004 -1.86889537989780579E-004
   6.1562500000000000       1.53353416559118505E-004 -1.86834237464133894E-004
   6.2324999999999999       1.61119704698423652E-004 -1.86601288930323837E-004
   6.3087499999999999       1.68819310918007118E-004 -1.86198746835089887E-004
   6.3849999999999998       1.76449303183946445E-004 -1.85634413752103873E-004
   6.4612499999999997       1.84007048962903287E-004 -1.84915851883421268E-004
   6.5375000000000005       1.91490198390242491E-004 -1.84050393168492204E-004
   6.6137499999999996       1.98896668114603085E-004 -1.83045148289103470E-004
   6.6900000000000013       2.06224625849158762E-004 -1.81907014790931316E-004
   6.7662500000000003       2.13472475642199243E-004 -1.80642684492438922E-004
   6.8425000000000002       2.20638843866669790E-004 -1.79258650313549034E-004
   6.9187500000000002       2.27722565921640061E-004 -1.77761212629297844E-004
   6.9949999999999992       2.34722673612775348E-004 -1.76156485215997737E-004
   7.0712500000000000       2.41638383231715072E-004 -1.74450400885379809E-004
   7.1475000000000000       2.48469084255541694E-004 -1.72648716812773463E-004
   7.2237500000000008       2.55214328680940835E-004 -1.70757019631030124E-004
   7.2999999999999998       2.61873820949461492E-004 -1.68780730307883876E-004
   7.3762499999999998       2.68447408438825079E-004 -1.66725108833371379E-004
   7.4524999999999997       2.74935072492524485E-004 -1.64595258736765756E-004
   7.5287499999999987       2.81336919960316020E-004 -1.62396131448557586E-004
   7.6050000000000004       2.87653175222798096E-004 -1.60132530519993310E-004
   7.6812499999999995       2.93884172674030897E-004 -1.57809115710325781E-004
   7.7575000000000003       3.00030349637093324E-004 -1.55430406950121761E-004
   7.8337500000000002       3.06092239688460427E-004 -1.53000788187578171E-004
   7.9100000000000010       3.12070466368216573E-004 -1.50524511123713094E-004
   7.9862500000000001       3.17965737254261027E-004 -1.48005698841432358E-004
   8.0625000000000000       3.23778838379827735E-004 -1.45448349332745762E-004
   8.1387499999999999       3.29510628974759409E-004 -1.42856338927791935E-004
   8.2149999999999999       3.35162036512032886E-004 -1.40233425628799265E-004
   8.2912499999999998       3.40734052041964089E-004 -1.37583252351677871E-004
   8.3674999999999997       3.46227725797371914E-004 -1.34909350077631006E-004
   8.4437499999999996       3.51644163053767072E-004 -1.32215140917009812E-004
   8.5199999999999996       3.56984520229388725E-004 -1.29503941087599365E-004
   8.5962499999999995       3.62250001210726827E-004 -1.26778963809612549E-004
   8.6724999999999994       3.67441853907815477E-004 -1.24043322125768068E-004
   8.7487499999999994       3.72561366920643811E-004 -1.21300031612870396E-004
   8.8249999999999993       3.77609866569455783E-004 -1.18552013077629460E-004
   8.9012499999999992       3.82588713927402768E-004 -1.15802095118323076E-004
   8.9774999999999991       3.87499302107973211E-004 -1.13053016644908545E-004
   9.0537500000000009       3.92343053693611373E-004 -1.10307429322810185E-004
   9.1300000000000008       3.97121418314097725E-004 -1.07567899947677979E-004
   9.2062500000000007       4.01835870366120122E-004 -1.04836912752141851E-004
   9.2825000000000006       4.06487906865552514E-004 -1.02116871645619421E-004
   9.3587500000000006       4.11079045424087735E-004 -9.94101023884829039E-005
   9.4350000000000005       4.15610822342172724E-004 -9.67188547023231220E-005
   9.5112500000000004       4.20084790810723043E-004 -9.40453043185137462E-005
   9.5875000000000004       4.24502519214861422E-004 -9.13915549676386365E-005
   9.6637500000000003       4.28865589533855877E-004 -8.87596403124678513E-005
   9.7400000000000002       4.33175595832344779E-004 -8.61515258269650140E-005
   9.8162500000000001       4.37434142838695299E-004 -8.35691106233254539E-005
   9.8925000000000001       4.41642844606770059E-004 -8.10142292283814823E-005
   9.9687500000000000       4.45803323217659330E-004 -7.84886533030280606E-005
   10.045000000000000       4.49917207755440708E-004 -7.59940933470699872E-005
   10.121200000000000       4.53983479185064329E-004 -7.35338035853712752E-005
   10.197500000000000       4.58011738336121222E-004 -7.11045670652889200E-005
   10.273800000000000       4.61998266237571462E-004 -6.87111738496445733E-005
   10.350000000000000       4.65939565437833178E-004 -6.63581712130016795E-005
   10.426200000000000       4.69842532471800313E-004 -6.40438237320086390E-005
   10.502500000000000       4.73713863709182852E-004 -6.17665468087833159E-005
   10.578799999999999       4.77550065041990653E-004 -5.95307310744376355E-005
   10.654999999999999       4.81347826074549501E-004 -5.73405004398811342E-005
   10.731199999999999       4.85113841976449894E-004 -5.51941222401362402E-005
   10.807499999999999       4.88854639486561841E-004 -5.30900471457010953E-005
   10.883699999999999       4.92562055589229066E-004 -5.10349243125228285E-005
   10.960000000000001       4.96247463483624860E-004 -4.90244510347134877E-005
   11.036300000000001       4.99907620256712375E-004 -4.70624039556634592E-005
   11.112500000000001       5.03539411403873972E-004 -4.51522636925853968E-005
   11.188800000000001       5.07153999867767779E-004 -4.32899811317799107E-005
   11.265000000000001       5.10743533985817070E-004 -4.14813603409778796E-005
   11.341200000000001       5.14314381140499894E-004 -3.97248099327820371E-005
   11.417500000000000       5.17872804962908671E-004 -3.80189737875548926E-005
   11.493800000000000       5.21415718131954193E-004 -3.63670020601567116E-005
   11.570000000000000       5.24940108285609211E-004 -3.47717263800300958E-005
   11.646200000000000       5.28452220090471674E-004 -3.32316821326551645E-005
   11.722500000000000       5.31958226784272912E-004 -3.17456602570743036E-005
   11.798800000000000       5.35455095120329692E-004 -3.03163889081741474E-005
   11.875000000000000       5.38939832264857181E-004 -2.89462660876791735E-005
   11.951200000000000       5.42418589061586750E-004 -2.76339847222629812E-005
   12.027500000000000       5.45897477019938681E-004 -2.63785103054610929E-005
   12.103800000000000       5.49373479487717353E-004 -2.51821473037153617E-005
   12.180000000000000       5.52843586625174888E-004 -2.40468607641576096E-005
   12.256200000000000       5.56313885051765177E-004 -2.29715274826916174E-005
   12.332500000000000       5.59790453735378160E-004 -2.19553108354110965E-005
   12.408799999999999       5.63270256853252906E-004 -2.10000911296257831E-005
   12.484999999999999       5.66750232657278405E-004 -2.01074021365800432E-005
   12.561199999999999       5.70236433342252822E-004 -1.92763268315882788E-005
   12.637499999999999       5.73734934579468508E-004 -1.85062461256804735E-005
   12.713699999999999       5.77238043091289860E-004 -1.77995033999686522E-005
   12.789999999999999       5.80756423679101548E-004 -1.71545446846637008E-005
   12.866299999999999       5.84286947852858535E-004 -1.65726159494356414E-005
   12.942500000000003       5.87826413941775340E-004 -1.60546096257211970E-005
   13.018800000000001       5.91385553518719402E-004 -1.55993973475824536E-005
   13.095000000000001       5.94956466709660394E-004 -1.52083810273777342E-005
   13.171199999999999       5.98545226211769066E-004 -1.48811093141662262E-005
   13.247500000000000       6.02157988662185731E-004 -1.46174444408182570E-005
   13.323800000000002       6.05791460549892332E-004 -1.44180035832382016E-005
   13.400000000000000       6.09442229998839605E-004 -1.42830471876330619E-005
   13.476200000000000       6.13116424111058368E-004 -1.42123772211449035E-005
   13.552499999999998       6.16820283055331798E-004 -1.42061139985643971E-005
   13.628800000000000       6.20550365139457827E-004 -1.42644603151574860E-005
   13.705000000000000       6.24303081292999231E-004 -1.43872620501071925E-005
   13.781200000000000       6.28084641923640111E-004 -1.45745847437356740E-005
   13.857500000000000       6.31901398952324010E-004 -1.48268152429199007E-005
   13.933799999999998       6.35749733467469826E-004 -1.51437469612308656E-005
   14.010000000000002       6.39625851141681009E-004 -1.55248175167710613E-005
   14.086200000000000       6.43536074207896988E-004 -1.59703637837559820E-005
   14.162500000000000       6.47486894060848319E-004 -1.64810452008311052E-005
   14.238799999999999       6.51474486607608351E-004 -1.70562514241728333E-005
   14.315000000000000       6.55494825121681981E-004 -1.76950186695673357E-005
   14.391200000000000       6.59554371352486651E-004 -1.83979606979914012E-005
   14.467499999999999       6.63659783024317515E-004 -1.91660136579231531E-005
   14.543799999999999       6.67807003726260482E-004 -1.99981700173267762E-005
   14.619999999999997       6.71991748092333994E-004 -2.08930723831659026E-005
   14.696200000000001       6.76220644427731284E-004 -2.18516153226719703E-005
   14.772500000000001       6.80500543132145602E-004 -2.28750142890828161E-005
   14.848799999999999       6.84827129580198074E-004 -2.39618720450410805E-005
   14.924999999999999       6.89195834814386107E-004 -2.51104460657500501E-005
   15.001200000000003       6.93613480363422584E-004 -2.63219138023090097E-005
   15.077500000000001       6.98087135158997289E-004 -2.75977707574060566E-005
   15.153800000000000       7.02612201525900379E-004 -2.89362378395603417E-005
   15.230000000000000       7.07183802832285035E-004 -3.03351961374818630E-005
   15.306200000000000       7.11808979568864255E-004 -3.17961062210264596E-005
   15.382500000000002       7.16495044179817943E-004 -3.33207427778290773E-005
   15.458800000000000       7.21237091441270795E-004 -3.49069533506924783E-005
   15.535000000000000       7.26029913652277855E-004 -3.65522521218338050E-005
   15.611199999999998       7.30880795090640945E-004 -3.82583818734361645E-005
   15.687500000000000       7.35797315605291524E-004 -4.00273946135848454E-005
   15.763800000000002       7.40774239555627972E-004 -4.18567739676250635E-005
   15.840000000000000       7.45806005579781870E-004 -4.37436774438723183E-005
   15.916200000000000       7.50900165848791064E-004 -4.56901279063961184E-005
   15.992499999999998       7.56064592111692769E-004 -4.76984515951032955E-005
   16.068800000000000       7.61293695611844402E-004 -4.97657779513817558E-005
   16.145000000000000       7.66581540020241101E-004 -5.18889182173045473E-005
   16.221200000000000       7.71935970109144018E-004 -5.40701717544435896E-005
   16.297499999999999       7.77365170370717122E-004 -5.63121343592223620E-005
   16.373799999999999       7.82863178284073447E-004 -5.86115914202004498E-005
   16.449999999999999       7.88423661595656091E-004 -6.09650187196105207E-005
   16.526199999999999       7.94054779280420559E-004 -6.33749874248795800E-005
   16.602499999999999       7.99765052521041685E-004 -6.58443577030992118E-005
   16.678799999999999       8.05548122678413224E-004 -6.83695816552124615E-005
   16.754999999999999       8.11397242153679430E-004 -7.09468112150892785E-005
   16.831199999999999       8.17320906575075062E-004 -7.35788840286946412E-005
   16.907499999999999       8.23327993873452287E-004 -7.62689184210887824E-005
   16.983799999999999       8.29411730827749180E-004 -7.90130446264935513E-005
   17.059999999999999       8.35564933850680498E-004 -8.18071024077156875E-005
   17.136199999999999       8.41796456802411993E-004 -8.46541893922948222E-005
   17.212499999999999       8.48115556172591035E-004 -8.75576749233311061E-005
   17.288799999999998       8.54515024620425300E-004 -9.05133788077217954E-005
   17.364999999999998       8.60987224260459285E-004 -9.35168406380974256E-005
   17.441199999999998       8.67541387770589720E-004 -9.65714106346039238E-005
   17.517499999999998       8.74187170179092509E-004 -9.96807012324820959E-005
   17.593800000000002       8.80916909978143002E-004 -1.02840233655360967E-004
   17.670000000000002       8.87722497570276291E-004 -1.06045259919794420E-004
   17.746200000000002       8.94613564840034169E-004 -1.09299374970676984E-004
   17.822500000000002       9.01600183772065179E-004 -1.12606425766483917E-004
   17.898800000000001       9.08674221744568719E-004 -1.15961647489677106E-004
   17.975000000000001       9.15827080146309428E-004 -1.19360017435706601E-004
   18.051200000000001       9.23068808524903908E-004 -1.22805366468388703E-004
   18.127500000000001       9.30409915325557959E-004 -1.26301766903265280E-004
   18.203800000000001       9.37841779597961729E-004 -1.29844180492979719E-004
   18.280000000000001       9.45355296760030765E-004 -1.33427322772922819E-004
   18.356200000000001       9.52960953115061034E-004 -1.37055251158419740E-004
   18.432500000000001       9.60669711559121019E-004 -1.40732253459736835E-004
   18.508800000000001       9.68472445241789028E-004 -1.44453030826830842E-004
   18.585000000000001       9.76359527968268816E-004 -1.48212050462197405E-004
   18.661200000000001       9.84341900755951720E-004 -1.52013586443271870E-004
   18.737500000000001       9.92430997771731214E-004 -1.55862131684725996E-004
   18.813800000000001       1.00061717120893492E-003 -1.59752140174072502E-004
   18.890000000000001       1.00889025741329177E-003 -1.63677844360599572E-004
   18.966200000000001       1.01726166945338790E-003 -1.67643724523900762E-004
   19.042500000000000       1.02574332972715570E-003 -1.71654467833114513E-004
   19.118800000000000       1.03432505369694164E-003 -1.75704294548237225E-004
   19.195000000000000       1.04299612552161635E-003 -1.79787216190394002E-004
   19.271200000000000       1.05176844683389759E-003 -1.83907908224955556E-004
   19.347500000000000       1.06065444474282900E-003 -1.88071240805121471E-004
   19.423700000000000       1.06963153414818221E-003 -1.92265685931132806E-004
   19.500000000000000       1.07872397883244800E-003 -1.96501633060866147E-004
   19.576300000000000       1.08792076138769576E-003 -2.00772977752278333E-004
   19.652500000000000       1.09721031099442698E-003 -2.05073426601996221E-004
   19.728800000000000       1.10661769162654711E-003 -2.09413636905652142E-004
   19.805000000000000       1.11611891859768092E-003 -2.13781599772884669E-004
   19.881200000000000       1.12572691906686283E-003 -2.18182346590608785E-004
   19.957500000000000       1.13545517441502827E-003 -2.22621077696385670E-004


==> anc/M2_4_7_v2.dat <==
  2.12500000000000015E-002  1.46472065706540866E-011  1.00523978277687997E-010
  4.49999999999999983E-002  2.30409699643866301E-009 -6.85404624400818754E-010
  6.87500000000000056E-002  5.36265205397185300E-009 -1.60622511844290914E-009
  9.24999999999999989E-002  9.67967194999572196E-009 -2.91938690889366441E-009
  0.11625000000000002       1.52436947747558831E-008 -4.62966487048962423E-009
  0.14000000000000001       2.20430372618301588E-008 -6.74191828647311430E-009
  0.16375000000000001       3.00657897631879963E-008 -9.26109280895984915E-009
  0.18750000000000000       3.92998110809338365E-008 -1.21922224761571763E-008
  0.21124999999999999       4.97327231507669814E-008 -1.55404317884228571E-008
  0.23499999999999999       6.13519055719866505E-008 -1.93109378452364299E-008
  0.25874999999999998       7.41444899786589745E-008 -2.35090525452408974E-008
  0.28249999999999997       8.80973542463377861E-008 -2.81401848516027379E-008
  0.30625000000000002       1.03197116528498430E-007 -3.32098431250323371E-008
  0.33000000000000002       1.19430129116597602E-007 -3.87236375269061390E-008
  0.35375000000000001       1.36782472117416559E-007 -4.46872824950350311E-008
  0.37750000000000000       1.55239946942894864E-007 -5.11065992953335783E-008
  0.40125000000000000       1.74788069594993531E-007 -5.79875186486840110E-008
  0.42499999999999999       1.95412063738449299E-007 -6.53360834357448039E-008
  0.44874999999999998       2.17096853669432132E-007 -7.31584515214805924E-008
  0.47249999999999992       2.39827056835632584E-007 -8.14608985902004390E-008
  0.49625000000000008       2.63586976357572929E-007 -9.02498211469002788E-008
  0.52000000000000002       2.88360593203354138E-007 -9.95317395755351975E-008
  0.54374999999999996       3.14131558140516951E-007 -1.09313301301846359E-007
  0.56750000000000000       3.40883183434187102E-007 -1.19601284057345889E-007
  0.59125000000000005       3.68598434281281473E-007 -1.30402599248213590E-007
  0.61499999999999999       3.97259919973402080E-007 -1.41724295434181191E-007
  0.63875000000000004       4.26849884770923110E-007 -1.53573561919283261E-007
  0.66249999999999998       4.57350198486050884E-007 -1.65957732462088862E-007
  0.68625000000000003       4.88742346756661580E-007 -1.78884289107807990E-007
  0.70999999999999996       5.21007421001273613E-007 -1.92360866148078937E-007
  0.73375000000000001       5.54126108041962505E-007 -2.06395254213433997E-007
  0.75749999999999995       5.88078679381838093E-007 -2.20995404503830216E-007
  0.78125000000000000       6.22844980123078754E-007 -2.36169433162889608E-007
  0.80500000000000016       6.58404417510802955E-007 -2.51925625801768742E-007
  0.82875000000000010       6.94735949087405179E-007 -2.68272442178858495E-007
  0.85250000000000004       7.31818070441175878E-007 -2.85218521041829072E-007
  0.87624999999999997       7.69628802532278031E-007 -3.02772685138848502E-007
  0.90000000000000002       8.08145678578266997E-007 -3.20943946406144021E-007
  0.92374999999999996       8.47345730480499023E-007 -3.39741511339437679E-007
  0.94750000000000001       8.87205474771804465E-007 -3.59174786557168058E-007
  0.97124999999999995       9.27700898064823012E-007 -3.79253384563800169E-007
  0.99500000000000000       9.68807441979315074E-007 -3.99987129721977412E-007
   1.0187500000000000       1.01049998774203787E-006 -4.21386064532897338E-007
   1.0425000000000000       1.05275283915171231E-006 -4.43460455700341172E-007
   1.0662499999999999       1.09553970705705283E-006 -4.66220801307028422E-007
   1.0900000000000001       1.13883369114310721E-006 -4.89677837380925133E-007
   1.1137500000000000       1.18260726206587756E-006 -5.13842545132790118E-007
   1.1375000000000000       1.22683224276654736E-006 -5.38726158407096045E-007
   1.1612499999999999       1.27147978901960212E-006 -5.64340171392388828E-007
   1.1850000000000001       1.31652036926909930E-006 -5.90696346641383402E-007
   1.2087500000000000       1.36192374368410709E-006 -6.17806723400106358E-007
   1.2324999999999999       1.40765894240260833E-006 -6.45683626263184274E-007
   1.2562500000000001       1.45369424292536764E-006 -6.74339674170853293E-007
   1.2800000000000000       1.49999714661916632E-006 -7.03787789764078250E-007
   1.3037500000000000       1.54653435428650830E-006 -7.34041209115182047E-007
   1.3274999999999999       1.59327174075629098E-006 -7.65113491852277681E-007
   1.3512500000000001       1.64017432844761904E-006 -7.97018531696979940E-007
   1.3750000000000000       1.68720625985576254E-006 -8.29770567435902785E-007
   1.3987499999999999       1.73433076890662137E-006 -8.63384194347727790E-007
   1.4225000000000001       1.78151015112258122E-006 -8.97874376108886639E-007
   1.4462500000000000       1.82870573253947189E-006 -9.33256457202316194E-007
   1.4700000000000000       1.87587783731049758E-006 -9.69546175855188913E-007
   1.4937499999999999       1.92298575392924336E-006 -1.00675967753313227E-006
   1.5175000000000001       1.96998769999956171E-006 -1.04491352902015726E-006
   1.5412500000000000       2.01684078547578427E-006 -1.08402473311528304E-006
   1.5649999999999999       2.06350097429176702E-006 -1.12411074397888048E-006
   1.5887500000000001       2.10992304429220907E-006 -1.16518948316374941E-006
   1.6125000000000000       2.15606054537413521E-006 -1.20727935636829283E-006
   1.6362500000000000       2.20186575574044361E-006 -1.25039927095149733E-006
   1.6599999999999999       2.24728963616101520E-006 -1.29456865425204701E-006
   1.6837500000000001       2.29228178213007910E-006 -1.33980747275670500E-006
   1.7075000000000000       2.33679037380102501E-006 -1.38613625216608829E-006
   1.7312500000000000       2.38076212357190316E-006 -1.43357609840923321E-006
   1.7549999999999999       2.42414222118616552E-006 -1.48214871966179466E-006
   1.7787500000000001       2.46687427620417000E-006 -1.53187644942657989E-006
   1.8025000000000000       2.50890025769044049E-006 -1.58278227073907772E-006
   1.8262499999999999       2.55016043095137977E-006 -1.63488984156519597E-006
   1.8499999999999999       2.59059329114593630E-006 -1.68822352146305372E-006
   1.8737499999999998       2.63013549357927601E-006 -1.74280839958592058E-006
   1.8974999999999997       2.66872178047572270E-006 -1.79867032410896715E-006
   1.9212499999999997       2.70628490401207627E-006 -1.85583593316854907E-006
   1.9450000000000001       2.74275554537646233E-006 -1.91433268740934066E-006
   1.9687500000000000       2.77806222960020651E-006 -1.97418890424179537E-006
   1.9924999999999999       2.81213123589073397E-006 -2.03543379392020866E-006
   2.0162499999999999       2.84488650317328761E-006 -2.09809749756005946E-006
   2.0400000000000000       2.87624953052576519E-006 -2.16221112722267823E-006
   2.0637500000000002       2.90613927216691436E-006 -2.22780680820518378E-006
   2.0874999999999999       2.93447202663040637E-006 -2.29491772368478449E-006
   2.1112500000000001       2.96116131972829428E-006 -2.36357816187844897E-006
   2.1349999999999998       2.98611778087462780E-006 -2.43382356589218121E-006
   2.1587499999999999       3.00924901230470003E-006 -2.50569058644840605E-006
   2.1825000000000001       3.03045945068646230E-006 -2.57921713769598837E-006
   2.2062499999999998       3.04965022057817077E-006 -2.65444245632446212E-006
   2.2300000000000000       3.06671897913912021E-006 -2.73140716422335704E-006
   2.2537500000000001       3.08155975144890127E-006 -2.81015333494828189E-006
   2.2774999999999999       3.09406275573387172E-006 -2.89072456427868811E-006
   2.3012500000000000       3.10411421773641962E-006 -2.97316604517759839E-006
   2.3250000000000002       3.11159617339388216E-006 -3.05752464749177896E-006
   2.3487499999999999       3.11638625891665127E-006 -3.14384900276203654E-006
   2.3725000000000001       3.11835748727065638E-006 -3.23218959454771808E-006
   2.3962500000000002       3.11737800997504393E-006 -3.32259885470779729E-006
   2.4199999999999999       3.11331086302115171E-006 -3.41513126612347649E-006
   2.4437500000000001       3.10601369560260953E-006 -3.50984347239444883E-006
   2.4674999999999998       3.09533848021679011E-006 -3.60679439509364587E-006
   2.4912500000000000       3.08113120255280751E-006 -3.70604535922424146E-006
   2.5150000000000001       3.06323152941984551E-006 -3.80766022758811977E-006
   2.5387499999999998       3.04147245278824466E-006 -3.91170554484895059E-006
   2.5625000000000000       3.01567990781220448E-006 -4.01825069215535388E-006
   2.5862500000000002       2.98567236247552257E-006 -4.12736805328232679E-006
   2.6099999999999999       2.95126037624366201E-006 -4.23913319335385417E-006
   2.6337500000000000       2.91224612481591578E-006 -4.35362505132699839E-006
   2.6575000000000002       2.86842288774395120E-006 -4.47092614755120492E-006
   2.6812499999999999       2.81957449531116135E-006 -4.59112280786713919E-006
   2.7050000000000001       2.76547473064646111E-006 -4.71430540588049915E-006
   2.7287499999999998       2.70588668256679758E-006 -4.84056862524079186E-006
   2.7524999999999999       2.64056204409625146E-006 -4.97001174397687186E-006
   2.7762500000000001       2.56924035098584253E-006 -5.10273894319456833E-006
   2.7999999999999998       2.49164815384247345E-006 -5.23885964273171520E-006
   2.8237500000000000       2.40749811665477825E-006 -5.37848886669959024E-006
   2.8475000000000001       2.31648803355845546E-006 -5.52174764222311846E-006
   2.8712499999999999       2.21829975459106950E-006 -5.66876343513544509E-006
   2.8950000000000000       2.11259800992462221E-006 -5.81967062689522945E-006
   2.9187500000000002       1.99902912056415191E-006 -5.97461103750080617E-006
   2.9424999999999999       1.87721958200506091E-006 -6.13373450049237224E-006
   2.9662500000000001       1.74677450471318564E-006 -6.29719949511276380E-006
   2.9900000000000002       1.60727589396263024E-006 -6.46517384452403550E-006
   3.0137499999999999       1.45828074791267357E-006 -6.63783548765159945E-006
   3.0375000000000001       1.29931895005200371E-006 -6.81537333513260846E-006
   3.0612499999999998       1.12989092728891128E-006 -6.99798821629234176E-006
   3.0850000000000000       9.49465043517716076E-007 -7.18589394192037672E-006
   3.1087500000000001       7.57474687509267576E-007 -7.37931848273381824E-006
   3.1324999999999998       5.53315013010680129E-007 -7.57850529313720153E-006
   3.1562500000000000       3.36339277591801516E-007 -7.78371479698997611E-006
   3.1800000000000002       1.05854718309904037E-007 -7.99522606131503496E-006
   3.2037499999999999      -1.38882109609338943E-007 -8.21333868787004094E-006
   3.2275000000000000      -3.98670619213345555E-007 -8.43837495831035496E-006
   3.2512500000000006      -6.74372209177373823E-007 -8.67068227582093334E-006
   3.2749999999999999      -9.66917139731538129E-007 -8.91063595494951340E-006
   3.2987500000000005      -1.27731242208331669E-006 -9.15864242240955463E-006
   3.3224999999999998      -1.60665091047646283E-006 -9.41514290547268331E-006
   3.3462500000000004      -1.95612182929250640E-006 -9.68061770207656517E-006
   3.3700000000000001      -2.32702302271120379E-006 -9.95559114907269660E-006
   3.3937500000000003      -2.72077528547744482E-006 -1.02406374345637393E-005
   3.4175000000000000      -3.13893922341610304E-006 -1.05363874311375500E-005
   3.4412500000000001      -3.58323521711722810E-006 -1.08435367940367154E-005
   3.4649999999999999      -4.05556721283675996E-006 -1.11628556010673659E-005
   3.4887500000000000      -4.55805128442261642E-006 -1.14951999286504961E-005
   3.5124999999999997      -5.09305019071729158E-006 -1.18415258524985985E-005
   3.5362499999999999      -5.66321554800257023E-006 -1.22029065309675846E-005
   3.5599999999999996      -6.27153978036268415E-006 -1.25805532453162872E-005
   3.5837500000000002      -6.92142077370537621E-006 -1.29758415728442343E-005
   3.6074999999999995      -7.61674326804111254E-006 -1.33903443327472980E-005
   3.6312500000000001      -8.36198261854779822E-006 -1.38258735701643571E-005
   3.6549999999999994      -9.16233895617097508E-006 -1.42845348232752654E-005
   3.6787500000000000      -1.00239134329384933E-005 -1.47687983921989562E-005
   3.7025000000000001      -1.09539439371208639E-005 -1.52815946056328193E-005
   3.7262499999999998      -1.19611269333930833E-005 -1.58264438728471123E-005
   3.7500000000000000      -1.30560673770742974E-005 -1.64076383838947991E-005
   3.7525000000000004      -1.31769384494324578E-005 -1.64711370658508758E-005
   3.7549999999999999      -1.32989418479948543E-005 -1.65351031850699178E-005
   3.7574999999999998      -1.34220952854988647E-005 -1.65995439074897275E-005
   3.7599999999999998      -1.35464169269421423E-005 -1.66644665817636579E-005
   3.7624999999999997      -1.36719254059849334E-005 -1.67298787458770340E-005
   3.7650000000000001      -1.37986398421265770E-005 -1.67957881340756626E-005
   3.7675000000000005      -1.39265798588417121E-005 -1.68622026842928744E-005
   3.7700000000000000      -1.40557656018932735E-005 -1.69291305450885907E-005
   3.7725000000000000      -1.41862177599468299E-005 -1.69965800846333107E-005
   3.7749999999999999      -1.43179575847831508E-005 -1.70645598984130345E-005
   3.7774999999999999      -1.44510069128050378E-005 -1.71330788176771571E-005
   3.7799999999999994      -1.45853881896687693E-005 -1.72021459207295458E-005
   3.7825000000000006      -1.47211244917340874E-005 -1.72717705395208655E-005
   3.7850000000000001      -1.48582395531317790E-005 -1.73419622719454101E-005
   3.7875000000000001      -1.49967577919537854E-005 -1.74127309920515122E-005
   3.7900000000000000      -1.51367043382920990E-005 -1.74840868613455061E-005
   3.7925000000000000      -1.52781050637792082E-005 -1.75560403407001874E-005
   3.7949999999999995      -1.54209866127255095E-005 -1.76286022029064492E-005
   3.7974999999999999      -1.55653764349638929E-005 -1.77017835459127453E-005
   3.8000000000000003      -1.57113028205166438E-005 -1.77755958067975365E-005
   3.8025000000000002      -1.58587949362089808E-005 -1.78500507765262469E-005
   3.8050000000000002      -1.60078828643660607E-005 -1.79251606155465606E-005
   3.8075000000000001      -1.61585976437399339E-005 -1.80009378702816980E-005
   3.8099999999999996      -1.63109713128248740E-005 -1.80773954905852204E-005
   3.8125000000000000      -1.64650369557365250E-005 -1.81545468482275547E-005
   3.8150000000000004      -1.66208287508389815E-005 -1.82324057564892304E-005
   3.8174999999999999      -1.67783820223285568E-005 -1.83109864909435350E-005
   3.8199999999999998      -1.69377332958230575E-005 -1.83903038124184078E-005
   3.8224999999999998      -1.70989203532255102E-005 -1.84703729868285272E-005
   3.8249999999999997      -1.72619822995658624E-005 -1.85512098155124940E-005
   3.8275000000000001      -1.74269596255259936E-005 -1.86328306581390207E-005
   3.8300000000000005      -1.75938942784023025E-005 -1.87152524618600785E-005
   3.8325000000000000      -1.77628297368805965E-005 -1.87984927914264416E-005
   3.8350000000000000      -1.79338110908311286E-005 -1.88825698613236531E-005
   3.8374999999999999      -1.81068851265447437E-005 -1.89675025700967954E-005
   3.8399999999999999      -1.82821004178705643E-005 -1.90533105370497070E-005
   3.8424999999999994      -1.84595074237621310E-005 -1.91400141415223678E-005
   3.8450000000000006      -1.86391585927943017E-005 -1.92276345649724243E-005
   3.8475000000000001      -1.88211084752680220E-005 -1.93161938361088690E-005
   3.8500000000000001      -1.90054138435909322E-005 -1.94057148793546923E-005
   3.8525000000000000      -1.91921338216911774E-005 -1.94962215669426235E-005
   3.8550000000000000      -1.93813300243096209E-005 -1.95877387749842937E-005
   3.8574999999999995      -1.95730667071097495E-005 -1.96802924438892390E-005
   3.8599999999999999      -1.97674109286500814E-005 -1.97739096435549879E-005
   3.8625000000000003      -1.99644327253872548E-005 -1.98686186437968926E-005
   3.8650000000000002      -2.01642053010165524E-005 -1.99644489905430725E-005
   3.8675000000000002      -2.03668052316140578E-005 -2.00614315883827587E-005
   3.8700000000000001      -2.05723126882235352E-005 -2.01595987901287458E-005
   3.8724999999999996      -2.07808116787395177E-005 -2.02589844941373847E-005
   3.8750000000000000      -2.09923903111739501E-005 -2.03596242502252315E-005
   3.8775000000000004      -2.12071410806652323E-005 -2.04615553751294837E-005
   3.8799999999999999      -2.14251611829032728E-005 -2.05648170785876693E-005
   3.8824999999999998      -2.16465528605636471E-005 -2.06694506046493761E-005
   3.8849999999999998      -2.18714237650010402E-005 -2.07754993693427113E-005
   3.8874999999999997      -2.20998873898832951E-005 -2.08830091467208019E-005
   3.8900000000000001      -2.23320635113577726E-005 -2.09920282381549055E-005
   3.8925000000000005      -2.25680786921181816E-005 -2.11026076769519495E-005
   3.8950000000000000      -2.28080668343854372E-005 -2.12148014505971046E-005
   3.8975000000000000      -2.30521697942056855E-005 -2.13286667486011745E-005
   3.8999999999999999      -2.33005380572212723E-005 -2.14442642318765082E-005
   3.9024999999999999      -2.35533315011503925E-005 -2.15616583421542045E-005
   3.9049999999999994      -2.38107202364753260E-005 -2.16809176378256053E-005
   3.9075000000000006      -2.40728855553269028E-005 -2.18021151772534487E-005
   3.9100000000000001      -2.43400209877642786E-005 -2.19253289410721357E-005
   3.9125000000000001      -2.46123334986156430E-005 -2.20506423146893961E-005
   3.9150000000000000      -2.48900448357988518E-005 -2.21781446301562232E-005
   3.9175000000000000      -2.51733930547924398E-005 -2.23079317771862328E-005
   3.9199999999999995      -2.54626342606510983E-005 -2.24401069054701859E-005
   3.9224999999999999      -2.57580445878778266E-005 -2.25747812185850555E-005
   3.9250000000000003      -2.60599224740169247E-005 -2.27120748878026838E-005
   3.9275000000000002      -2.63685912757514902E-005 -2.28521181030320749E-005
   3.9300000000000002      -2.66844022939318917E-005 -2.29950522879472087E-005
   3.9325000000000001      -2.70077382885555627E-005 -2.31410315118177905E-005
   3.9349999999999996      -2.73390175844007497E-005 -2.32902241384584671E-005
   3.9375000000000000      -2.76786988934534099E-005 -2.34428147629183034E-005
   3.9400000000000004      -2.80272870134047195E-005 -2.35990064998247353E-005
   3.9424999999999999      -2.83853396051132402E-005 -2.37590237048002626E-005
   3.9449999999999998      -2.87534753099413596E-005 -2.39231152336389807E-005
   3.9474999999999998      -2.91323835459172027E-005 -2.40915583752412097E-005
   3.9499999999999997      -2.95228364008706783E-005 -2.42646636146701194E-005
   3.9525000000000001      -2.99257033749209046E-005 -2.44427805958069471E-005
   3.9550000000000005      -3.03419694059046262E-005 -2.46263053033830294E-005
   3.9575000000000000      -3.07727576005041031E-005 -2.48156891782410044E-005
   3.9600000000000000      -3.12193582684498671E-005 -2.50114508362853011E-005
   3.9624999999999999      -3.16832659121921625E-005 -2.52141908543870559E-005
   3.9649999999999999      -3.21662277593656650E-005 -2.54246112682721672E-005
   3.9674999999999994      -3.26703081125339715E-005 -2.56435413833288513E-005
   3.9700000000000006      -3.31979754979991041E-005 -2.58719727397236060E-005
   3.9725000000000001      -3.37522232897481057E-005 -2.61111075015270973E-005
   3.9750000000000001      -3.43367410290103413E-005 -2.63624271772014143E-005
   3.9775000000000000      -3.49561652117099425E-005 -2.66277932075396877E-005
   3.9800000000000000      -3.56164598876834964E-005 -2.69095996084173163E-005
   3.9824999999999995      -3.63255200919264100E-005 -2.72110149603098744E-005
   3.9849999999999999      -3.70941820048736434E-005 -2.75363874712558881E-005
   3.9875000000000003      -3.79380356111313889E-005 -2.78919717731971164E-005
   3.9900000000000002      -3.88809917425021474E-005 -2.82873590089345754E-005
   3.9925000000000002      -3.99632729604787202E-005 -2.87386802582439726E-005
   3.9950000000000001      -4.12632503486675992E-005 -2.92773597220889533E-005
   3.9974999999999996      -4.29830997941033516E-005 -2.99844462750993534E-005
   4.0000000000000000      -4.72487809470403241E-005 -3.17119277445990076E-005
   4.0025000000000004      -4.54337169573285383E-005 -3.60461934654414076E-005
   4.0049999999999999      -4.46361965183757954E-005 -3.78393445528253051E-005
   4.0075000000000003      -4.40051962747247747E-005 -3.92155472449143042E-005
   4.0099999999999998      -4.34599887198774737E-005 -4.03763195871377945E-005
   4.0125000000000002      -4.29693437960531306E-005 -4.13996571565895021E-005
   4.0149999999999997      -4.25172612471247697E-005 -4.23255285389348261E-005
   4.0175000000000001      -4.20942458411533162E-005 -4.31776585845916708E-005
   4.0199999999999996      -4.16941176186013320E-005 -4.39714929869563346E-005
   4.0225000000000000      -4.13125885414869420E-005 -4.47177518945035806E-005
   4.0250000000000004      -4.09465399369538413E-005 -4.54242343011052483E-005
   4.0274999999999999      -4.05936200977697928E-005 -4.60968230751273621E-005
   4.0300000000000002      -4.02520040567474105E-005 -4.67400849048972910E-005
   4.0324999999999998      -3.99202422011529567E-005 -4.73576484606730037E-005
   4.0350000000000001      -3.95971605825772585E-005 -4.79524534208113385E-005
   4.0374999999999996      -3.92817928708985261E-005 -4.85269204864071513E-005
   4.0400000000000000      -3.89733324736859057E-005 -4.90830710039065279E-005
   4.0425000000000004      -3.86710979746340849E-005 -4.96226133369937356E-005
   4.0449999999999999      -3.83745076183944915E-005 -5.01470066197487888E-005
   4.0475000000000003      -3.80830601137786004E-005 -5.06575087415312423E-005
   4.0499999999999998      -3.77963199383903579E-005 -5.11552130762907295E-005
   4.0525000000000002      -3.75139059209944484E-005 -5.16410770261956184E-005
   4.0549999999999997      -3.72354822466387726E-005 -5.21159444987145820E-005
   4.0579999999999998      -3.69062243757174437E-005 -5.26723179253307556E-005
   4.0599999999999996      -3.66894478508126895E-005 -5.30356022386799963E-005
   4.0625000000000000      -3.64213344255761759E-005 -5.34816575525439071E-005
   4.0650000000000004      -3.61561973753954168E-005 -5.39192678924737512E-005
   4.0674999999999999      -3.58938437154118770E-005 -5.43489196526828936E-005
   4.0700000000000003      -3.56340984506982076E-005 -5.47710541747701128E-005
   4.0724999999999998      -3.53768023355233117E-005 -5.51860733532900591E-005
   4.0750000000000002      -3.51218099784721837E-005 -5.55943443765759179E-005
   4.0774999999999997      -3.48689882303815994E-005 -5.59962037603760346E-005
   4.0800000000000001      -3.46182148051930280E-005 -5.63919607990345806E-005
   4.0824999999999996      -3.43693770939044717E-005 -5.67819005337571943E-005
   4.0850000000000000      -3.41223711395962384E-005 -5.71662863180150271E-005
   4.0875000000000004      -3.38771007476049008E-005 -5.75453620449120474E-005
   4.0899999999999999      -3.36334767096413742E-005 -5.79193540892683760E-005
   4.0925000000000002      -3.33914161248797858E-005 -5.82884730084125098E-005
   4.0949999999999998      -3.31508418027853758E-005 -5.86529150358751621E-005
   4.0975000000000001      -3.29116817370440996E-005 -5.90128633997993250E-005
   4.0999999999999996      -3.26738686397619367E-005 -5.93684894892329310E-005
   4.1025000000000000      -3.24373395280044678E-005 -5.97199538897054665E-005
   4.1050000000000004      -3.22020353556284059E-005 -6.00674073054601785E-005
   4.1074999999999999      -3.19679006844901395E-005 -6.04109913831342627E-005
   4.1100000000000003      -3.17348833899885448E-005 -6.07508394494021269E-005
   4.1124999999999998      -3.15029343967936540E-005 -6.10870771735489570E-005
   4.1150000000000002      -3.12720074407601541E-005 -6.14198231635153539E-005
   4.1174999999999997      -3.10420588543226184E-005 -6.17491895041343165E-005
   4.1200000000000001      -3.08130473723213752E-005 -6.20752822437234603E-005
   4.1224999999999996      -3.05849339560459549E-005 -6.23982018351616969E-005
   4.1250000000000000      -3.03576816334331969E-005 -6.27180435365104884E-005
   4.1275000000000004      -3.01312553536485113E-005 -6.30348977756161168E-005
   4.1299999999999999      -2.99056218545007738E-005 -6.33488504825704545E-005
   4.1325000000000003      -2.96807495413342903E-005 -6.36599833934215663E-005
   4.1349999999999998      -2.94566083762120861E-005 -6.39683743281109154E-005
   4.1375000000000002      -2.92331697763385730E-005 -6.42740974452581766E-005
   4.1399999999999997      -2.90104065208036513E-005 -6.45772234761040248E-005
   4.1425000000000001      -2.87882926648282405E-005 -6.48778199396548644E-005
   4.1449999999999996      -2.85668034612972302E-005 -6.51759513419971080E-005
   4.1475000000000000      -2.83459152858790578E-005 -6.54716793544314173E-005
   4.1500000000000004      -2.81256055728358470E-005 -6.57650629892923486E-005
   4.1524999999999999      -2.79058527507381645E-005 -6.60561587514365764E-005
   4.1550000000000002      -2.76866361853677991E-005 -6.63450207840469579E-005
   4.1574999999999998      -2.74679361262913489E-005 -6.66317010027574620E-005
   4.1600000000000001      -2.72497336572600075E-005 -6.69162492201883988E-005
   4.1624999999999996      -2.70320106501063611E-005 -6.71987132617124722E-005
   4.1650000000000000      -2.68147497218409050E-005 -6.74791390731971678E-005
   4.1675000000000004      -2.65979341946848287E-005 -6.77575708213883754E-005
   4.1699999999999999      -2.63815480587934880E-005 -6.80340509875409236E-005
   4.1725000000000003      -2.61655759374567813E-005 -6.83086204548413782E-005
   4.1749999999999998      -2.59500030545768693E-005 -6.85813185901179231E-005
   4.1775000000000002      -2.57348152042431850E-005 -6.88521833202868723E-005
   4.1799999999999997      -2.55199987222460926E-005 -6.91212512039413062E-005
   4.1825000000000001      -2.53055404593750473E-005 -6.93885574984564913E-005
   4.1849999999999996      -2.50914277563726889E-005 -6.96541362229458272E-005
   4.1875000000000000      -2.48776484204166228E-005 -6.99180202173802504E-005
   4.1900000000000004      -2.46641907030203643E-005 -7.01802411981477132E-005
   4.1924999999999999      -2.44510432792487221E-005 -7.04408298103150762E-005
   4.1950000000000003      -2.42381952281529465E-005 -7.06998156768247983E-005
   4.1974999999999998      -2.40256359928730353E-005 -7.09572273814380920E-005
   4.2000000000000002      -2.38133554493154895E-005 -7.12130927657915870E-005
   4.2024999999999997      -2.36013437604196049E-005 -7.14674385909993870E-005
   4.2050000000000001      -2.33895914470857439E-005 -7.17202908294039057E-005
   4.2074999999999996      -2.31780893519103149E-005 -7.19716746382277346E-005
   4.2100000000000000      -2.29668286253605201E-005 -7.22216143943604186E-005
   4.2125000000000004      -2.27558007126969539E-005 -7.24701337272725304E-005
   4.2149999999999999      -2.25449973415910508E-005 -7.27172555501803299E-005
   4.2175000000000002      -2.23344105103958551E-005 -7.29630020895725870E-005
   4.2199999999999998      -2.21240324770274221E-005 -7.32073949132025411E-005
   4.2225000000000001      -2.19138557484180890E-005 -7.34504549566417601E-005
   4.2249999999999996      -2.17038730705078731E-005 -7.36922025484851984E-005
   4.2275000000000000      -2.14940774187386676E-005 -7.39326574342893776E-005
   4.2300000000000004      -2.12844619890233596E-005 -7.41718387993198837E-005
   4.2324999999999999      -2.10750201891590204E-005 -7.44097652901817695E-005
   4.2350000000000003      -2.08657456306595622E-005 -7.46464550353960444E-005
   4.2374999999999998      -2.06566321209818571E-005 -7.48819256649863431E-005
   4.2400000000000002      -2.04476736561234610E-005 -7.51161943291325557E-005
   4.2424999999999997      -2.02388644135705740E-005 -7.53492777159443572E-005
   4.2450000000000001      -2.00301987455751998E-005 -7.55811920684054580E-005
   4.2474999999999996      -1.98216711727445304E-005 -7.58119532005345183E-005
   4.2500000000000000      -1.96132763779231923E-005 -7.60415765128078425E-005
   4.3262499999999999      -1.32989804957701826E-005 -8.25642564399038079E-005
   4.4024999999999999      -7.01087962052866487E-006 -8.83299116803817690E-005
   4.4787499999999998      -7.03353642772976841E-007 -9.35045738939499857E-005
   4.5549999999999997       5.64410711646987106E-006 -9.81878365115846242E-005
   4.6312499999999996       1.20396039188409961E-005 -1.02445193768139418E-004
   4.7074999999999996       1.84845899756701595E-005 -1.06322802815113761E-004
   4.7837500000000004       2.49767947891593344E-005 -1.09855043580592515E-004
   4.8600000000000003       3.15118310363206544E-005 -1.13068723888926648E-004
   4.9362500000000002       3.80841295740974809E-005 -1.15985568824276698E-004
   5.0125000000000002       4.46875066092047220E-005 -1.18623767774016231E-004
   5.0887500000000001       5.13155179985815682E-005 -1.20998974030105130E-004
   5.1650000000000000       5.79616847937179024E-005 -1.23124971592416800E-004
   5.2412500000000000       6.46196380863610646E-005 -1.25014131961786285E-004
   5.3174999999999999       7.12832118095559260E-005 -1.26677734215927971E-004
   5.3937499999999998       7.79465011968705343E-005 -1.28126193701770172E-004
   5.4699999999999998       8.46038981751279034E-005 -1.29369228258081816E-004
   5.5462499999999997       9.12501110598387975E-005 -1.30415980899722305E-004
   5.6224999999999996       9.78801734759362981E-005 -1.31275111643050957E-004
   5.6987500000000004       1.04489445792541968E-004 -1.31954867057987438E-004
   5.7750000000000004       1.11073611721057040E-004 -1.32463133997556603E-004
   5.8512500000000003       1.17628670904773339E-004 -1.32807480731799072E-004
   5.9275000000000002       1.24150929676985605E-004 -1.32995189871158248E-004
   6.0037500000000001       1.30636990050004789E-004 -1.33033284289854582E-004
   6.0800000000000001       1.37083737828838013E-004 -1.32928548068319202E-004
   6.1562500000000000       1.43488330214897817E-004 -1.32687543573362928E-004
   6.2324999999999999       1.49848183211232460E-004 -1.32316625574451912E-004
   6.3087499999999999       1.56160959046741649E-004 -1.31821953064163922E-004
   6.3849999999999998       1.62424553776039634E-004 -1.31209499290483792E-004
   6.4612499999999997       1.68637085165003161E-004 -1.30485060387411687E-004
   6.5375000000000005       1.74796880937751740E-004 -1.29654262899913579E-004
   6.6137499999999996       1.80902467435376061E-004 -1.28722570431101990E-004
   6.6900000000000013       1.86952558717826313E-004 -1.27695289587874151E-004
   6.7662500000000003       1.92946046126339204E-004 -1.26577575361833892E-004
   6.8425000000000002       1.98881988313392343E-004 -1.25374436052125759E-004
   6.9187500000000002       2.04759601739509670E-004 -1.24090737813557387E-004
   6.9949999999999992       2.10578251631465151E-004 -1.22731208895870221E-004
   7.0712500000000000       2.16337443386848896E-004 -1.21300443622810993E-004
   7.1475000000000000       2.22036814423715614E-004 -1.19802906158555895E-004
   7.2237500000000008       2.27676126443262876E-004 -1.18242934083553897E-004
   7.2999999999999998       2.33255258109440127E-004 -1.16624741816631695E-004
   7.3762499999999998       2.38774198102177567E-004 -1.14952423889382626E-004
   7.4524999999999997       2.44233038557692742E-004 -1.13229958105224467E-004
   7.5287499999999987       2.49631968854663485E-004 -1.11461208583354103E-004
   7.6050000000000004       2.54971269739228019E-004 -1.09649928703373163E-004
   7.6812499999999995       2.60251307772733323E-004 -1.07799763959044831E-004
   7.7575000000000003       2.65472530078094532E-004 -1.05914254724633723E-004
   7.8337500000000002       2.70635459379375387E-004 -1.03996838944031634E-004
   7.9100000000000010       2.75740689311486538E-004 -1.02050854743844998E-004
   7.9862500000000001       2.80788879988565384E-004 -1.00079542975733753E-004
   8.0625000000000000       2.85780753816638360E-004 -9.80860496910131949E-005
   8.1387499999999999       2.90717091537373291E-004 -9.60734285502490661E-005
   8.2149999999999999       2.95598728490376094E-004 -9.40446431701128541E-005
   8.2912499999999998       3.00426551082058255E-004 -9.20025694094077855E-005
   8.3674999999999997       3.05201493449639935E-004 -8.99499975959195839E-005
   8.4437499999999996       3.09924534309341504E-004 -8.78896346955834826E-005
   8.5199999999999996       3.14596693978315455E-004 -8.58241064254216271E-005
   8.5962499999999995       3.19219031448258258E-004 -8.37559592822933709E-005
   8.6724999999999994       3.23792642171489425E-004 -8.16876626659711336E-005
   8.7487499999999994       3.28318654882441756E-004 -7.96216106545585378E-005
   8.8249999999999993       3.32798229661837651E-004 -7.75601240265342239E-005
   8.9012499999999992       3.37232555581550898E-004 -7.55054520851631585E-005
   8.9774999999999991       3.41622848577833520E-004 -7.34597744641044085E-005
   9.0537500000000009       3.45970349462888067E-004 -7.14252028908838639E-005
   9.1300000000000008       3.50276322019935950E-004 -6.94037828980260978E-005
   9.2062500000000007       3.54542051178706951E-004 -6.73974954846408709E-005
   9.2825000000000006       3.58768841392167234E-004 -6.54082587534833153E-005
   9.3587500000000006       3.62958014992177506E-004 -6.34379294808925717E-005
   9.4350000000000005       3.67110910689261171E-004 -6.14883046554904017E-005
   9.5112500000000004       3.71228882142991769E-004 -5.95611229730441295E-005
   9.5875000000000004       3.75313296609385114E-004 -5.76580662913934858E-005
   9.6637500000000003       3.79365533661167337E-004 -5.57807610470867509E-005
   9.7400000000000002       3.83386983977365454E-004 -5.39307796352034424E-005
   9.8162500000000001       3.87379048199127610E-004 -5.21096417535124855E-005
   9.8925000000000001       3.91343135848911978E-004 -5.03188157116969548E-005
   9.9687500000000000       3.95280664310204038E-004 -4.85597197059926380E-005
   10.045000000000000       3.99193057864722723E-004 -4.68337230593534771E-005
   10.121200000000000       4.03079204277612276E-004 -4.51432450980402704E-005
   10.197500000000000       4.06948166470640354E-004 -4.34862679694119223E-005
   10.273800000000000       4.10796271829506172E-004 -4.18662652560575181E-005
   10.350000000000000       4.14619960595852505E-004 -4.02864725352645661E-005
   10.426200000000000       4.18425732759855661E-004 -3.87458822602161060E-005
   10.502500000000000       4.22219996316439171E-004 -3.72436505872474752E-005
   10.578799999999999       4.25999198044680683E-004 -3.57828865374631142E-005
   10.654999999999999       4.29759864385857965E-004 -3.43664417006032198E-005
   10.731199999999999       4.33508406011562191E-004 -3.29933521512978893E-005
   10.807499999999999       4.37251169671404305E-004 -3.16628434078754296E-005
   10.883699999999999       4.40979793325278280E-004 -3.03793066613204370E-005
   10.960000000000001       4.44705513280287405E-004 -2.91402418294714621E-005
   11.036300000000001       4.48424880349959708E-004 -2.79481973755719487E-005
   11.112500000000001       4.52134476506159812E-004 -2.68054406809741457E-005
   11.188800000000001       4.55845481722762669E-004 -2.57097370013030451E-005
   11.265000000000001       4.59549606652066053E-004 -2.46646886807646505E-005
   11.341200000000001       4.63253150167174436E-004 -2.36695249453205633E-005
   11.417500000000000       4.66962404419035118E-004 -2.27237054223473422E-005
   11.493800000000000       4.70673940321366302E-004 -2.18292065806321109E-005
   11.570000000000000       4.74384312562204638E-004 -2.09877058674422088E-005
   11.646200000000000       4.78099800591823471E-004 -2.01985729139498750E-005
   11.722500000000000       4.81826705911828480E-004 -1.94614236343149265E-005
   11.798800000000000       4.85561568782185652E-004 -1.87778493239919242E-005
   11.875000000000000       4.89300882470769874E-004 -1.81491331377909516E-005
   11.951200000000000       4.93050932662946742E-004 -1.75748090672141662E-005
   12.027500000000000       4.96818055707935117E-004 -1.70546705653949014E-005
   12.103800000000000       5.00598727738378883E-004 -1.65899222955710546E-005
   12.180000000000000       5.04389347796514839E-004 -1.61814536693728609E-005
   12.256200000000000       5.08196234037538411E-004 -1.58289834227742192E-005
   12.332500000000000       5.12025783607056241E-004 -1.55325004664816820E-005
   12.408799999999999       5.15874376287333474E-004 -1.52928225735595516E-005
   12.484999999999999       5.19738285348550944E-004 -1.51104470231148367E-005
   12.561199999999999       5.23623887871486914E-004 -1.49852945220934927E-005
   12.637499999999999       5.27537667887614152E-004 -1.49175644617893261E-005
   12.713699999999999       5.31470699745867511E-004 -1.49076637138994291E-005
   12.789999999999999       5.35434634806379226E-004 -1.49557751808960188E-005
   12.866299999999999       5.39425650539163614E-004 -1.50621385190000820E-005
   12.942500000000003       5.43439775163006970E-004 -1.52266681770233149E-005
   13.018800000000001       5.47488850864386706E-004 -1.54499450025919808E-005
   13.095000000000001       5.51563560741331980E-004 -1.57315134140964057E-005
   13.171199999999999       5.55670479557493946E-004 -1.60717385727138374E-005
   13.247500000000000       5.59816343575246685E-004 -1.64712753611175699E-005
   13.323800000000002       5.63997062011641916E-004 -1.69297909544861420E-005
   13.400000000000000       5.68208353671397024E-004 -1.74466259467617882E-005
   13.476200000000000       5.72456931668550951E-004 -1.80223829196877772E-005
   13.552499999999998       5.76749697065441491E-004 -1.86579571143580662E-005
   13.628800000000000       5.81082345179739519E-004 -1.93526389184547643E-005
   13.705000000000000       5.85450354413472366E-004 -2.01053929398276365E-005
   13.781200000000000       5.89860602270234329E-004 -2.09170665358351265E-005
   13.857500000000000       5.94320180131508629E-004 -2.17888010929142660E-005
   13.933799999999998       5.98824542678169950E-004 -2.27195151622800059E-005
   14.010000000000002       6.03368901946233806E-004 -2.37078034630071809E-005
   14.086200000000000       6.07960325591940399E-004 -2.47547633264923302E-005
   14.162500000000000       6.12606120423911968E-004 -2.58617860072368753E-005
   14.238799999999999       6.17301474634399929E-004 -2.70274237753096576E-005
   14.315000000000000       6.22041308477159767E-004 -2.82499081277265415E-005
   14.391200000000000       6.26832904893279467E-004 -2.95305897415965676E-005
   14.467499999999999       6.31683810525185559E-004 -3.08711118714698410E-005
   14.543799999999999       6.36588921690792913E-004 -3.22696670115783815E-005
   14.619999999999997       6.41542842610304167E-004 -3.37241310662794838E-005
   14.696200000000001       6.46553095997624036E-004 -3.52361100672890498E-005
   14.772500000000001       6.51627492390525706E-004 -3.68075001076769589E-005
   14.848799999999999       6.56760612131221627E-004 -3.84361412704285312E-005
   14.924999999999999       6.61946719884077433E-004 -4.01195621169054653E-005
   15.001200000000003       6.67193602543239973E-004 -4.18596244253348370E-005
   15.077500000000001       6.72509358239203989E-004 -4.36584763329163624E-005
   15.153800000000000       6.77888228014498313E-004 -4.55136132454266645E-005
   15.230000000000000       6.83324114271107136E-004 -4.74222249475288803E-005
   15.306200000000000       6.88825091651588776E-004 -4.93864277801724143E-005
   15.382500000000002       6.94399568726939299E-004 -5.14086197635218951E-005
   15.458800000000000       7.00041424378199345E-004 -5.34859600380539375E-005
   15.535000000000000       7.05744176545896836E-004 -5.56153089246620984E-005
   15.611199999999998       7.11516210476404679E-004 -5.77990351675392502E-005
   15.687500000000000       7.17366267452293591E-004 -6.00397836431962990E-005
   15.763800000000002       7.23287842242448828E-004 -6.23343865016537510E-005
   15.840000000000000       7.29274047032286077E-004 -6.46793846119266935E-005
   15.916200000000000       7.35333600262245740E-004 -6.70773958655629946E-005
   15.992499999999998       7.41475597891193706E-004 -6.95313078079257769E-005
   16.068800000000000       7.47693129445150249E-004 -7.20376352089200923E-005
   16.145000000000000       7.53978881805207396E-004 -7.45926098094552040E-005
   16.221200000000000       7.60341926958168091E-004 -7.71990939105764493E-005
   16.297499999999999       7.66791737491052667E-004 -7.98602124021772244E-005
   16.373799999999999       7.73320977104752119E-004 -8.25721726836599145E-005
   16.449999999999999       7.79921885773645989E-004 -8.53309079182367110E-005
   16.526199999999999       7.86603913137304245E-004 -8.81395196797255670E-005
   16.602499999999999       7.93376927395459731E-004 -9.10013639641407050E-005
   16.678799999999999       8.00233146439689822E-004 -9.39123515372544297E-005
   16.754999999999999       8.07164344801629820E-004 -9.68681284307238414E-005
   16.831199999999999       8.14180368917997565E-004 -9.98720291830284662E-005
   16.907499999999999       8.21291503447396762E-004 -1.02927634102768298E-004
   16.983799999999999       8.28489501348385620E-004 -1.06030568468024836E-004
   17.059999999999999       8.35765653210019635E-004 -1.09176202824360903E-004
   17.136199999999999       8.43130222418056398E-004 -1.12368097510982557E-004
   17.212499999999999       8.50593929553511928E-004 -1.15610049316885888E-004
   17.288799999999998       8.58148044058756627E-004 -1.18897409444308262E-004
   17.364999999999998       8.65783354547833327E-004 -1.22225284896125899E-004
   17.441199999999998       8.73510560708476479E-004 -1.25597453886377454E-004
   17.517499999999998       8.81340837813346682E-004 -1.29017921221130779E-004
   17.593800000000002       8.89264953689223366E-004 -1.32481775960357811E-004
   17.670000000000002       8.97273177573103872E-004 -1.35983874024970646E-004
   17.746200000000002       9.05376664261248383E-004 -1.39528203005954342E-004
   17.822500000000002       9.13587062002522575E-004 -1.43118966686431770E-004
   17.898800000000001       9.21894619707991554E-004 -1.46751004320091436E-004
   17.975000000000001       9.30289070375721794E-004 -1.50418933478516689E-004
   18.051200000000001       9.38782042278589143E-004 -1.54126941908229833E-004
   18.127500000000001       9.47385674369012913E-004 -1.57879422617136962E-004
   18.203800000000001       9.56089679802071867E-004 -1.61670977633329802E-004
   18.280000000000001       9.64883239109538306E-004 -1.65495999197466778E-004
   18.356200000000001       9.73778471667675308E-004 -1.69358865377218872E-004
   18.432500000000001       9.82788024218453479E-004 -1.73264148134001986E-004
   18.508800000000001       9.91901057863338147E-004 -1.77206225259456091E-004
   18.585000000000001       1.00110618499281759E-003 -1.81179277069692582E-004
   18.661200000000001       1.01041603312022779E-003 -1.85187861621213140E-004
   18.737500000000001       1.01984377343628798E-003 -1.89236719080423179E-004
   18.813800000000001       1.02937799932042648E-003 -1.93320016288676326E-004
   18.890000000000001       1.03900673979256714E-003 -1.97431735244933405E-004
   18.966200000000001       1.04874314731154836E-003 -2.01576603125348569E-004
   19.042500000000000       1.05860093346335895E-003 -2.05759516961337365E-004
   19.118800000000000       1.06856810870974844E-003 -2.09974446157618912E-004
   19.195000000000000       1.07863210405860456E-003 -2.14215188273887198E-004
   19.271200000000000       1.08880661278993869E-003 -2.18486628230490140E-004
   19.347500000000000       1.09910590238624663E-003 -2.22793808226965626E-004
   19.423700000000000       1.10950366651045378E-003 -2.27124811302417489E-004
   19.500000000000000       1.12002788154320324E-003 -2.31490373197316903E-004
   19.576300000000000       1.13066565620136244E-003 -2.35884193257006379E-004
   19.652500000000000       1.14140349811036224E-003 -2.40299819078904146E-004
   19.728800000000000       1.15227025835102259E-003 -2.44748197528874478E-004
   19.805000000000000       1.16323811334091806E-003 -2.49217023254789027E-004
   19.881200000000000       1.17432188403297452E-003 -2.53711460963216922E-004
   19.957500000000000       1.18553699422571136E-003 -2.58236806418355445E-004


==> anc/M2_5_0_v2.dat <==
  2.12500000000000015E-002 -5.61356488906530642E-011 -5.82254805526433284E-010
  4.49999999999999983E-002 -3.15091584463899285E-008 -2.04419669796711081E-009
  6.87500000000000056E-002 -7.35976220271341184E-008 -4.79136415824624125E-009
  9.24999999999999989E-002 -1.33324651816300252E-007 -8.71008004628971920E-009
  0.11625000000000002      -2.10728646401466876E-007 -1.38152384280498450E-008
  0.14000000000000001      -3.05848578274174433E-007 -2.01220061875400148E-008
  0.16375000000000001      -4.18724009478374262E-007 -2.76458295454737894E-008
  0.18750000000000000      -5.49395107766564733E-007 -3.64024407712575372E-008
  0.21124999999999999      -6.97902663282707881E-007 -4.64078650952277397E-008
  0.23499999999999999      -8.64288105791852324E-007 -5.76784278283108614E-008
  0.25874999999999998      -1.04859352247724252E-006 -7.02307616965871724E-008
  0.28249999999999997      -1.25086167632661787E-006 -8.40818143985546361E-008
  0.30625000000000002      -1.47113602513035086E-006 -9.92488563932224044E-008
  0.33000000000000002      -1.70946074111508562E-006 -1.15749488927511926E-007
  0.35375000000000001      -1.96588073123757895E-006 -1.33601652311805973E-007
  0.37750000000000000      -2.24044165816457712E-006 -1.52823634452874333E-007
  0.40125000000000000      -2.53318996196569300E-006 -1.73434079653802959E-007
  0.42499999999999999      -2.84417288254750887E-006 -1.95451997690980690E-007
  0.44874999999999998      -3.17343848285838490E-006 -2.18896773178637159E-007
  0.47249999999999992      -3.52103567289483870E-006 -2.43788175231896113E-007
  0.49625000000000008      -3.88701423454174616E-006 -2.70146367439800441E-007
  0.52000000000000002      -4.27142484728018528E-006 -2.97991918160275051E-007
  0.54374999999999996      -4.67431911479823110E-006 -3.27345811149547294E-007
  0.56750000000000000      -5.09574959254175008E-006 -3.58229456539104321E-007
  0.59125000000000005      -5.53576981624398466E-006 -3.90664702173874254E-007
  0.61499999999999999      -5.99443433147453143E-006 -4.24673845325961282E-007
  0.63875000000000004      -6.47179872425029617E-006 -4.60279644798909374E-007
  0.66249999999999998      -6.96791965275308297E-006 -4.97505333438192349E-007
  0.68625000000000003      -7.48285488020063392E-006 -5.36374631064367670E-007
  0.70999999999999996      -8.01666330892014897E-006 -5.76911757846094557E-007
  0.73375000000000001      -8.56940501567592524E-006 -6.19141448131077749E-007
  0.75749999999999995      -9.14114128830510411E-006 -6.63088964753809498E-007
  0.78125000000000000      -9.73193466371835849E-006 -7.08780113839988450E-007
  0.80500000000000016      -1.03418489673251388E-005 -7.56241260128367438E-007
  0.82875000000000010      -1.09709493539461757E-005 -8.05499342831877306E-007
  0.85250000000000004      -1.16193023502790839E-005 -8.56581892060929349E-007
  0.87624999999999997      -1.22869758989862766E-005 -9.09517045832954765E-007
  0.90000000000000002      -1.29740394044781476E-005 -9.64333567693424080E-007
  0.92374999999999996      -1.36805637804679733E-005 -1.02106086497492515E-006
  0.94750000000000001      -1.44066214993794068E-005 -1.07972900772216874E-006
  0.97124999999999995      -1.51522866436912184E-005 -1.14036874831231063E-006
  0.99500000000000000      -1.59176349593090528E-005 -1.20301154180137999E-006
   1.0187500000000000      -1.67027439110581106E-005 -1.26768956702937861E-006
   1.0425000000000000      -1.75076927403964085E-005 -1.33443574851819121E-006
   1.0662499999999999      -1.83325625254531558E-005 -1.40328377919831826E-006
   1.0900000000000001      -1.91774362435028791E-005 -1.47426814400237685E-006
   1.1137500000000000      -2.00423988359918602E-005 -1.54742414436536249E-006
   1.1375000000000000      -2.09275372762400602E-005 -1.62278792367381246E-006
   1.1612499999999999      -2.18329406399485993E-005 -1.70039649370835983E-006
   1.1850000000000001      -2.27587001786501206E-005 -1.78028776212657255E-006
   1.2087500000000000      -2.37049093962474154E-005 -1.86250056103568823E-006
   1.2324999999999999      -2.46716641287938138E-005 -1.94707467670750036E-006
   1.2562500000000001      -2.56590626276780132E-005 -2.03405088049076776E-006
   1.2800000000000000      -2.66672056463852939E-005 -2.12347096097953535E-006
   1.3037500000000000      -2.76961965310173789E-005 -2.21537775749924936E-006
   1.3274999999999999      -2.87461413148108109E-005 -2.30981519497981992E-006
   1.3512500000000001      -2.98171488165798436E-005 -2.40682832026255799E-006
   1.3750000000000000      -3.09093307439908414E-005 -2.50646333996964917E-006
   1.3987499999999999      -3.20228018009872034E-005 -2.60876765994087659E-006
   1.4225000000000001      -3.31576798002859225E-005 -2.71378992637426601E-006
   1.4462500000000000      -3.43140857809376277E-005 -2.82158006873652641E-006
   1.4700000000000000      -3.54921441312697837E-005 -2.93218934453970478E-006
   1.4937499999999999      -3.66919827175063811E-005 -3.04567038608249874E-006
   1.5175000000000001      -3.79137330183765216E-005 -3.16207724926096887E-006
   1.5412500000000000      -3.91575302660431294E-005 -3.28146546455986498E-006
   1.5649999999999999      -4.04235135937064117E-005 -3.40389209034298824E-006
   1.5887500000000001      -4.17118261902580610E-005 -3.52941576856846717E-006
   1.6125000000000000      -4.30226154623881011E-005 -3.65809678306315610E-006
   1.6362500000000000      -4.43560332045734768E-005 -3.78999712049901110E-006
   1.6599999999999999      -4.57122357774051736E-005 -3.92518053422380308E-006
   1.6837500000000001      -4.70913842947429600E-005 -4.06371261110877836E-006
   1.7075000000000000      -4.84936448202196515E-005 -4.20566084158670241E-006
   1.7312500000000000      -4.99191885736541564E-005 -4.35109469306555681E-006
   1.7549999999999999      -5.13681921479697970E-005 -4.50008568691622651E-006
   1.7787500000000001      -5.28408377372593664E-005 -4.65270747924572094E-006
   1.8025000000000000      -5.43373133766816854E-005 -4.80903594568293078E-006
   1.8262499999999999      -5.58578131949262298E-005 -4.96914927041975458E-006
   1.8499999999999999      -5.74025376800342007E-005 -5.13312803976782244E-006
   1.8737499999999998      -5.89716939594244860E-005 -5.30105534051014184E-006
   1.8974999999999997      -6.05654960950351016E-005 -5.47301686334729433E-006
   1.9212499999999997      -6.21841653945599452E-005 -5.64910101176023093E-006
   1.9450000000000001      -6.38279307398356910E-005 -5.82939901663565531E-006
   1.9687500000000000      -6.54970289335142622E-005 -6.01400505702643798E-006
   1.9924999999999999      -6.71917050652464493E-005 -6.20301638744806263E-006
   2.0162499999999999      -6.89122128986971460E-005 -6.39653347214313836E-006
   2.0400000000000000      -7.06588152808199327E-005 -6.59466012678007259E-006
   2.0637500000000002      -7.24317845749326215E-005 -6.79750366808903576E-006
   2.0874999999999999      -7.42314031192630152E-005 -7.00517507197890429E-006
   2.1112500000000001      -7.60579637127706167E-005 -7.21778914072297369E-006
   2.1349999999999998      -7.79117701302030514E-005 -7.43546467984987526E-006
   2.1587499999999999      -7.97931376685101366E-005 -7.65832468542948264E-006
   2.1825000000000001      -8.17023937269231330E-005 -7.88649654250135219E-006
   2.2062499999999998      -8.36398784232059497E-005 -8.12011223545795598E-006
   2.2300000000000000      -8.56059452488052450E-005 -8.35930857126510312E-006
   2.2537500000000001      -8.76009617658725918E-005 -8.60422741647953421E-006
   2.2774999999999999      -8.96253103493976937E-005 -8.85501594910957226E-006
   2.3012500000000000      -9.16793889779897252E-005 -9.11182692645878375E-006
   2.3250000000000002      -9.37636120823492723E-005 -9.37481897071490047E-006
   2.3487499999999999      -9.58784114248543149E-005 -9.64415687056737269E-006
   2.3725000000000001      -9.80242370913012040E-005 -9.92001190796538716E-006
   2.3962500000000002      -1.00201558497342108E-004 -1.02025622014233004E-005
   2.4199999999999999      -1.02410865499138223E-004 -1.04919930760388199E-005
   2.4437500000000001      -1.04652669562868650E-004 -1.07884974570199388E-005
   2.4674999999999998      -1.06927505033733056E-004 -1.10922762923105126E-005
   2.4912500000000000      -1.09235930497644749E-004 -1.14035390052718553E-005
   2.5150000000000001      -1.11578530204342719E-004 -1.17225039758983442E-005
   2.5387499999999998      -1.13955915683617028E-004 -1.20493990662454871E-005
   2.5625000000000000      -1.16368727397208257E-004 -1.23844621758454739E-005
   2.5862500000000002      -1.18817636563934239E-004 -1.27279418438021986E-005
   2.6099999999999999      -1.21303347119838394E-004 -1.30800978962550860E-005
   2.6337500000000000      -1.23826597835640886E-004 -1.34412021444759481E-005
   2.6575000000000002      -1.26388164606931936E-004 -1.38115391384874439E-005
   2.6812499999999999      -1.28988862934351870E-004 -1.41914069816579371E-005
   2.7050000000000001      -1.31629550613056366E-004 -1.45811182123692501E-005
   2.7287499999999998      -1.34311130653109854E-004 -1.49810007595867949E-005
   2.7524999999999999      -1.37034554455118716E-004 -1.53913989799951895E-005
   2.7762500000000001      -1.39800825268482359E-004 -1.58126747853175752E-005
   2.7999999999999998      -1.42611001963147290E-004 -1.62452088695308574E-005
   2.8237500000000000      -1.45466203149792608E-004 -1.66894020469470775E-005
   2.8475000000000001      -1.48367611688033746E-004 -1.71456767135788527E-005
   2.8712499999999999      -1.51316479627621744E-004 -1.76144784458834106E-005
   2.8950000000000000      -1.54314133633864676E-004 -1.80962777529169907E-005
   2.9187500000000002      -1.57361980955772273E-004 -1.85915720001877060E-005
   2.9424999999999999      -1.60461516003904760E-004 -1.91008875261222499E-005
   2.9662500000000001      -1.63614327614845269E-004 -1.96247819751349036E-005
   2.9900000000000002      -1.66822107090872285E-004 -2.01638468748929391E-005
   3.0137499999999999      -1.70086657117163564E-004 -2.07187104896193782E-005
   3.0375000000000001      -1.73409901675120195E-004 -2.12900409862886812E-005
   3.0612499999999998      -1.76793897089711285E-004 -2.18785499565251572E-005
   3.0850000000000000      -1.80240844371759004E-004 -2.24849963440994757E-005
   3.1087500000000001      -1.83753103043638035E-004 -2.31101908363962908E-005
   3.1324999999999998      -1.87333206670001727E-004 -2.37550007884075900E-005
   3.1562500000000000      -1.90983880355164430E-004 -2.44203557600938559E-005
   3.1800000000000002      -1.94708060517350849E-004 -2.51072537628536075E-005
   3.2037499999999999      -1.98508917309295137E-004 -2.58167683290018665E-005
   3.2275000000000000      -2.02389880127353867E-004 -2.65500565404091428E-005
   3.2512500000000006      -2.06354666740985539E-004 -2.73083681798750494E-005
   3.2749999999999999      -2.10407316685725163E-004 -2.80930562028089577E-005
   3.2987500000000005      -2.14552229701778826E-004 -2.89055887692094679E-005
   3.3224999999999998      -2.18794210175126509E-004 -2.97475631292224978E-005
   3.3462500000000004      -2.23138518759377798E-004 -3.06207217229821876E-005
   3.3700000000000001      -2.27590932639106631E-004 -3.15269709414009043E-005
   3.3937500000000003      -2.32157816258900485E-004 -3.24684031050865977E-005
   3.4175000000000000      -2.36846204787623330E-004 -3.34473223581153463E-005
   3.4412500000000001      -2.41663903433667673E-004 -3.44662753932062506E-005
   3.4649999999999999      -2.46619605692941608E-004 -3.55280880524120915E-005
   3.4887500000000000      -2.51723036521803135E-004 -3.66359094357750434E-005
   3.5124999999999997      -2.56985125419334796E-004 -3.77932652463776529E-005
   3.5362499999999999      -2.62418219049919419E-004 -3.90041230874819400E-005
   3.5599999999999996      -2.68036343083289785E-004 -4.02729728793860506E-005
   3.5837500000000002      -2.73855530060826760E-004 -4.16049272262508139E-005
   3.6074999999999995      -2.79894233035635697E-004 -4.30058478837587401E-005
   3.6312500000000001      -2.86173854725006347E-004 -4.44825072389318929E-005
   3.6549999999999994      -2.92719433972311145E-004 -4.60427974155051793E-005
   3.6787500000000000      -2.99560550529567122E-004 -4.76960053847604260E-005
   3.7025000000000001      -3.06732539273460675E-004 -4.94531814930002032E-005
   3.7262499999999998      -3.14278153379336930E-004 -5.13276433565333900E-005
   3.7500000000000000      -3.22249897562618397E-004 -5.33356814529571904E-005
   3.7525000000000004      -3.23116351748854518E-004 -5.35556082575497540E-005
   3.7549999999999999      -3.23988324942196728E-004 -5.37772615713637140E-005
   3.7574999999999998      -3.24865905731051710E-004 -5.40006687218619745E-005
   3.7599999999999998      -3.25749185229489964E-004 -5.42258577760164863E-005
   3.7624999999999997      -3.26638256891186572E-004 -5.44528575210461552E-005
   3.7650000000000001      -3.27533216541019785E-004 -5.46816974816397394E-005
   3.7675000000000005      -3.28434163021524401E-004 -5.49124080404674885E-005
   3.7700000000000000      -3.29341197461674267E-004 -5.51450203294317972E-005
   3.7725000000000000      -3.30254423936210341E-004 -5.53795663535134572E-005
   3.7749999999999999      -3.31173949433708067E-004 -5.56160790000290636E-005
   3.7774999999999999      -3.32099883971595771E-004 -5.58545920731138413E-005
   3.7799999999999994      -3.33032340716236019E-004 -5.60951403298197020E-005
   3.7825000000000006      -3.33971436109185458E-004 -5.63377595180620226E-005
   3.7850000000000001      -3.34917290000011857E-004 -5.65824864165321355E-005
   3.7875000000000001      -3.35870025786821512E-004 -5.68293588768227845E-005
   3.7900000000000000      -3.36829770560655888E-004 -5.70784158671766781E-005
   3.7925000000000000      -3.37796655264933693E-004 -5.73296975198126402E-005
   3.7949999999999995      -3.38770814856252797E-004 -5.75832451795810452E-005
   3.7974999999999999      -3.39752388477763490E-004 -5.78391014559210363E-005
   3.8000000000000003      -3.40741519641473442E-004 -5.80973102775809004E-005
   3.8025000000000002      -3.41738356420865871E-004 -5.83579169504232960E-005
   3.8050000000000002      -3.42743051654544691E-004 -5.86209682185285499E-005
   3.8075000000000001      -3.43755763161694217E-004 -5.88865123288306505E-005
   3.8099999999999996      -3.44776653970192812E-004 -5.91545990995364561E-005
   3.8125000000000000      -3.45805892558310600E-004 -5.94252799926058500E-005
   3.8150000000000004      -3.46843653110982125E-004 -5.96986081905877662E-005
   3.8174999999999999      -3.47890115791748698E-004 -5.99746386781396570E-005
   3.8199999999999998      -3.48945467026041836E-004 -6.02534283276313120E-005
   3.8224999999999998      -3.50009899830084226E-004 -6.05350359949107355E-005
   3.8249999999999997      -3.51083614099788083E-004 -6.08195226106335288E-005
   3.8275000000000001      -3.52166817000397025E-004 -6.11069512916489772E-005
   3.8300000000000005      -3.53259723298429262E-004 -6.13973874452756731E-005
   3.8325000000000000      -3.54362555781205773E-004 -6.16908988918276989E-005
   3.8350000000000000      -3.55475545732371085E-004 -6.19875560002586251E-005
   3.8374999999999999      -3.56598933138686184E-004 -6.22874317805420475E-005
   3.8399999999999999      -3.57732967545333223E-004 -6.25906020929643212E-005
   3.8424999999999994      -3.58877908309248141E-004 -6.28971457567704544E-005
   3.8450000000000006      -3.60034025229752223E-004 -6.32071447291363968E-005
   3.8475000000000001      -3.61201599137205302E-004 -6.35206842818418846E-005
   3.8500000000000001      -3.62380922531688882E-004 -6.38378531921254214E-005
   3.8525000000000000      -3.63572300264236863E-004 -6.41587439469060232E-005
   3.8550000000000000      -3.64776050281735188E-004 -6.44834529646398625E-005
   3.8574999999999995      -3.65992504418376197E-004 -6.48120808324077589E-005
   3.8599999999999999      -3.67222009255844248E-004 -6.51447325628174665E-005
   3.8625000000000003      -3.68464927051835350E-004 -6.54815178714105686E-005
   3.8650000000000002      -3.69721636745009685E-004 -6.58225514768475534E-005
   3.8675000000000002      -3.70992535044194552E-004 -6.61679534261989987E-005
   3.8700000000000001      -3.72278037610639350E-004 -6.65178494479612984E-005
   3.8724999999999996      -3.73578580343212946E-004 -6.68723713357383012E-005
   3.8750000000000000      -3.74894620777719884E-004 -6.72316573659150868E-005
   3.8775000000000004      -3.76226639614914919E-004 -6.75958527534281797E-005
   3.8799999999999999      -3.77575142379772471E-004 -6.79651101477777301E-005
   3.8824999999999998      -3.78940661257645835E-004 -6.83395901793916965E-005
   3.8849999999999998      -3.80323757086719336E-004 -6.87194620548276170E-005
   3.8874999999999997      -3.81725021557220766E-004 -6.91049042123600916E-005
   3.8900000000000001      -3.83145079623845811E-004 -6.94961050419586518E-005
   3.8925000000000005      -3.84584592198253315E-004 -6.98932636849978713E-005
   3.8950000000000000      -3.86044259059434704E-004 -7.02965909061460551E-005
   3.8975000000000000      -3.87524822146818274E-004 -7.07063100716038878E-005
   3.8999999999999999      -3.89027069240913690E-004 -7.11226582396479022E-005
   3.9024999999999999      -3.90551837766158090E-004 -7.15458873206385759E-005
   3.9049999999999994      -3.92100019654314949E-004 -7.19762654846197109E-005
   3.9075000000000006      -3.93672566108978347E-004 -7.24140786125244777E-005
   3.9100000000000001      -3.95270493516776682E-004 -7.28596320279899229E-005
   3.9125000000000001      -3.96894889548618209E-004 -7.33132523451733022E-005
   3.9150000000000000      -3.98546920552293575E-004 -7.37752896476618844E-005
   3.9175000000000000      -4.00227839675598219E-004 -7.42461199107312945E-005
   3.9199999999999995      -4.01938996159581215E-004 -7.47261477659870438E-005
   3.9224999999999999      -4.03681845950605220E-004 -7.52158096577542707E-005
   3.9250000000000003      -4.05457963867357041E-004 -7.57155774612928702E-005
   3.9275000000000002      -4.07269057610631739E-004 -7.62259626482462147E-005
   3.9300000000000002      -4.09116983968840818E-004 -7.67475211040403868E-005
   3.9325000000000001      -4.11003767655004947E-004 -7.72808587265085537E-005
   3.9349999999999996      -4.12931623316986683E-004 -7.78266379664394520E-005
   3.9375000000000000      -4.14902981399721180E-004 -7.83855855113632188E-005
   3.9400000000000004      -4.16920518715372182E-004 -7.89585013665489025E-005
   3.9424999999999999      -4.18987194821545620E-004 -7.95462696585828307E-005
   3.9449999999999998      -4.21106295647254484E-004 -8.01498715847107302E-005
   3.9474999999999998      -4.23281485902947396E-004 -8.07704009940807824E-005
   3.9499999999999997      -4.25516873405842302E-004 -8.14090834511911268E-005
   3.9525000000000001      -4.27817087585948246E-004 -8.20672995512956323E-005
   3.9550000000000005      -4.30187377079346920E-004 -8.27466138770244599E-005
   3.9575000000000000      -4.32633732113443033E-004 -8.34488113049623303E-005
   3.9600000000000000      -4.35163039848086061E-004 -8.41759430809535671E-005
   3.9624999999999999      -4.37783284207911131E-004 -8.49303860822857721E-005
   3.9649999999999999      -4.40503806874389698E-004 -8.57149202022029018E-005
   3.9674999999999994      -4.43335653983609722E-004 -8.65328311274926658E-005
   3.9700000000000006      -4.46292045663227799E-004 -8.73880495056818187E-005
   3.9725000000000001      -4.49389026194472172E-004 -8.82853436126351977E-005
   3.9750000000000001      -4.52646387771248233E-004 -8.92305930451283840E-005
   3.9775000000000000      -4.56089023191736146E-004 -9.02311894299996783E-005
   3.9800000000000000      -4.59748979586998706E-004 -9.12966446756110459E-005
   3.9824999999999995      -4.63668715732787307E-004 -9.24395555124265595E-005
   3.9849999999999999      -4.67906556262126885E-004 -9.36772183268789056E-005
   3.9875000000000003      -4.72546484016482505E-004 -9.50345276913534890E-005
   3.9900000000000002      -4.77717415784125561E-004 -9.65496810417513411E-005
   3.9925000000000002      -4.83636399947688482E-004 -9.82869605680829206E-005
   3.9950000000000001      -4.90726711120910886E-004 -1.00371669567197997E-004
   3.9974999999999996      -5.00081280064232098E-004 -1.03127201131004420E-004
   4.0000000000000000      -5.23208395370060417E-004 -1.09956443359291584E-004
   4.0025000000000004      -5.15861914470129015E-004 -1.33349330612681736E-004
   4.0049999999999999      -5.12584971165951000E-004 -1.42963992978455828E-004
   4.0075000000000003      -5.09976107427582439E-004 -1.50310368036930700E-004
   4.0099999999999998      -5.07712313388456902E-004 -1.56481893856122998E-004
   4.0125000000000002      -5.05668554439139481E-004 -1.61902158064038782E-004
   4.0149999999999997      -5.03780728825141844E-004 -1.66788416733871305E-004
   4.0175000000000001      -5.02010771494221480E-004 -1.71269741134465935E-004
   4.0199999999999996      -5.00333892430837612E-004 -1.75430232556071994E-004
   4.0225000000000000      -4.98732880036317034E-004 -1.79328311252778571E-004
   4.0250000000000004      -4.97195208630157935E-004 -1.83006514283027205E-004
   4.0274999999999999      -4.95711427150447308E-004 -1.86496954819166791E-004
   4.0300000000000002      -4.94274196929803469E-004 -1.89824582269036918E-004
   4.0324999999999998      -4.92877685161889211E-004 -1.93009237945886093E-004
   4.0350000000000001      -4.91517165405465709E-004 -1.96067009295835387E-004
   4.0374999999999996      -4.90188744788520804E-004 -1.99011154743622968E-004
   4.0400000000000000      -4.88889172026459105E-004 -2.01852754687897439E-004
   4.0425000000000004      -4.87615698794692358E-004 -2.04601181688155597E-004
   4.0449999999999999      -4.86365977357866889E-004 -2.07264447669349317E-004
   4.0475000000000003      -4.85137983546518603E-004 -2.09849465333163484E-004
   4.0499999999999998      -4.83929957753622525E-004 -2.12362248322976450E-004
   4.0525000000000002      -4.82740359090674570E-004 -2.14808066834423582E-004
   4.0549999999999997      -4.81567829271029469E-004 -2.17191570219135786E-004
   4.0579999999999998      -4.80181637870049900E-004 -2.19975296074541424E-004
   4.0599999999999996      -4.79269288830150167E-004 -2.21787692477477198E-004
   4.0625000000000000      -4.78141242131760132E-004 -2.24007295343571700E-004
   4.0650000000000004      -4.77026157704687603E-004 -2.26178667976387556E-004
   4.0674999999999999      -4.75923252855474138E-004 -2.28304501338554277E-004
   4.0700000000000003      -4.74831817481509942E-004 -2.30387239195049809E-004
   4.0724999999999998      -4.73751205053921662E-004 -2.32429108761741970E-004
   4.0750000000000002      -4.72680824990114317E-004 -2.34432146635230916E-004
   4.0774999999999997      -4.71620136162933536E-004 -2.36398220862676966E-004
   4.0800000000000001      -4.70568641345737136E-004 -2.38329049831351462E-004
   4.0824999999999996      -4.69525882435670747E-004 -2.40226218521758780E-004
   4.0850000000000000      -4.68491436321033636E-004 -2.42091192558121246E-004
   4.0875000000000004      -4.67464911295959330E-004 -2.43925330413567525E-004
   4.0899999999999999      -4.66445943931898096E-004 -2.45729894055617658E-004
   4.0925000000000002      -4.65434196338464288E-004 -2.47506058269726810E-004
   4.0949999999999998      -4.64429353755770860E-004 -2.49254918856005574E-004
   4.0975000000000001      -4.63431122430483708E-004 -2.50977499861218599E-004
   4.0999999999999996      -4.62439227735870670E-004 -2.52674759981341246E-004
   4.1025000000000000      -4.61453412502355531E-004 -2.54347598248013719E-004
   4.1050000000000004      -4.60473435530547371E-004 -2.55996859094441778E-004
   4.1074999999999999      -4.59499070262937869E-004 -2.57623336881555214E-004
   4.1100000000000003      -4.58530103594054033E-004 -2.59227779953077875E-004
   4.1124999999999998      -4.57566334801851678E-004 -2.60810894278079098E-004
   4.1150000000000002      -4.56607574585575829E-004 -2.62373346731184824E-004
   4.1174999999999997      -4.55653644197359989E-004 -2.63915768053474915E-004
   4.1200000000000001      -4.54704374657016025E-004 -2.65438755531514036E-004
   4.1224999999999996      -4.53759606042987201E-004 -2.66942875428073396E-004
   4.1250000000000000      -4.52819186832273261E-004 -2.68428665181328881E-004
   4.1275000000000004      -4.51882973331204285E-004 -2.69896635425586218E-004
   4.1299999999999999      -4.50950829126133457E-004 -2.71347271816871544E-004
   4.1325000000000003      -4.50022624595220605E-004 -2.72781036709231618E-004
   4.1349999999999998      -4.49098236459601400E-004 -2.74198370688184595E-004
   4.1375000000000002      -4.48177547371626393E-004 -2.75599693976797809E-004
   4.1399999999999997      -4.47260445536725349E-004 -2.76985407727197103E-004
   4.1425000000000001      -4.46346824365262277E-004 -2.78355895208533971E-004
   4.1449999999999996      -4.45436582153409743E-004 -2.79711522902510550E-004
   4.1475000000000000      -4.44529621785628287E-004 -2.81052641512330079E-004
   4.1500000000000004      -4.43625850462861114E-004 -2.82379586896873902E-004
   4.1524999999999999      -4.42725179449572539E-004 -2.83692680934157198E-004
   4.1550000000000002      -4.41827523839722573E-004 -2.84992232321500008E-004
   4.1574999999999998      -4.40932802339893905E-004 -2.86278537317960578E-004
   4.1600000000000001      -4.40040937066948337E-004 -2.87551880433313913E-004
   4.1624999999999996      -4.39151853361754562E-004 -2.88812535069954217E-004
   4.1650000000000000      -4.38265479613967810E-004 -2.90060764119330497E-004
   4.1675000000000004      -4.37381747099651491E-004 -2.91296820518429538E-004
   4.1699999999999999      -4.36500589829616665E-004 -2.92520947768891253E-004
   4.1725000000000003      -4.35621944407791251E-004 -2.93733380421882053E-004
   4.1749999999999998      -4.34745749898828959E-004 -2.94934344531437727E-004
   4.1775000000000002      -4.33871947704213344E-004 -2.96124058078761350E-004
   4.1799999999999997      -4.33000481446227294E-004 -2.97302731369696515E-004
   4.1825000000000001      -4.32131296859162672E-004 -2.98470567407442761E-004
   4.1849999999999996      -4.31264341687243057E-004 -2.99627762242348676E-004
   4.1875000000000000      -4.30399565588751056E-004 -3.00774505300500569E-004
   4.1900000000000004      -4.29536920045910174E-004 -3.01910979692645112E-004
   4.1924999999999999      -4.28676358280108232E-004 -3.03037362504866761E-004
   4.1950000000000003      -4.27817835172070919E-004 -3.04153825072326473E-004
   4.1974999999999998      -4.26961307186651394E-004 -3.05260533237240023E-004
   4.2000000000000002      -4.26106732301900044E-004 -3.06357647592201050E-004
   4.2024999999999997      -4.25254069942134622E-004 -3.07445323709847605E-004
   4.2050000000000001      -4.24403280914725301E-004 -3.08523712359800543E-004
   4.2074999999999996      -4.23554327350358494E-004 -3.09592959713717540E-004
   4.2100000000000000      -4.22707172646539999E-004 -3.10653207539260824E-004
   4.2125000000000004      -4.21861781414130713E-004 -3.11704593383689890E-004
   4.2149999999999999      -4.21018119426716075E-004 -3.12747250747755505E-004
   4.2175000000000002      -4.20176153572627891E-004 -3.13781309250514312E-004
   4.2199999999999998      -4.19335851809456747E-004 -3.14806894785630458E-004
   4.2225000000000001      -4.18497183120888612E-004 -3.15824129669702253E-004
   4.2249999999999996      -4.17660117475732954E-004 -3.16833132783100738E-004
   4.2275000000000000      -4.16824625789001611E-004 -3.17834019703778180E-004
   4.2300000000000004      -4.15990679884917062E-004 -3.18826902834471165E-004
   4.2324999999999999      -4.15158252461735760E-004 -3.19811891523688943E-004
   4.2350000000000003      -4.14327317058274091E-004 -3.20789092180859443E-004
   4.2374999999999998      -4.13497848022047849E-004 -3.21758608385967152E-004
   4.2400000000000002      -4.12669820478947914E-004 -3.22720540994033507E-004
   4.2424999999999997      -4.11843210303850188E-004 -3.23674988234307190E-004
   4.2450000000000001      -4.11017994094598372E-004 -3.24622045806444897E-004
   4.2474999999999996      -4.10194149143507233E-004 -3.25561806969385881E-004
   4.2500000000000000      -4.09371653413663462E-004 -3.26494362628938089E-004
   4.3262499999999999      -3.84842293675252017E-004 -3.51866856015781312E-004
   4.4024999999999999      -3.61164554446696589E-004 -3.72342423019256946E-004
   4.4787499999999998      -3.38149680882802658E-004 -3.88942374116577484E-004
   4.5549999999999997      -3.15713490416044814E-004 -4.02297806280716970E-004
   4.6312499999999996      -2.93823471345092590E-004 -4.12835479791116573E-004
   4.7074999999999996      -2.72474696620931818E-004 -4.20863715817833446E-004
   4.7837500000000004      -2.51677578518189255E-004 -4.26616961171710416E-004
   4.8600000000000003      -2.31451148409295707E-004 -4.30280925927239782E-004
   4.9362500000000002      -2.11819162407927546E-004 -4.32007693894326586E-004
   5.0125000000000002      -1.92807755823668110E-004 -4.31925273253736420E-004
   5.0887500000000001      -1.74443993147254658E-004 -4.30143884351068468E-004
   5.1650000000000000      -1.56754958103976226E-004 -4.26760242301846813E-004
   5.2412500000000000      -1.39767180370762873E-004 -4.21860559090317258E-004
   5.3174999999999999      -1.23506277758777709E-004 -4.15522701145195868E-004
   5.3937499999999998      -1.07996739078167211E-004 -4.07817774229058511E-004
   5.4699999999999998      -9.32618002324651587E-005 -3.98811310535998934E-004
   5.5462499999999997      -7.93233826965992903E-005 -3.88564173579283314E-004
   5.6224999999999996      -6.62020739235863015E-005 -3.77133259079928771E-004
   5.6987500000000004      -5.39171358894700788E-005 -3.64572045895776510E-004
   5.7750000000000004      -4.24865323532686378E-005 -3.50931035030503039E-004
   5.8512500000000003      -3.19269683245839269E-005 -3.36258103950033780E-004
   5.9275000000000002      -2.22539372101825946E-005 -3.20598795991081543E-004
   6.0037500000000001      -1.34817724727012377E-005 -3.03996559440476049E-004
   6.0800000000000001      -5.62370158176127569E-006 -2.86492947135277224E-004
   6.1562500000000000       1.30809929085000898E-006 -2.68127784844753589E-004
   6.2324999999999999       7.30245091405046240E-006 -2.48939314617768032E-004
   6.3087499999999999       1.23491177145911923E-005 -2.28964317970303718E-004
   6.3849999999999998       1.64387560666123707E-005 -2.08238222639369066E-004
   6.4612499999999997       1.95628644756140077E-005 -1.86795195848956183E-004
   6.5375000000000005       2.17137358527929823E-005 -1.64668226408335740E-004
   6.6137499999999996       2.28844119851377805E-005 -1.41889197496921997E-004
   6.6900000000000013       2.30686402416707792E-005 -1.18488951622194993E-004
   6.7662500000000003       2.22608325099533056E-005 -9.44973489528095869E-005
   6.8425000000000002       2.04560263245282086E-005 -6.99433200054020099E-005
   6.9187500000000002       1.76498481268421467E-005 -4.48549134873893227E-005
   6.9949999999999992       1.38384785797794609E-005 -1.92593399531726880E-005
   7.0712500000000000       9.01861985530732479E-006  6.81698816818903444E-006
   7.1475000000000000       3.18746480023111652E-006  3.33484197303244713E-005
   7.2237500000000008      -3.65733210906236367E-006  6.03100308166638877E-005
   7.2999999999999998      -1.15176821174048251E-005  8.76775931581452625E-005
   7.3762499999999998      -2.03950879388569448E-005  1.15427544745768762E-004
   7.4524999999999997      -3.02906679916020989E-005  1.43536962403490576E-004
   7.5287499999999987      -4.12051792064824267E-005  1.71983536120371740E-004
   7.6050000000000004      -5.31390384924698255E-005  2.00745544968588462E-004
   7.6812499999999995      -6.60923429385966183E-005  2.29801834457063253E-004
   7.7575000000000003      -8.00648888278815055E-005  2.59131795189897120E-004
   7.8337500000000002      -9.50561895346925664E-005  2.88715342715189171E-004
   7.9100000000000010      -1.11065492372995777E-004  3.18532898463859415E-004
   7.9862500000000001      -1.28091794459019747E-004  3.48565371690040733E-004
   8.0625000000000000      -1.46133857648240734E-004  3.78794142334908730E-004
   8.1387499999999999      -1.65190222603205301E-004  4.09201044744567414E-004
   8.2149999999999999      -1.85259222045581719E-004  4.39768352180034371E-004
   8.2912499999999998      -2.06338993242779231E-004  4.70478762063568422E-004
   8.3674999999999997      -2.28427489776458363E-004  5.01315381910758234E-004
   8.4437499999999996      -2.51522492637148043E-004  5.32261715902276823E-004
   8.5199999999999996      -2.75621620685907818E-004  5.63301652053142484E-004
   8.5962499999999995      -3.00722340520771640E-004  5.94419449941156384E-004
   8.6724999999999994      -3.26821975795887323E-004  6.25599728985269405E-004
   8.7487499999999994      -3.53917715947392605E-004  6.56827457092605321E-004
   8.8249999999999993      -3.82006624548706752E-004  6.88087940019204607E-004
   8.9012499999999992      -4.11085647071949406E-004  7.19366810928759944E-004
   8.9774999999999991      -4.41151618270649336E-004  7.50650020492105575E-004
   9.0537500000000009      -4.72201269138510090E-004  7.81923827362013550E-004
   9.1300000000000008      -5.04231233483689906E-004  8.13174789026295097E-004
   9.2062500000000007      -5.37238054144316846E-004  8.44389753017961756E-004
   9.2825000000000006      -5.71218188868173452E-004  8.75555848460799857E-004
   9.3587500000000006      -6.06168015875887221E-004  9.06660477929102540E-004
   9.4350000000000005      -6.42083839122993094E-004  9.37691309602038930E-004
   9.5112500000000004      -6.78961893272915225E-004  9.68636269696261675E-004
   9.5875000000000004      -7.16798348391037960E-004  9.99483535164666500E-004
   9.6637500000000003      -7.55589314370230130E-004  1.03022152665361633E-003
   9.7400000000000002      -7.95330845100478655E-004  1.06083890171444328E-003
   9.8162500000000001      -8.36018942399019069E-004  1.09132454826636857E-003
   9.8925000000000001      -8.77649559721188654E-004  1.12166757830665887E-003
   9.9687500000000000      -9.20218605605060990E-004  1.15185732177262141E-003
   10.045000000000000      -9.63721947286381455E-004  1.18188332106185039E-003
   10.121200000000000      -1.00812597293585050E-003  1.21171580902995038E-003
   10.197500000000000      -1.05351479767424585E-003  1.24140328323821985E-003
   10.273800000000000      -1.09982651068903873E-003  1.27089660341793854E-003
   10.350000000000000      -1.14699433493471313E-003  1.30014783746786218E-003
   10.426200000000000      -1.19507407714079372E-003  1.32918631000305729E-003
   10.502500000000000      -1.24412630798389741E-003  1.35804040936895434E-003
   10.578799999999999      -1.29408417793745408E-003  1.38666274682043567E-003
   10.654999999999999      -1.34487607104115153E-003  1.41500731974412118E-003
   10.731199999999999      -1.39656249882501673E-003  1.44310303016631871E-003
   10.807499999999999      -1.44920865362599383E-003  1.47097763642678719E-003
   10.883699999999999      -1.50267212944464688E-003  1.49854962029348916E-003
   10.960000000000001      -1.55708882139059908E-003  1.52588303731143651E-003
   11.036300000000001      -1.61238470319352806E-003  1.55293335810619492E-003
   11.112500000000001      -1.66848113122915285E-003  1.57965768482698520E-003
   11.188800000000001      -1.72552088194420422E-003  1.60611829260516831E-003
   11.265000000000001      -1.78334998386354016E-003  1.63223810917148180E-003
   11.341200000000001      -1.84203816833769518E-003  1.65804444437328904E-003
   11.417500000000000      -1.90165967405663667E-003  1.68356309607129448E-003
   11.493800000000000      -1.96213356468577039E-003  1.70875265821259772E-003
   11.570000000000000      -2.02337443522027051E-003  1.73357357677678776E-003
   11.646200000000000      -2.08545652105656147E-003  1.75805203077836095E-003
   11.722500000000000      -2.14845847496035426E-003  1.78221252231770583E-003
   11.798800000000000      -2.21229489362057040E-003  1.80601586165832131E-003
   11.875000000000000      -2.27687600199796098E-003  1.82942484680059911E-003
   11.951200000000000      -2.34228045886488920E-003  1.85246432695179686E-003
   12.027500000000000      -2.40859124957610660E-003  1.87515732244190924E-003
   12.103800000000000      -2.47571860999321871E-003  1.89746696535436827E-003
   12.180000000000000      -2.54356850160909666E-003  1.91935850355982375E-003
   12.256200000000000      -2.61222392635571685E-003  1.94085527642806513E-003
   12.332500000000000      -2.68177212306407696E-003  1.96197865232976840E-003
   12.408799999999999      -2.75211907549581828E-003  1.98269418463516145E-003
   12.484999999999999      -2.82316658954905866E-003  2.00296966078751396E-003
   12.561199999999999      -2.89500193020169293E-003  2.02282673843983069E-003
   12.637499999999999      -2.96771650819476276E-003  2.04228497024245420E-003
   12.713699999999999      -3.04111532357389646E-003  2.06128776641785038E-003
   12.789999999999999      -3.11538662723887493E-003  2.07987949626389605E-003
   12.866299999999999      -3.19043021352392788E-003  2.09802951210757592E-003
   12.942500000000003      -3.26614183872156894E-003  2.11570956627787649E-003
   13.018800000000001      -3.34271585221955015E-003  2.13296081205195664E-003
   13.095000000000001      -3.41994718496036951E-003  2.14973287038269182E-003
   13.171199999999999      -3.49793136238053630E-003  2.16604357507796819E-003
   13.247500000000000      -3.57676787515365377E-003  2.18190841671338578E-003
   13.323800000000002      -3.65635054797742347E-003  2.19730074973236962E-003
   13.400000000000000      -3.73656930855139442E-003  2.21219648040161219E-003
   13.476200000000000      -3.81752368813760784E-003  2.22661132426527943E-003
   13.552499999999998      -3.89931709439904958E-003  2.24055854307252675E-003
   13.628800000000000      -3.98183949686008783E-003  2.25401425676632775E-003
   13.705000000000000      -4.06497705763569223E-003  2.26695722901370427E-003
   13.781200000000000      -4.14883322470379744E-003  2.27940092432802298E-003
   13.857500000000000      -4.23351523184561582E-003  2.29135625110643342E-003
   13.933799999999998      -4.31890927970906072E-003  2.30280216949095128E-003
   14.010000000000002      -4.40489784966763623E-003  2.31372037340727690E-003
   14.086200000000000      -4.49158821399266682E-003  2.32412196241230237E-003
   14.162500000000000      -4.57909134349230446E-003  2.33401538589744382E-003
   14.238799999999999      -4.66728976101669999E-003  2.34338252475405680E-003
   14.315000000000000      -4.75606236036405471E-003  2.35220807814288512E-003
   14.391200000000000      -4.84552015765703399E-003  2.36050067452313762E-003
   14.467499999999999      -4.93577778267494799E-003  2.36826620068881924E-003
   14.543799999999999      -5.02671417706688963E-003  2.37548952587663580E-003
   14.619999999999997      -5.11820474055369422E-003  2.38215841443235616E-003
   14.696200000000001      -5.21036414975569080E-003  2.38827891294132689E-003
   14.772500000000001      -5.30331060780955387E-003  2.39385423963140625E-003
   14.848799999999999      -5.39691955836976971E-003  2.39887231205857714E-003
   14.924999999999999      -5.49106298646428580E-003  2.40332401820145519E-003
   15.001200000000003      -5.58585913635706657E-003  2.40721272517833594E-003
   15.077500000000001      -5.68142969313011146E-003  2.41053889317301281E-003
   15.153800000000000      -5.77764668324172274E-003  2.41329355751073284E-003
   15.230000000000000      -5.87437875967426661E-003  2.41547079696536292E-003
   15.306200000000000      -5.97174765155666833E-003  2.41707121531337501E-003
   15.382500000000002      -6.06987844817317383E-003  2.41809243405008466E-003
   15.458800000000000      -6.16863984850592618E-003  2.41852866947346980E-003
   15.535000000000000      -6.26789726465801483E-003  2.41837724808300356E-003
   15.611199999999998      -6.36777583351838886E-003  2.41763592079526123E-003
   15.687500000000000      -6.46840396889277174E-003  2.41629938204042946E-003
   15.763800000000002      -6.56964712880498888E-003  2.41436508088560976E-003
   15.840000000000000      -6.67136756212674282E-003  2.41183363870197103E-003
   15.916200000000000      -6.77369372340063270E-003  2.40869986685168357E-003
   15.992499999999998      -6.87675726860374585E-003  2.40495545550437929E-003
   16.068800000000000      -6.98042048544040509E-003  2.40060114141721868E-003
   16.145000000000000      -7.08454253475631485E-003  2.39564089718858481E-003
   16.221200000000000      -7.18925511199302800E-003  2.39006652669639065E-003
   16.297499999999999      -7.29469301948403471E-003  2.38386664394382069E-003
   16.373799999999999      -7.40071546466019789E-003  2.37704533447490301E-003
   16.449999999999999      -7.50717860389155545E-003  2.36960997565601600E-003
   16.526199999999999      -7.61421729047623893E-003  2.36154928989180122E-003
   16.602499999999999      -7.72196941484304140E-003  2.35284874992772782E-003
   16.678799999999999      -7.83029117568621001E-003  2.34351583325143401E-003
   16.754999999999999      -7.93903580952940065E-003  2.33356136654044345E-003
   16.831199999999999      -8.04834124983978480E-003  2.32297091844463691E-003
   16.907499999999999      -8.15834838277916530E-003  2.31172674801758109E-003
   16.983799999999999      -8.26891048269106851E-003  2.29983977464271730E-003
   17.059999999999999      -8.37987792571813495E-003  2.28732431675136155E-003
   17.136199999999999      -8.49139164369192012E-003  2.27416272703760041E-003
   17.212499999999999      -8.60359544679054587E-003  2.26033399495827181E-003
   17.288799999999998      -8.71633975897137710E-003  2.24585253131746833E-003
   17.364999999999998      -8.82947217491228745E-003  2.23073619444179912E-003
   17.441199999999998      -8.94313655008524902E-003  2.21496406176276790E-003
   17.517499999999998      -9.05747954702018805E-003  2.19851179518433526E-003
   17.593800000000002      -9.17234880577058251E-003  2.18139733727477090E-003
   17.670000000000002      -9.28758922029419669E-003  2.16364212753278632E-003
   17.746200000000002      -9.40334749762397788E-003  2.14522190825906485E-003
   17.822500000000002      -9.51977306897701207E-003  2.12610895406541026E-003
   17.898800000000001      -9.63671087007435777E-003  2.10632478255067977E-003
   17.975000000000001      -9.75400316336160270E-003  2.08589445439563660E-003
   18.051200000000001      -9.87179942229463037E-003  2.06479032093269789E-003
   18.127500000000001      -9.99025177790116223E-003  2.04298122017932153E-003
   18.203800000000001      -1.01092025342973298E-002  2.02049228775419637E-003
   18.280000000000001      -1.02284913922139065E-002  1.99735224544819821E-003
   18.356200000000001      -1.03482705232889379E-002  1.97353000292080230E-003
   18.432500000000001      -1.04686946878195658E-002  1.94899091095151393E-003
   18.508800000000001      -1.05896036240337565E-002  1.92376375942836871E-003
   18.585000000000001      -1.07108345454711359E-002  1.89788096709229363E-003
   18.661200000000001      -1.08325422483948365E-002  1.87130794993434430E-003
   18.737500000000001      -1.09548840440552020E-002  1.84400652126550887E-003
   18.813800000000001      -1.10776971808675580E-002  1.81600916395104257E-003
   18.890000000000001      -1.12008164485485305E-002  1.78735202962885566E-003
   18.966200000000001      -1.13243991936051221E-002  1.75799699502661748E-003
   19.042500000000000      -1.14486052082444553E-002  1.72790229340213431E-003
   19.118800000000000      -1.15732693182758646E-002  1.69710413880554264E-003
   19.195000000000000      -1.16982239609510416E-002  1.66564245227920015E-003
   19.271200000000000      -1.18236289631406602E-002  1.63347552648009531E-003
   19.347500000000000      -1.19496465341949812E-002  1.60055797086013345E-003
   19.423700000000000      -1.20759431122110066E-002  1.56697430241403549E-003
   19.500000000000000      -1.22028469510958616E-002  1.53263462303359645E-003
   19.576300000000000      -1.23301893724448910E-002  1.49758080396241106E-003
   19.652500000000000      -1.24577994102079946E-002  1.46185847714789489E-003
   19.728800000000000      -1.25860087977300219E-002  1.42537218553611669E-003
   19.805000000000000      -1.27144782833830787E-002  1.38821589155449575E-003
   19.881200000000000      -1.28433724471749763E-002  1.35034058894053523E-003
   19.957500000000000      -1.29728581098013142E-002  1.31169351386113730E-003


==> anc/M2_5_1_v2.dat <==
  2.12500000000000015E-002 -5.55426124177853125E-011 -5.92784913022176589E-010
  4.49999999999999983E-002 -3.35066012402485262E-008 -2.66787740273723835E-009
  6.87500000000000056E-002 -7.82743126221525391E-008 -6.25292857829912115E-009
  9.24999999999999989E-002 -1.41816990702787573E-007 -1.13665166108137122E-008
  0.11625000000000002      -2.24183753718303310E-007 -1.80278708432237434E-008
  0.14000000000000001      -3.25424469795917073E-007 -2.62565699513729602E-008
  0.16375000000000001      -4.45589776529105208E-007 -3.60725502374809899E-008
  0.18750000000000000      -5.84731101171374822E-007 -4.74961141683954113E-008
  0.21124999999999999      -7.42900681471526351E-007 -6.05479391673108291E-008
  0.23499999999999999      -9.20151587174290717E-007 -7.52490866680061500E-008
  0.25874999999999998      -1.11653774221126095E-006 -9.16210114410320005E-008
  0.28249999999999997      -1.33211394760811079E-006 -1.09685571201676413E-007
  0.30625000000000002      -1.56693590513523992E-006 -1.29465036509954836E-007
  0.33000000000000002      -1.82106024173016157E-006 -1.50982100973311386E-007
  0.35375000000000001      -2.09454453472120451E-006 -1.74259891763167290E-007
  0.37750000000000000      -2.38744733788341247E-006 -1.99321980456951375E-007
  0.40125000000000000      -2.69982820835892112E-006 -2.26192394217732802E-007
  0.42499999999999999      -3.03174773447549027E-006 -2.54895627324127221E-007
  0.44874999999999998      -3.38326756449848730E-006 -2.85456653063690153E-007
  0.47249999999999992      -3.75445043635312126E-006 -3.17900936003607317E-007
  0.49625000000000008      -4.14536020835546226E-006 -3.52254444653106152E-007
  0.52000000000000002      -4.55606189099259548E-006 -3.88543664532655941E-007
  0.54374999999999996      -4.98662167979403008E-006 -4.26795611665716595E-007
  0.56750000000000000      -5.43710698933857415E-006 -4.67037846509496035E-007
  0.59125000000000005      -5.90758648844282045E-006 -5.09298488341959545E-007
  0.61499999999999999      -6.39813013657974984E-006 -5.53606230123089797E-007
  0.63875000000000004      -6.90880922157803828E-006 -5.99990353849281844E-007
  0.66249999999999998      -7.43969639865537476E-006 -6.48480746420589604E-007
  0.68625000000000003      -7.99086573084133750E-006 -6.99107916041512902E-007
  0.70999999999999996      -8.56239273029074412E-006 -7.51903009128001884E-007
  0.73375000000000001      -9.15435440383559615E-006 -8.06897828031809384E-007
  0.75749999999999995      -9.76682929476549416E-006 -8.64124848897865348E-007
  0.78125000000000000      -1.03998975314847398E-005 -9.23617240606914884E-007
  0.80500000000000016      -1.10536408753164766E-005 -9.85408884146346074E-007
  0.82875000000000010      -1.17281427705958541E-005 -1.04953439270513174E-006
  0.85250000000000004      -1.24234883966278729E-005 -1.11602913247775326E-006
  0.87624999999999997      -1.31397647215917035E-005 -1.18492924420728259E-006
  0.90000000000000002      -1.38770605584782263E-005 -1.25627166549937967E-006
  0.92374999999999996      -1.46354666231513695E-005 -1.33009415394057423E-006
  0.94750000000000001      -1.54150755946291153E-005 -1.40643531105585851E-006
  0.97124999999999995      -1.62159821776844012E-005 -1.48533460714246063E-006
  0.99500000000000000      -1.70382831678722665E-005 -1.56683240701855521E-006
   1.0187500000000000      -1.78820775190944414E-005 -1.65096999672769782E-006
   1.0425000000000000      -1.87474664138192542E-005 -1.73778961124189611E-006
   1.0662499999999999      -1.96345533360805945E-005 -1.82733446320854929E-006
   1.0900000000000001      -2.05434441473866340E-005 -1.91964877278885079E-006
   1.1137500000000000      -2.14742471656762059E-005 -2.01477779863782417E-006
   1.1375000000000000      -2.24270732474684516E-005 -2.11276787007895622E-006
   1.1612499999999999      -2.34020358733590426E-005 -2.21366642052911843E-006
   1.1850000000000001      -2.43992512370256375E-005 -2.31752202223277767E-006
   1.2087500000000000      -2.54188383379136624E-005 -2.42438442236753274E-006
   1.2324999999999999      -2.64609190777840567E-005 -2.53430458058668691E-006
   1.2562500000000001      -2.75256183613143097E-005 -2.64733470806817785E-006
   1.2800000000000000      -2.86130642009559888E-005 -2.76352830814312747E-006
   1.3037500000000000      -2.97233878262633455E-005 -2.88294021858158886E-006
   1.3274999999999999      -3.08567237979204677E-005 -3.00562665561746276E-006
   1.3512500000000001      -3.20132101267079646E-005 -3.13164525979936974E-006
   1.3750000000000000      -3.31929883976647564E-005 -3.26105514375945060E-006
   1.3987499999999999      -3.43962038997157768E-005 -3.39391694199748481E-006
   1.4225000000000001      -3.56230057610536021E-005 -3.53029286278356609E-006
   1.4462500000000000      -3.68735470905784580E-005 -3.67024674228883820E-006
   1.4700000000000000      -3.81479851257220242E-005 -3.81384410106056795E-006
   1.4937499999999999      -3.94464813869987933E-005 -3.96115220296483947E-006
   1.5175000000000001      -4.07692018396521176E-005 -4.11224011672805069E-006
   1.5412500000000000      -4.21163170627846453E-005 -4.26717878021637720E-006
   1.5649999999999999      -4.34880024263884708E-005 -4.42604106760159970E-006
   1.5887500000000001      -4.48844382767175229E-005 -4.58890185957064301E-006
   1.6125000000000000      -4.63058101304728289E-005 -4.75583811674697723E-006
   1.6362500000000000      -4.77523088783041725E-005 -4.92692895650247668E-006
   1.6599999999999999      -4.92241309981640324E-005 -5.10225573335051799E-006
   1.6837500000000001      -5.07214787790870257E-005 -5.28190212312352320E-006
   1.7075000000000000      -5.22445605560059877E-005 -5.46595421115209734E-006
   1.7312500000000000      -5.37935909562600400E-005 -5.65450058467738520E-006
   1.7549999999999999      -5.53687911584934030E-005 -5.84763242974444575E-006
   1.7787500000000001      -5.69703891646951779E-005 -6.04544363284154804E-006
   1.8025000000000000      -5.85986200861821936E-005 -6.24803088756873356E-006
   1.8262499999999999      -6.02537264443853664E-005 -6.45549380663940658E-006
   1.8499999999999999      -6.19359584873627981E-005 -6.66793503954009942E-006
   1.8737499999999998      -6.36455745230307440E-005 -6.88546039619742675E-006
   1.8974999999999997      -6.53828412701761398E-005 -7.10817897702657423E-006
   1.9212499999999997      -6.71480342283964181E-005 -7.33620330976364869E-006
   1.9450000000000001      -6.89414380681977270E-005 -7.56964949351395692E-006
   1.9687500000000000      -7.07633470425771030E-005 -7.80863735048142159E-006
   1.9924999999999999      -7.26140654215191335E-005 -8.05329058587978653E-006
   2.0162499999999999      -7.44939079509479259E-005 -8.30373695656494262E-006
   2.0400000000000000      -7.64032003377986712E-005 -8.56010844897026919E-006
   2.0637500000000002      -7.83422797630075360E-005 -8.82254146697301394E-006
   2.0874999999999999      -8.03114954243638299E-005 -9.09117703036987747E-006
   2.1112500000000001      -8.23112091113300094E-005 -9.36616098469556665E-006
   2.1349999999999998      -8.43417958141097582E-005 -9.64764422317815790E-006
   2.1587499999999999      -8.64036443694375748E-005 -9.93578292169156429E-006
   2.1825000000000001      -8.84971581457739184E-005 -1.02307387876376357E-005
   2.2062499999999998      -9.06227557708244911E-005 -1.05326793237705811E-005
   2.2300000000000000      -9.27808719045565593E-005 -1.08417781080640771E-005
   2.2537500000000001      -9.49719580611668815E-005 -1.11582150908176075E-005
   2.2774999999999999      -9.71964834837700102E-005 -1.14821769103058164E-005
   2.3012500000000000      -9.94549360759163788E-005 -1.18138572283914342E-005
   2.3250000000000002      -1.01747823394432023E-004 -1.21534570876528825E-005
   2.3487499999999999      -1.04075673708493380E-004 -1.25011852917212544E-005
   2.3725000000000001      -1.06439037130316917E-004 -1.28572588106804970E-005
   2.3962500000000002      -1.08838486823364299E-004 -1.32219032135621538E-005
   2.4199999999999999      -1.11274620294541269E-004 -1.35953531301623401E-005
   2.4437500000000001      -1.13748060777510882E-004 -1.39778527446270781E-005
   2.4674999999999998      -1.16259458714964233E-004 -1.43696563234973294E-005
   2.4912500000000000      -1.18809493348488913E-004 -1.47710287811767468E-005
   2.5150000000000001      -1.21398874433696613E-004 -1.51822462871048728E-005
   2.5387499999999998      -1.24028344042858641E-004 -1.56035969122121189E-005
   2.5625000000000000      -1.26698678586526121E-004 -1.60353813335993662E-005
   2.5862500000000002      -1.29410690908623413E-004 -1.64779135821092805E-005
   2.6099999999999999      -1.32165232587342946E-004 -1.69315218523884380E-005
   2.6337500000000000      -1.34963196398597352E-004 -1.73965493734682064E-005
   2.6575000000000002      -1.37805519041752164E-004 -1.78733553564491681E-005
   2.6812499999999999      -1.40693183974868762E-004 -1.83623160038763370E-005
   2.7050000000000001      -1.43627224558669442E-004 -1.88638256109884248E-005
   2.7287499999999998      -1.46608727517761966E-004 -1.93782977655207938E-005
   2.7524999999999999      -1.49638836600932742E-004 -1.99061666364197597E-005
   2.7762500000000001      -1.52718756624943319E-004 -2.04478883820640144E-005
   2.7999999999999998      -1.55849757866467883E-004 -2.10039426808168417E-005
   2.8237500000000000      -1.59033180862055415E-004 -2.15748344000962449E-005
   2.8475000000000001      -1.62270441655134370E-004 -2.21610954185017268E-005
   2.8712499999999999      -1.65563037544601488E-004 -2.27632866188458536E-005
   2.8950000000000000      -1.68912553393635670E-004 -2.33820000719350497E-005
   2.9187500000000002      -1.72320668566188011E-004 -2.40178614337970066E-005
   2.9424999999999999      -1.75789164568352090E-004 -2.46715325823092965E-005
   2.9662500000000001      -1.79319933483248486E-004 -2.53437145229919731E-005
   2.9900000000000002      -1.82914987301459911E-004 -2.60351505981962812E-005
   3.0137499999999999      -1.86576468264866807E-004 -2.67466300391798658E-005
   3.0375000000000001      -1.90306660360407799E-004 -2.74789919067750969E-005
   3.0612499999999998      -1.94108002122486071E-004 -2.82331294737278906E-005
   3.0850000000000000      -1.97983100929175003E-004 -2.90099951105616332E-005
   3.1087500000000001      -2.01934749009024422E-004 -2.98106057473162773E-005
   3.1324999999999998      -2.05965941413305069E-004 -3.06360489961189257E-005
   3.1562500000000000      -2.10079896254468542E-004 -3.14874900347502236E-005
   3.1800000000000002      -2.14280077567342755E-004 -3.23661793698106048E-005
   3.2037499999999999      -2.18570221217574955E-004 -3.32734616205622962E-005
   3.2275000000000000      -2.22954364365213735E-004 -3.42107854920523286E-005
   3.2512500000000006      -2.27436879094140496E-004 -3.51797151400448147E-005
   3.2749999999999999      -2.32022510945651046E-004 -3.61819431723420576E-005
   3.2987500000000005      -2.36716423253780157E-004 -3.72193055835317766E-005
   3.3224999999999998      -2.41524248380220349E-004 -3.82937989860868534E-005
   3.3462500000000004      -2.46452147200272511E-004 -3.94076005840973714E-005
   3.3700000000000001      -2.51506878514785686E-004 -4.05630914421712698E-005
   3.3937500000000003      -2.56695880479290749E-004 -4.17628837386158604E-005
   3.4175000000000000      -2.62027366702861019E-004 -4.30098528725668757E-005
   3.4412500000000001      -2.67510440228076478E-004 -4.43071755021128097E-005
   3.4649999999999999      -2.73155229985994085E-004 -4.56583749699321275E-005
   3.4887500000000000      -2.78973054837804667E-004 -4.70673758624210568E-005
   3.5124999999999997      -2.84976622711926610E-004 -4.85385701165910572E-005
   3.5362499999999999      -2.91180274318495965E-004 -5.00768977909205924E-005
   3.5599999999999996      -2.97600284239760767E-004 -5.16879466843401606E-005
   3.5837500000000002      -3.04255236630285861E-004 -5.33780764523445936E-005
   3.6074999999999995      -3.11166499516252507E-004 -5.51545750368552916E-005
   3.6312500000000001      -3.18358831448153413E-004 -5.70258583775662753E-005
   3.6549999999999994      -3.25861167793106493E-004 -5.90017288864488372E-005
   3.6787500000000000      -3.33707656840138739E-004 -6.10937154460690530E-005
   3.7025000000000001      -3.41939049592820770E-004 -6.33155287144160112E-005
   3.7262499999999998      -3.50604602635742923E-004 -6.56836834891919756E-005
   3.7500000000000000      -3.59764746401440485E-004 -6.82183699139202583E-005
   3.7525000000000004      -3.60760658080727507E-004 -6.84958377150086088E-005
   3.7549999999999999      -3.61762966769471183E-004 -6.87754560026972091E-005
   3.7574999999999998      -3.62771774394201067E-004 -6.90572586384198577E-005
   3.7599999999999998      -3.63787185551774648E-004 -6.93412803576919627E-005
   3.7624999999999997      -3.64809307607389440E-004 -6.96275568019751214E-005
   3.7650000000000001      -3.65838250797258019E-004 -6.99161245520481587E-005
   3.7675000000000005      -3.66874128337768904E-004 -7.02070211632769420E-005
   3.7700000000000000      -3.67917056522057862E-004 -7.05002851991613717E-005
   3.7725000000000000      -3.68967154888338584E-004 -7.07959562793595610E-005
   3.7749999999999999      -3.70024546276448766E-004 -7.10940751070839304E-005
   3.7774999999999999      -3.71089357001277563E-004 -7.13946835196981180E-005
   3.7799999999999994      -3.72161716979463135E-004 -7.16978245312462732E-005
   3.7825000000000006      -3.73241759873570763E-004 -7.20035423792577393E-005
   3.7850000000000001      -3.74329623243752194E-004 -7.23118825739727460E-005
   3.7875000000000001      -3.75425448707386925E-004 -7.26228919501489638E-005
   3.7900000000000000      -3.76529382107201253E-004 -7.29366187216098292E-005
   3.7925000000000000      -3.77641573688440081E-004 -7.32531125387211922E-005
   3.7949999999999995      -3.78762178285684816E-004 -7.35724245489839467E-005
   3.7974999999999999      -3.79891355519968756E-004 -7.38946074609589566E-005
   3.8000000000000003      -3.81029270006891642E-004 -7.42197156117436655E-005
   3.8025000000000002      -3.82176091576495324E-004 -7.45478050382513015E-005
   3.8050000000000002      -3.83331995505715398E-004 -7.48789335525535906E-005
   3.8075000000000001      -3.84497162764308950E-004 -7.52131608215774361E-005
   3.8099999999999996      -3.85671780275215724E-004 -7.55505484514625426E-005
   3.8125000000000000      -3.86856041190407948E-004 -7.58911600769237850E-005
   3.8150000000000004      -3.88050145183363297E-004 -7.62350614559811912E-005
   3.8174999999999999      -3.89254298759409041E-004 -7.65823205704596426E-005
   3.8199999999999998      -3.90468715585282154E-004 -7.69330077326941815E-005
   3.8224999999999998      -3.91693616839383640E-004 -7.72871956989138413E-005
   3.8249999999999997      -3.92929231584332635E-004 -7.76449597898258131E-005
   3.8275000000000001      -3.94175797163590210E-004 -7.80063780189636639E-005
   3.8300000000000005      -3.95433559624062253E-004 -7.83715312294222939E-005
   3.8325000000000000      -3.96702774168519246E-004 -7.87405032399981163E-005
   3.8350000000000000      -3.97983705637365733E-004 -7.91133810009331002E-005
   3.8374999999999999      -3.99276629002718729E-004 -7.94902547561796252E-005
   3.8399999999999999      -4.00581829957297175E-004 -7.98712182289365303E-005
   3.8424999999999994      -4.01899605473940240E-004 -8.02563688061605095E-005
   3.8450000000000006      -4.03230264444370617E-004 -8.06458077440470617E-005
   3.8475000000000001      -4.04574128356175995E-004 -8.10396403867968078E-005
   3.8500000000000001      -4.05931532067164253E-004 -8.14379764110288121E-005
   3.8525000000000000      -4.07302824399757239E-004 -8.18409300407719646E-005
   3.8550000000000000      -4.08688369262780442E-004 -8.22486203754955656E-005
   3.8574999999999995      -4.10088546373546037E-004 -8.26611716460201514E-005
   3.8599999999999999      -4.11503752283636068E-004 -8.30787135400559864E-005
   3.8625000000000003      -4.12934401437701278E-004 -8.35013815439903301E-005
   3.8650000000000002      -4.14380927319356503E-004 -8.39293173127280296E-005
   3.8675000000000002      -4.15843783693092676E-004 -8.43626690704498306E-005
   3.8700000000000001      -4.17323445952229722E-004 -8.48015920455112661E-005
   3.8724999999999996      -4.18820412584167221E-004 -8.52462489431062177E-005
   3.8750000000000000      -4.20335206765680945E-004 -8.56968104597855061E-005
   3.8775000000000004      -4.21868378102625103E-004 -8.61534558444532487E-005
   3.8799999999999999      -4.23420504530353946E-004 -8.66163735110819799E-005
   3.8824999999999998      -4.24992194398257812E-004 -8.70857617100942070E-005
   3.8849999999999998      -4.26584088730314363E-004 -8.75618292592144894E-005
   3.8874999999999997      -4.28196863758680945E-004 -8.80447963564652677E-005
   3.8900000000000001      -4.29831233660768128E-004 -8.85348954642826156E-005
   3.8925000000000005      -4.31487953595614078E-004 -8.90323722880469588E-005
   3.8950000000000000      -4.33167823100018463E-004 -8.95374868657400184E-005
   3.8975000000000000      -4.34871689756997969E-004 -9.00505147555475744E-005
   3.8999999999999999      -4.36600453367333625E-004 -9.05717483746053931E-005
   3.9024999999999999      -4.38355070543010317E-004 -9.11014984787077815E-005
   3.9049999999999994      -4.40136559845053497E-004 -9.16400958158670510E-005
   3.9075000000000006      -4.41946007551969548E-004 -9.21878929805013283E-005
   3.9100000000000001      -4.43784574044470831E-004 -9.27452664755815169E-005
   3.9125000000000001      -4.45653501180813983E-004 -9.33126190729832966E-005
   3.9150000000000000      -4.47554120436463663E-004 -9.38903824393664410E-005
   3.9175000000000000      -4.49487862228542892E-004 -9.44790201324763486E-005
   3.9199999999999995      -4.51456266499646605E-004 -9.50790310041155234E-005
   3.9224999999999999      -4.53460994816859897E-004 -9.56909530880761127E-005
   3.9250000000000003      -4.55503844214657225E-004 -9.63153680508115095E-005
   3.9275000000000002      -4.57586763162915356E-004 -9.69529063212034599E-005
   3.9300000000000002      -4.59711870021699504E-004 -9.76042530198348161E-005
   3.9325000000000001      -4.61881474494964782E-004 -9.82701548502029382E-005
   3.9349999999999996      -4.64098102697216427E-004 -9.89514281490392884E-005
   3.9375000000000000      -4.66364526605799476E-004 -9.96489683434249955E-005
   3.9400000000000004      -4.68683798874639087E-004 -1.00363761127480948E-004
   3.9424999999999999      -4.71059294252764587E-004 -1.01096895757122335E-004
   3.9449999999999998      -4.73494759225072924E-004 -1.01849580979264081E-004
   3.9474999999999998      -4.75994371904045141E-004 -1.02623164250753186E-004
   3.9499999999999997      -4.78562814810374855E-004 -1.03419155101686086E-004
   3.9525000000000001      -4.81205364738760853E-004 -1.04239253928251096E-004
   3.9550000000000005      -4.83928003594773898E-004 -1.05085387565201653E-004
   3.9575000000000000      -4.86737557796974515E-004 -1.05959753975194338E-004
   3.9600000000000000      -4.89641875098517599E-004 -1.06864878936279050E-004
   3.9624999999999999      -4.92650052067385310E-004 -1.07803688956123242E-004
   3.9649999999999999      -4.95772731165775287E-004 -1.08779606477907184E-004
   3.9674999999999994      -4.99022495370811761E-004 -1.09796676323043336E-004
   3.9700000000000006      -5.02414402591106033E-004 -1.10859736896168722E-004
   3.9725000000000001      -5.05966725636515773E-004 -1.11974657198582036E-004
   3.9750000000000001      -5.09702003520694485E-004 -1.13148673501253433E-004
   3.9775000000000000      -5.13648580890839349E-004 -1.14390882252396838E-004
   3.9800000000000000      -5.17842945086841814E-004 -1.15712988235387165E-004
   3.9824999999999995      -5.22333432716644242E-004 -1.17130490933385983E-004
   3.9849999999999999      -5.27186436189999610E-004 -1.18664670732828966E-004
   3.9875000000000003      -5.32497545414773940E-004 -1.20346153727550820E-004
   3.9900000000000002      -5.38413479332373770E-004 -1.22221927569698101E-004
   3.9925000000000002      -5.45181233624301379E-004 -1.24371060685625381E-004
   3.9950000000000001      -5.53282434468722276E-004 -1.26947665176062021E-004
   3.9974999999999996      -5.63960546069386176E-004 -1.30349449285067139E-004
   4.0000000000000000      -5.90306831691290242E-004 -1.38760696990576399E-004
   4.0025000000000004      -5.81351383482866472E-004 -1.65376210404930170E-004
   4.0049999999999999      -5.77399114596442828E-004 -1.76321314669388156E-004
   4.0075000000000003      -5.74267905966493824E-004 -1.84687631687332706E-004
   4.0099999999999998      -5.71560678360607199E-004 -1.91718658115479711E-004
   4.0125000000000002      -5.69123736657968396E-004 -1.97896062605999951E-004
   4.0149999999999997      -5.66878292741964502E-004 -2.03466865640473683E-004
   4.0175000000000001      -5.64777564506137070E-004 -2.08577806902187664E-004
   4.0199999999999996      -5.62791087367663220E-004 -2.13324490863725866E-004
   4.0225000000000000      -5.60897711614909231E-004 -2.17773321929965450E-004
   4.0250000000000004      -5.59082046831643731E-004 -2.21972645937704090E-004
   4.0274999999999999      -5.57332481276750884E-004 -2.25958957873777699E-004
   4.0300000000000002      -5.55639999262475741E-004 -2.29760608794235858E-004
   4.0324999999999998      -5.53997435546404690E-004 -2.33400143056956101E-004
   4.0350000000000001      -5.52398984410598887E-004 -2.36895838034267863E-004
   4.0374999999999996      -5.50839864380818132E-004 -2.40262755560078327E-004
   4.0400000000000000      -5.49316082270328242E-004 -2.43513482003833979E-004
   4.0425000000000004      -5.47824262843748101E-004 -2.46658662789765585E-004
   4.0449999999999999      -5.46361523016651021E-004 -2.49707397081275304E-004
   4.0475000000000003      -5.44925377185062295E-004 -2.52667534919647299E-004
   4.0499999999999998      -5.43513664742898122E-004 -2.55545904750266819E-004
   4.0525000000000002      -5.42124493767183664E-004 -2.58348490298522364E-004
   4.0549999999999997      -5.40756196563190079E-004 -2.61080569878963857E-004
   4.0579999999999998      -5.39139722815343714E-004 -2.64272556281423235E-004
   4.0599999999999996      -5.38076468930812003E-004 -2.66351442761268524E-004
   4.0625000000000000      -5.36762538890265943E-004 -2.68898163051865683E-004
   4.0650000000000004      -5.35464441335970517E-004 -2.71390364316687971E-004
   4.0674999999999999      -5.34181215475494002E-004 -2.73831100157899594E-004
   4.0700000000000003      -5.32911989684337040E-004 -2.76223143432009842E-004
   4.0724999999999998      -5.31655970358114191E-004 -2.78569021037159586E-004
   4.0750000000000002      -5.30412432641346864E-004 -2.80871043424864915E-004
   4.0774999999999997      -5.29180712376440144E-004 -2.83131329633995552E-004
   4.0800000000000001      -5.27960199301164609E-004 -2.85351828761340627E-004
   4.0824999999999996      -5.26750331180267655E-004 -2.87534338425052727E-004
   4.0850000000000000      -5.25550588732830236E-004 -2.89680520727258084E-004
   4.0875000000000004      -5.24360491227411369E-004 -2.91791916117716313E-004
   4.0899999999999999      -5.23179592640623343E-004 -2.93869955486310828E-004
   4.0925000000000002      -5.22007478293513090E-004 -2.95915970753282285E-004
   4.0949999999999998      -5.20843761895110045E-004 -2.97931204179169697E-004
   4.0975000000000001      -5.19688082934496648E-004 -2.99916816578689547E-004
   4.0999999999999996      -5.18540104377165499E-004 -3.01873894594952127E-004
   4.1025000000000000      -5.17399510596511019E-004 -3.03803457146508587E-004
   4.1050000000000004      -5.16266005576604100E-004 -3.05706461196793527E-004
   4.1074999999999999      -5.15139311243204782E-004 -3.07583806871476750E-004
   4.1100000000000003      -5.14019166084559299E-004 -3.09436342111618992E-004
   4.1124999999999998      -5.12905323724462624E-004 -3.11264866741312735E-004
   4.1150000000000002      -5.11797551817950416E-004 -3.13070136237726866E-004
   4.1174999999999997      -5.10695630966208239E-004 -3.14852865081587270E-004
   4.1200000000000001      -5.09599353752429487E-004 -3.16613729798640505E-004
   4.1224999999999996      -5.08508523867401028E-004 -3.18353371716995732E-004
   4.1250000000000000      -5.07422955317219314E-004 -3.20072399473631062E-004
   4.1275000000000004      -5.06342471698120245E-004 -3.21771391293764798E-004
   4.1299999999999999      -5.05266905539092696E-004 -3.23450897072411392E-004
   4.1325000000000003      -5.04196097699570055E-004 -3.25111440275482736E-004
   4.1349999999999998      -5.03129896817314150E-004 -3.26753519679563482E-004
   4.1375000000000002      -5.02068158804614903E-004 -3.28377610968812791E-004
   4.1399999999999997      -5.01010746383290435E-004 -3.29984168200176406E-004
   4.1425000000000001      -4.99957528658142745E-004 -3.31573625152047796E-004
   4.1449999999999996      -4.98908380723817870E-004 -3.33146396566675424E-004
   4.1475000000000000      -4.97863183302116839E-004 -3.34702879296525004E-004
   4.1500000000000004      -4.96821822406948253E-004 -3.36243453363492377E-004
   4.1524999999999999      -4.95784189053046637E-004 -3.37768482951667111E-004
   4.1550000000000002      -4.94750178894137207E-004 -3.39278317264476070E-004
   4.1574999999999998      -4.93719692068783134E-004 -3.40773291443103481E-004
   4.1600000000000001      -4.92692632878319933E-004 -3.42253727298092673E-004
   4.1624999999999996      -4.91668909575660243E-004 -3.43719934049455057E-004
   4.1650000000000000      -4.90648434151294663E-004 -3.45172209003907803E-004
   4.1675000000000004      -4.89631122133890703E-004 -3.46610838186062295E-004
   4.1699999999999999      -4.88616892404273944E-004 -3.48036096927334729E-004
   4.1725000000000003      -4.87605667021717541E-004 -3.49448250415987621E-004
   4.1749999999999998      -4.86597371061570430E-004 -3.50847554211387066E-004
   4.1775000000000002      -4.85591932463317125E-004 -3.52234254725288431E-004
   4.1799999999999997      -4.84589281888275639E-004 -3.53608589672681608E-004
   4.1825000000000001      -4.83589352586190531E-004 -3.54970788494532333E-004
   4.1849999999999996      -4.82592080270056285E-004 -3.56321072754515621E-004
   4.1875000000000000      -4.81597402980243850E-004 -3.57659656498077985E-004
   4.1900000000000004      -4.80605261047280198E-004 -3.58986746657128806E-004
   4.1924999999999999      -4.79615596877942005E-004 -3.60302543298260825E-004
   4.1950000000000003      -4.78628354930710892E-004 -3.61607239987392218E-004
   4.1974999999999998      -4.77643481605225136E-004 -3.62901024068765102E-004
   4.2000000000000002      -4.76660925155317379E-004 -3.64184076940855361E-004
   4.2024999999999997      -4.75680635606304377E-004 -3.65456574316281170E-004
   4.2050000000000001      -4.74702564680128580E-004 -3.66718686469794022E-004
   4.2074999999999996      -4.73726665718164240E-004 -3.67970578467734179E-004
   4.2100000000000000      -4.72752893614611022E-004 -3.69212410389966965E-004
   4.2125000000000004      -4.71781204750292894E-004 -3.70444337537511334E-004
   4.2149999999999999      -4.70811556930603755E-004 -3.71666510629679479E-004
   4.2175000000000002      -4.69843909326694191E-004 -3.72879075990913058E-004
   4.2199999999999998      -4.68878222419722714E-004 -3.74082175727958905E-004
   4.2225000000000001      -4.67914457948188694E-004 -3.75275947898196459E-004
   4.2249999999999996      -4.66952578856779808E-004 -3.76460526668517294E-004
   4.2275000000000000      -4.65992549250080889E-004 -3.77636042468120425E-004
   4.2300000000000004      -4.65034334346303918E-004 -3.78802622131931336E-004
   4.2324999999999999      -4.64077900434410216E-004 -3.79960389037913796E-004
   4.2350000000000003      -4.63123214833101576E-004 -3.81109463237566822E-004
   4.2374999999999998      -4.62170245851767684E-004 -3.82249961580171207E-004
   4.2400000000000002      -4.61218962753299447E-004 -3.83381997831163909E-004
   4.2424999999999997      -4.60269335718649733E-004 -3.84505682784957363E-004
   4.2450000000000001      -4.59321335813040626E-004 -3.85621124372533051E-004
   4.2474999999999996      -4.58374934953733844E-004 -3.86728427764092893E-004
   4.2500000000000000      -4.57430105879266986E-004 -3.87827695467048194E-004
   4.3262499999999999      -4.29254549283989502E-004 -4.17935704336499581E-004
   4.4024999999999999      -4.02039090062378159E-004 -4.42602225347552957E-004
   4.4787499999999998      -3.75545106927588173E-004 -4.62974588645318635E-004
   4.5549999999999997      -3.49662352534862834E-004 -4.79759810879538929E-004
   4.6312499999999996      -3.24344236612334770E-004 -4.93434688639160729E-004
   4.7074999999999996      -2.99578361135733673E-004 -5.04342780399642549E-004
   4.7837500000000004      -2.75371531287177341E-004 -5.12744668316421934E-004
   4.8600000000000003      -2.51741517848180448E-004 -5.18846279484958288E-004
   4.9362500000000002      -2.28712272013314354E-004 -5.22815892022618464E-004
   5.0125000000000002      -2.06311033044914499E-004 -5.24794872964398553E-004
   5.0887500000000001      -1.84566530023663869E-004 -5.24904738324098448E-004
   5.1650000000000000      -1.63507845622621451E-004 -5.23251958227336422E-004
   5.2412500000000000      -1.43163691806125161E-004 -5.19931319887385304E-004
   5.3174999999999999      -1.23561950589523768E-004 -5.15028342128507439E-004
   5.3937499999999998      -1.04729388158890778E-004 -5.08621046682138415E-004
   5.4699999999999998      -8.66914844019915550E-005 -5.00781283167060819E-004
   5.5462499999999997      -6.94723401043439542E-005 -4.91575737722728346E-004
   5.6224999999999996      -5.30946367401229050E-005 -4.81066713184755384E-004
   5.6987500000000004      -3.75796319203046921E-005 -4.69312741488403116E-004
   5.7750000000000004      -2.29471788929254525E-005 -4.56369070988315358E-004
   5.8512500000000003      -9.21576204164213544E-006 -4.42288058650548114E-004
   5.9275000000000002       3.59745715247891822E-006 -4.27119493108270851E-004
   6.0037500000000001       1.54765878957623949E-005 -4.10910854088753451E-004
   6.0800000000000001       2.64069539847543833E-005 -3.93707537297943039E-004
   6.1562500000000000       3.63750361890786806E-005 -3.75553038114481502E-004
   6.2324999999999999       4.53684142808563886E-005 -3.56489109906987247E-004
   6.3087499999999999       5.33757097383502472E-005 -3.36555899634124675E-004
   6.3849999999999998       6.03865297789755317E-005 -3.15792065261014977E-004
   6.4612499999999997       6.63914131063822406E-005 -2.94234878001647991E-004
   6.5375000000000005       7.13817780079699919E-005 -2.71920313566829442E-004
   6.6137499999999996       7.53498721115002849E-005 -2.48883130450694987E-004
   6.6900000000000013       7.82887250133452512E-005 -2.25156942309998433E-004
   6.7662500000000003       8.01921029872736780E-005 -2.00774281710810521E-004
   6.8425000000000002       8.10544660661883420E-005 -1.75766657917235798E-004
   6.9187500000000002       8.08709274118719787E-005 -1.50164609380273179E-004
   6.9949999999999992       7.96372149008670093E-005 -1.23997751636094171E-004
   7.0712500000000000       7.73496348472329099E-005 -9.72948212218846103E-005
   7.1475000000000000       7.40050377733499662E-005 -7.00837161131401948E-005
   7.2237500000000008       6.96007861350387641E-005 -4.23915331047484709E-005
   7.2999999999999998       6.41347239051448596E-005 -1.42446024917858549E-005
   7.3762499999999998       5.76051479196012316E-005  1.43314796483472486E-005
   7.4524999999999997       5.00107808912843516E-005  4.33118213154794728E-005
   7.5287499999999987       4.13507459992781275E-005  7.26722063678092868E-005
   7.6050000000000004       3.16245429642024627E-005  1.02389068035085539E-004
   7.6812499999999995       2.08320255237928297E-005  1.32439463999719381E-004
   7.7575000000000003       8.97338022681719323E-006  1.62801052903082999E-004
   7.8337500000000002      -3.95089353250243409E-006  1.93452072152199705E-004
   7.9100000000000010      -1.79400023132577576E-005  2.24371316917369419E-004
   7.9862500000000001      -3.29928763294122464E-005  2.55538120224350202E-004
   8.0625000000000000      -4.91081861198851811E-005  2.86932334055959052E-004
   8.1387499999999999      -6.62843582492830672E-005  3.18534311387576189E-004
   8.2149999999999999      -8.45195900979907165E-005  3.50324889089206719E-004
   8.2912499999999998      -1.03811863799078421E-004  3.82285371640701018E-004
   8.3674999999999997      -1.24158959362720368E-004  4.14397515561952881E-004
   8.4437499999999996      -1.45558467066816732E-004  4.46643514620363616E-004
   8.5199999999999996      -1.68007799118363352E-004  4.79005985612262824E-004
   8.5962499999999995      -1.91504200661322602E-004  5.11467954806017169E-004
   8.6724999999999994      -2.16044760154185861E-004  5.44012844947954887E-004
   8.7487499999999994      -2.41626419157294018E-004  5.76624462812324245E-004
   8.8249999999999993      -2.68245981563409184E-004  6.09286987263727917E-004
   8.9012499999999992      -2.95900122303922940E-004  6.41984957805155458E-004
   8.9774999999999991      -3.24585395562202361E-004  6.74703263587265209E-004
   9.0537500000000009      -3.54298242524897044E-004  7.07427132856081877E-004
   9.1300000000000008      -3.85034999199162294E-004  7.40142123774119483E-004
   9.2062500000000007      -4.16791901382016622E-004  7.72834110899897034E-004
   9.2825000000000006      -4.49565094050036825E-004  8.05489281406939254E-004
   9.3587500000000006      -4.83350635682656049E-004  8.38094122383989826E-004
   9.4350000000000005      -5.18144504560409192E-004  8.70635413046291534E-004
   9.5112500000000004      -5.53942604286448764E-004  9.03100216349713857E-004
   9.5875000000000004      -5.90740768998036553E-004  9.35475870900403616E-004
   9.6637500000000003      -6.28534768280322319E-004  9.67749983150233270E-004
   9.7400000000000002      -6.67320311796411932E-004  9.99910419871873502E-004
   9.8162500000000001      -7.07093053650966808E-004  1.03194530090908263E-003
   9.8925000000000001      -7.47848596506367588E-004  1.06384299219443789E-003
   9.9687500000000000      -7.89582495485123027E-004  1.09559209904073161E-003
   10.045000000000000      -8.32290261856075196E-004  1.12718145965541648E-003
   10.121200000000000      -8.75938409221688262E-004  1.15857959477131691E-003
   10.197500000000000      -9.20609243551896825E-004  1.18983742229161293E-003
   10.273800000000000      -9.66241509998390044E-004  1.22090310248101431E-003
   10.350000000000000      -1.01276888434821168E-003  1.25172601159149370E-003
   10.426200000000000      -1.06024589545148013E-003  1.28233692561969094E-003
   10.502500000000000      -1.10873203353940007E-003  1.31276570561726885E-003
   10.578799999999999      -1.15816090011421871E-003  1.34296232321976113E-003
   10.654999999999999      -1.20846113558754930E-003  1.37287815446933978E-003
   10.731199999999999      -1.25969217060319843E-003  1.40254362298399709E-003
   10.807499999999999      -1.31191830723429944E-003  1.43198801615596516E-003
   10.883699999999999      -1.36499787727606620E-003  1.46112518853230389E-003
   10.960000000000001      -1.41906540497847562E-003  1.49002280492338763E-003
   11.036300000000001      -1.47404702825029580E-003  1.51863379483194519E-003
   11.112500000000001      -1.52986408557618473E-003  1.54691275144235854E-003
   11.188800000000001      -1.58665825949215098E-003  1.57492557248796309E-003
   11.265000000000001      -1.64427586332081864E-003  1.60259067288709943E-003
   11.341200000000001      -1.70278592695962978E-003  1.62993696876312399E-003
   11.417500000000000      -1.76226216572343509E-003  1.65699184989686666E-003
   11.493800000000000      -1.82262354004638716E-003  1.68371147425765253E-003
   11.570000000000000      -1.88378437590011605E-003  1.71005389980315690E-003
   11.646200000000000      -1.94581838848275571E-003  1.73604693063107761E-003
   11.722500000000000      -2.00880387998079090E-003  1.76171666850100063E-003
   11.798800000000000      -2.07265518174735075E-003  1.78702156696236049E-003
   11.875000000000000      -2.13728209119350490E-003  1.81192211804462582E-003
   11.951200000000000      -2.20276292212052017E-003  1.83644480140165620E-003
   12.027500000000000      -2.26918047744964534E-003  1.86061423362900830E-003
   12.103800000000000      -2.33644457147646513E-003  1.88439127001824584E-003
   12.180000000000000      -2.40446058915197696E-003  1.90773893823962095E-003
   12.256200000000000      -2.47331135626730966E-003  1.93068220148249277E-003
   12.332500000000000      -2.54308409094702609E-003  1.95324400993230002E-003
   12.408799999999999      -2.61368420720648007E-003  1.97538772315383662E-003
   12.484999999999999      -2.68501279279474529E-003  1.99707899630298174E-003
   12.561199999999999      -2.75715709947000264E-003  2.01834109416122775E-003
   12.637499999999999      -2.83020867265591043E-003  2.03919512709334295E-003
   12.713699999999999      -2.90397130613309065E-003  2.05958058968238938E-003
   12.789999999999999      -2.97863388543046425E-003  2.07954523092576150E-003
   12.866299999999999      -3.05409542621148380E-003  2.09905633816873495E-003
   12.942500000000003      -3.13025076896297121E-003  2.11808366791683446E-003
   13.018800000000001      -3.20729511409279314E-003  2.13667168095018354E-003
   13.095000000000001      -3.28502184907440145E-003  2.15476627263278854E-003
   13.171199999999999      -3.36352679093300565E-003  2.17238682194234676E-003
   13.247500000000000      -3.44290985747463477E-003  2.18955030426486261E-003
   13.323800000000002      -3.52306390276619329E-003  2.20622814366684033E-003
   13.400000000000000      -3.60387775534405869E-003  2.22239439029691278E-003
   13.476200000000000      -3.68545138127188013E-003  2.23806626263937372E-003
   13.552499999999998      -3.76788875207805917E-003  2.25325846011016325E-003
   13.628800000000000      -3.85107874610789332E-003  2.26794526397595042E-003
   13.705000000000000      -3.93490631292366631E-003  2.28210367740179108E-003
   13.781200000000000      -4.01947547181011507E-003  2.29574861872829192E-003
   13.857500000000000      -4.10489415102082561E-003  2.30889238076085503E-003
   13.933799999999998      -4.19104734610060720E-003  2.32151217850669811E-003
   14.010000000000002      -4.27781621797841509E-003  2.33358804189412678E-003
   14.086200000000000      -4.36530874076149471E-003  2.34513246941135071E-003
   14.162500000000000      -4.45363670428987248E-003  2.35615523617422511E-003
   14.238799999999999      -4.54268131829537163E-003  2.36663657293051692E-003
   14.315000000000000      -4.63232005389200337E-003  2.37655961245392252E-003
   14.391200000000000      -4.72266475352347594E-003  2.38593432208422532E-003
   14.467499999999999      -4.81383098467812187E-003  2.39476785092417608E-003
   14.543799999999999      -4.90569626709301543E-003  2.40304351118762359E-003
   14.619999999999997      -4.99813449392853392E-003  2.41074760575600566E-003
   14.696200000000001      -5.09126128041196332E-003  2.41788745225229775E-003
   14.772500000000001      -5.18519588036282179E-003  2.42446746352009430E-003
   14.848799999999999      -5.27981223256674889E-003  2.43047410400288417E-003
   14.924999999999999      -5.37498069665962117E-003  2.43589688646191245E-003
   15.001200000000003      -5.47082058181357252E-003  2.44074038669495150E-003
   15.077500000000001      -5.56745473130329863E-003  2.44500618810839562E-003
   15.153800000000000      -5.66475356760617454E-003  2.44868396776049555E-003
   15.230000000000000      -5.76258404630859613E-003  2.45176653597504448E-003
   15.306200000000000      -5.86106906149782593E-003  2.45425562945905283E-003
   15.382500000000002      -5.96033496199147982E-003  2.45614991800598799E-003
   15.458800000000000      -6.06024875751709664E-003  2.45744235931090070E-003
   15.535000000000000      -6.16067407961347954E-003  2.45812911142256115E-003
   15.611199999999998      -6.26173733365255770E-003  2.45820898325111933E-003
   15.687500000000000      -6.36356828983542389E-003  2.45767763990862968E-003
   15.763800000000002      -6.46603063369263417E-003  2.45653137094020658E-003
   15.840000000000000      -6.56898475797576889E-003  2.45476973077554238E-003
   15.916200000000000      -6.67256048329372548E-003  2.45238851052350174E-003
   15.992499999999998      -6.77689090970833193E-003  2.44938028938130941E-003
   16.068800000000000      -6.88183647750344792E-003  2.44574474556910268E-003
   16.145000000000000      -6.98725441867060516E-003  2.44148488598485390E-003
   16.221200000000000      -7.09327788095978889E-003  2.43659341155017537E-003
   16.297499999999999      -7.20004319711453535E-003  2.43105974287311259E-003
   16.373799999999999      -7.30740767075845066E-003  2.42488701318088317E-003
   16.449999999999999      -7.41522545009556337E-003  2.41808173197539814E-003
   16.526199999999999      -7.52363293035704199E-003  2.41063343669981923E-003
   16.602499999999999      -7.63276962016716694E-003  2.40252832432999008E-003
   16.678799999999999      -7.74248972985167472E-003  2.39377301532473765E-003
   16.754999999999999      -7.85264442821140274E-003  2.38437757195446298E-003
   16.831199999999999      -7.96337327288489105E-003  2.37432829303498580E-003
   16.907499999999999      -8.07481885157652901E-003  2.36360807742988467E-003
   16.983799999999999      -8.18683237983187928E-003  2.35222708668173831E-003
   17.059999999999999      -8.29926211154994285E-003  2.34019897816407875E-003
   17.136199999999999      -8.41225067993713917E-003  2.32750674804325887E-003
   17.212499999999999      -8.52594366798513879E-003  2.31412993747480856E-003
   17.288799999999998      -8.64018937585397766E-003  2.30008229949302647E-003
   17.364999999999998      -8.75483322256103910E-003  2.28538113389912525E-003
   17.441199999999998      -8.87002083811083523E-003  2.27000607378247685E-003
   17.517499999999998      -8.98590072334057646E-003  2.25393324323588462E-003
   17.593800000000002      -9.10231834453734470E-003  2.23718003006570607E-003
   17.670000000000002      -9.21911636482667524E-003  2.21976741612887928E-003
   17.746200000000002      -9.33644333080894777E-003  2.20167160938002050E-003
   17.822500000000002      -9.45445058100906691E-003  2.18286525782130725E-003
   17.898800000000001      -9.57298082279300563E-003  2.16336942494364543E-003
   17.975000000000001      -9.69187403676608633E-003  2.14320881465490491E-003
   18.051200000000001      -9.81128160471786068E-003  2.12235615469861649E-003
   18.127500000000001      -9.93135762357642490E-003  2.10078056526527210E-003
   18.203800000000001      -1.00519421174370422E-002  2.07850682837650447E-003
   18.280000000000001      -1.01728724604790502E-002  2.05556341041961523E-003
   18.356200000000001      -1.02943027933657654E-002  2.03191950654930996E-003
   18.432500000000001      -1.04163898966358522E-002  2.00754065794936072E-003
   18.508800000000001      -1.05389711876709667E-002  1.98245540276578616E-003
   18.585000000000001      -1.06618815076210474E-002  1.95669600455097631E-003
   18.661200000000001      -1.07852776787877701E-002  1.93022807322070140E-003
   18.737500000000001      -1.09093190880473426E-002  1.90301352100172793E-003
   18.813800000000001      -1.10338406168641687E-002  1.87508467885844879E-003
   18.890000000000001      -1.11586746435254191E-002  1.84647764375340953E-003
   18.966200000000001      -1.12839805944734035E-002  1.81715439424168386E-003
   19.042500000000000      -1.14099203874424102E-002  1.78707317015549139E-003
   19.118800000000000      -1.15363264411510475E-002  1.75627013368630366E-003
   19.195000000000000      -1.16630287442001518E-002  1.72478525112130035E-003
   19.271200000000000      -1.17901892552711076E-002  1.69257682467996939E-003
   19.347500000000000      -1.19179723524260005E-002  1.65959937733825449E-003
   19.423700000000000      -1.20460397023449475E-002  1.62593758873170904E-003
   19.500000000000000      -1.21747240623947192E-002  1.59150136195262797E-003
   19.576300000000000      -1.23038542922648177E-002  1.55633266580912128E-003
   19.652500000000000      -1.24332569269245095E-002  1.52047732663207263E-003
   19.728800000000000      -1.25632682630053578E-002  1.48383954667959247E-003
   19.805000000000000      -1.26935441897738661E-002  1.44651369513737970E-003
   19.881200000000000      -1.28242515055732448E-002  1.40845058902988639E-003
   19.957500000000000      -1.29555592873993857E-002  1.36959719288337828E-003


==> anc/M2_5_2_v2.dat <==
  2.12500000000000015E-002 -5.64490618159927334E-011 -5.74471085176912175E-010
  4.49999999999999983E-002 -3.01211007094531982E-008 -1.63190172670149134E-009
  6.87500000000000056E-002 -7.03479333840125485E-008 -3.82517454934805237E-009
  9.24999999999999989E-002 -1.27423996277483205E-007 -6.95400726900598460E-009
  0.11625000000000002      -2.01380406641787002E-007 -1.10304303068616766E-008
  0.14000000000000001      -2.92248736565045628E-007 -1.60666963914396303E-008
  0.16375000000000001      -4.00061025967420691E-007 -2.20752859061603624E-008
  0.18750000000000000      -5.24849796029809041E-007 -2.90689123963339080E-008
  0.21124999999999999      -6.66648063071916663E-007 -3.70605282412929177E-008
  0.23499999999999999      -8.25489352896961616E-007 -4.60633304976090458E-008
  0.25874999999999998      -1.00140771562099965E-006 -5.60907669195868520E-008
  0.28249999999999997      -1.19443774100568143E-006 -6.71565421634922117E-008
  0.30625000000000002      -1.40461457431407050E-006 -7.92746241822487201E-008
  0.33000000000000002      -1.63197393271002674E-006 -9.24592508176227337E-008
  0.35375000000000001      -1.87655212222260717E-006 -1.06724936597225227E-007
  0.37750000000000000      -2.13838605529786767E-006 -1.22086479743971606E-007
  0.40125000000000000      -2.41751326896149971E-006 -1.38558969405983881E-007
  0.42499999999999999      -2.71397194361678965E-006 -1.56157793115256545E-007
  0.44874999999999998      -3.02780092250353631E-006 -1.74898644483799956E-007
  0.47249999999999992      -3.35903973184471056E-006 -1.94797531146334512E-007
  0.49625000000000008      -3.70772860170894707E-006 -2.15870782959044020E-007
  0.52000000000000002      -4.07390848761820790E-006 -2.38135060464306418E-007
  0.54374999999999996      -4.45762109293142894E-006 -2.61607363631785346E-007
  0.56750000000000000      -4.85890889203629943E-006 -2.86305040886727698E-007
  0.59125000000000005      -5.27781515438301328E-006 -3.12245798436830625E-007
  0.61499999999999999      -5.71438396939530229E-006 -3.39447709909547565E-007
  0.63875000000000004      -6.16866027229593532E-006 -3.67929226312279168E-007
  0.66249999999999998      -6.64068987088548877E-006 -3.97709186328460045E-007
  0.68625000000000003      -7.13051947331529401E-006 -4.28806826963187277E-007
  0.70999999999999996      -7.63819671689730555E-006 -4.61241794552677632E-007
  0.73375000000000001      -8.16377019799593782E-006 -4.95034156152520400E-007
  0.75749999999999995      -8.70728950304897987E-006 -5.30204411320436200E-007
  0.78125000000000000      -9.26880524076722343E-006 -5.66773504309997691E-007
  0.80500000000000016      -9.84836907556490423E-006 -6.04762836692597335E-007
  0.82875000000000010      -1.04460337622756625E-005 -6.44194280425758796E-007
  0.85250000000000004      -1.10618531821749891E-005 -6.85090191384590870E-007
  0.87624999999999997      -1.16958823805865010E-005 -7.27473423389746611E-007
  0.90000000000000002      -1.23481776056014203E-005 -7.71367342719861165E-007
  0.92374999999999996      -1.30187963486805813E-005 -8.16795843173919068E-007
  0.94750000000000001      -1.37077973866904283E-005 -8.63783361674665646E-007
  0.97124999999999995      -1.44152408256518908E-005 -9.12354894450114690E-007
  0.99500000000000000      -1.51411881462470829E-005 -9.62536013816699193E-007
   1.0187500000000000      -1.58857022511662531E-005 -1.01435288559111048E-006
   1.0425000000000000      -1.66488475143820829E-005 -1.06783228715921878E-006
   1.0662499999999999      -1.74306898324432441E-005 -1.12300162623204961E-006
   1.0900000000000001      -1.82312966778840237E-005 -1.17988896032034521E-006
   1.1137500000000000      -1.90507371548524678E-005 -1.23852301696100116E-006
   1.1375000000000000      -1.98890820570649754E-005 -1.29893321473042230E-006
   1.1612499999999999      -2.07464039282017564E-005 -1.36114968508181883E-006
   1.1850000000000001      -2.16227771248633861E-005 -1.42520329504551226E-006
   1.2087500000000000      -2.25182778822166067E-005 -1.49112567083342934E-006
   1.2324999999999999      -2.34329843824640498E-005 -1.55894922239144109E-006
   1.2562500000000001      -2.43669768262807315E-005 -1.62870716894547737E-006
   1.2800000000000000      -2.53203375073689712E-005 -1.70043356559017778E-006
   1.3037500000000000      -2.62931508902914459E-005 -1.77416333097151657E-006
   1.3274999999999999      -2.72855036917529088E-005 -1.84993227611790132E-006
   1.3512500000000001      -2.82974849655099334E-005 -1.92777713447743886E-006
   1.3750000000000000      -2.93291861911005622E-005 -2.00773559322247840E-006
   1.3987499999999999      -3.03807013665958034E-005 -2.08984632588621002E-006
   1.4225000000000001      -3.14521271055891253E-005 -2.17414902639996667E-006
   1.4462500000000000      -3.25435627386519449E-005 -2.26068444460412223E-006
   1.4700000000000000      -3.36551104194990605E-005 -2.34949442330990681E-006
   1.4937499999999999      -3.47868752361220440E-005 -2.44062193699427600E-006
   1.5175000000000001      -3.59389653271661237E-005 -2.53411113221509020E-006
   1.5412500000000000      -3.71114920038435680E-005 -2.63000736983942549E-006
   1.5649999999999999      -3.83045698776956155E-005 -2.72835726918370525E-006
   1.5887500000000001      -3.95183169945358554E-005 -2.82920875417069762E-006
   1.6125000000000000      -4.07528549749295435E-005 -2.93261110161528772E-006
   1.6362500000000000      -4.20083091615489022E-005 -3.03861499175542069E-006
   1.6599999999999999      -4.32848087740414123E-005 -3.14727256117218720E-006
   1.6837500000000001      -4.45824870712650356E-005 -3.25863745819298222E-006
   1.7075000000000000      -4.59014815221171825E-005 -3.37276490097766901E-006
   1.7312500000000000      -4.72419339848824868E-005 -3.48971173840152563E-006
   1.7549999999999999      -4.86039908958538699E-005 -3.60953651391653297E-006
   1.7787500000000001      -4.99878034677562837E-005 -3.73229953256530453E-006
   1.8025000000000000      -5.13935278985806914E-005 -3.85806293133698683E-006
   1.8262499999999999      -5.28213255800215963E-005 -3.98689075220316277E-006
   1.8499999999999999      -5.42713633744939291E-005 -4.11884902319975993E-006
   1.8737499999999998      -5.57438137919543609E-005 -4.25400583501677077E-006
   1.8974999999999997      -5.72388552918339690E-005 -4.39243143024358926E-006
   1.9212499999999997      -5.87566725437155610E-005 -4.53419829296304076E-006
   1.9450000000000001      -6.02974567141343617E-005 -4.67938124397547647E-006
   1.9687500000000000      -6.18614057695112898E-005 -4.82805754113848694E-006
   1.9924999999999999      -6.34487247963045101E-005 -4.98030698515760384E-006
   2.0162499999999999      -6.50596263395541573E-005 -5.13621203118902829E-006
   2.0400000000000000      -6.66943307610856032E-005 -5.29585790664445651E-006
   2.0637500000000002      -6.83530666187424923E-005 -5.45933273561863753E-006
   2.0874999999999999      -7.00360710681321785E-005 -5.62672767039444509E-006
   2.1112500000000001      -7.17435902884888319E-005 -5.79813703051742562E-006
   2.1349999999999998      -7.34758799343946734E-005 -5.97365844997222656E-006
   2.1587499999999999      -7.52332056186636594E-005 -6.15339303331736870E-006
   2.1825000000000001      -7.70158434081209245E-005 -6.33744551974426343E-006
   2.2062499999999998      -7.88240803848929181E-005 -6.52592445985244248E-006
   2.2300000000000000      -8.06582152089950873E-005 -6.71894240044632095E-006
   2.2537500000000001      -8.25185587344478806E-005 -6.91661608219618181E-006
   2.2774999999999999      -8.44054346617620707E-005 -7.11906664940708466E-006
   2.3012500000000000      -8.63191802353814949E-005 -7.32641987329901983E-006
   2.3250000000000002      -8.82601469841148872E-005 -7.53880638938550579E-006
   2.3487499999999999      -9.02287015154861947E-005 -7.75636195069208628E-006
   2.3725000000000001      -9.22252263628100936E-005 -7.97922769761476526E-006
   2.3962500000000002      -9.42501208916381042E-005 -8.20755044596235956E-006
   2.4199999999999999      -9.63038023248904068E-005 -8.44148299944618163E-006
   2.4437500000000001      -9.83867065658200154E-005 -8.68118445969251598E-006
   2.4674999999999998      -1.00499289636300730E-004 -8.92682060655712429E-006
   2.4912500000000000      -1.02642028660928554E-004 -9.17856425672410605E-006
   2.5150000000000001      -1.04815423207126372E-004 -9.43659567285174665E-006
   2.5387499999999998      -1.07019996669953192E-004 -9.70110299785253520E-006
   2.5625000000000000      -1.09256297763590096E-004 -9.97228272161185055E-006
   2.5862500000000002      -1.11524902129506851E-004 -1.02503401831299515E-005
   2.6099999999999999      -1.13826414072429154E-004 -1.05354901113998084E-005
   2.6337500000000000      -1.16161468436487003E-004 -1.08279572087053312E-005
   2.6575000000000002      -1.18530732635352916E-004 -1.11279767804435031E-005
   2.6812499999999999      -1.20934908851801887E-004 -1.14357954160499658E-005
   2.7050000000000001      -1.23374736423963519E-004 -1.17516717261478579E-005
   2.7287499999999998      -1.25850994437643664E-004 -1.20758771416554128E-005
   2.7524999999999999      -1.28364504546485354E-004 -1.24086967812892731E-005
   2.7762500000000001      -1.30916134044492348E-004 -1.27504303947036056E-005
   2.7999999999999998      -1.33506799218587123E-004 -1.31013933894259865E-005
   2.8237500000000000      -1.36137469012505280E-004 -1.34619179508082125E-005
   2.8475000000000001      -1.38809169037513308E-004 -1.38323542654306090E-005
   2.8712499999999999      -1.41522985970278856E-004 -1.42130718598065092E-005
   2.8950000000000000      -1.44280072383837715E-004 -1.46044610678672059E-005
   2.9187500000000002      -1.47081652064139659E-004 -1.50069346426043660E-005
   2.9424999999999999      -1.49929025872280915E-004 -1.54209295294613313E-005
   2.9662500000000001      -1.52823578221459981E-004 -1.58469088216502506E-005
   2.9900000000000002      -1.55766784248187115E-004 -1.62853639206103054E-005
   3.0137499999999999      -1.58760217769640893E-004 -1.67368169283982063E-005
   3.0375000000000001      -1.61805560133700056E-004 -1.72018233030271056E-005
   3.0612499999999998      -1.64904610085549332E-004 -1.76809748127861934E-005
   3.0850000000000000      -1.68059294795486875E-004 -1.81749028315441298E-005
   3.1087500000000001      -1.71271682217357768E-004 -1.86842820241837570E-005
   3.1324999999999998      -1.74543994976883530E-004 -1.92098344798977411E-005
   3.1562500000000000      -1.77878626025198769E-004 -1.97523343614324046E-005
   3.1800000000000002      -1.81278156336669733E-004 -2.03126131509288688E-005
   3.2037499999999999      -1.84745374983466879E-004 -2.08915655883226875E-005
   3.2275000000000000      -1.88283301984883280E-004 -2.14901564170296608E-005
   3.2512500000000006      -1.91895214410212436E-004 -2.21094280747751220E-005
   3.2749999999999999      -1.95584676314343724E-004 -2.27505094961039714E-005
   3.2987500000000005      -1.99355573210560497E-004 -2.34146262289009628E-005
   3.3224999999999998      -2.03212151942663616E-004 -2.41031121122133824E-005
   3.3462500000000004      -2.07159067018229941E-004 -2.48174228195760735E-005
   3.3700000000000001      -2.11201434548422446E-004 -2.55591516238657697E-005
   3.3937500000000003      -2.15344896461861114E-004 -2.63300479772875924E-005
   3.4175000000000000      -2.19595694698350116E-004 -2.71320392128843235E-005
   3.4412500000000001      -2.23960760330979997E-004 -2.79672563932056524E-005
   3.4649999999999999      -2.28447821057178277E-004 -2.88380652813304248E-005
   3.4887500000000000      -2.33065529001905342E-004 -2.97471033738383098E-005
   3.5124999999999997      -2.37823616986225934E-004 -3.06973249161992189E-005
   3.5362499999999999      -2.42733089526037972E-004 -3.16920558813752251E-005
   3.5599999999999996      -2.47806459209762601E-004 -3.27350618412525278E-005
   3.5837500000000002      -2.53058041805421662E-004 -3.38306325641905147E-005
   3.6074999999999995      -2.58504329197925976E-004 -3.49836887056588613E-005
   3.6312500000000001      -2.64164466568983644E-004 -3.61999180603475278E-005
   3.6549999999999994      -2.70060871663108906E-004 -3.74859520451918050E-005
   3.6787500000000000      -2.76220051313945370E-004 -3.88495979529027618E-005
   3.7025000000000001      -2.82673697591729169E-004 -4.03001501475666520E-005
   3.7262499999999998      -2.89460190066040933E-004 -4.18488157212694315E-005
   3.7500000000000000      -2.96626703433744497E-004 -4.35093105984084766E-005
   3.7525000000000004      -2.97405458407803622E-004 -4.36912652014318588E-005
   3.7549999999999999      -2.98189141116701848E-004 -4.38746665044121610E-005
   3.7574999999999998      -2.98977831331343521E-004 -4.40595375458884570E-005
   3.7599999999999998      -2.99771611042643025E-004 -4.42459019786915867E-005
   3.7624999999999997      -3.00570564300937308E-004 -4.44337840567010607E-005
   3.7650000000000001      -3.01374777529738759E-004 -4.46232086919922587E-005
   3.7675000000000005      -3.02184339360854839E-004 -4.48142014418441504E-005
   3.7700000000000000      -3.02999340988734675E-004 -4.50067885730645497E-005
   3.7725000000000000      -3.03819876104479802E-004 -4.52009970647322990E-005
   3.7749999999999999      -3.04646041031759150E-004 -4.53968546414108812E-005
   3.7774999999999999      -3.05477934830179917E-004 -4.55943898022050719E-005
   3.7799999999999994      -3.06315659403908521E-004 -4.57936318512884404E-005
   3.7825000000000006      -3.07159319615888488E-004 -4.59946109299968724E-005
   3.7850000000000001      -3.08009023407992651E-004 -4.61973580505832806E-005
   3.7875000000000001      -3.08864881927511492E-004 -4.64019051317447881E-005
   3.7900000000000000      -3.09727009660366187E-004 -4.66082850360325830E-005
   3.7925000000000000      -3.10595524571512195E-004 -4.68165316092718353E-005
   3.7949999999999995      -3.11470548252991994E-004 -4.70266797221224325E-005
   3.7974999999999999      -3.12352206080168020E-004 -4.72387653139269342E-005
   3.8000000000000003      -3.13240627370496702E-004 -4.74528254380612990E-005
   3.8025000000000002      -3.14135945582502056E-004 -4.76688983145702301E-005
   3.8050000000000002      -3.15038298463150097E-004 -4.78870233762714766E-005
   3.8075000000000001      -3.15947828267367794E-004 -4.81072413271482185E-005
   3.8099999999999996      -3.16864681958369909E-004 -4.83295941993067330E-005
   3.8125000000000000      -3.17789011399305073E-004 -4.85541254101575493E-005
   3.8150000000000004      -3.18720973693476146E-004 -4.87808798439578467E-005
   3.8174999999999999      -3.19660731268207811E-004 -4.90099038960133674E-005
   3.8199999999999998      -3.20608452244324133E-004 -4.92412455624047728E-005
   3.8224999999999998      -3.21564310686985456E-004 -4.94749545136934551E-005
   3.8249999999999997      -3.22528486901239853E-004 -4.97110821776932245E-005
   3.8275000000000001      -3.23501167783657537E-004 -4.99496818332847642E-005
   3.8300000000000005      -3.24482547010409206E-004 -5.01908086815617635E-005
   3.8325000000000000      -3.25472825614775538E-004 -5.04345199798497852E-005
   3.8350000000000000      -3.26472212223000689E-004 -5.06808751260445770E-005
   3.8374999999999999      -3.27480923525406867E-004 -5.09299357825274487E-005
   3.8399999999999999      -3.28499184620266449E-004 -5.11817659838640889E-005
   3.8424999999999994      -3.29527229551543604E-004 -5.14364322783958860E-005
   3.8450000000000006      -3.30565301917244627E-004 -5.16940038851093601E-005
   3.8475000000000001      -3.31613655185168459E-004 -5.19545528093173290E-005
   3.8500000000000001      -3.32672553411316612E-004 -5.22181540260189091E-005
   3.8525000000000000      -3.33742271829250614E-004 -5.24848856485040117E-005
   3.8550000000000000      -3.34823097518669940E-004 -5.27548291151578878E-005
   3.8574999999999995      -3.35915330126187724E-004 -5.30280693908106917E-005
   3.8599999999999999      -3.37019282643377866E-004 -5.33046951840459457E-005
   3.8625000000000003      -3.38135282247745454E-004 -5.35847991820359858E-005
   3.8650000000000002      -3.39263671214334568E-004 -5.38684783048881549E-005
   3.8675000000000002      -3.40404807895399711E-004 -5.41558339799383571E-005
   3.8700000000000001      -3.41559067805110770E-004 -5.44469724428122694E-005
   3.8724999999999996      -3.42726844769933705E-004 -5.47420050600761632E-005
   3.8750000000000000      -3.43908552203143645E-004 -5.50410486839648019E-005
   3.8775000000000004      -3.45104624485911165E-004 -5.53442260377626081E-005
   3.8799999999999999      -3.46315518477611356E-004 -5.56516661369819461E-005
   3.8824999999999998      -3.47541715202493459E-004 -5.59635047556512633E-005
   3.8849999999999998      -3.48783721526960166E-004 -5.62798849097806864E-005
   3.8874999999999997      -3.50042072344770806E-004 -5.66009574434801302E-005
   3.8900000000000001      -3.51317332635171222E-004 -5.69268816181584989E-005
   3.8925000000000005      -3.52610099986972098E-004 -5.72578258032354292E-005
   3.8950000000000000      -3.53921007120471952E-004 -5.75939681961111635E-005
   3.8975000000000000      -3.55250724961473925E-004 -5.79354976650083177E-005
   3.8999999999999999      -3.56599965898680895E-004 -5.82826146595221754E-005
   3.9024999999999999      -3.57969487444366528E-004 -5.86355322297074668E-005
   3.9049999999999994      -3.59360096320820326E-004 -5.89944771634770093E-005
   3.9075000000000006      -3.60772653034681758E-004 -5.93596912595549260E-005
   3.9100000000000001      -3.62208077012262329E-004 -5.97314327562685994E-005
   3.9125000000000001      -3.63667352427709764E-004 -6.01099779476722547E-005
   3.9150000000000000      -3.65151534553895805E-004 -6.04956229704037068E-005
   3.9175000000000000      -3.66661757440386838E-004 -6.08886859078663768E-005
   3.9199999999999995      -3.68199242155625944E-004 -6.12895091022562716E-005
   3.9224999999999999      -3.69765306452424886E-004 -6.16984618360713030E-005
   3.9250000000000003      -3.71361375797946266E-004 -6.21159433974588640E-005
   3.9275000000000002      -3.72988996074708975E-004 -6.25423866092901396E-005
   3.9300000000000002      -3.74649848272744538E-004 -6.29782619107123757E-005
   3.9325000000000001      -3.76345765568110305E-004 -6.34240821007442884E-005
   3.9349999999999996      -3.78078753315425509E-004 -6.38804078862494936E-005
   3.9375000000000000      -3.79851012354263126E-004 -6.43478543684682515E-005
   3.9400000000000004      -3.81664966937315627E-004 -6.48270987731132858E-005
   3.9424999999999999      -3.83523297591669766E-004 -6.53188895839438351E-005
   3.9449999999999998      -3.85428980609713761E-004 -6.58240575039487042E-005
   3.9474999999999998      -3.87385335914222997E-004 -6.63435287183346419E-005
   3.9499999999999997      -3.89396084936125106E-004 -6.68783409703412144E-005
   3.9525000000000001      -3.91465422059685670E-004 -6.74296633639461521E-005
   3.9550000000000005      -3.93598103133566081E-004 -6.79988209050682685E-005
   3.9575000000000000      -3.95799556434768443E-004 -6.85873252667579985E-005
   3.9600000000000000      -3.98076023566283827E-004 -6.91969138416609325E-005
   3.9624999999999999      -4.00434740719068732E-004 -6.98295999736744325E-005
   3.9649999999999999      -4.02884175447015423E-004 -7.04877385574131482E-005
   3.9674999999999994      -4.05434341028664870E-004 -7.11741131352913031E-005
   3.9700000000000006      -4.08097222575435790E-004 -7.18920538970613834E-005
   3.9725000000000001      -4.10887366714679536E-004 -7.26456009837042420E-005
   3.9750000000000001      -4.13822719833595992E-004 -7.34397365424571918E-005
   3.9775000000000000      -4.16925855113617621E-004 -7.42807244020555530E-005
   3.9800000000000000      -4.20225835584098369E-004 -7.51766256999266037E-005
   3.9824999999999995      -4.23761170093727335E-004 -7.61381167431750586E-005
   3.9849999999999999      -4.27584762027398977E-004 -7.71798581257903299E-005
   3.9875000000000003      -4.31772794318165576E-004 -7.83229522616872418E-005
   3.9900000000000002      -4.36442220444091305E-004 -7.95997804124661445E-005
   3.9925000000000002      -4.41789964671400752E-004 -8.10648410351497893E-005
   3.9950000000000001      -4.48200090208027949E-004 -8.28243744981486973E-005
   3.9974999999999996      -4.56664372005568620E-004 -8.51525971869518270E-005
   4.0000000000000000      -4.77627366568149966E-004 -9.09352892190120574E-005
   4.0025000000000004      -4.71344848682814514E-004 -1.12162950507887596E-004
   4.0049999999999999      -4.68513955930504179E-004 -1.20883873376917013E-004
   4.0075000000000003      -4.66249881265352103E-004 -1.27545146513319366E-004
   4.0099999999999998      -4.64278637388973513E-004 -1.33139373282728567E-004
   4.0125000000000002      -4.62494159303901702E-004 -1.38051112881784442E-004
   4.0149999999999997      -4.60842066220558053E-004 -1.42477620842153876E-004
   4.0175000000000001      -4.59290063161089967E-004 -1.46536095985348800E-004
   4.0199999999999996      -4.57817116435574626E-004 -1.50302909974055416E-004
   4.0225000000000000      -4.56408621426784812E-004 -1.53831118094392038E-004
   4.0250000000000004      -4.55053948955723160E-004 -1.57159354201670060E-004
   4.0274999999999999      -4.53745078431901300E-004 -1.60316787126858404E-004
   4.0300000000000002      -4.52475781497933512E-004 -1.63326080565936776E-004
   4.0324999999999998      -4.51241107563400039E-004 -1.66205259550647114E-004
   4.0350000000000001      -4.50037044815298961E-004 -1.68968940037230863E-004
   4.0374999999999996      -4.48860288788284609E-004 -1.71629168682798245E-004
   4.0400000000000000      -4.47708079481947394E-004 -1.74196013979295393E-004
   4.0425000000000004      -4.46578083721073957E-004 -1.76677993212011526E-004
   4.0449999999999999      -4.45468308328689482E-004 -1.79082387773366400E-004
   4.0475000000000003      -4.44377034735251057E-004 -1.81415480546903712E-004
   4.0499999999999998      -4.43302768927372368E-004 -1.83682737698864296E-004
   4.0525000000000002      -4.42244202542015064E-004 -1.85888950003052021E-004
   4.0549999999999997      -4.41200182217333823E-004 -1.88038344194084981E-004
   4.0579999999999998      -4.39965126523433935E-004 -1.90547870312476279E-004
   4.0599999999999996      -4.39151799419754769E-004 -1.92181280590307345E-004
   4.0625000000000000      -4.38145707905399366E-004 -1.94181173167203670E-004
   4.0650000000000004      -4.37150675158113635E-004 -1.96137054567887788E-004
   4.0674999999999999      -4.36166036466067129E-004 -1.98051372091739993E-004
   4.0700000000000003      -4.35191188753077975E-004 -1.99926348393603310E-004
   4.0724999999999998      -4.34225582923810727E-004 -2.01764009326313025E-004
   4.0750000000000002      -4.33268717387263146E-004 -2.03566207496774044E-004
   4.0774999999999997      -4.32320132556530403E-004 -2.05334642321415887E-004
   4.0800000000000001      -4.31379406119407327E-004 -2.07070877181940021E-004
   4.0824999999999996      -4.30446148991314422E-004 -2.08776354196314132E-004
   4.0850000000000000      -4.29520001806482990E-004 -2.10452406985242325E-004
   4.0875000000000004      -4.28600631872824635E-004 -2.12100271761715405E-004
   4.0899999999999999      -4.27687730516089623E-004 -2.13721097004516150E-004
   4.0925000000000002      -4.26781010754262652E-004 -2.15315951930647936E-004
   4.0949999999999998      -4.25880205249499317E-004 -2.16885833942114713E-004
   4.0975000000000001      -4.24985064519796960E-004 -2.18431675205846959E-004
   4.0999999999999996      -4.24095355320040193E-004 -2.19954348460898091E-004
   4.1025000000000000      -4.23210859239494912E-004 -2.21454672194141032E-004
   4.1050000000000004      -4.22331371435331405E-004 -2.22933415242599394E-004
   4.1074999999999999      -4.21456699504618357E-004 -2.24391300907264004E-004
   4.1100000000000003      -4.20586662473866754E-004 -2.25829010638869542E-004
   4.1124999999999998      -4.19721089891502352E-004 -2.27247187348832521E-004
   4.1150000000000002      -4.18859821017746568E-004 -2.28646438394764439E-004
   4.1174999999999997      -4.18002704058977026E-004 -2.30027338256699477E-004
   4.1200000000000001      -4.17149595542933667E-004 -2.31390430995357397E-004
   4.1224999999999996      -4.16300359685817896E-004 -2.32736232445023288E-004
   4.1250000000000000      -4.15454867849039157E-004 -2.34065232223262148E-004
   4.1275000000000004      -4.14612998040412000E-004 -2.35377895558376311E-004
   4.1299999999999999      -4.13774634457087832E-004 -2.36674664955221668E-004
   4.1325000000000003      -4.12939667068979561E-004 -2.37955961718148837E-004
   4.1349999999999998      -4.12107991233566029E-004 -2.39222187343000712E-004
   4.1375000000000002      -4.11279507360822047E-004 -2.40473724804149695E-004
   4.1399999999999997      -4.10454120569851341E-004 -2.41710939716080627E-004
   4.1425000000000001      -4.09631740411793544E-004 -2.42934181424512229E-004
   4.1449999999999996      -4.08812280579101770E-004 -2.44143783991011430E-004
   4.1475000000000000      -4.07995658676932305E-004 -2.45340067124934225E-004
   4.1500000000000004      -4.07181795975642769E-004 -2.46523337023134563E-004
   4.1524999999999999      -4.06370617200290307E-004 -2.47693887157874020E-004
   4.1550000000000002      -4.05562050331685099E-004 -2.48851999004514061E-004
   4.1574999999999998      -4.04756026421906477E-004 -2.49997942716635453E-004
   4.1600000000000001      -4.03952479423010959E-004 -2.51131977753148226E-004
   4.1624999999999996      -4.03151346027763818E-004 -2.52254353461476004E-004
   4.1650000000000000      -4.02352565521374656E-004 -2.53365309620524068E-004
   4.1675000000000004      -4.01556079643335237E-004 -2.54465076946760647E-004
   4.1699999999999999      -4.00761832458524660E-004 -2.55553877566438894E-004
   4.1725000000000003      -3.99969770236833914E-004 -2.56631925456683892E-004
   4.1749999999999998      -3.99179841340636422E-004 -2.57699426857905644E-004
   4.1775000000000002      -3.98391996119484804E-004 -2.58756580659808553E-004
   4.1799999999999997      -3.97606186811478885E-004 -2.59803578763004826E-004
   4.1825000000000001      -3.96822367450793822E-004 -2.60840606418115352E-004
   4.1849999999999996      -3.96040493780907123E-004 -2.61867842544026347E-004
   4.1875000000000000      -3.95260523173097109E-004 -2.62885460026864883E-004
   4.1900000000000004      -3.94482414549837039E-004 -2.63893626001083831E-004
   4.1924999999999999      -3.93706128312716695E-004 -2.64892502113964635E-004
   4.1950000000000003      -3.92931626274582713E-004 -2.65882244774703978E-004
   4.1974999999999998      -3.92158871595592068E-004 -2.66863005389173370E-004
   4.2000000000000002      -3.91387828722907015E-004 -2.67834930581349281E-004
   4.2024999999999997      -3.90618463333787210E-004 -2.68798162402319400E-004
   4.2050000000000001      -3.89850742281842128E-004 -2.69752838527713792E-004
   4.2074999999999996      -3.89084633546236405E-004 -2.70699092444328130E-004
   4.2100000000000000      -3.88320106183648892E-004 -2.71637053626660595E-004
   4.2125000000000004      -3.87557130282810435E-004 -2.72566847704009817E-004
   4.2149999999999999      -3.86795676921449178E-004 -2.73488596618755709E-004
   4.2175000000000002      -3.86035718125489968E-004 -2.74402418776375535E-004
   4.2199999999999998      -3.85277226830369217E-004 -2.75308429187720073E-004
   4.2225000000000001      -3.84520176844329014E-004 -2.76206739604032726E-004
   4.2249999999999996      -3.83764542813254991E-004 -2.77097458644927016E-004
   4.2275000000000000      -3.83010300188840616E-004 -2.77980691921114742E-004
   4.2300000000000004      -3.82257425195219199E-004 -2.78856542148832787E-004
   4.2324999999999999      -3.81505894800318720E-004 -2.79725109260907975E-004
   4.2350000000000003      -3.80755686687071120E-004 -2.80586490511361929E-004
   4.2374999999999998      -3.80006779226309840E-004 -2.81440780575229008E-004
   4.2400000000000002      -3.79259151450951290E-004 -2.82288071643662579E-004
   4.2424999999999997      -3.78512783031391962E-004 -2.83128453514587216E-004
   4.2450000000000001      -3.77767654252046951E-004 -2.83962013679155535E-004
   4.2474999999999996      -3.77023745988971969E-004 -2.84788837404239767E-004
   4.2500000000000000      -3.76281039688508513E-004 -2.85609007811188581E-004
   4.3262499999999999      -3.54129162085216787E-004 -3.07785737005442930E-004
   4.4024999999999999      -3.32757764287807724E-004 -3.25426515669617817E-004
   4.4787499999999998      -3.12011549027742274E-004 -3.39468278352002685E-004
   4.5549999999999997      -2.91823936004897803E-004 -3.50491406077346691E-004
   4.6312499999999996      -2.72172008947007464E-004 -3.58889331027718948E-004
   4.7074999999999996      -2.53056006447797358E-004 -3.64946985461019643E-004
   4.7837500000000004      -2.34488903896282213E-004 -3.68881537475237000E-004
   4.8600000000000003      -2.16490705582997637E-004 -3.70865388563249726E-004
   4.9362500000000002      -1.99085145892006885E-004 -3.71040009479889853E-004
   5.0125000000000002      -1.82297710466468419E-004 -3.69524692816109259E-004
   5.0887500000000001      -1.66154420081680008E-004 -3.66422320564303112E-004
   5.1650000000000000      -1.50681073926463071E-004 -3.61823296107780760E-004
   5.2412500000000000      -1.35902778662345866E-004 -3.55808303118497417E-004
   5.3174999999999999      -1.21843660000776530E-004 -3.48450290469808673E-004
   5.3937499999999998      -1.08526692939996233E-004 -3.39815931737252387E-004
   5.4699999999999998      -9.59736103497556650E-005 -3.29966719706842034E-004
   5.5462499999999997      -8.42048635940706805E-005 -3.18959801611483742E-004
   5.6224999999999996      -7.32396178542581204E-005 -3.06848626864808787E-004
   5.6987500000000004      -6.30957704653920388E-005 -2.93683456844450873E-004
   5.7750000000000004      -5.37899843076921664E-005 -2.79511771632357810E-004
   5.8512500000000003      -4.53377307784224857E-005 -2.64378598714802137E-004
   5.9275000000000002      -3.77533385491773423E-005 -2.48326781798899159E-004
   6.0037500000000001      -3.10500454832758125E-005 -2.31397203202901114E-004
   6.0800000000000001      -2.52400518611272148E-005 -2.13628969691516721E-004
   6.1562500000000000      -2.03345736780229077E-005 -1.95059569521027564E-004
   6.2324999999999999      -1.63438951107837517E-005 -1.75725006216631650E-004
   6.3087499999999999      -1.32774195938679330E-005 -1.55659913696257890E-004
   6.3849999999999998      -1.11437191136782454E-005 -1.34897656134967030E-004
   6.4612499999999997      -9.95058148571824893E-006 -1.13470415287651906E-004
   6.5375000000000005      -9.70505548271878425E-006 -9.14092674232019149E-005
   6.6137499999999996      -1.04134937551806355E-005 -6.87442515812445703E-005
   6.6900000000000013      -1.20815935385412411E-005 -4.55044305282714095E-005
   6.7662500000000003      -1.47144351778683927E-005 -2.17179455271213871E-005
   6.8425000000000002      -1.83165185258798928E-005  2.58793417187875666E-006
   6.9187500000000002      -2.28917972907056768E-005  2.73867663745481170E-005
   6.9949999999999992      -2.84437114086214875E-005  5.26528949079704513E-005
   7.0712500000000000      -3.49752175432369066E-005  7.83614119911253286E-005
   7.1475000000000000      -4.24888177957479605E-005  1.04488123591673225E-004
   7.2237500000000008      -5.09865867232329418E-005  1.31009517406947194E-004
   7.2999999999999998      -6.04701967571209741E-005  1.57902733167357222E-004
   7.3762499999999998      -7.09409421123320850E-005  1.85145535005188701E-004
   7.4524999999999997      -8.23997612746532149E-005  2.12716285669276782E-004
   7.5287499999999987      -9.48472581504274619E-005  2.40593922397093458E-004
   7.6050000000000004      -1.08283721958817578E-004  2.68757934281568019E-004
   7.6812499999999995      -1.22709145942886662E-004  2.97188340991507859E-004
   7.7575000000000003      -1.38123244971575311E-004  3.25865672722643648E-004
   7.8337500000000002      -1.54525472100532578E-004  3.54770951271651640E-004
   7.9100000000000010      -1.71915034155745096E-004  3.83885672138648546E-004
   7.9862500000000001      -1.90290906400071233E-004  4.13191787574873355E-004
   8.0625000000000000      -2.09651846339259813E-004  4.42671690501893352E-004
   8.1387499999999999      -2.29996406720768852E-004  4.72308199236896680E-004
   8.2149999999999999      -2.51322947775661938E-004  5.02084542965495887E-004
   8.2912499999999998      -2.73629648750930423E-004  5.31984347909266169E-004
   8.3674999999999997      -2.96914518776604801E-004  5.61991624140050373E-004
   8.4437499999999996      -3.21175407108974557E-004  5.92090752997242336E-004
   8.5199999999999996      -3.46410012788028840E-004  6.22266475068038952E-004
   8.5962499999999995      -3.72615893744094001E-004  6.52503878694335308E-004
   8.6724999999999994      -3.99790475385979299E-004  6.82788388973989448E-004
   8.7487499999999994      -4.27931058699156477E-004  7.13105757225309268E-004
   8.8249999999999993      -4.57034827885284783E-004  7.43442050894649580E-004
   8.9012499999999992      -4.87098857566291407E-004  7.73783643877260321E-004
   8.9774999999999991      -5.18120119583051529E-004  8.04117207235974392E-004
   9.0537500000000009      -5.50095489414133038E-004  8.34429700295728012E-004
   9.1300000000000008      -5.83021752240675539E-004  8.64708362094264676E-004
   9.2062500000000007      -6.16895608681511344E-004  8.94940703168435039E-004
   9.2825000000000006      -6.51713680219762515E-004  9.25114497654995222E-004
   9.3587500000000006      -6.87472514338380216E-004  9.55217775685317911E-004
   9.4350000000000005      -7.24168589378147167E-004  9.85238816055225173E-004
   9.5112500000000004      -7.61798319128369184E-004  1.01516613915460458E-003
   9.5875000000000004      -8.00358057160393426E-004  1.04498850014785255E-003
   9.6637500000000003      -8.39844100904135597E-004  1.07469488238703839E-003
   9.7400000000000002      -8.80252695501638148E-004  1.10427449108395077E-003
   9.8162500000000001      -9.21580037410488521E-004  1.13371674718363603E-003
   9.8925000000000001      -9.63822277880883047E-004  1.16301128156592274E-003
   9.9687500000000000      -1.00697552611585099E-003  1.19214792930252855E-003
   10.045000000000000      -1.05103585240997428E-003  1.22111672429558353E-003
   10.121200000000000      -1.09596951182114408E-003  1.24988907487012259E-003
   10.197500000000000      -1.14186184328108741E-003  1.27851185447245500E-003
   10.273800000000000      -1.18865043321767384E-003  1.30693776645950718E-003
   10.350000000000000      -1.23626814309136276E-003  1.33512072464270085E-003
   10.426200000000000      -1.28477163438507126E-003  1.36308908570476018E-003
   10.502500000000000      -1.33422219661805228E-003  1.39087024912410220E-003
   10.578799999999999      -1.38455262274040139E-003  1.41841863812412349E-003
   10.654999999999999      -1.43569107534224352E-003  1.44569005668886467E-003
   10.731199999999999      -1.48769878775677016E-003  1.47271238600159868E-003
   10.807499999999999      -1.54064154203761286E-003  1.49951235220750138E-003
   10.883699999999999      -1.59437637290852220E-003  1.52601162059599958E-003
   10.960000000000001      -1.64904010666454270E-003  1.55227178889244186E-003
   11.036300000000001      -1.70455856416753745E-003  1.57825008469658417E-003
   11.112500000000001      -1.76085307734325197E-003  1.60390535168968831E-003
   11.188800000000001      -1.81806716211423960E-003  1.62929738964034715E-003
   11.265000000000001      -1.87604660921915790E-003  1.65435224869049159E-003
   11.341200000000001      -1.93486161302303117E-003  1.67909614966627540E-003
   11.417500000000000      -1.99458675151468643E-003  1.70355380653685598E-003
   11.493800000000000      -2.05514112579042270E-003  1.72768550720248451E-003
   11.570000000000000      -2.11643948924627014E-003  1.75145336747556889E-003
   11.646200000000000      -2.17855641549637765E-003  1.77488245941343999E-003
   11.722500000000000      -2.24157077606880126E-003  1.79799619026065408E-003
   11.798800000000000      -2.30539732450852925E-003  1.82075701816954301E-003
   11.875000000000000      -2.36994655873968467E-003  1.84312935984182473E-003
   11.951200000000000      -2.43529735436143506E-003  1.86513694891352511E-003
   12.027500000000000      -2.50153279842161387E-003  1.88680170855236892E-003
   12.103800000000000      -2.56856339745595817E-003  1.90808836982704795E-003
   12.180000000000000      -2.63629549507501601E-003  1.92896374587278119E-003
   12.256200000000000      -2.70481219237625123E-003  1.94945006026300870E-003
   12.332500000000000      -2.77420071652557986E-003  1.96956758960434774E-003
   12.408799999999999      -2.84436743059721586E-003  1.98928343472767194E-003
   12.484999999999999      -2.91521462671570685E-003  2.00856689271426084E-003
   12.561199999999999      -2.98682955524275139E-003  2.02743851261965235E-003
   12.637499999999999      -3.05930350559052060E-003  2.04591676749773686E-003
   12.713699999999999      -3.13244231486262776E-003  2.06394783170312478E-003
   12.789999999999999      -3.20643375702671200E-003  2.08157371465703079E-003
   12.866299999999999      -3.28117815932275989E-003  2.09876523438824692E-003
   12.942500000000003      -3.35657191104847237E-003  2.11549556558528109E-003
   13.018800000000001      -3.43280872928075414E-003  2.13180354493174191E-003
   13.095000000000001      -3.50968462928387230E-003  2.14764143713455993E-003
   13.171199999999999      -3.58729490592609715E-003  2.16302600124624027E-003
   13.247500000000000      -3.66573872104392420E-003  2.17797169082324703E-003
   13.323800000000002      -3.74491057542540888E-003  2.19245323972255173E-003
   13.400000000000000      -3.82470116636728086E-003  2.20644788548182702E-003
   13.476200000000000      -3.90520969259717599E-003  2.21997029422624052E-003
   13.552499999999998      -3.98653913510146202E-003  2.23303271973695778E-003
   13.628800000000000      -4.06858022963465550E-003  2.24561260160973395E-003
   13.705000000000000      -4.15121999288705929E-003  2.25768997173519470E-003
   13.781200000000000      -4.23456144264806964E-003  2.26927727560788947E-003
   13.857500000000000      -4.31871129194469003E-003  2.28038444715892435E-003
   13.933799999999998      -4.40355659284905748E-003  2.29099170445084318E-003
   14.010000000000002      -4.48898076378103500E-003  2.30108194616283164E-003
   14.086200000000000      -4.57509055228345982E-003  2.31066528717930545E-003
   14.162500000000000      -4.66199631817164166E-003  2.31974923997281231E-003
   14.238799999999999      -4.74958151735128346E-003  2.32831688042008924E-003
   14.315000000000000      -4.83772605688822816E-003  2.33635404654553361E-003
   14.391200000000000      -4.92654034099947354E-003  2.34386842209162406E-003
   14.467499999999999      -5.01613830048072088E-003  2.35086499730743177E-003
   14.543799999999999      -5.10639988778597426E-003  2.35732977214743499E-003
   14.619999999999997      -5.19720159146236892E-003  2.36325158434504265E-003
   14.696200000000001      -5.28865738669322561E-003  2.36863557626229354E-003
   14.772500000000001      -5.38088469625395364E-003  2.37348411466194956E-003
   14.848799999999999      -5.47376004795855579E-003  2.37778618214385274E-003
   14.924999999999999      -5.56715658744849282E-003  2.38153367354529931E-003
   15.001200000000003      -5.66119177407178615E-003  2.38472909660164111E-003
   15.077500000000001      -5.75598643347139446E-003  2.38737210736215000E-003
   15.153800000000000      -5.85141374741321267E-003  2.38945474006058839E-003
   15.230000000000000      -5.94734359510847455E-003  2.39097201172579731E-003
   15.306200000000000      -6.04389684235687088E-003  2.39192371498682561E-003
   15.382500000000002      -6.14119764266359350E-003  2.39230671674968897E-003
   15.458800000000000      -6.23911591877379743E-003  2.39211616541334503E-003
   15.535000000000000      -6.33751837188534835E-003  2.39135025666093771E-003
   15.611199999999998      -6.43652919996634456E-003  2.39000598072767545E-003
   15.687500000000000      -6.53627580950321817E-003  2.38807732991195513E-003
   15.763800000000002      -6.63662494445138671E-003  2.38556261666151345E-003
   15.840000000000000      -6.73744020401244662E-003  2.38246326253377513E-003
   15.916200000000000      -6.83884903507260035E-003  2.37877337220387735E-003
   15.992499999999998      -6.94098201061642186E-003  2.37448398558060079E-003
   16.068800000000000      -7.04370276821876182E-003  2.36959663523355225E-003
   16.145000000000000      -7.14687187646526837E-003  2.36411602405949993E-003
   16.221200000000000      -7.25061994814806769E-003  2.35803330184973774E-003
   16.297499999999999      -7.35508064935328897E-003  2.35133649268522323E-003
   16.373799999999999      -7.46011458887744366E-003  2.34403040635224437E-003
   16.449999999999999      -7.56557938504963130E-003  2.33612308002183449E-003
   16.526199999999999      -7.67160874588018998E-003  2.32760263947199078E-003
   16.602499999999999      -7.77833935760888825E-003  2.31845402338469063E-003
   16.678799999999999      -7.88562888040896144E-003  2.30868536533874536E-003
   16.754999999999999      -7.99333205826870466E-003  2.29830807926354169E-003
   16.831199999999999      -8.10158561597264237E-003  2.28730719513390180E-003
   16.907499999999999      -8.21052918393624064E-003  2.27566449945209096E-003
   16.983799999999999      -8.32001754267252744E-003  2.26339149534727016E-003
   17.059999999999999      -8.42990263055651973E-003  2.25050301929084675E-003
   17.136199999999999      -8.54032411257535547E-003  2.23698094515952092E-003
   17.212499999999999      -8.65142448244712696E-003  2.22280384898462064E-003
   17.288799999999998      -8.76305571620614003E-003  2.20798665389181515E-003
   17.364999999999998      -8.87506702035738108E-003  2.19254766580545459E-003
   17.441199999999998      -8.98760092719811353E-003  2.17646554408422324E-003
   17.517499999999998      -9.10080272586584471E-003  2.15971559784866422E-003
   17.593800000000002      -9.21452166155127539E-003  2.14231621276790097E-003
   17.670000000000002      -9.32860428143162529E-003  2.12428920378601900E-003
   17.746200000000002      -9.44319591197421634E-003  2.10560995612438934E-003
   17.822500000000002      -9.55844456415359638E-003  2.08625045513268631E-003
   17.898800000000001      -9.67419682113431628E-003  2.06623259003923740E-003
   17.975000000000001      -9.79029663827089662E-003  2.04558172506626472E-003
   18.051200000000001      -9.90689206182380003E-003  2.02426991832222250E-003
   18.127500000000001      -1.00241337521633101E-002  2.00226578144626797E-003
   18.203800000000001      -1.01418657004315460E-002  1.97959475004075335E-003
   18.280000000000001      -1.02599293404853371E-002  1.95628577803043727E-003
   18.356200000000001      -1.03784753688744638E-002  1.93230754553571911E-003
   18.432500000000001      -1.04976570272276304E-002  1.90762524059474446E-003
   18.508800000000001      -1.06173157847020364E-002  1.88226788258748267E-003
   18.585000000000001      -1.07372906219902042E-002  1.85626805012525605E-003
   18.661200000000001      -1.08577348148092383E-002  1.82959099404012980E-003
   18.737500000000001      -1.09788041141587189E-002  1.80219842996754906E-003
   18.813800000000001      -1.11003375335062774E-002  1.77412299831631259E-003
   18.890000000000001      -1.12221716645412965E-002  1.74540093902885969E-003
   18.966200000000001      -1.13444622908007841E-002  1.71599402882169653E-003
   19.042500000000000      -1.14673676037762139E-002  1.68586046867672109E-003
   19.118800000000000      -1.15907242285926797E-002  1.65503655869825034E-003
   19.195000000000000      -1.17143664363336415E-002  1.62356223655551850E-003
   19.271200000000000      -1.18384524526144608E-002  1.59139576074846965E-003
   19.347500000000000      -1.19631428442411401E-002  1.55849177373780729E-003
   19.423700000000000      -1.20881076349251566E-002  1.52493476379972890E-003
   19.500000000000000      -1.22136716863855532E-002  1.49063490859145708E-003
   19.576300000000000      -1.23396681667947133E-002  1.45563405817214237E-003
   19.652500000000000      -1.24659279878735069E-002  1.41997775374944415E-003
   19.728800000000000      -1.25927794402548344E-002  1.38357071547199977E-003
   19.805000000000000      -1.27198869318623144E-002  1.34650670131505955E-003
   19.881200000000000      -1.28474133660038247E-002  1.30873680296740265E-003
   19.957500000000000      -1.29755238557448943E-002  1.27020842287911204E-003


==> anc/M2_5_3_v2.dat <==
  2.12500000000000015E-002 -5.56047293740750711E-011 -5.77231573776450430E-010
  4.49999999999999983E-002 -3.12343854434872546E-008 -2.03164163343450131E-009
  6.87500000000000056E-002 -7.29557679357818667E-008 -4.76194951504061053E-009
  9.24999999999999989E-002 -1.32161817480782135E-007 -8.65663187533945083E-009
  0.11625000000000002      -2.08890562245364944E-007 -1.37305013437460295E-008
  0.14000000000000001      -3.03180600177709522E-007 -1.99986420437146699E-008
  0.16375000000000001      -4.15071114572678540E-007 -2.74764160830003094E-008
  0.18750000000000000      -5.44601890130790906E-007 -3.61794702357168749E-008
  0.21124999999999999      -6.91813329596236290E-007 -4.61237428274672145E-008
  0.23499999999999999      -8.56746470839286935E-007 -5.73254708204503962E-008
  0.25874999999999998      -1.03944300459598454E-006 -6.98011971187382737E-008
  0.28249999999999997      -1.23994529275188188E-006 -8.35677780925544692E-008
  0.30625000000000002      -1.45829638724302730E-006 -9.86423913330115919E-008
  0.33000000000000002      -1.69454004958982393E-006 -1.15042543645223340E-007
  0.35375000000000001      -1.94872077108839100E-006 -1.32786079288606628E-007
  0.37750000000000000      -2.22088379368514607E-006 -1.51891188473564435E-007
  0.40125000000000000      -2.51107513156152152E-006 -1.72376416124145021E-007
  0.42499999999999999      -2.81934159345687967E-006 -1.94260670916692211E-007
  0.44874999999999998      -3.14573080575908769E-006 -2.17563234604952680E-007
  0.47249999999999992      -3.49029123639343223E-006 -2.42303771642553013E-007
  0.49625000000000008      -3.85307221954207454E-006 -2.68502339114273708E-007
  0.52000000000000002      -4.23412398122771073E-006 -2.96179396988037280E-007
  0.54374999999999996      -4.63349766579665151E-006 -3.25355818700091333E-007
  0.56750000000000000      -5.05124536333826550E-006 -3.56052902086418544E-007
  0.59125000000000005      -5.48742013807937309E-006 -3.88292380674013123E-007
  0.61499999999999999      -5.94207605779415872E-006 -4.22096435346305489E-007
  0.63875000000000004      -6.41526822427196295E-006 -4.57487706397654327E-007
  0.66249999999999998      -6.90705280488753448E-006 -4.94489305992561515E-007
  0.68625000000000003      -7.41748706532031028E-006 -5.33124831045970384E-007
  0.70999999999999996      -7.94662940347174431E-006 -5.73418376541820342E-007
  0.73375000000000001      -8.49453938463200292E-006 -6.15394549307813670E-007
  0.75749999999999995      -9.06127777794990693E-006 -6.59078482265263345E-007
  0.78125000000000000      -9.64690659426284270E-006 -7.04495849173768351E-007
  0.80500000000000016      -1.02514891253459497E-005 -7.51672879891444177E-007
  0.82875000000000010      -1.08750899846431381E-005 -8.00636376172476698E-007
  0.85250000000000004      -1.15177751495455879E-005 -8.51413728024804985E-007
  0.87624999999999997      -1.21796120052868211E-005 -9.04032930651919507E-007
  0.90000000000000002      -1.28606693905267551E-005 -9.58522602003963530E-007
  0.92374999999999996      -1.35610176447013580E-005 -1.01491200096458622E-006
  0.94750000000000001      -1.42807286572183020E-005 -1.07323104620134473E-006
  0.97124999999999995      -1.50198759185830230E-005 -1.13351033570894618E-006
  0.99500000000000000      -1.57785345735447664E-005 -1.19578116707604029E-006
   1.0187500000000000      -1.65567814763561288E-005 -1.26007555850798395E-006
   1.0425000000000000      -1.73546952482456562E-005 -1.32642627063959831E-006
   1.0662499999999999      -1.81723563372074436E-005 -1.39486682917390098E-006
   1.0900000000000001      -1.90098470802182594E-005 -1.46543154838453672E-006
   1.1137500000000000      -1.98672517679984490E-005 -1.53815555552179577E-006
   1.1375000000000000      -2.07446567124391793E-005 -1.61307481616428392E-006
   1.1612499999999999      -2.16421503168259866E-005 -1.69022616056050474E-006
   1.1850000000000001      -2.25598231489953519E-005 -1.76964731100719529E-006
   1.2087500000000000      -2.34977680175694993E-005 -1.85137691031376119E-006
   1.2324999999999999      -2.44560800514222553E-005 -1.93545455140499814E-006
   1.2562500000000001      -2.54348567825383228E-005 -2.02192080811724562E-006
   1.2800000000000000      -2.64341982324373668E-005 -2.11081726724620986E-006
   1.3037500000000000      -2.74542070023446902E-005 -2.20218656190808467E-006
   1.3274999999999999      -2.84949883673009751E-005 -2.29607240627928708E-006
   1.3512500000000001      -2.95566503744152317E-005 -2.39251963178369153E-006
   1.3750000000000000      -3.06393039454769915E-005 -2.49157422480064613E-006
   1.3987499999999999      -3.17430629841580409E-005 -2.59328336597119858E-006
   1.4225000000000001      -3.28680444880466265E-005 -2.69769547118467076E-006
   1.4462500000000000      -3.40143686657737003E-005 -2.80486023433282803E-006
   1.4700000000000000      -3.51821590595696498E-005 -2.91482867192933104E-006
   1.4937499999999999      -3.63715426731649172E-005 -3.02765316966138206E-006
   1.5175000000000001      -3.75826501062857333E-005 -3.14338753105560308E-006
   1.5412500000000000      -3.88156156948331639E-005 -3.26208702826648041E-006
   1.5649999999999999      -4.00705776580226807E-005 -3.38380845518160892E-006
   1.5887500000000001      -4.13476782524936000E-005 -3.50861018293913597E-006
   1.6125000000000000      -4.26470639338488022E-005 -3.63655221799604916E-006
   1.6362500000000000      -4.39688855260536921E-005 -3.76769626288996454E-006
   1.6599999999999999      -4.53132983991493820E-005 -3.90210577984612258E-006
   1.6837500000000001      -4.66804626557681956E-005 -4.03984605739182002E-006
   1.7075000000000000      -4.80705433269724216E-005 -4.18098428015123436E-006
   1.7312500000000000      -4.94837105779731375E-005 -4.32558960200538788E-006
   1.7549999999999999      -5.09201399243258698E-005 -4.47373322281485550E-006
   1.7787500000000001      -5.23800124592411549E-005 -4.62548846891646435E-006
   1.8025000000000000      -5.38635150926942285E-005 -4.78093087762004710E-006
   1.8262499999999999      -5.53708408030685267E-005 -4.94013828594751753E-006
   1.8499999999999999      -5.69021889021190295E-005 -5.10319092387383128E-006
   1.8737499999999998      -5.84577653141022654E-005 -5.27017151234827703E-006
   1.8974999999999997      -6.00377828699814826E-005 -5.44116536639493296E-006
   1.9212499999999997      -6.16424616176841855E-005 -5.61626050361339108E-006
   1.9450000000000001      -6.32720291494646075E-005 -5.79554775842494082E-006
   1.9687500000000000      -6.49267209475042051E-005 -5.97912090243540360E-006
   1.9924999999999999      -6.66067807489721929E-005 -6.16707677131479166E-006
   2.0162499999999999      -6.83124609318649207E-005 -6.35951539862434206E-006
   2.0400000000000000      -7.00440229230467299E-005 -6.55654015705613257E-006
   2.0637500000000002      -7.18017376300323306E-005 -6.75825790758670927E-006
   2.0874999999999999      -7.35858858981752197E-005 -6.96477915708711934E-006
   2.1112500000000001      -7.53967589950640043E-005 -7.17621822497572694E-006
   2.1349999999999998      -7.72346591240810794E-005 -7.39269341954824495E-006
   2.1587499999999999      -7.90998999692426935E-005 -7.61432722467316732E-006
   2.1825000000000001      -8.09928072736220680E-005 -7.84124649759825259E-006
   2.2062499999999998      -8.29137194538571098E-005 -8.07358267867792804E-006
   2.2300000000000000      -8.48629882534650661E-005 -8.31147201390206889E-006
   2.2537500000000001      -8.68409794379288070E-005 -8.55505579118340707E-006
   2.2774999999999999      -8.88480735347894776E-005 -8.80448059144693074E-006
   2.3012500000000000      -9.08846666222738807E-005 -9.05989855565821852E-006
   2.3250000000000002      -9.29511711754459270E-005 -9.32146766954703247E-006
   2.3487499999999999      -9.50480169435652730E-005 -9.58935206432344017E-006
   2.3725000000000001      -9.71756519390215161E-005 -9.86372234245137374E-006
   2.3962500000000002      -9.93345434412646532E-005 -1.01447559199404900E-005
   2.4199999999999999      -1.01525179104512093E-004 -1.04326373952699495E-005
   2.4437500000000001      -1.03748068124306526E-004 -1.07275589417642656E-005
   2.4674999999999998      -1.06003742503256356E-004 -1.10297207289867242E-005
   2.4912500000000000      -1.08292758409264032E-004 -1.13393313741098209E-005
   2.5150000000000001      -1.10615697595297063E-004 -1.16566084217578771E-005
   2.5387499999999998      -1.12973169011318305E-004 -1.19817788679216022E-005
   2.5625000000000000      -1.15365810452366829E-004 -1.23150797138093921E-005
   2.5862500000000002      -1.17794290379228100E-004 -1.26567585662461524E-005
   2.6099999999999999      -1.20259309873902500E-004 -1.30070742833282197E-005
   2.6337500000000000      -1.22761604752056577E-004 -1.33662976705841932E-005
   2.6575000000000002      -1.25301947847866762E-004 -1.37347122325186420E-005
   2.6812499999999999      -1.27881151488470169E-004 -1.41126149849808086E-005
   2.7050000000000001      -1.30500070177286156E-004 -1.45003173344411918E-005
   2.7287499999999998      -1.33159603507813131E-004 -1.48981460309899588E-005
   2.7524999999999999      -1.35860699332170207E-004 -1.53064442027025161E-005
   2.7762500000000001      -1.38604357211714787E-004 -1.57255724799721385E-005
   2.7999999999999998      -1.41391632180566321E-004 -1.61559102194994467E-005
   2.8237500000000000      -1.44223638856908501E-004 -1.65978568388848380E-005
   2.8475000000000001      -1.47101555941586481E-004 -1.70518332742155955E-005
   2.8712499999999999      -1.50026631148904343E-004 -1.75182835747100063E-005
   2.8950000000000000      -1.53000186620763851E-004 -1.79976766504172064E-005
   2.9187500000000002      -1.56023624882549114E-004 -1.84905081912206936E-005
   2.9424999999999999      -1.59098435407632272E-004 -1.89973027780169270E-005
   2.9662500000000001      -1.62226201867294028E-004 -1.95186162100067355E-005
   2.9900000000000002      -1.65408610154495856E-004 -2.00550380756363703E-005
   3.0137499999999999      -1.68647457283675891E-004 -2.06071945989620574E-005
   3.0375000000000001      -1.71944661284972682E-004 -2.11757517982195065E-005
   3.0612499999999998      -1.75302272230564571E-004 -2.17614189993189381E-005
   3.0850000000000000      -1.78722484553802004E-004 -2.23649527540613731E-005
   3.1087500000000001      -1.82207650849321688E-004 -2.29871612213313717E-005
   3.1324999999999998      -1.85760297375426160E-004 -2.36289090796847343E-005
   3.1562500000000000      -1.89383141519976049E-004 -2.42911230520134860E-005
   3.1800000000000002      -1.93079111539550924E-004 -2.49747981378416404E-005
   3.2037499999999999      -1.96851368940830824E-004 -2.56810046669312264E-005
   3.2275000000000000      -2.00703333945740682E-004 -2.64108963100888929E-005
   3.2512500000000006      -2.04638714571451911E-004 -2.71657192104353324E-005
   3.2749999999999999      -2.08661539967485939E-004 -2.79468224323374900E-005
   3.2987500000000005      -2.12776198790966405E-004 -2.87556699675463098E-005
   3.3224999999999998      -2.16987483575610762E-004 -2.95938545912773582E-005
   3.3462500000000004      -2.21300642271126568E-004 -3.04631139282759924E-005
   3.3700000000000001      -2.25721438386854015E-004 -3.13653491712565739E-005
   3.3937500000000003      -2.30256221710499432E-004 -3.23026470285598977E-005
   3.4175000000000000      -2.34912011523472921E-004 -3.32773055487941451E-005
   3.4412500000000001      -2.39696595736620235E-004 -3.42918647800288305E-005
   3.4649999999999999      -2.44618649225302202E-004 -3.53491433353873044E-005
   3.4887500000000000      -2.49687876426858994E-004 -3.64522823637015284E-005
   3.5124999999999997      -2.54915184471310821E-004 -3.76047988342127011E-005
   3.5362499999999999      -2.60312895373202295E-004 -3.88106506913248872E-005
   3.5599999999999996      -2.65895007530064342E-004 -4.00743171237883663E-005
   3.5837500000000002      -2.71677523164633639E-004 -4.14008987499401082E-005
   3.6074999999999995      -2.77678861406238122E-004 -4.27962438547361288E-005
   3.6312500000000001      -2.83920386760748596E-004 -4.42671095823876331E-005
   3.6549999999999994      -2.90427094700044630E-004 -4.58213706750606198E-005
   3.6787500000000000      -2.97228515317274876E-004 -4.74682941090112407E-005
   3.7025000000000001      -3.04359926135247137E-004 -4.92189070087273021E-005
   3.7262499999999998      -3.11864012916271481E-004 -5.10864996404285910E-005
   3.7500000000000000      -3.19793200962966340E-004 -5.30873299746382999E-005
   3.7525000000000004      -3.20655111906896170E-004 -5.33064768301113936E-005
   3.7549999999999999      -3.21522529334840963E-004 -5.35273459716415647E-005
   3.7574999999999998      -3.22395541662605183E-004 -5.37499646667887815E-005
   3.7599999999999998      -3.23274239873906676E-004 -5.39743609290103816E-005
   3.7624999999999997      -3.24158717289761234E-004 -5.42005634908420298E-005
   3.7650000000000001      -3.25049069601153994E-004 -5.44286018212477858E-005
   3.7675000000000005      -3.25945395507521330E-004 -5.46585062450437669E-005
   3.7700000000000000      -3.26847795999083660E-004 -5.48903078359769695E-005
   3.7725000000000000      -3.27756375004480929E-004 -5.51240385388611920E-005
   3.7749999999999999      -3.28671239363469527E-004 -5.53597311795086188E-005
   3.7774999999999999      -3.29592498941075600E-004 -5.55974194990358129E-005
   3.7799999999999994      -3.30520266747544029E-004 -5.58371381899059777E-005
   3.7825000000000006      -3.31454659064461712E-004 -5.60789229338175946E-005
   3.7850000000000001      -3.32395795577430681E-004 -5.63228104415552222E-005
   3.7875000000000001      -3.33343799516440137E-004 -5.65688384950503340E-005
   3.7900000000000000      -3.34298797800123236E-004 -5.68170459910640946E-005
   3.7925000000000000      -3.35260921195001721E-004 -5.70674729884389302E-005
   3.7949999999999995      -3.36230304476133296E-004 -5.73201607566820208E-005
   3.7974999999999999      -3.37207086600295523E-004 -5.75751518278422468E-005
   3.8000000000000003      -3.38191410888093191E-004 -5.78324900511477914E-005
   3.8025000000000002      -3.39183425216374056E-004 -5.80922206507241922E-005
   3.8050000000000002      -3.40183282221656722E-004 -5.83543902866046744E-005
   3.8075000000000001      -3.41191139515360548E-004 -5.86190471192690331E-005
   3.8099999999999996      -3.42207159911679572E-004 -5.88862408779597480E-005
   3.8125000000000000      -3.43231511669023930E-004 -5.91560229330530878E-005
   3.8150000000000004      -3.44264368746022482E-004 -5.94284463727798719E-005
   3.8174999999999999      -3.45305911073181594E-004 -5.97035660846240556E-005
   3.8199999999999998      -3.46356324835903214E-004 -5.99814388407995017E-005
   3.8224999999999998      -3.47415802802905269E-004 -6.02621233938639404E-005
   3.8249999999999997      -3.48484544619823394E-004 -6.05456805687585589E-005
   3.8275000000000001      -3.49562757179132583E-004 -6.08321733707002589E-005
   3.8300000000000005      -3.50650654980533987E-004 -6.11216670942775226E-005
   3.8325000000000000      -3.51748460530882127E-004 -6.14142294424835453E-005
   3.8350000000000000      -3.52856404820484722E-004 -6.17099306624076412E-005
   3.8374999999999999      -3.53974727546919096E-004 -6.20088436403512289E-005
   3.8399999999999999      -3.55103677935706384E-004 -6.23110441051294135E-005
   3.8424999999999994      -3.56243515026436874E-004 -6.26166107421837533E-005
   3.8450000000000006      -3.57394508286571389E-004 -6.29256253695088477E-005
   3.8475000000000001      -3.58556938202665135E-004 -6.32381731146177810E-005
   3.8500000000000001      -3.59731096918393248E-004 -6.35543426051196164E-005
   3.8525000000000000      -3.60917288915116861E-004 -6.38742261726467787E-005
   3.8550000000000000      -3.62115831755989263E-004 -6.41979200743860730E-005
   3.8574999999999995      -3.63327056876637175E-004 -6.45255247298264807E-005
   3.8599999999999999      -3.64551310444472931E-004 -6.48571449772901480E-005
   3.8625000000000003      -3.65788954286282348E-004 -6.51928903509390890E-005
   3.8650000000000002      -3.67040366892168457E-004 -6.55328753805300214E-005
   3.8675000000000002      -3.68305944503667258E-004 -6.58772199162388852E-005
   3.8700000000000001      -3.69586102294823255E-004 -6.62260494811716684E-005
   3.8724999999999996      -3.70881275656107954E-004 -6.65794956544989039E-005
   3.8750000000000000      -3.72191921592348294E-004 -6.69376964885341774E-005
   3.8775000000000004      -3.73518520249216575E-004 -6.73007969638563685E-005
   3.8799999999999999      -3.74861576570912204E-004 -6.76689494846226833E-005
   3.8824999999999998      -3.76221622134439277E-004 -6.80423144241537565E-005
   3.8849999999999998      -3.77599217140149883E-004 -6.84210607192999775E-005
   3.8874999999999997      -3.78994952608792586E-004 -6.88053665251051370E-005
   3.8900000000000001      -3.80409452791615572E-004 -6.91954199337751352E-005
   3.8925000000000005      -3.81843377860085380E-004 -6.95914197732551692E-005
   3.8950000000000000      -3.83297426813665682E-004 -6.99935764779188464E-005
   3.8975000000000000      -3.84772340769565528E-004 -7.04021130654288130E-005
   3.8999999999999999      -3.86268906639505817E-004 -7.08172662257331733E-005
   3.9024999999999999      -3.87787960930347615E-004 -7.12392874795894773E-005
   3.9049999999999994      -3.89330394600638854E-004 -7.16684445840248872E-005
   3.9075000000000006      -3.90897157822282825E-004 -7.21050229816855125E-005
   3.9100000000000001      -3.92489265884586635E-004 -7.25493275301334668E-005
   3.9125000000000001      -3.94107805291387921E-004 -7.30016843472684166E-005
   3.9150000000000000      -3.95753941145487976E-004 -7.34624429871465537E-005
   3.9175000000000000      -3.97428925264346224E-004 -7.39319788589470986E-005
   3.9199999999999995      -3.99134105464530979E-004 -7.44106959878360492E-005
   3.9224999999999999      -4.00870936163760989E-004 -7.48990301670526961E-005
   3.9250000000000003      -4.02640990536457552E-004 -7.53974525712048602E-005
   3.9275000000000002      -4.04445974510370370E-004 -7.59064739160653958E-005
   3.9300000000000002      -4.06287742956908690E-004 -7.64266492694512349E-005
   3.9325000000000001      -4.08168318510534556E-004 -7.69585836422874713E-005
   3.9349999999999996      -4.10089913558492781E-004 -7.75029385203457398E-005
   3.9375000000000000      -4.12054956079008087E-004 -7.80604395377034968E-005
   3.9400000000000004      -4.14066120183123262E-004 -7.86318855455672136E-005
   3.9424999999999999      -4.16126362459264541E-004 -7.92181594014003496E-005
   3.9449999999999998      -4.18238965558720465E-004 -7.98202409009628655E-005
   3.9474999999999998      -4.20407590552729631E-004 -8.04392223377826726E-005
   3.9499999999999997      -4.22636341226973161E-004 -8.10763275468440528E-005
   3.9525000000000001      -4.24929842457158556E-004 -8.17329351777916740E-005
   3.9550000000000005      -4.27293337772853392E-004 -8.24106076246895828E-005
   3.9575000000000000      -4.29732811601615501E-004 -8.31111272790413351E-005
   3.9600000000000000      -4.32255144475194382E-004 -8.38365425456540347E-005
   3.9624999999999999      -4.34868312681225189E-004 -8.45892270271036587E-005
   3.9649999999999999      -4.37581649019942048E-004 -8.53719568070107979E-005
   3.9674999999999994      -4.40406189190217377E-004 -8.61880130935058079E-005
   3.9700000000000006      -4.43355140905494344E-004 -8.70413212052701817E-005
   3.9725000000000001      -4.46444533474435251E-004 -8.79366429889709384E-005
   3.9750000000000001      -4.49694140729839885E-004 -8.88798501560829568E-005
   3.9775000000000000      -4.53128832549836217E-004 -8.98783244807524706E-005
   3.9800000000000000      -4.56780626700871916E-004 -9.09415652547482093E-005
   3.9824999999999995      -4.60691943333457461E-004 -9.20821526010208533E-005
   3.9849999999999999      -4.64921054356829397E-004 -9.33173602313706809E-005
   3.9875000000000003      -4.69551867184408664E-004 -9.46720502713335819E-005
   3.9900000000000002      -4.74713183578076223E-004 -9.61843706632993831E-005
   3.9925000000000002      -4.80621859546527465E-004 -9.79185208019144591E-005
   3.9950000000000001      -4.87700797097111009E-004 -9.99996435811907841E-005
   3.9974999999999996      -4.97041971753621622E-004 -1.02750720782069478E-004
   4.0000000000000000      -5.20143721103074317E-004 -1.09570354485757828E-004
   4.0025000000000004      -5.12800779425026361E-004 -1.32941918611839129E-004
   4.0049999999999999      -5.09522313001207084E-004 -1.42547015853802567E-004
   4.0075000000000003      -5.06911117660763266E-004 -1.49885709123289323E-004
   4.0099999999999998      -5.04644583477490663E-004 -1.56050508549266255E-004
   4.0125000000000002      -5.02597829635667267E-004 -1.61464644901035431E-004
   4.0149999999999997      -5.00706832724630096E-004 -1.66345192504831744E-004
   4.0175000000000001      -4.98933573923640290E-004 -1.70821115401802030E-004
   4.0199999999999996      -4.97253293139110659E-004 -1.74976445496284610E-004
   4.0225000000000000      -4.95648799419146665E-004 -1.78869555176756250E-004
   4.0250000000000004      -4.94107582016649967E-004 -1.82542946890834677E-004
   4.0274999999999999      -4.92620201068842386E-004 -1.86028707863044115E-004
   4.0300000000000002      -4.91179326551412655E-004 -1.89351767482362802E-004
   4.0324999999999998      -4.89779132486013020E-004 -1.92531951253391883E-004
   4.0350000000000001      -4.88414897930919672E-004 -1.95585333894849993E-004
   4.0374999999999996      -4.87082734516553330E-004 -1.98525163416590875E-004
   4.0400000000000000      -4.85779394696250386E-004 -2.01362511575392333E-004
   4.0425000000000004      -4.84502133286352160E-004 -2.04106743673396397E-004
   4.0449999999999999      -4.83248605218792053E-004 -2.06765865476652940E-004
   4.0475000000000003      -4.82016788610243447E-004 -2.09346784411687065E-004
   4.0499999999999998      -4.80804925829420656E-004 -2.11855509566520351E-004
   4.0525000000000002      -4.79611477707921627E-004 -2.14297307174174780E-004
   4.0549999999999997      -4.78435087466604634E-004 -2.16676823116587460E-004
   4.0579999999999998      -4.77044250948850657E-004 -2.19455803932626733E-004
   4.0599999999999996      -4.76128798458714869E-004 -2.21265059000076665E-004
   4.0625000000000000      -4.74996865842962585E-004 -2.23480757818869257E-004
   4.0650000000000004      -4.73877889032010109E-004 -2.25648249542184962E-004
   4.0674999999999999      -4.72771086176735321E-004 -2.27770223200355574E-004
   4.0700000000000003      -4.71675747936299442E-004 -2.29849120817424249E-004
   4.0724999999999998      -4.70591228471570840E-004 -2.31887168035252309E-004
   4.0750000000000002      -4.69516937826554271E-004 -2.33886400022749751E-004
   4.0774999999999997      -4.68452335445098246E-004 -2.35848683528208869E-004
   4.0800000000000001      -4.67396924622403784E-004 -2.37775735753932571E-004
   4.0824999999999996      -4.66350247733811091E-004 -2.39669140596548779E-004
   4.0850000000000000      -4.65311882106940651E-004 -2.41530362686465279E-004
   4.0875000000000004      -4.64281436440484808E-004 -2.43360759583494574E-004
   4.0899999999999999      -4.63258547679272839E-004 -2.45161592414034149E-004
   4.0925000000000002      -4.62242878278256027E-004 -2.46934035187349539E-004
   4.0949999999999998      -4.61234113797570633E-004 -2.48679182985933123E-004
   4.0975000000000001      -4.60231960781032064E-004 -2.50398059191921964E-004
   4.0999999999999996      -4.59236144878285657E-004 -2.52091621884698708E-004
   4.1025000000000000      -4.58246409177240745E-004 -2.53760769522975353E-004
   4.1050000000000004      -4.57262512718811093E-004 -2.55406346006826449E-004
   4.1074999999999999      -4.56284229170073486E-004 -2.57029145200375468E-004
   4.1100000000000003      -4.55311345635765090E-004 -2.58629914983779952E-004
   4.1124999999999998      -4.54343661590863375E-004 -2.60209360893016550E-004
   4.1150000000000002      -4.53380987919522365E-004 -2.61768149397605837E-004
   4.1174999999999997      -4.52423146047636253E-004 -2.63306910859280676E-004
   4.1200000000000001      -4.51469967158492748E-004 -2.64826242208995876E-004
   4.1224999999999996      -4.50521291484494858E-004 -2.66326709375825385E-004
   4.1250000000000000      -4.49576967651536027E-004 -2.67808849486701490E-004
   4.1275000000000004      -4.48636852095687499E-004 -2.69273172876938400E-004
   4.1299999999999999      -4.47700808536466010E-004 -2.70720164927472189E-004
   4.1325000000000003      -4.46768707474527640E-004 -2.72150287731268256E-004
   4.1349999999999998      -4.45840425746979582E-004 -2.73563981627797273E-004
   4.1375000000000002      -4.44915846116063327E-004 -2.74961666608075921E-004
   4.1399999999999997      -4.43994856891428817E-004 -2.76343743605235242E-004
   4.1425000000000001      -4.43077351582681588E-004 -2.77710595681809132E-004
   4.1449999999999996      -4.42163228579009861E-004 -2.79062589123472179E-004
   4.1475000000000000      -4.41252390851562103E-004 -2.80400074446954663E-004
   4.1500000000000004      -4.40344745693163966E-004 -2.81723387340695975E-004
   4.1524999999999999      -4.39440204445592597E-004 -2.83032849514975248E-004
   4.1550000000000002      -4.38538682279897870E-004 -2.84328769510428338E-004
   4.1574999999999998      -4.37640097979737975E-004 -2.85611443440004619E-004
   4.1600000000000001      -4.36744373724921430E-004 -2.86881155668119460E-004
   4.1624999999999996      -4.35851434926826770E-004 -2.88138179466083662E-004
   4.1650000000000000      -4.34961210039031508E-004 -2.89382777598804278E-004
   4.1675000000000004      -4.34073630398687776E-004 -2.90615202883195468E-004
   4.1699999999999999      -4.33188630075019977E-004 -2.91835698706931776E-004
   4.1725000000000003      -4.32306145727842693E-004 -2.93044499512976075E-004
   4.1749999999999998      -4.31426116475303685E-004 -2.94241831252604609E-004
   4.1775000000000002      -4.30548483770119936E-004 -2.95427911809411031E-004
   4.1799999999999997      -4.29673191283663487E-004 -2.96602951396499428E-004
   4.1825000000000001      -4.28800184797284152E-004 -2.97767152928941372E-004
   4.1849999999999996      -4.27929412100338028E-004 -2.98920712373327148E-004
   4.1875000000000000      -4.27060822894409617E-004 -3.00063819076129123E-004
   4.1900000000000004      -4.26194368703287755E-004 -3.01196656072406737E-004
   4.1924999999999999      -4.25330002788275058E-004 -3.02319400376291423E-004
   4.1950000000000003      -4.24467680068441164E-004 -3.03432223254532609E-004
   4.1974999999999998      -4.23607357045488822E-004 -3.04535290484301906E-004
   4.2000000000000002      -4.22748991732894562E-004 -3.05628762596351201E-004
   4.2024999999999997      -4.21892543589046218E-004 -3.06712795104524321E-004
   4.2050000000000001      -4.21037973454091343E-004 -3.07787538722546728E-004
   4.2074999999999996      -4.20185243490261051E-004 -3.08853139568944339E-004
   4.2100000000000000      -4.19334317125427257E-004 -3.09909739360878704E-004
   4.2125000000000004      -4.18485158999692714E-004 -3.10957475597619390E-004
   4.2149999999999999      -4.17637734914812111E-004 -3.11996481734320389E-004
   4.2175000000000002      -4.16792011786257547E-004 -3.13026887346725335E-004
   4.2199999999999998      -4.15947957597778369E-004 -3.14048818287366834E-004
   4.2225000000000001      -4.15105541358278061E-004 -3.15062396833794734E-004
   4.2249999999999996      -4.14264733060885719E-004 -3.16067741829321775E-004
   4.2275000000000000      -4.13425503644067078E-004 -3.17064968816745238E-004
   4.2300000000000004      -4.12587824954675276E-004 -3.18054190165465258E-004
   4.2324999999999999      -4.11751669712801622E-004 -3.19035515192396893E-004
   4.2350000000000003      -4.10917011478340423E-004 -3.20009050277040186E-004
   4.2374999999999998      -4.10083824619152364E-004 -3.20974898971046008E-004
   4.2400000000000002      -4.09252084280775533E-004 -3.21933162102631281E-004
   4.2424999999999997      -4.08421766357403384E-004 -3.22883937875975008E-004
   4.2450000000000001      -4.07592847464515308E-004 -3.23827321966255795E-004
   4.2474999999999996      -4.06765304912134779E-004 -3.24763407609819589E-004
   4.2500000000000000      -4.05939116681138022E-004 -3.25692285691716742E-004
   4.3262499999999999      -3.81299653939401093E-004 -3.50951556758321583E-004
   4.4024999999999999      -3.57516844788750615E-004 -3.71311803098793396E-004
   4.4787499999999998      -3.34402039280287710E-004 -3.87794490391178465E-004
   4.5549999999999997      -3.11871066962879709E-004 -4.01031013063530986E-004
   4.6312499999999996      -2.89891377694029935E-004 -4.11448478924857856E-004
   4.7074999999999996      -2.68457973880446442E-004 -4.19355569535813529E-004
   4.7837500000000004      -2.47581174618671329E-004 -4.24987088451157520E-004
   4.8600000000000003      -2.27279900986866647E-004 -4.28529091125110851E-004
   4.9362500000000002      -2.07577785286229186E-004 -4.30133991772129560E-004
   5.0125000000000002      -1.88500828058566243E-004 -4.29930112430821785E-004
   5.0887500000000001      -1.70075950025445845E-004 -4.28027970248379564E-004
   5.1650000000000000      -1.52330083705732694E-004 -4.24524560145791963E-004
   5.2412500000000000      -1.35289601429106765E-004 -4.19506357286790151E-004
   5.3174999999999999      -1.18979958618116528E-004 -4.13051475190642423E-004
   5.3937499999999998      -1.03425477600254382E-004 -4.05231251244608380E-004
   5.4699999999999998      -8.86492245271267606E-005 -3.96111434463633407E-004
   5.5462499999999997      -7.46729485754550745E-005 -3.85753091051243007E-004
   5.6224999999999996      -6.15170629903785660E-005 -3.74213305956050835E-004
   5.6987500000000004      -4.92006541924432418E-005 -3.61545734453613821E-004
   5.7750000000000004      -3.77415095345765291E-005 -3.47801041787388666E-004
   5.8512500000000003      -2.71561572094776870E-005 -3.33027258093052580E-004
   5.9275000000000002      -1.74599137853543840E-005 -3.17270068389336921E-004
   6.0037500000000001      -8.66693620870429014E-006 -3.00573052213434419E-004
   6.0800000000000001      -7.90276059687071362E-007 -2.82977883751264346E-004
   6.1562500000000000       6.15806548486007737E-006 -2.64524500723229295E-004
   6.2324999999999999       1.21670830580178801E-005 -2.45251248212965413E-004
   6.3087499999999999       1.72267136125203234E-005 -2.25195002306546313E-004
   6.3849999999999998       2.13277845287871367E-005 -2.04391277282520948E-004
   6.4612499999999997       2.44619636404368809E-005 -1.82874319286424500E-004
   6.5375000000000005       2.66217113708773770E-005 -1.60677188818333602E-004
   6.6137499999999996       2.78002350843563917E-005 -1.37831833887253129E-004
   6.6900000000000013       2.79914456898586697E-005 -1.14369155319176495E-004
   6.7662500000000003       2.71899164903017206E-005 -9.03190654223550744E-005
   6.8425000000000002       2.53908442371459399E-005 -6.57105409891343419E-005
   6.9187500000000002       2.25900123286685652E-005 -4.05716714374960245E-005
   6.9949999999999992       1.87837560733973405E-005 -1.49297027508887811E-005
   7.0712500000000000       1.39689299370095442E-005  1.11889222255562823E-005
   7.1475000000000000       8.14287667545906029E-006  3.77585266871025344E-005
   7.2237500000000008       1.30339826522525829E-006  6.47541655745569104E-005
   7.2999999999999998      -6.55127146505776807E-006  9.21515937623252154E-005
   7.3762499999999998      -1.54224925939118300E-005  1.19927236453002556E-004
   7.4524999999999997      -2.53112433476445377E-005  1.48058161543374907E-004
   7.5287499999999987      -3.62181429096270554E-005  1.76522053760139733E-004
   7.6050000000000004      -4.81434728820871830E-005  2.05297190391408351E-004
   7.6812499999999995      -6.10871974804072504E-005  2.34362418463198965E-004
   7.7575000000000003      -7.50489825359328805E-005  2.63697133229615511E-004
   7.8337500000000002      -9.00282133791181663E-005  2.93281257861816643E-004
   7.9100000000000010      -1.06024011670817023E-004  3.23095224234953111E-004
   7.9862500000000001      -1.23035251245585985E-004  3.53119954724217101E-004
   8.0625000000000000      -1.41060573027204715E-004  3.83336844931484550E-004
   8.1387499999999999      -1.60098399073196239E-004  4.13727747272783493E-004
   8.2149999999999999      -1.80146945801997653E-004  4.44274955364290047E-004
   8.2912499999999998      -2.01204236453332466E-004  4.74961189150736125E-004
   8.3674999999999997      -2.23268112829318931E-004  5.05769580725340092E-004
   8.4437499999999996      -2.46336246370372231E-004  5.36683660815929792E-004
   8.5199999999999996      -2.70406148549980367E-004  5.67687345769732604E-004
   8.5962499999999995      -2.95475180766187622E-004  5.98764925307362418E-004
   8.6724999999999994      -3.21540563581315610E-004  6.29901050603748065E-004
   8.7487499999999994      -3.48599385477229510E-004  6.61080722967007095E-004
   8.8249999999999993      -3.76648611103521237E-004  6.92289282968357200E-004
   8.9012499999999992      -4.05685089056656448E-004  7.23512400018251319E-004
   8.9774999999999991      -4.35705559218851120E-004  7.54736062366462247E-004
   9.0537500000000009      -4.66706659685004756E-004  7.85946567504920918E-004
   9.1300000000000008      -4.98684933305182485E-004  8.17130512952292517E-004
   9.2062500000000007      -5.31636833868431272E-004  8.48274787398830264E-004
   9.2825000000000006      -5.65558731950909139E-004  8.79366562189677755E-004
   9.3587500000000006      -6.00446920447686959E-004  9.10393283125188126E-004
   9.4350000000000005      -6.36297619803599364E-004  9.41342662558580009E-004
   9.5112500000000004      -6.73106982955183424E-004  9.72202671774420406E-004
   9.5875000000000004      -7.10871099993887591E-004  1.00296153363573382E-003
   9.6637500000000003      -7.49586002560931829E-004  1.03360771549200242E-003
   9.7400000000000002      -7.89247667986531188E-004  1.06412992234376108E-003
   9.8162500000000001      -8.29852023190710592E-004  1.09451709026194043E-003
   9.8925000000000001      -8.71394948361301435E-004  1.12475838005138729E-003
   9.9687500000000000      -9.13872280374425534E-004  1.15484317107837544E-003
   10.045000000000000      -9.57279816375715951E-004  1.18476105574914043E-003
   10.121200000000000      -1.00158394292233473E-003  1.21448239141408562E-003
   10.197500000000000      -1.04686850732161165E-003  1.24405550486288174E-003
   10.273800000000000      -1.09307166145343536E-003  1.27343145130018104E-003
   10.350000000000000      -1.14012671495547589E-003  1.30256251033005008E-003
   10.426200000000000      -1.18808927259567783E-003  1.33147790697962353E-003
   10.502500000000000      -1.23701968132330052E-003  1.36020591515514521E-003
   10.578799999999999      -1.28685118252766582E-003  1.38869935895887626E-003
   10.654999999999999      -1.33751227635054326E-003  1.41691246363773995E-003
   10.731199999999999      -1.38906325465715480E-003  1.44487401775202843E-003
   10.807499999999999      -1.44156906701049694E-003  1.47261165233692056E-003
   10.883699999999999      -1.49488762077657042E-003  1.50004426242473956E-003
   10.960000000000001      -1.54915437735396932E-003  1.52723559230683818E-003
   11.036300000000001      -1.60429544536292443E-003  1.55414134865865120E-003
   11.112500000000001      -1.66023234285100213E-003  1.58071888285310079E-003
   11.188800000000001      -1.71710737786154853E-003  1.60703013987039192E-003
   11.265000000000001      -1.77476696224684654E-003  1.63299849411187043E-003
   11.341200000000001      -1.83328056751789169E-003  1.65865111648256418E-003
   11.417500000000000      -1.89272214707549707E-003  1.68401365420108571E-003
   11.493800000000000      -1.95301094518055408E-003  1.70904495717014984E-003
   11.570000000000000      -2.01406176558608816E-003  1.73370573865304291E-003
   11.646200000000000      -2.07594856164684122E-003  1.75802202727611033E-003
   11.722500000000000      -2.13874967762031068E-003  1.78201816415819855E-003
   11.798800000000000      -2.20237992209038622E-003  1.80565522701611162E-003
   11.875000000000000      -2.26674976088670410E-003  1.82889629140748689E-003
   11.951200000000000      -2.33193754728445047E-003  1.85176604565164341E-003
   12.027500000000000      -2.39802593375346975E-003  1.87428733972084941E-003
   12.103800000000000      -2.46492539993727272E-003  1.89642358328067110E-003
   12.180000000000000      -2.53254218081987517E-003  1.91814031066986877E-003
   12.256200000000000      -2.60095894824819741E-003  1.93946069086055588E-003
   12.332500000000000      -2.67026258274763667E-003  1.96040591348635961E-003
   12.408799999999999      -2.74035934427980556E-003  1.98094181828446791E-003
   12.484999999999999      -2.81115134531301865E-003  2.00103648673983581E-003
   12.561199999999999      -2.88272549512014111E-003  2.02071139761248473E-003
   12.637499999999999      -2.95517281976265169E-003  2.03998591745562733E-003
   12.713699999999999      -3.02829898995497565E-003  2.05880399353930519E-003
   12.789999999999999      -3.10229151188631076E-003  2.07720956584333096E-003
   12.866299999999999      -3.17705050557465273E-003  2.09517228378582965E-003
   12.942500000000003      -3.25247208423040711E-003  2.11266420266916118E-003
   13.018800000000001      -3.32874980920442633E-003  2.12972603720599282E-003
   13.095000000000001      -3.40567936212075222E-003  2.14630795986601400E-003
   13.171199999999999      -3.48335585874834505E-003  2.16242761172718342E-003
   13.247500000000000      -3.56187834983490940E-003  2.17810028570067631E-003
   13.323800000000002      -3.64114103613134626E-003  2.19329964119242262E-003
   13.400000000000000      -3.72103425335118792E-003  2.20800189354709636E-003
   13.476200000000000      -3.80165709492241060E-003  2.22222256025837034E-003
   13.552499999999998      -3.88311249987224666E-003  2.23597470121816551E-003
   13.628800000000000      -3.96529084776231847E-003  2.24923474503498002E-003
   13.705000000000000      -4.04807874312104916E-003  2.26198176700024385E-003
   13.781200000000000      -4.13157916723626197E-003  2.27422902933840931E-003
   13.857500000000000      -4.21589885591738909E-003  2.28598723547260340E-003
   13.933799999999998      -4.30092445411368266E-003  2.29723565671629236E-003
   14.010000000000002      -4.38653892024302907E-003  2.30795629998225118E-003
   14.086200000000000      -4.47284903042473488E-003  2.31816005938074261E-003
   14.162500000000000      -4.55996522760991618E-003  2.32785517727920844E-003
   14.238799999999999      -4.64777051345671103E-003  2.33702384706017431E-003
   14.315000000000000      -4.73614429362925835E-003  2.34565108106132977E-003
   14.391200000000000      -4.82519705808642958E-003  2.35374530020584670E-003
   14.467499999999999      -4.91504287836343721E-003  2.36131218327299570E-003
   14.543799999999999      -5.00556120961152731E-003  2.36833691215137740E-003
   14.619999999999997      -5.09662799838104478E-003  2.37480756341687570E-003
   14.696200000000001      -5.18835736466279670E-003  2.38072997512983955E-003
   14.772500000000001      -5.28086692244110131E-003  2.38610715754914490E-003
   14.848799999999999      -5.37403266377032771E-003  2.39092733994311808E-003
   14.924999999999999      -5.46772715560048337E-003  2.39518172047020663E-003
   15.001200000000003      -5.56206805460488212E-003  2.39887345777242515E-003
   15.077500000000001      -5.65717642559985558E-003  2.40200280523936854E-003
   15.153800000000000      -5.75292487840665771E-003  2.40456110781508492E-003
   15.230000000000000      -5.84918268312328328E-003  2.40654275129621687E-003
   15.306200000000000      -5.94607094999766682E-003  2.40794813209197845E-003
   15.382500000000002      -6.04371411646535770E-003  2.40877466704696522E-003
   15.458800000000000      -6.14198150006613035E-003  2.40901687894265904E-003
   15.535000000000000      -6.24073916520238858E-003  2.40867239704465989E-003
   15.611199999999998      -6.34011159824857985E-003  2.40773876706240099E-003
   15.687500000000000      -6.44022652938637270E-003  2.40621048200690638E-003
   15.763800000000002      -6.54095007023546612E-003  2.40408529315869852E-003
   15.840000000000000      -6.64214515728866420E-003  2.40136411941213688E-003
   15.916200000000000      -6.74393956268315442E-003  2.39804157014405009E-003
   15.992499999999998      -6.84646422669822445E-003  2.39410913834433962E-003
   16.068800000000000      -6.94958212585211621E-003  2.38956785771846786E-003
   16.145000000000000      -7.05315314391125308E-003  2.38442199208895467E-003
   16.221200000000000      -7.15730826177079626E-003  2.37866314756875370E-003
   16.297499999999999      -7.26218153387105103E-003  2.37227974623372556E-003
   16.373799999999999      -7.36763289165440118E-003  2.36527616424852139E-003
   16.449999999999999      -7.47351924968208889E-003  2.35766006287394490E-003
   16.526199999999999      -7.57997471438802851E-003  2.34941997198256924E-003
   16.602499999999999      -7.68713639585829386E-003  2.34054117861402615E-003
   16.678799999999999      -7.79486125200992436E-003  2.33103144356703457E-003
   16.754999999999999      -7.90300331274560938E-003  2.32090186910252497E-003
   16.831199999999999      -8.01169973217626119E-003  2.31013783758955184E-003
   16.907499999999999      -8.12109058360083874E-003  2.29872142962246270E-003
   16.983799999999999      -8.23102993572531923E-003  2.28666383959990390E-003
   17.059999999999999      -8.34136899212579302E-003  2.27397965197170511E-003
   17.136199999999999      -8.45224787496475991E-003  2.26065104101353786E-003
   17.212499999999999      -8.56380955241354755E-003  2.24665682681157719E-003
   17.288799999999998      -8.67590526407488807E-003  2.23201168227714656E-003
   17.364999999999998      -8.78838348214477233E-003  2.21673372546244470E-003
   17.441199999999998      -8.90138721286203027E-003  2.20080186173006280E-003
   17.517499999999998      -9.01506224056362361E-003  2.18419159184668086E-003
   17.593800000000002      -9.12925706982702610E-003  2.16692111389049083E-003
   17.670000000000002      -9.24381749459914949E-003  2.14901211259600636E-003
   17.746200000000002      -9.35888934188121996E-003  2.13044016793239796E-003
   17.822500000000002      -9.47462113328927796E-003  2.11117740378398335E-003
   17.898800000000001      -9.59085870398894945E-003  2.09124558211173928E-003
   17.975000000000001      -9.70744524994492965E-003  2.07066999645506150E-003
   18.051200000000001      -9.82452933446671499E-003  2.04942284654729837E-003
   18.127500000000001      -9.94226214495074964E-003  2.02747283038887983E-003
   18.203800000000001      -1.00604869197801101E-002  2.00484531589161918E-003
   18.280000000000001      -1.01790443281945687E-002  1.98156924477543806E-003
   18.356200000000001      -1.02980855984487543E-002  1.95761338602387603E-003
   18.432500000000001      -1.04177645147379757E-002  1.93294296235993002E-003
   18.508800000000001      -1.05379217840145031E-002  1.90758698294756835E-003
   18.585000000000001      -1.06583956231551570E-002  1.88157807263004072E-003
   18.661200000000001      -1.07793398525172640E-002  1.85488151869943893E-003
   18.737500000000001      -1.09009107743605529E-002  1.82745901918726140E-003
   18.813800000000001      -1.10229466405959986E-002  1.79934326242802822E-003
   18.890000000000001      -1.11452832781785589E-002  1.77057059134973216E-003
   18.966200000000001      -1.12680770252697234E-002  1.74110276686826595E-003
   19.042500000000000      -1.13914866325066366E-002  1.71089792067474571E-003
   19.118800000000000      -1.15153479635703195E-002  1.67999245757730303E-003
   19.195000000000000      -1.16394945271835280E-002  1.64842647433424672E-003
   19.271200000000000      -1.17640851092707839E-002  1.61615816150869783E-003
   19.347500000000000      -1.18892808451119512E-002  1.58314204155114453E-003
   19.423700000000000      -1.20147503344507391E-002  1.54946292991665446E-003
   19.500000000000000      -1.21408196679827184E-002  1.51503071798167162E-003
   19.576300000000000      -1.22673212564609248E-002  1.47988744408536900E-003
   19.652500000000000      -1.23940852561370152E-002  1.44407889094252256E-003
   19.728800000000000      -1.25214411880448448E-002  1.40750941466276955E-003
   19.805000000000000      -1.26490520460252782E-002  1.37027323495057243E-003
   19.881200000000000      -1.27770813041990488E-002  1.33232127346323147E-003
   19.957500000000000      -1.29056946445893373E-002  1.29360071106162278E-003


==> anc/M2_5_4_v2.dat <==
  2.12500000000000015E-002 -5.66916074779590108E-011 -5.87490895913582689E-010
  4.49999999999999983E-002 -3.17959009458348773E-008 -2.05686449584967593E-009
  6.87500000000000056E-002 -7.42674367278798755E-008 -4.82104134548230154E-009
  9.24999999999999989E-002 -1.34538142742709374E-007 -8.76400238125234750E-009
  0.11625000000000002      -2.12646804383315485E-007 -1.39007226098086870E-008
  0.14000000000000001      -3.08632785179045423E-007 -2.02464511434834832E-008
  0.16375000000000001      -4.22536042527591266E-007 -2.78167177458892618E-008
  0.18750000000000000      -5.54397143936803988E-007 -3.66273395715781371E-008
  0.21124999999999999      -7.04257283795491018E-007 -4.66944281066771146E-008
  0.23499999999999999      -8.72158300693191776E-007 -5.80343963177005742E-008
  0.25874999999999998      -1.05814269530978648E-006 -7.06639660160461515E-008
  0.28249999999999997      -1.26225364889670927E-006 -8.46001754459945470E-008
  0.30625000000000002      -1.48453504237250073E-006 -9.98603871043711845E-008
  0.33000000000000002      -1.72503147605643785E-006 -1.16462295800371516E-007
  0.35375000000000001      -1.98378829006501999E-006 -1.34423936964422257E-007
  0.37750000000000000      -2.26085158539724813E-006 -1.53763695215334733E-007
  0.40125000000000000      -2.55626824573572847E-006 -1.74500313195409817E-007
  0.42499999999999999      -2.87008595999194064E-006 -1.96652900683574397E-007
  0.44874999999999998      -3.20235324562523964E-006 -2.20240943997087479E-007
  0.47249999999999992      -3.55311947276654643E-006 -2.45284315692801766E-007
  0.49625000000000008      -3.92243488917911163E-006 -2.71803284579484449E-007
  0.52000000000000002      -4.31035064609024645E-006 -2.99818526053189322E-007
  0.54374999999999996      -4.71691882492946385E-006 -3.29351132768249193E-007
  0.56750000000000000      -5.14219246501021496E-006 -3.60422625657002893E-007
  0.59125000000000005      -5.58622559219408708E-006 -3.93054965311987169E-007
  0.61499999999999999      -6.04907324857821494E-006 -4.27270563744966818E-007
  0.63875000000000004      -6.53079152324868725E-006 -4.63092296537824645E-007
  0.66249999999999998      -7.03143758414460472E-006 -5.00543515401054536E-007
  0.68625000000000003      -7.55106971107988234E-006 -5.39648061156350475E-007
  0.70999999999999996      -8.08974732997193036E-006 -5.80430277160537747E-007
  0.73375000000000001      -8.64753104832897042E-006 -6.22915023188955865E-007
  0.75749999999999995      -9.22448269205021449E-006 -6.67127689797252186E-007
  0.78125000000000000      -9.82066534359583518E-006 -7.13094213181477204E-007
  0.80500000000000016      -1.04361433815866191E-005 -7.60841090557332815E-007
  0.82875000000000010      -1.10709825218960456E-005 -8.10395396080475997E-007
  0.85250000000000004      -1.17252498603009779E-005 -8.61784797330833350E-007
  0.87624999999999997      -1.23990139167603572E-005 -9.15037572385070548E-007
  0.90000000000000002      -1.30923446813948484E-005 -9.70182627502535141E-007
  0.92374999999999996      -1.38053136622445668E-005 -1.02724951545130787E-006
  0.94750000000000001      -1.45379939348854169E-005 -1.08626845450233988E-006
  0.97124999999999995      -1.52904601939895211E-005 -1.14727034812111493E-006
  0.99500000000000000      -1.60627888069192713E-005 -1.21028680538775620E-006
   1.0187500000000000      -1.68550578694494875E-005 -1.27535016217819980E-006
   1.0425000000000000      -1.76673472637175227E-005 -1.34249350314068000E-006
   1.0662499999999999      -1.84997387185060134E-005 -1.41175068450364856E-006
   1.0900000000000001      -1.93523158719695756E-005 -1.48315635775318235E-006
   1.1137500000000000      -2.02251643369218312E-005 -1.55674599421995396E-006
   1.1375000000000000      -2.11183717688067118E-005 -1.63255591061806617E-006
   1.1612499999999999      -2.20320279364842401E-005 -1.71062329558030554E-006
   1.1850000000000001      -2.29662247959684914E-005 -1.79098623723692976E-006
   1.2087500000000000      -2.39210565672635213E-005 -1.87368375188760983E-006
   1.2324999999999999      -2.48966198144513575E-005 -1.95875581381903502E-006
   1.2562500000000001      -2.58930135291947942E-005 -2.04624338632364286E-006
   1.2800000000000000      -2.69103392178276299E-005 -2.13618845397802778E-006
   1.3037500000000000      -2.79487009922151116E-005 -2.22863405624310652E-006
   1.3274999999999999      -2.90082056646252676E-005 -2.32362432245532341E-006
   1.3512500000000001      -3.00889628465349991E-005 -2.42120450825595265E-006
   1.3750000000000000      -3.11910850522852288E-005 -2.52142103358762156E-006
   1.3987499999999999      -3.23146878068956492E-005 -2.62432152226257127E-006
   1.4225000000000001      -3.34598897589678511E-005 -2.72995484323980890E-006
   1.4462500000000000      -3.46268127986659545E-005 -2.83837115367722875E-006
   1.4700000000000000      -3.58155821810963358E-005 -2.94962194385525274E-006
   1.4937499999999999      -3.70263266553799787E-005 -3.06376008407078723E-006
   1.5175000000000001      -3.82591785997307086E-005 -3.18083987360641271E-006
   1.5412500000000000      -3.95142741628713823E-005 -3.30091709188641350E-006
   1.5649999999999999      -4.07917534121436632E-005 -3.42404905193824305E-006
   1.5887500000000001      -4.20917604886878591E-005 -3.55029465628571629E-006
   1.6125000000000000      -4.34144437700962601E-005 -3.67971445540839326E-006
   1.6362500000000000      -4.47599560409692944E-005 -3.81237070891041405E-006
   1.6599999999999999      -4.61284546718331113E-005 -3.94832744955151067E-006
   1.6837500000000001      -4.75201018069083955E-005 -4.08765055030313132E-006
   1.7075000000000000      -4.89350645612535853E-005 -4.23040779460364341E-006
   1.7312500000000000      -5.03735152278426835E-005 -4.37666894999825954E-006
   1.7549999999999999      -5.18356314951765591E-005 -4.52650584536246796E-006
   1.7787500000000001      -5.33215966760688712E-005 -4.67999245192108895E-006
   1.8025000000000000      -5.48315999482949933E-005 -4.83720496829045549E-006
   1.8262499999999999      -5.63658366078398961E-005 -4.99822190978706854E-006
   1.8499999999999999      -5.79245083355370174E-005 -5.16312420226363655E-006
   1.8737499999999998      -5.95078234779471997E-005 -5.33199528075246063E-006
   1.8974999999999997      -6.11159973433904915E-005 -5.50492119321638528E-006
   1.9212499999999997      -6.27492525141128826E-005 -5.68199070973020174E-006
   1.9450000000000001      -6.44078191756449826E-005 -5.86329543743920661E-006
   1.9687500000000000      -6.60919354644901329E-005 -6.04892994166820724E-006
   1.9924999999999999      -6.78018478353703747E-005 -6.23899187358291744E-006
   2.0162499999999999      -6.95378114493532895E-005 -6.43358210483659496E-006
   2.0400000000000000      -7.13000905842901893E-005 -6.63280486966919248E-006
   2.0637500000000002      -7.30889590691106977E-005 -6.83676791496312960E-006
   2.0874999999999999      -7.49047007436456859E-005 -7.04558265880057861E-006
   2.1112500000000001      -7.67476099457887573E-005 -7.25936435811131198E-006
   2.1349999999999998      -7.86179920279574845E-005 -7.47823228604899942E-006
   2.1587499999999999      -8.05161639049828881E-005 -7.70230991978685212E-006
   2.1825000000000001      -8.24424546357384336E-005 -7.93172513948219853E-006
   2.2062499999999998      -8.43972060410188126E-005 -8.16661043922352537E-006
   2.2300000000000000      -8.63807733604038023E-005 -8.40710315084442084E-006
   2.2537500000000001      -8.83935259510815072E-005 -8.65334568156619644E-006
   2.2774999999999999      -9.04358480318797692E-005 -8.90548576651738545E-006
   2.3012500000000000      -9.25081394760471289E-005 -9.16367673727214219E-006
   2.3250000000000002      -9.46108166618799028E-005 -9.42807780817523710E-006
   2.3487499999999999      -9.67443133543478210E-005 -9.69885437872237839E-006
   2.3725000000000001      -9.89090816994586382E-005 -9.97617836115375178E-006
   2.3962500000000002      -1.01105593232984182E-004 -1.02602285246127413E-005
   2.4199999999999999      -1.03334339993835993E-004 -1.05511908660862512E-005
   2.4437500000000001      -1.05595835696275210E-004 -1.08492590048971980E-005
   2.4674999999999998      -1.07890617010429171E-004 -1.11546346072425849E-005
   2.4912500000000000      -1.10219244884578920E-004 -1.14675278355677537E-005
   2.5150000000000001      -1.12582306056450014E-004 -1.17881578397268670E-005
   2.5387499999999998      -1.14980414588243985E-004 -1.21167532748674332E-005
   2.5625000000000000      -1.17414213564554805E-004 -1.24535528625392042E-005
   2.5862500000000002      -1.19884376913033708E-004 -1.27988059933094205E-005
   2.6099999999999999      -1.22391611368773872E-004 -1.31527733757144200E-005
   2.6337500000000000      -1.24936658596280483E-004 -1.35157277359438653E-005
   2.6575000000000002      -1.27520297484486100E-004 -1.38879545731549055E-005
   2.6812499999999999      -1.30143346632083514E-004 -1.42697529758799964E-005
   2.7050000000000001      -1.32806667042504662E-004 -1.46614365056356844E-005
   2.7287499999999998      -1.35511165050216628E-004 -1.50633341545730672E-005
   2.7524999999999999      -1.38257795502688246E-004 -1.54757913848454018E-005
   2.7762500000000001      -1.41047565225438902E-004 -1.58991712583259187E-005
   2.7999999999999998      -1.43881536801102484E-004 -1.63338556664031541E-005
   2.8237500000000000      -1.46760832697483514E-004 -1.67802466708416085E-005
   2.8475000000000001      -1.49686639784245903E-004 -1.72387679681460495E-005
   2.8712499999999999      -1.52660214283276119E-004 -1.77098664915448355E-005
   2.8950000000000000      -1.55682887204015174E-004 -1.81940141666498027E-005
   2.9187500000000002      -1.58756070322337576E-004 -1.86917098391081008E-005
   2.9424999999999999      -1.61881262770051788E-004 -1.92034813951928419E-005
   2.9662500000000001      -1.65060058312036103E-004 -1.97298880993570421E-005
   2.9900000000000002      -1.68294153399702051E-004 -2.02715231763851484E-005
   3.0137499999999999      -1.71585356103250543E-004 -2.08290166700285337E-005
   3.0375000000000001      -1.74935596041452446E-004 -2.14030386150346435E-005
   3.0612499999999998      -1.78346935447025847E-004 -2.19943025654380392E-005
   3.0850000000000000      -1.81821581528727414E-004 -2.26035695290790898E-005
   3.1087500000000001      -1.85361900318855644E-004 -2.32316523668024054E-005
   3.1324999999999998      -1.88970432228037516E-004 -2.38794207249826097E-005
   3.1562500000000000      -1.92649909569239214E-004 -2.45478065823259444E-005
   3.1800000000000002      -1.96403276361559041E-004 -2.52378105068138951E-005
   3.2037499999999999      -2.00233710783704970E-004 -2.59505087368357059E-005
   3.2275000000000000      -2.04144650719813661E-004 -2.66870612228334779E-005
   3.2512500000000006      -2.08139822930039549E-004 -2.74487207932377781E-005
   3.2749999999999999      -2.12223276489736506E-004 -2.82368436425076956E-005
   3.2987500000000005      -2.16399421280183359E-004 -2.90529013815565455E-005
   3.3224999999999998      -2.20673072488733772E-004 -2.98984949441892377E-005
   3.3462500000000004      -2.25049502297839992E-004 -3.07753707106747320E-005
   3.3700000000000001      -2.29534500225142004E-004 -3.16854392956298942E-005
   3.3937500000000003      -2.34134443940660347E-004 -3.26307975580163181E-005
   3.4175000000000000      -2.38856382832585123E-004 -3.36137545307290260E-005
   3.4412500000000001      -2.43708137441922676E-004 -3.46368621874225903E-005
   3.4649999999999999      -2.48698417845711641E-004 -3.57029520914301616E-005
   3.4887500000000000      -2.53836966995315378E-004 -3.68151795615617042E-005
   3.5124999999999997      -2.59134733988622163E-004 -3.79770770842197911E-005
   3.5362499999999999      -2.64604086928638376E-004 -3.91926196914345738E-005
   3.5599999999999996      -2.70259075022953740E-004 -4.04663054717403797E-005
   3.5837500000000002      -2.76115756808669507E-004 -4.18032560569291654E-005
   3.6074999999999995      -2.82192614192610194E-004 -4.32093432309458954E-005
   3.6312500000000001      -2.88511082121634176E-004 -4.46913505877248561E-005
   3.6549999999999994      -2.95096235693525794E-004 -4.62571828596052936E-005
   3.6787500000000000      -3.01977695771222306E-004 -4.79161413126327990E-005
   3.7025000000000001      -3.09190844272455969E-004 -4.96792926412479346E-005
   3.7262499999999998      -3.16778488809136487E-004 -5.15599733548373012E-005
   3.7500000000000000      -3.24793197828319134E-004 -5.35744960182986179E-005
   3.7525000000000004      -3.25664231950922747E-004 -5.37951218918696268E-005
   3.7549999999999999      -3.26540796357368342E-004 -5.40174775379823847E-005
   3.7574999999999998      -3.27422979734498889E-004 -5.42415903182873600E-005
   3.7599999999999998      -3.28310873298384080E-004 -5.44674883347806451E-005
   3.7624999999999997      -3.29204570606183493E-004 -5.46952004103613381E-005
   3.7650000000000001      -3.30104167587359418E-004 -5.49247561060345856E-005
   3.7675000000000005      -3.31009763194536866E-004 -5.51561858418562388E-005
   3.7700000000000000      -3.31921458665844612E-004 -5.53895207875923393E-005
   3.7725000000000000      -3.32839358188684147E-004 -5.56247929870037132E-005
   3.7749999999999999      -3.33763568866775133E-004 -5.58620353670260004E-005
   3.7774999999999999      -3.34694200835264181E-004 -5.61012817722811096E-005
   3.7799999999999994      -3.35631367380896726E-004 -5.63425670012044483E-005
   3.7825000000000006      -3.36575185068369682E-004 -5.65859268440235689E-005
   3.7850000000000001      -3.37525773873248230E-004 -5.68313981227018845E-005
   3.7875000000000001      -3.38483257322601749E-004 -5.70790187330993005E-005
   3.7900000000000000      -3.39447762639485896E-004 -5.73288276887538495E-005
   3.7925000000000000      -3.40419420902532128E-004 -5.75808651682480047E-005
   3.7949999999999995      -3.41398367206848126E-004 -5.78351725639023471E-005
   3.7974999999999999      -3.42384740837520718E-004 -5.80917925337723297E-005
   3.8000000000000003      -3.43378685452052897E-004 -5.83507690564137078E-005
   3.8025000000000002      -3.44380349273122285E-004 -5.86121474887321789E-005
   3.8050000000000002      -3.45389885292372379E-004 -5.88759746271344788E-005
   3.8075000000000001      -3.46407451486025451E-004 -5.91422987722146616E-005
   3.8099999999999996      -3.47433211043161481E-004 -5.94111697972265289E-005
   3.8125000000000000      -3.48467332607583819E-004 -5.96826392206192146E-005
   3.8150000000000004      -3.49509990534278045E-004 -5.99567602829324830E-005
   3.8174999999999999      -3.50561365161541894E-004 -6.02335880283782525E-005
   3.8199999999999998      -3.51621643094432294E-004 -6.05131793905054629E-005
   3.8224999999999998      -3.52691017534047810E-004 -6.07955932880528715E-005
   3.8249999999999997      -3.53769688571205188E-004 -6.10808907171582656E-005
   3.8275000000000001      -3.54857863557309571E-004 -6.13691348595171639E-005
   3.8300000000000005      -3.55955757465234337E-004 -6.16603911917119066E-005
   3.8325000000000000      -3.57063593291097477E-004 -6.19547276047026677E-005
   3.8350000000000000      -3.58181602524952625E-004 -6.22522145386399453E-005
   3.8374999999999999      -3.59310025391470231E-004 -6.25529250813174910E-005
   3.8399999999999999      -3.60449111648407253E-004 -6.28569351674225404E-005
   3.8424999999999994      -3.61599120892860113E-004 -6.31643236965811025E-005
   3.8450000000000006      -3.62760323167203721E-004 -6.34751727080494385E-005
   3.8475000000000001      -3.63932999554132251E-004 -6.37895675585583872E-005
   3.8500000000000001      -3.65117442810216806E-004 -6.41075971123322366E-005
   3.8525000000000000      -3.66313958058681164E-004 -6.44293539474013522E-005
   3.8550000000000000      -3.67522863523719661E-004 -6.47549345756709725E-005
   3.8574999999999995      -3.68744491328005792E-004 -6.50844396811469620E-005
   3.8599999999999999      -3.69979188352338164E-004 -6.54179743768245329E-005
   3.8625000000000003      -3.71227317164769669E-004 -6.57556484822871659E-005
   3.8650000000000002      -3.72489257026215840E-004 -6.60975768241002856E-005
   3.8675000000000002      -3.73765404980365076E-004 -6.64438795613264693E-005
   3.8700000000000001      -3.75056177036698962E-004 -6.67946825387822995E-005
   3.8724999999999996      -3.76362009456518724E-004 -6.71501176709825016E-005
   3.8750000000000000      -3.77683360153157428E-004 -6.75103233600958974E-005
   3.8775000000000004      -3.79020710220984440E-004 -6.78754449520238171E-005
   3.8799999999999999      -3.80374565595679396E-004 -6.82456352327404271E-005
   3.8824999999999998      -3.81745458891630870E-004 -6.86210549750279131E-005
   3.8849999999999998      -3.83133951395592969E-004 -6.90018735340673856E-005
   3.8874999999999997      -3.84540635267294120E-004 -6.93882695034606523E-005
   3.8900000000000001      -3.85966135953323697E-004 -6.97804314356743899E-005
   3.8925000000000005      -3.87411114881475258E-004 -7.01785586422879241E-005
   3.8950000000000000      -3.88876272372659496E-004 -7.05828620664220003E-005
   3.8975000000000000      -3.90362350936215581E-004 -7.09935652616239287E-005
   3.8999999999999999      -3.91870138953166356E-004 -7.14109054831411943E-005
   3.9024999999999999      -3.93400474479807787E-004 -7.18351348485209189E-005
   3.9049999999999994      -3.94954250116440458E-004 -7.22665217463209272E-005
   3.9075000000000006      -3.96532417772867411E-004 -7.27053522880507169E-005
   3.9100000000000001      -3.98135994584801597E-004 -7.31519320412222417E-005
   3.9125000000000001      -3.99766069016912161E-004 -7.36065878781401835E-005
   3.9150000000000000      -4.01423808261085538E-004 -7.40696701562729214E-005
   3.9175000000000000      -4.03110466364070769E-004 -7.45415551419684088E-005
   3.9199999999999995      -4.04827393526229146E-004 -7.50226477767821531E-005
   3.9224999999999999      -4.06576046719853157E-004 -7.55133848357799492E-005
   3.9250000000000003      -4.08358001863313481E-004 -7.60142385479335166E-005
   3.9275000000000002      -4.10174967839022000E-004 -7.65257207640610687E-005
   3.9300000000000002      -4.12028802708364994E-004 -7.70483877770937724E-005
   3.9325000000000001      -4.13921532559587504E-004 -7.75828459240073866E-005
   3.9349999999999996      -4.15855373530703135E-004 -7.81297581302133759E-005
   3.9375000000000000      -4.17832757686542231E-004 -7.86898515978266990E-005
   3.9400000000000004      -4.19856363607653995E-004 -7.92639268921749545E-005
   3.9424999999999999      -4.21929152782616397E-004 -7.98528687503591067E-005
   3.9449999999999998      -4.24054413272112213E-004 -8.04576590405182496E-005
   3.9474999999999998      -4.26235812127912189E-004 -8.10793923481650526E-005
   3.9499999999999997      -4.28477459794168042E-004 -8.17192950578189247E-005
   3.9525000000000001      -4.30783988589005049E-004 -8.23787486686164302E-005
   3.9550000000000005      -4.33160650419071175E-004 -8.30593187798320725E-005
   3.9575000000000000      -4.35613439202185368E-004 -8.37627914118163050E-005
   3.9600000000000000      -4.38149246292932862E-004 -8.44912191064498360E-005
   3.9624999999999999      -4.40776060429479328E-004 -8.52469802226850067E-005
   3.9649999999999999      -4.43503228866021226E-004 -8.60328563627080466E-005
   3.9674999999999994      -4.46341804257920788E-004 -8.68521352047915506E-005
   3.9700000000000006      -4.49305014451108979E-004 -8.77087497447898195E-005
   3.9725000000000001      -4.52408912991886583E-004 -8.86074710658581421E-005
   3.9750000000000001      -4.55673303371242921E-004 -8.95541821737682616E-005
   3.9775000000000000      -4.59123092464979062E-004 -9.05562789217331679E-005
   3.9800000000000000      -4.62790345279461251E-004 -9.16232785644655620E-005
   3.9824999999999995      -4.66717544035832562E-004 -9.27677848079137938E-005
   3.9849999999999999      -4.70963045190101251E-004 -9.40071034610536719E-005
   3.9875000000000003      -4.75610876872320314E-004 -9.53661424363177671E-005
   3.9900000000000002      -4.80790024563876577E-004 -9.68831192949672564E-005
   3.9925000000000002      -4.86717650897490483E-004 -9.86223495116773501E-005
   3.9950000000000001      -4.93817250511840132E-004 -1.00709200103198511E-004
   3.9974999999999996      -5.03182314808633502E-004 -1.03467225477479831E-004
   4.0000000000000000      -5.26326918651539959E-004 -1.10300961806217174E-004
   4.0025000000000004      -5.18982938632867692E-004 -1.33706955526728850E-004
   4.0049999999999999      -5.15710392321283811E-004 -1.43327966472997802E-004
   4.0075000000000003      -5.13106210162502679E-004 -1.50679634627554499E-004
   4.0099999999999998      -5.10847233927072520E-004 -1.56855928740304702E-004
   4.0125000000000002      -5.08808372790317629E-004 -1.62280639163496000E-004
   4.0149999999999997      -5.06925496768040849E-004 -1.67171124546994980E-004
   4.0175000000000001      -5.05160524387135651E-004 -1.71656516285200936E-004
   4.0199999999999996      -5.03488655158191548E-004 -1.75820954319484500E-004
   4.0225000000000000      -5.01892670361613101E-004 -1.79722885389809020E-004
   4.0250000000000004      -5.00360039243549532E-004 -1.83404865576471197E-004
   4.0274999999999999      -4.98881306995493652E-004 -1.86899022214318520E-004
   4.0300000000000002      -4.97449132103525669E-004 -1.90230315560863301E-004
   4.0324999999999998      -4.96057679548242924E-004 -1.93418595435810084E-004
   4.0350000000000001      -4.94702221134801085E-004 -1.96479956083649181E-004
   4.0374999999999996      -4.93378862579262945E-004 -1.99427661450670806E-004
   4.0400000000000000      -4.92084351444654249E-004 -2.02272796482092334E-004
   4.0425000000000004      -4.90815938454806076E-004 -2.05024737525750589E-004
   4.0449999999999999      -4.89571275080481240E-004 -2.07691499695831724E-004
   4.0475000000000003      -4.88348336484111401E-004 -2.10279998403288277E-004
   4.0499999999999998      -4.87145362491918615E-004 -2.12796249611470694E-004
   4.0525000000000002      -4.85960811731292008E-004 -2.15245525516778751E-004
   4.0549999999999997      -4.84793325499512562E-004 -2.17632477207299548E-004
   4.0579999999999998      -4.83413180206013497E-004 -2.20420331154078152E-004
   4.0599999999999996      -4.82504857899936285E-004 -2.22235474689853630E-004
   4.0625000000000000      -4.81381839870211753E-004 -2.24458506976183986E-004
   4.0650000000000004      -4.80271778614333594E-004 -2.26633304996132472E-004
   4.0674999999999999      -4.79173891229034800E-004 -2.28762560634139566E-004
   4.0700000000000003      -4.78087467426650207E-004 -2.30848718477107069E-004
   4.0724999999999998      -4.77011860514602124E-004 -2.32894006476098395E-004
   4.0750000000000002      -4.75946479765086586E-004 -2.34900461887248518E-004
   4.0774999999999997      -4.74890783921835542E-004 -2.36869953350952013E-004
   4.0800000000000001      -4.73844275643153551E-004 -2.38804199789379660E-004
   4.0824999999999996      -4.72806496723467032E-004 -2.40704786666406744E-004
   4.0850000000000000      -4.71777023959200990E-004 -2.42573180043953592E-004
   4.0875000000000004      -4.70755465562190472E-004 -2.44410738792217750E-004
   4.0899999999999999      -4.69741458030066648E-004 -2.46218725239542770E-004
   4.0925000000000002      -4.68734663406154611E-004 -2.47998314499767950E-004
   4.0949999999999998      -4.67734766870979673E-004 -2.49750602672277615E-004
   4.0975000000000001      -4.66741474617600222E-004 -2.51476614076918861E-004
   4.0999999999999996      -4.65754511971028966E-004 -2.53177307659123430E-004
   4.1025000000000000      -4.64773621718228092E-004 -2.54853582678627279E-004
   4.1050000000000004      -4.63798562620657603E-004 -2.56506283777376313E-004
   4.1074999999999999      -4.62829108085535690E-004 -2.58136205507466143E-004
   4.1100000000000003      -4.61865044975615893E-004 -2.59744096387791315E-004
   4.1124999999999998      -4.60906172540237599E-004 -2.61330662548016660E-004
   4.1150000000000002      -4.59952301452889035E-004 -2.62896571010046414E-004
   4.1174999999999997      -4.59003252942536202E-004 -2.64442452650061517E-004
   4.1200000000000001      -4.58058858008176400E-004 -2.65968904878566823E-004
   4.1224999999999996      -4.57118956709596863E-004 -2.67476494072032363E-004
   4.1250000000000000      -4.56183397507012149E-004 -2.68965757772908248E-004
   4.1275000000000004      -4.55252036691808186E-004 -2.70437206711120117E-004
   4.1299999999999999      -4.54324737836989676E-004 -2.71891326630322957E-004
   4.1325000000000003      -4.53401371308840640E-004 -2.73328579964821430E-004
   4.1349999999999998      -4.52481813817968113E-004 -2.74749407373580962E-004
   4.1375000000000002      -4.51565948007429032E-004 -2.76154229146812879E-004
   4.1399999999999997      -4.50653662074485862E-004 -2.77543446497954111E-004
   4.1425000000000001      -4.49744849422370517E-004 -2.78917442752052956E-004
   4.1449999999999996      -4.48839408341078971E-004 -2.80276584441689202E-004
   4.1475000000000000      -4.47937241709759335E-004 -2.81621222316275272E-004
   4.1500000000000004      -4.47038256724845292E-004 -2.82951692276563747E-004
   4.1524999999999999      -4.46142364647028676E-004 -2.84268316238400602E-004
   4.1550000000000002      -4.45249480567171552E-004 -2.85571402933175575E-004
   4.1574999999999998      -4.44359523189384576E-004 -2.86861248650506560E-004
   4.1600000000000001      -4.43472414628625635E-004 -2.88138137927454517E-004
   4.1624999999999996      -4.42588080224392611E-004 -2.89402344190642423E-004
   4.1650000000000000      -4.41706448365456242E-004 -2.90654130352890428E-004
   4.1675000000000004      -4.40827450327442301E-004 -2.91893749369883954E-004
   4.1699999999999999      -4.39951020121139350E-004 -2.93121444759460246E-004
   4.1725000000000003      -4.39077094350835478E-004 -2.94337451086641819E-004
   4.1749999999999998      -4.38205612081894172E-004 -2.95541994417125597E-004
   4.1775000000000002      -4.37336514716837323E-004 -2.96735292741717217E-004
   4.1799999999999997      -4.36469745879284590E-004 -2.97917556373934744E-004
   4.1825000000000001      -4.35605251305142048E-004 -2.99088988322838154E-004
   4.1849999999999996      -4.34742978740504122E-004 -3.00249784642935686E-004
   4.1875000000000000      -4.33882877845759264E-004 -3.01400134762875292E-004
   4.1900000000000004      -4.33024900105457352E-004 -3.02540221794461554E-004
   4.1924999999999999      -4.32168998743512887E-004 -3.03670222823424396E-004
   4.1950000000000003      -4.31315128643364122E-004 -3.04790309183240900E-004
   4.1974999999999998      -4.30463246272749767E-004 -3.05900646713191200E-004
   4.2000000000000002      -4.29613309612764322E-004 -3.07001396001755256E-004
   4.2024999999999997      -4.28765278090914343E-004 -3.08092712616348679E-004
   4.2050000000000001      -4.27919112517896551E-004 -3.09174747320323251E-004
   4.2074999999999996      -4.27074775027846910E-004 -3.10247646278082956E-004
   4.2100000000000000      -4.26232229021836077E-004 -3.11311551249108523E-004
   4.2125000000000004      -4.25391439114396381E-004 -3.12366599771601047E-004
   4.2149999999999999      -4.24552371082881081E-004 -3.13412925336427816E-004
   4.2175000000000002      -4.23714991819481310E-004 -3.14450657551982400E-004
   4.2199999999999998      -4.22879269285727968E-004 -3.15479922300529968E-004
   4.2225000000000001      -4.22045172469324374E-004 -3.16500841886578133E-004
   4.2249999999999996      -4.21212671343167491E-004 -3.17513535177750322E-004
   4.2275000000000000      -4.20381736826419973E-004 -3.18518117738636063E-004
   4.2300000000000004      -4.19552340747514525E-004 -3.19514701958021295E-004
   4.2324999999999999      -4.18724455808970684E-004 -3.20503397169917645E-004
   4.2350000000000003      -4.17898055553918876E-004 -3.21484309768734345E-004
   4.2374999999999998      -4.17073114334232142E-004 -3.22457543318944203E-004
   4.2400000000000002      -4.16249607280201649E-004 -3.23423198659596081E-004
   4.2424999999999997      -4.15427510271136277E-004 -3.24381374003525629E-004
   4.2450000000000001      -4.14606799909356127E-004 -3.25332165033566357E-004
   4.2474999999999996      -4.13787453491675460E-004 -3.26275664991441255E-004
   4.2500000000000000      -4.12969448985709407E-004 -3.27211964765375060E-004
   4.3262499999999999      -3.88573584461461238E-004 -3.52701106322511311E-004
   4.4024999999999999      -3.65022677773636317E-004 -3.73297653333527768E-004
   4.4787499999999998      -3.42128105555006550E-004 -3.90022279054056732E-004
   4.5549999999999997      -3.19805815808904906E-004 -4.03505462327966133E-004
   4.6312499999999996      -2.98023429929785962E-004 -4.14173382909139610E-004
   4.7074999999999996      -2.76776159111803981E-004 -4.22333821558239296E-004
   4.7837500000000004      -2.56074560470428655E-004 -4.28220723009270878E-004
   4.8600000000000003      -2.35937817362121563E-004 -4.32019330755134448E-004
   4.9362500000000002      -2.16389845002711972E-004 -4.33881294641594219E-004
   5.0125000000000002      -1.97456944552290456E-004 -4.33934218868029680E-004
   5.0887500000000001      -1.79166352523541498E-004 -4.32287947416989699E-004
   5.1650000000000000      -1.61545330178731333E-004 -4.29038844612614461E-004
   5.2412500000000000      -1.44620589529549263E-004 -4.24272795366311501E-004
   5.3174999999999999      -1.28417934811828261E-004 -4.18067361121144808E-004
   5.3937499999999998      -1.12962044662045960E-004 -4.10493363273242273E-004
   5.4699999999999998      -9.82763475589642127E-005 -4.01616068942568002E-004
   5.5462499999999997      -8.43829596917847603E-005 -3.91496094653410727E-004
   5.6224999999999996      -7.13026648033214858E-005 -3.80190106118389443E-004
   5.6987500000000004      -5.90549222185619539E-005 -3.67751368151788714E-004
   5.7750000000000004      -4.76578936345680722E-005 -3.54230182740596338E-004
   5.8512500000000003      -3.71284821625538348E-005 -3.39674242491631525E-004
   5.9275000000000002      -2.74823790910472756E-005 -3.24128919232022448E-004
   6.0037500000000001      -1.87341152006332571E-005 -3.07637502335530847E-004
   6.0800000000000001      -1.08971144073528228E-005 -2.90241397619167194E-004
   6.1562500000000000      -3.98374818452845110E-006 -2.71980295067365460E-004
   6.2324999999999999       1.99461032310324252E-006 -2.52892311562526162E-004
   6.3087499999999999       7.02753323090844082E-006 -2.33014113493892319E-004
   6.3849999999999998       1.11054863925428223E-005 -2.12381022967781307E-004
   6.4612499999999997       1.42197797490011282E-005 -1.91027110562295782E-004
   6.5375000000000005       1.63625197467267059E-005 -1.68985276944376417E-004
   6.6137499999999996       1.75265639321368696E-005 -1.46287325201350729E-004
   6.6900000000000013       1.77054777647884119E-005 -1.22964025371526342E-004
   6.7662500000000003       1.68934936449800895E-005 -9.90451723742172063E-005
   6.8425000000000002       1.50854721190224371E-005 -7.45596383161285803E-005
   6.9187500000000002       1.22768652030418326E-005 -4.95354199749711063E-005
   6.9949999999999992       8.46368175012812055E-006 -2.39996821160474583E-005
   7.0712500000000000       3.64245477951089876E-006  2.02120280052430430E-006
   7.1475000000000000      -2.18978932487070837E-006  2.85016180807154273E-005
   7.2237500000000008      -9.03555983554105631E-006  5.54166690305816801E-005
   7.2999999999999998      -1.68969290156844787E-005  8.27421516455042880E-005
   7.3762499999999998      -2.57755578572793321E-005  1.10454523479790978E-004
   7.4524999999999997      -3.56727203121495943E-005  1.38530876462989957E-004
   7.5287499999999987      -4.65893261020170640E-005  1.66948911462620075E-004
   7.6050000000000004      -5.85259421902823226E-005  1.95686914420689867E-004
   7.6812499999999995      -7.14828129945037268E-005  2.24723733914439634E-004
   7.7575000000000003      -8.54598794146420559E-005  2.54038760011158062E-004
   7.8337500000000002      -1.00456796748080721E-004  2.83611904303261199E-004
   7.9100000000000010      -1.16472951558464679E-004  3.13423581023808612E-004
   7.9862500000000001      -1.33507477561540627E-004  3.43454689154565210E-004
   8.0625000000000000      -1.51559270587567845E-004  3.73686595448973684E-004
   8.1387499999999999      -1.70627002676528098E-004  4.04101118301115403E-004
   8.2149999999999999      -1.90709135359246496E-004  4.34680512399158536E-004
   8.2912499999999998      -2.11803932174514301E-004  4.65407454107949850E-004
   8.3674999999999997      -2.33909470469347317E-004  4.96265027530575550E-004
   8.4437499999999996      -2.57023652526346591E-004  5.27236711203168344E-004
   8.5199999999999996      -2.81144216059016263E-004  5.58306365381151175E-004
   8.5962499999999995      -3.06268744112552828E-004  5.89458219878926217E-004
   8.6724999999999994      -3.32394674418174101E-004  6.20676862453844471E-004
   8.7487499999999994      -3.59519308153526227E-004  6.51947227554665700E-004
   8.8249999999999993      -3.87639818335111866E-004  6.83254585776826785E-004
   8.9012499999999992      -4.16753257614861151E-004  7.14584533513012510E-004
   8.9774999999999991      -4.46856565699232770E-004  7.45922983139040764E-004
   9.0537500000000009      -4.77946576344171316E-004  7.77256153571038305E-004
   9.1300000000000008      -5.10020023965504846E-004  8.08570561196939172E-004
   9.2062500000000007      -5.43073549890429343E-004  8.39853011161300939E-004
   9.2825000000000006      -5.77103708272966244E-004  8.71090588982007625E-004
   9.3587500000000006      -6.12106971692692519E-004  9.02270652477830059E-004
   9.4350000000000005      -6.48079736452127552E-004  9.33380823987472043E-004
   9.5112500000000004      -6.85018327584804789E-004  9.64408982863882987E-004
   9.5875000000000004      -7.22919003584208703E-004  9.95343258231847026E-004
   9.6637500000000003      -7.61777960863909104E-004  1.02617202200126507E-003
   9.7400000000000002      -8.01591337961516130E-004  1.05688388213200416E-003
   9.8162500000000001      -8.42355219502740130E-004  1.08746767614757950E-003
   9.8925000000000001      -8.84065639945744793E-004  1.11791246489357197E-003
   9.9687500000000000      -9.26718587058232741E-004  1.14820752644581949E-003
   10.045000000000000      -9.70310005566705353E-004  1.17834235067330829E-003
   10.121200000000000      -1.01480629747023468E-003  1.20828704253404177E-003
   10.197500000000000      -1.06029183785038054E-003  1.23809027008780527E-003
   10.273800000000000      -1.10670467021641277E-003  1.26770269368085310E-003
   10.350000000000000      -1.15397794715000495E-003  1.29707616376051522E-003
   10.426200000000000      -1.20216767412858723E-003  1.32624010370058221E-003
   10.502500000000000      -1.25133464281703462E-003  1.35522301713205447E-003
   10.578799999999999      -1.30141192864357126E-003  1.38397729653674719E-003
   10.654999999999999      -1.35232781458781925E-003  1.41245670375715680E-003
   10.731199999999999      -1.40414302868603711E-003  1.44069025497470791E-003
   10.807499999999999      -1.45692300350874662E-003  1.46870583814876833E-003
   10.883699999999999      -1.51052504257082293E-003  1.49642150809783415E-003
   10.960000000000001      -1.56508546366769031E-003  1.52390163970645407E-003
   11.036300000000001      -1.62053011963121793E-003  1.55110145882157756E-003
   11.112500000000001      -1.67678021816194630E-003  1.57797780799882425E-003
   11.188800000000001      -1.73397899402400238E-003  1.60459330290903214E-003
   11.265000000000001      -1.79197211249854560E-003  1.63087040673710816E-003
   11.341200000000001      -1.85082956224663251E-003  1.65683657194580611E-003
   11.417500000000000      -1.91062586558720998E-003  1.68251775221962482E-003
   11.493800000000000      -1.97127991752942032E-003  1.70787227426284793E-003
   11.570000000000000      -2.03270611510715645E-003  1.73286030396284569E-003
   11.646200000000000      -2.09497897377360553E-003  1.75750817583914540E-003
   11.722500000000000      -2.15817745379633412E-003  1.78184055953451337E-003
   11.798800000000000      -2.22221595045407443E-003  1.80581798499648036E-003
   11.875000000000000      -2.28700445709411086E-003  1.82940295836426224E-003
   11.951200000000000      -2.35262193668219930E-003  1.85262049624924647E-003
   12.027500000000000      -2.41915170723279102E-003  1.87549379723114351E-003
   12.103800000000000      -2.48650376979467997E-003  1.89798570147074372E-003
   12.180000000000000      -2.55458382002952218E-003  1.92006115466876763E-003
   12.256200000000000      -2.62347518945486901E-003  1.94174367445599898E-003
   12.332500000000000      -2.69326547587708017E-003  1.96305481710945485E-003
   12.408799999999999      -2.76386039425311446E-003  1.98395983390955077E-003
   12.484999999999999      -2.83516144992427763E-003  2.00442620125419399E-003
   12.561199999999999      -2.90725626399020425E-003  2.02447576484511950E-003
   12.637499999999999      -2.98023663354077609E-003  2.04412827382054315E-003
   12.713699999999999      -3.05390689512386555E-003  2.06332657004911369E-003
   12.789999999999999      -3.12845604447052963E-003  2.08211547682120605E-003
   12.866299999999999      -3.20378355517192317E-003  2.10046403175160462E-003
   12.942500000000003      -3.27978483006522836E-003  2.11834366541307660E-003
   13.018800000000001      -3.35665500857785680E-003  2.13579599606693229E-003
   13.095000000000001      -3.43418827426203313E-003  2.15277005894046365E-003
   13.171199999999999      -3.51248056477410737E-003  2.16928389212855000E-003
   13.247500000000000      -3.59163181466280734E-003  2.18535319651735546E-003
   13.323800000000002      -3.67153547495792680E-003  2.20095100226561351E-003
   13.400000000000000      -3.75208106616755233E-003  2.21605288619579517E-003
   13.476200000000000      -3.83336856113845707E-003  2.23067477456315383E-003
   13.552499999999998      -3.91550184137950258E-003  2.24483014465107298E-003
   13.628800000000000      -3.99837046700917374E-003  2.25849478738933407E-003
   13.705000000000000      -4.08186015674846542E-003  2.27164713350664184E-003
   13.781200000000000      -4.16607483029327822E-003  2.28430086350390419E-003
   13.857500000000000      -4.25112222594120365E-003  2.29646710539407363E-003
   13.933799999999998      -4.33688809885213709E-003  2.30812448684114113E-003
   14.010000000000002      -4.42325445060394538E-003  2.31925436663606025E-003
   14.086200000000000      -4.51032905596658682E-003  2.32986806443321150E-003
   14.162500000000000      -4.59822342154981092E-003  2.33997425218496766E-003
   14.238799999999999      -4.68681958842083728E-003  2.34955447613829351E-003
   14.315000000000000      -4.77599593383945444E-003  2.35859309930887056E-003
   14.391200000000000      -4.86586400788011509E-003  2.36709897325822856E-003
   14.467499999999999      -4.95653900796830336E-003  2.37507820915924730E-003
   14.543799999999999      -5.04789935742720741E-003  2.38251534066040481E-003
   14.619999999999997      -5.13981990259055124E-003  2.38939779620083457E-003
   14.696200000000001      -5.23241588604699340E-003  2.39573184732590466E-003
   14.772500000000001      -5.32580611083899660E-003  2.40152093728223130E-003
   14.848799999999999      -5.41986546560367915E-003  2.40675264830867309E-003
   14.924999999999999      -5.51446534498398980E-003  2.41141753389504873E-003
   15.001200000000003      -5.60972459161521598E-003  2.41551918679520222E-003
   15.077500000000001      -5.70576552331979094E-003  2.41905829180115092E-003
   15.153800000000000      -5.80245957460105190E-003  2.42202555034641640E-003
   15.230000000000000      -5.89967477093789310E-003  2.42441470931366700E-003
   15.306200000000000      -5.99753347269061515E-003  2.42622659769748143E-003
   15.382500000000002      -6.09616143501906082E-003  2.42745906005909819E-003
   15.458800000000000      -6.19542672794022239E-003  2.42810598142318302E-003
   15.535000000000000      -6.29519409887790288E-003  2.42816436014814657E-003
   15.611199999999998      -6.39558934919803174E-003  2.42763217083220547E-003
   15.687500000000000      -6.49674159205082882E-003  2.42650432831472427E-003
   15.763800000000002      -6.59851561942270681E-003  2.42477795413415746E-003
   15.840000000000000      -6.70077297827802957E-003  2.42245334636817045E-003
   15.916200000000000      -6.80364282117830021E-003  2.41952553739370512E-003
   15.992499999999998      -6.90725753719678703E-003  2.41598643403665141E-003
   16.068800000000000      -7.01147871083383171E-003  2.41183645037518993E-003
   16.145000000000000      -7.11616476375922027E-003  2.40707924166610457E-003
   16.221200000000000      -7.22144812325906191E-003  2.40170682906873725E-003
   16.297499999999999      -7.32746435866606181E-003  2.39570803840957747E-003
   16.373799999999999      -7.43407193704730216E-003  2.38908663853540501E-003
   16.449999999999999      -7.54112623834648620E-003  2.38184969652202681E-003
   16.526199999999999      -7.64876288173903587E-003  2.37398614724338959E-003
   16.602499999999999      -7.75712055883870464E-003  2.36548166940162398E-003
   16.678799999999999      -7.86605469079187589E-003  2.35634343081817530E-003
   16.754999999999999      -7.97541770052076666E-003  2.34658195597864470E-003
   16.831199999999999      -8.08534832160473678E-003  2.33618302010511845E-003
   16.907499999999999      -8.19598827567112956E-003  2.32512908124950582E-003
   16.983799999999999      -8.30719002239437704E-003  2.31343075721165883E-003
   17.059999999999999      -8.41880308711727247E-003  2.30110207333352910E-003
   17.136199999999999      -8.53096923613734688E-003  2.28812558193359399E-003
   17.212499999999999      -8.64383314950279043E-003  2.27448046349840172E-003
   17.288799999999998      -8.75724439940657635E-003  2.26018083638222355E-003
   17.364999999999998      -8.87104969261105596E-003  2.24524427596989838E-003
   17.441199999999998      -8.98539375352100551E-003  2.22965005135810886E-003
   17.517499999999998      -9.10042414904193957E-003  2.21337400651443195E-003
   17.593800000000002      -9.21598763041055029E-003  2.19643380169645555E-003
   17.670000000000002      -9.33192816804078069E-003  2.17885060492486278E-003
   17.746200000000002      -9.44839336846471124E-003  2.16060034024351602E-003
   17.822500000000002      -9.56553360580772796E-003  2.14165545526191986E-003
   17.898800000000001      -9.68319288876613553E-003  2.12203719609139682E-003
   17.975000000000001      -9.80121251795075185E-003  2.10177036370869661E-003
   18.051200000000001      -9.91974290493819952E-003  2.08082748212007167E-003
   18.127500000000001      -1.00389371541574797E-002  2.05917755041189502E-003
   18.203800000000001      -1.01586366072737543E-002  2.03684544514663854E-003
   18.280000000000001      -1.02786799664570435E-002  2.01385964149361279E-003
   18.356200000000001      -1.03992203760128760E-002  1.99018921079805984E-003
   18.432500000000001      -1.05204136042415120E-002  1.96579965298663032E-003
   18.508800000000001      -1.06420983900905059E-002  1.94071951193813775E-003
   18.585000000000001      -1.07641109120706763E-002  1.91498097382336368E-003
   18.661200000000001      -1.08866069736143576E-002  1.88854960435341584E-003
   18.737500000000001      -1.10097449285209582E-002  1.86138735309156482E-003
   18.813800000000001      -1.11333609894084633E-002  1.83352647090481323E-003
   18.890000000000001      -1.12572888745060169E-002  1.80500289178694767E-003
   18.966200000000001      -1.13816869721859362E-002  1.77577862929083970E-003
   19.042500000000000      -1.15067161514107608E-002  1.74581203903907754E-003
   19.118800000000000      -1.16322101659989564E-002  1.71513911803780053E-003
   19.195000000000000      -1.17580003454191041E-002  1.68379958552112522E-003
   19.271200000000000      -1.18842475928050695E-002  1.65175185710618759E-003
   19.347500000000000      -1.20111152288075174E-002  1.61895064988000514E-003
   19.423700000000000      -1.21382674558538576E-002  1.58548013313019156E-003
   19.500000000000000      -1.22660347659823317E-002  1.55125066312115727E-003
   19.576300000000000      -1.23942473542172273E-002  1.51630391810074570E-003
   19.652500000000000      -1.25227330931947812E-002  1.48068535370673429E-003
   19.728800000000000      -1.26518260062257713E-002  1.44429974315074712E-003
   19.805000000000000      -1.27811845172915092E-002  1.40724074315516905E-003
   19.881200000000000      -1.29109743513400009E-002  1.36945943995959909E-003
   19.957500000000000      -1.30413635086297254E-002  1.33090314510781078E-003


==> anc/M2_5_5_v2.dat <==
  2.12500000000000015E-002 -5.10010966843872517E-011 -5.35600673671176635E-010
  4.49999999999999983E-002 -2.93742275139088900E-008 -1.99651338634776616E-009
  6.87500000000000056E-002 -6.86139305182285006E-008 -4.67972324022982966E-009
  9.24999999999999989E-002 -1.24301961769505280E-007 -8.50735697092070478E-009
  0.11625000000000002      -1.96476338229674678E-007 -1.34940554513967261E-008
  0.14000000000000001      -2.85175652626553415E-007 -1.96547288432192168E-008
  0.16375000000000001      -3.90439089104178513E-007 -2.70045630548128972E-008
  0.18750000000000000      -5.12306439380851013E-007 -3.55590263919724333E-008
  0.21124999999999999      -6.50818119434007142E-007 -4.53338764074703619E-008
  0.23499999999999999      -8.06015186731868463E-007 -5.63451669569269415E-008
  0.25874999999999998      -9.77939358032687671E-007 -6.86092554684039666E-008
  0.28249999999999997      -1.16663302777332290E-006 -8.21428104335034507E-008
  0.30625000000000002      -1.37213928706983518E-006 -9.69628191280808558E-008
  0.33000000000000002      -1.59450194335380915E-006 -1.13086595571035042E-007
  0.35375000000000001      -1.83376554066915101E-006 -1.30531788730000091E-007
  0.37750000000000000      -2.08997538065523033E-006 -1.49316390983146824E-007
  0.40125000000000000      -2.36317754424341604E-006 -1.69458746846712253E-007
  0.42499999999999999      -2.65341891409525275E-006 -1.90977561978287294E-007
  0.44874999999999998      -2.96074719781187460E-006 -2.13891912466349122E-007
  0.47249999999999992      -3.28521095194552713E-006 -2.38221254416986029E-007
  0.49625000000000008      -3.62685960684560206E-006 -2.63985433849255641E-007
  0.52000000000000002      -3.98574349237300326E-006 -2.91204696911135238E-007
  0.54374999999999996      -4.36191386451833250E-006 -3.19899700428570054E-007
  0.56750000000000000      -4.75542293296098767E-006 -3.50091522800688912E-007
  0.59125000000000005      -5.16632388960806180E-006 -3.81801675254871134E-007
  0.61499999999999999      -5.59467093815380955E-006 -4.15052113475980202E-007
  0.63875000000000004      -6.04051932470237944E-006 -4.49865249624740283E-007
  0.66249999999999998      -6.50392536949855143E-006 -4.86263964760947342E-007
  0.68625000000000003      -6.98494649981352098E-006 -5.24271621687955792E-007
  0.70999999999999996      -7.48364128403486394E-006 -5.63912078235633123E-007
  0.73375000000000001      -8.00006946701255404E-006 -6.05209700999857465E-007
  0.75749999999999995      -8.53429200671510141E-006 -6.48189379557443930E-007
  0.78125000000000000      -9.08637111225299791E-006 -6.92876541176361677E-007
  0.80500000000000016      -9.65637028332917932E-006 -7.39297166042034274E-007
  0.82875000000000010      -1.02443543511794844E-005 -7.87477803021589208E-007
  0.85250000000000004      -1.08503895210692533E-005 -8.37445585988951409E-007
  0.87624999999999997      -1.14745434164154840E-005 -8.89228250734902495E-007
  0.90000000000000002      -1.21168851246078417E-005 -9.42854152487351870E-007
  0.92374999999999996      -1.27774852446053375E-005 -9.98352284068451237E-007
  0.94750000000000001      -1.34564159363897137E-005 -1.05575229471646755E-006
  0.97124999999999995      -1.41537509723609838E-005 -1.11508450960182787E-006
  0.99500000000000000      -1.48695657907647061E-005 -1.17637995006822637E-006
   1.0187500000000000      -1.56039375512459040E-005 -1.23967035463138831E-006
   1.0425000000000000      -1.63569451926295044E-005 -1.30498820076970389E-006
   1.0662499999999999      -1.71286694930322501E-005 -1.37236672754286308E-006
   1.0900000000000001      -1.79191931324175859E-005 -1.44183995907650667E-006
   1.1137500000000000      -1.87286007577103369E-005 -1.51344272895298213E-006
   1.1375000000000000      -1.95569790505954618E-005 -1.58721070555047930E-006
   1.1612499999999999      -2.04044167981310021E-005 -1.66318041837518660E-006
   1.1850000000000001      -2.12710049663140965E-005 -1.74138928543346885E-006
   1.2087500000000000      -2.21568367767454514E-005 -1.82187564169386559E-006
   1.2324999999999999      -2.30620077865476895E-005 -1.90467876869136905E-006
   1.2562500000000001      -2.39866159716999944E-005 -1.98983892532948909E-006
   1.2800000000000000      -2.49307618139631126E-005 -2.07739737993880952E-006
   1.3037500000000000      -2.58945483915775942E-005 -2.16739644365408531E-006
   1.3274999999999999      -2.68780814739895617E-005 -2.25987950518065290E-006
   1.3512500000000001      -2.78814696204530763E-005 -2.35489106698968737E-006
   1.3750000000000000      -2.89048242836120625E-005 -2.45247678309026870E-006
   1.3987499999999999      -2.99482599171247817E-005 -2.55268349835834088E-006
   1.4225000000000001      -3.10118940884457681E-005 -2.65555928957816908E-006
   1.4462500000000000      -3.20958475966821145E-005 -2.76115350825530403E-006
   1.4700000000000000      -3.32002445958590365E-005 -2.86951682529915230E-006
   1.4937499999999999      -3.43252127238898819E-005 -2.98070127767414418E-006
   1.5175000000000001      -3.54708832375653991E-005 -3.09476031712479627E-006
   1.5412500000000000      -3.66373911538963096E-005 -3.21174886108661102E-006
   1.5649999999999999      -3.78248753981661557E-005 -3.33172334590185471E-006
   1.5887500000000001      -3.90334789590737947E-005 -3.45474178246696236E-006
   1.6125000000000000      -4.02633490513709137E-005 -3.58086381444658300E-006
   1.6362500000000000      -4.15146372864266426E-005 -3.71015077919807265E-006
   1.6599999999999999      -4.27874998511805699E-005 -3.84266577155990582E-006
   1.6837500000000001      -4.40820976959770770E-005 -3.97847371066761425E-006
   1.7075000000000000      -4.53985967318082755E-005 -4.11764140997208036E-006
   1.7312500000000000      -4.67371680375283939E-005 -4.26023765064683532E-006
   1.7549999999999999      -4.80979880776437289E-005 -4.40633325858402477E-006
   1.7787500000000001      -4.94812389313236222E-005 -4.55600118519252004E-006
   1.8025000000000000      -5.08871085333251587E-005 -4.70931659222682950E-006
   1.8262499999999999      -5.23157909275747055E-005 -4.86635694089168575E-006
   1.8499999999999999      -5.37674865342028409E-005 -5.02720208548473214E-006
   1.8737499999999998      -5.52424024308895061E-005 -5.19193437185925781E-006
   1.8974999999999997      -5.67407526494397095E-005 -5.36063874100892752E-006
   1.9212499999999997      -5.82627584885794586E-005 -5.53340283809985731E-006
   1.9450000000000001      -5.98086488440382656E-005 -5.71031712729906633E-006
   1.9687500000000000      -6.13786605570667621E-005 -5.89147501277543562E-006
   1.9924999999999999      -6.29730387826268716E-005 -6.07697296627804956E-006
   2.0162499999999999      -6.45920373785921183E-005 -6.26691066172836078E-006
   2.0400000000000000      -6.62359193174004765E-005 -6.46139111729704381E-006
   2.0637500000000002      -6.79049571217205491E-005 -6.66052084547409125E-006
   2.0874999999999999      -6.95994333258195174E-005 -6.86441001168148023E-006
   2.1112500000000001      -7.13196409644612211E-005 -7.07317260202287648E-006
   2.1349999999999998      -7.30658840913162477E-005 -7.28692660081411936E-006
   2.1587499999999999      -7.48384783290354828E-005 -7.50579417859168390E-006
   2.1825000000000001      -7.66377514533219767E-005 -7.72990189135624646E-006
   2.2062499999999998      -7.84640440135415631E-005 -7.95938089187264617E-006
   2.2300000000000000      -8.03177099926364842E-005 -8.19436715392000358E-006
   2.2537500000000001      -8.21991175093521467E-005 -8.43500171046387779E-006
   2.2774999999999999      -8.41086495660633879E-005 -8.68143090680945824E-006
   2.3012500000000000      -8.60467048457848018E-005 -8.93380666989115348E-006
   2.3250000000000002      -8.80136985673660345E-005 -9.19228679549003876E-006
   2.3487499999999999      -9.00100633729334477E-005 -9.45703525160408306E-006
   2.3725000000000001      -9.20362503272533628E-005 -9.72822250729449122E-006
   2.3962500000000002      -9.40927299333432944E-005 -1.00060258781593553E-005
   2.4199999999999999      -9.61799932536496995E-005 -1.02906298989724896E-005
   2.4437500000000001      -9.82985530892822049E-005 -1.05822267198425828E-005
   2.4674999999999998      -1.00448945261758920E-004 -1.08810165320611896E-005
   2.4912500000000000      -1.02631729988159032E-004 -1.11872080243152738E-005
   2.5150000000000001      -1.04847493315782207E-004 -1.15010188672951254E-005
   2.5387499999999998      -1.07096848759032776E-004 -1.18226762441714099E-005
   2.5625000000000000      -1.09380438965636653E-004 -1.21524174102990096E-005
   2.5862500000000002      -1.11698937562015139E-004 -1.24904903007913973E-005
   2.6099999999999999      -1.14053051134901869E-004 -1.28371541839543199E-005
   2.6337500000000000      -1.16443521372559353E-004 -1.31926803660470028E-005
   2.6575000000000002      -1.18871127381304554E-004 -1.35573529523443185E-005
   2.6812499999999999      -1.21336688194902275E-004 -1.39314696700513139E-005
   2.7050000000000001      -1.23841065496478218E-004 -1.43153427592768186E-005
   2.7287499999999998      -1.26385166574996733E-004 -1.47092999390206852E-005
   2.7524999999999999      -1.28969947541076951E-004 -1.51136854559811624E-005
   2.7762500000000001      -1.31596416830051126E-004 -1.55288612249643136E-005
   2.7999999999999998      -1.34265639023752997E-004 -1.59552080707959975E-005
   2.8237500000000000      -1.36978739026660074E-004 -1.63931270829219890E-005
   2.8475000000000001      -1.39736906636770818E-004 -1.68430410953637465E-005
   2.8712499999999999      -1.42541401557118492E-004 -1.73053963064107308E-005
   2.8950000000000000      -1.45393558900212605E-004 -1.77806640544139002E-005
   2.9187500000000002      -1.48294795245141697E-004 -1.82693427683540554E-005
   2.9424999999999999      -1.51246615315760456E-004 -1.87719601145483513E-005
   2.9662500000000001      -1.54250619358549943E-004 -1.92890753640072045E-005
   2.9900000000000002      -1.57308511310692454E-004 -1.98212820086471393E-005
   3.0137499999999999      -1.60422107862987845E-004 -2.03692106589185294E-005
   3.0375000000000001      -1.63593348538906819E-004 -2.09335322605489334E-005
   3.0612499999999998      -1.66824306930876156E-004 -2.15149616742090676E-005
   3.0850000000000000      -1.70117203258501431E-004 -2.21142616691796700E-005
   3.1087500000000001      -1.73474418441704504E-004 -2.27322473907971910E-005
   3.1324999999999998      -1.76898509915760996E-004 -2.33697913719124717E-005
   3.1562500000000000      -1.80392229456316147E-004 -2.40278291712153062E-005
   3.1800000000000002      -1.83958543332345522E-004 -2.47073657365868314E-005
   3.2037499999999999      -1.87600655165923473E-004 -2.54094826103083689E-005
   3.2275000000000000      -1.91322031952373943E-004 -2.61353461158343944E-005
   3.2512500000000006      -1.95126433786570820E-004 -2.68862166940456991E-005
   3.2749999999999999      -1.99017947955619447E-004 -2.76634595918840025E-005
   3.2987500000000005      -2.03001028201153804E-004 -2.84685571499382719E-005
   3.3224999999999998      -2.07080540134360933E-004 -2.93031229904284568E-005
   3.3462500000000004      -2.11261814014763441E-004 -3.01689184764973454E-005
   3.3700000000000001      -2.15550706394753219E-004 -3.10678719023174275E-005
   3.3937500000000003      -2.19953672506447990E-004 -3.20021009874621565E-005
   3.4175000000000000      -2.24477851724364837E-004 -3.29739393924813757E-005
   3.4412500000000001      -2.29131169321810518E-004 -3.39859682024728807E-005
   3.4649999999999999      -2.33922457679319994E-004 -3.50410534486729562E-005
   3.4887500000000000      -2.38861603123489589E-004 -3.61423913584426899E-005
   3.5124999999999997      -2.43959723570115770E-004 -3.72935631143693196E-005
   3.5362499999999999      -2.49229386834792885E-004 -3.84986019222473795E-005
   3.5599999999999996      -2.54684879552419317E-004 -3.97620756426770753E-005
   3.5837500000000002      -2.60342544471097543E-004 -4.10891900501021400E-005
   3.6074999999999995      -2.66221205788168432E-004 -4.24859189577150899E-005
   3.6312500000000001      -2.72342713884962391E-004 -4.39591705224605831E-005
   3.6549999999999994      -2.78732652406753960E-004 -4.55170027397820457E-005
   3.6787500000000000      -2.85421270847802415E-004 -4.71689071629398461E-005
   3.7025000000000001      -2.92444736882320944E-004 -4.89261892295974715E-005
   3.7262499999999998      -2.99846853354233456E-004 -5.08024887434000458E-005
   3.7500000000000000      -3.07681467662945449E-004 -5.28145090651682266E-005
   3.7525000000000004      -3.08533924450212936E-004 -5.30350003919405317E-005
   3.7549999999999999      -3.09391991987951207E-004 -5.32572485176338486E-005
   3.7574999999999998      -3.10255761351529297E-004 -5.34812815265415725E-005
   3.7599999999999998      -3.11125326130076653E-004 -5.37071282518359423E-005
   3.7624999999999997      -3.12000782354647749E-004 -5.39348182746780328E-005
   3.7650000000000001      -3.12882228521139190E-004 -5.41643819400315819E-005
   3.7675000000000005      -3.13769766189687905E-004 -5.43958504728804513E-005
   3.7700000000000000      -3.14663499331880930E-004 -5.46292558783991253E-005
   3.7725000000000000      -3.15563534944537222E-004 -5.48646310618402234E-005
   3.7749999999999999      -3.16469983033379519E-004 -5.51020098401401319E-005
   3.7774999999999999      -3.17382956732323957E-004 -5.53414269776901269E-005
   3.7799999999999994      -3.18302572427830847E-004 -5.55829182237475023E-005
   3.7825000000000006      -3.19228949889668076E-004 -5.58265203517660605E-005
   3.7850000000000001      -3.20162212408474085E-004 -5.60722712007670449E-005
   3.7875000000000001      -3.21102486941104764E-004 -5.63202097189745299E-005
   3.7900000000000000      -3.22049904261081411E-004 -5.65703760093055961E-005
   3.7925000000000000      -3.23004599122477974E-004 -5.68228113782376541E-005
   3.7949999999999995      -3.23966710427390277E-004 -5.70775583863947556E-005
   3.7974999999999999      -3.24936381405366607E-004 -5.73346609023935526E-005
   3.8000000000000003      -3.25913759802325977E-004 -5.75941641595935838E-005
   3.8025000000000002      -3.26898998080179702E-004 -5.78561148160529830E-005
   3.8050000000000002      -3.27892253627900295E-004 -5.81205610179101395E-005
   3.8075000000000001      -3.28893688984853026E-004 -5.83875524664349133E-005
   3.8099999999999996      -3.29903472077267294E-004 -5.86571404890122940E-005
   3.8125000000000000      -3.30921776468809142E-004 -5.89293781143443980E-005
   3.8150000000000004      -3.31948781626286468E-004 -5.92043201521813339E-005
   3.8174999999999999      -3.32984673201628431E-004 -5.94820232779169042E-005
   3.8199999999999998      -3.34029643325797429E-004 -5.97625461214244108E-005
   3.8224999999999998      -3.35083890949287671E-004 -6.00459493664882063E-005
   3.8249999999999997      -3.36147622214941699E-004 -6.03322958585013783E-005
   3.8275000000000001      -3.37221050572975619E-004 -6.06216506684922451E-005
   3.8300000000000005      -3.38304397557125179E-004 -6.09140812785800238E-005
   3.8325000000000000      -3.39397892933078732E-004 -6.12096576579363046E-005
   3.8350000000000000      -3.40501775188202960E-004 -6.15084524032192512E-005
   3.8374999999999999      -3.41616292120710315E-004 -6.18105409006308373E-005
   3.8399999999999999      -3.42741700980723910E-004 -6.21160014108094300E-005
   3.8424999999999994      -3.43878269476136111E-004 -6.24249153142177954E-005
   3.8450000000000006      -3.45026276057760757E-004 -6.27373672308243282E-005
   3.8475000000000001      -3.46186010603794544E-004 -6.30534452168819102E-005
   3.8500000000000001      -3.47357775083145955E-004 -6.33732409632886879E-005
   3.8525000000000000      -3.48541884261466034E-004 -6.36968500075417644E-005
   3.8550000000000000      -3.49738666476408612E-004 -6.40243719646642248E-005
   3.8574999999999995      -3.50948464458250141E-004 -6.43559107733575325E-005
   3.8599999999999999      -3.52171636223484567E-004 -6.46915749630843669E-005
   3.8625000000000003      -3.53408556039171238E-004 -6.50314779424285348E-005
   3.8650000000000002      -3.54659615466756018E-004 -6.53757383111629289E-005
   3.8675000000000002      -3.55925224493510741E-004 -6.57244801984486549E-005
   3.8700000000000001      -3.57205812760746162E-004 -6.60778336298937640E-005
   3.8724999999999996      -3.58501830899090636E-004 -6.64359349265381753E-005
   3.8750000000000000      -3.59813751982476131E-004 -6.67989271392246936E-005
   3.8775000000000004      -3.61142073115937735E-004 -6.71669605226398196E-005
   3.8799999999999999      -3.62487317160264781E-004 -6.75401930512494185E-005
   3.8824999999999998      -3.63850034640082992E-004 -6.79187909876818028E-005
   3.8849999999999998      -3.65230805815162723E-004 -6.83029295019592451E-005
   3.8874999999999997      -3.66630242966567985E-004 -6.86927933536280578E-005
   3.8900000000000001      -3.68048992905476964E-004 -6.90885776410541568E-005
   3.8925000000000005      -3.69487739769822434E-004 -6.94904886332878036E-005
   3.8950000000000000      -3.70947208055032944E-004 -6.98987446780897280E-005
   3.8975000000000000      -3.72428166035792651E-004 -7.03135772197925417E-005
   3.8999999999999999      -3.73931429642608635E-004 -7.07352319440580826E-005
   3.9024999999999999      -3.75457866226644877E-004 -7.11639699479784310E-005
   3.9049999999999994      -3.77008399904630752E-004 -7.16000692619403727E-005
   3.9075000000000006      -3.78584016276461792E-004 -7.20438263137049073E-005
   3.9100000000000001      -3.80185768818769938E-004 -7.24955577796983274E-005
   3.9125000000000001      -3.81814784940534351E-004 -7.29556024520166407E-005
   3.9150000000000000      -3.83472273871489442E-004 -7.34243235462923448E-005
   3.9175000000000000      -3.85159535067708229E-004 -7.39021112154644076E-005
   3.9199999999999995      -3.86877967884705315E-004 -7.43893854300574538E-005
   3.9224999999999999      -3.88629082624355256E-004 -7.48865992669286838E-005
   3.9250000000000003      -3.90414513201743044E-004 -7.53942426795887625E-005
   3.9275000000000002      -3.92236031731950905E-004 -7.59128468392009776E-005
   3.9300000000000002      -3.94095565404702130E-004 -7.64429891555225841E-005
   3.9325000000000001      -3.95995216101116445E-004 -7.69852991126735901E-005
   3.9349999999999996      -3.97937283317383126E-004 -7.75404650874287265E-005
   3.9375000000000000      -3.99924291103025381E-004 -7.81092423601189602E-005
   3.9400000000000004      -4.01959019905846358E-004 -7.86924625831228328E-005
   3.9424999999999999      -4.04044544472902415E-004 -7.92910450470273980E-005
   3.9449999999999998      -4.06184279301913817E-004 -7.99060101850421987E-005
   3.9474999999999998      -4.08382033169779471E-004 -8.05384958063446501E-005
   3.9499999999999997      -4.10642076616975693E-004 -8.11897770716910630E-005
   3.9525000000000001      -4.12969222862683992E-004 -8.18612906365732875E-005
   3.9550000000000005      -4.15368930443073172E-004 -8.25546650424092407E-005
   3.9575000000000000      -4.17847430336512138E-004 -8.32717585102825609E-005
   3.9600000000000000      -4.20411888011646188E-004 -8.40147070414418048E-005
   3.9624999999999999      -4.23070611787967508E-004 -8.47859862668025706E-005
   3.9649999999999999      -4.25833324997313214E-004 -8.55884922191147318E-005
   3.9674999999999994      -4.28711527556790159E-004 -8.64256486212055467E-005
   3.9700000000000006      -4.31718985703485945E-004 -8.73015521764967700E-005
   3.9725000000000001      -4.34872410196221275E-004 -8.82211737355445948E-005
   3.9750000000000001      -4.38192419921632685E-004 -8.91906440732790224E-005
   3.9775000000000000      -4.41704953717477345E-004 -9.02176724645125755E-005
   3.9800000000000000      -4.45443412388282225E-004 -9.13121817752234635E-005
   3.9824999999999995      -4.49452059013860400E-004 -9.24873162041129666E-005
   3.9849999999999999      -4.53791710768631715E-004 -9.37611281250608393E-005
   3.9875000000000003      -4.58549960680292034E-004 -9.51596065603069067E-005
   3.9900000000000002      -4.63861300178590029E-004 -9.67226381210996349E-005
   3.9925000000000002      -4.69952219417823852E-004 -9.85173645768376241E-005
   3.9950000000000001      -4.77264518916832548E-004 -1.00674697225344698E-004
   3.9974999999999996      -4.86939275314397237E-004 -1.03532595480095461E-004
   4.0000000000000000      -5.10996704141397748E-004 -1.10648698266260800E-004
   4.0025000000000004      -5.03209345525609873E-004 -1.35052890351360788E-004
   4.0049999999999999      -4.99679399992911891E-004 -1.45058698783656121E-004
   4.0075000000000003      -4.96849631439951703E-004 -1.52691746620642365E-004
   4.0099999999999998      -4.94382089287430122E-004 -1.59094955390128397E-004
   4.0125000000000002      -4.92145915512513278E-004 -1.64711213214878725E-004
   4.0149999999999997      -4.90074002610978231E-004 -1.69767740680369769E-004
   4.0175000000000001      -4.88126488417490014E-004 -1.74399567684688342E-004
   4.0199999999999996      -4.86277404354449033E-004 -1.78694703471885148E-004
   4.0225000000000000      -4.84508714698768730E-004 -1.82714300696901948E-004
   4.0250000000000004      -4.82807289615919762E-004 -1.86502899004789243E-004
   4.0274999999999999      -4.81163218755621691E-004 -1.90094133374032060E-004
   4.0300000000000002      -4.79568804060027151E-004 -1.93514143353765183E-004
   4.0324999999999998      -4.78017924810482115E-004 -1.96783723010708096E-004
   4.0350000000000001      -4.76505619363801409E-004 -1.99919737430076023E-004
   4.0374999999999996      -4.75027799507559323E-004 -2.02936090203470124E-004
   4.0400000000000000      -4.73581049412270761E-004 -2.05844404519914584E-004
   4.0425000000000004      -4.72162480440343688E-004 -2.08654515147701066E-004
   4.0449999999999999      -4.70769623916392568E-004 -2.11374831775963006E-004
   4.0475000000000003      -4.69400350437344370E-004 -2.14012612608199517E-004
   4.0499999999999998      -4.68052808054109624E-004 -2.16574173879916518E-004
   4.0525000000000002      -4.66725374234343955E-004 -2.19065052759599374E-004
   4.0549999999999997      -4.65416618013465562E-004 -2.21490135711797237E-004
   4.0579999999999998      -4.63868987297824751E-004 -2.24319459135333572E-004
   4.0599999999999996      -4.62850197111457041E-004 -2.26159800603080305E-004
   4.0625000000000000      -4.61590384631958015E-004 -2.28411728693287005E-004
   4.0650000000000004      -4.60344918071224521E-004 -2.30612675609454090E-004
   4.0674999999999999      -4.59112970617277976E-004 -2.32765474247434087E-004
   4.0700000000000003      -4.57893791697829271E-004 -2.34872698135912020E-004
   4.0724999999999998      -4.56686697522713455E-004 -2.36936693551893741E-004
   4.0750000000000002      -4.55491063082885520E-004 -2.38959606694977229E-004
   4.0774999999999997      -4.54306315340867537E-004 -2.40943406819211999E-004
   4.0800000000000001      -4.53131927402360536E-004 -2.42889906034091216E-004
   4.0824999999999996      -4.51967413503687892E-004 -2.44800776344038901E-004
   4.0850000000000000      -4.50812324674722904E-004 -2.46677564380491502E-004
   4.0875000000000004      -4.49666244975606953E-004 -2.48521704200805064E-004
   4.0899999999999999      -4.48528788212603435E-004 -2.50334528452974365E-004
   4.0925000000000002      -4.47399595062315304E-004 -2.52117278155169523E-004
   4.0949999999999998      -4.46278330543602782E-004 -2.53871111294425847E-004
   4.0975000000000001      -4.45164681787123349E-004 -2.55597110414269076E-004
   4.0999999999999996      -4.44058356060875170E-004 -2.57296289332970354E-004
   4.1025000000000000      -4.42959079016579452E-004 -2.58969599111149315E-004
   4.1050000000000004      -4.41866593127554518E-004 -2.60617933368830726E-004
   4.1074999999999999      -4.40780656293094026E-004 -2.62242133036610632E-004
   4.1100000000000003      -4.39701040588156991E-004 -2.63842990612866935E-004
   4.1124999999999998      -4.38627531140313236E-004 -2.65421253988390384E-004
   4.1150000000000002      -4.37559925118451750E-004 -2.66977629891003725E-004
   4.1174999999999997      -4.36498030819891622E-004 -2.68512786995280027E-004
   4.1200000000000001      -4.35441666844860208E-004 -2.70027358736606930E-004
   4.1224999999999996      -4.34390661350732255E-004 -2.71521945864755705E-004
   4.1250000000000000      -4.33344851358646562E-004 -2.72997118754496337E-004
   4.1275000000000004      -4.32304082153456564E-004 -2.74453419528933806E-004
   4.1299999999999999      -4.31268206707071224E-004 -2.75891363978381186E-004
   4.1325000000000003      -4.30237085164328044E-004 -2.77311443322103448E-004
   4.1349999999999998      -4.29210584370810875E-004 -2.78714125820407642E-004
   4.1375000000000002      -4.28188577439536915E-004 -2.80099858252968548E-004
   4.1399999999999997      -4.27170943352970438E-004 -2.81469067276890776E-004
   4.1425000000000001      -4.26157566596475337E-004 -2.82822160675990047E-004
   4.1449999999999996      -4.25148336822669015E-004 -2.84159528513354745E-004
   4.1475000000000000      -4.24143148537671618E-004 -2.85481544192318622E-004
   4.1500000000000004      -4.23141900815197426E-004 -2.86788565439584321E-004
   4.1524999999999999      -4.22144497030053781E-004 -2.88080935213727064E-004
   4.1550000000000002      -4.21150844611622088E-004 -2.89358982547299954E-004
   4.1574999999999998      -4.20160854815466230E-004 -2.90623023328342187E-004
   4.1600000000000001      -4.19174442509792666E-004 -2.91873361025398652E-004
   4.1624999999999996      -4.18191525979660157E-004 -2.93110287363745285E-004
   4.1650000000000000      -4.17212026741963545E-004 -2.94334082953163156E-004
   4.1675000000000004      -4.16235869374354558E-004 -2.95545017874062775E-004
   4.1699999999999999      -4.15262981355349369E-004 -2.96743352224265570E-004
   4.1725000000000003      -4.14293292914986739E-004 -2.97929336629791913E-004
   4.1749999999999998      -4.13326736895213082E-004 -2.99103212722503945E-004
   4.1775000000000002      -4.12363248619205202E-004 -3.00265213587205945E-004
   4.1799999999999997      -4.11402765768967445E-004 -3.01415564180548335E-004
   4.1825000000000001      -4.10445228270552096E-004 -3.02554481723886980E-004
   4.1849999999999996      -4.09490578186348121E-004 -3.03682176072043336E-004
   4.1875000000000000      -4.08538759613896372E-004 -3.04798850059756531E-004
   4.1900000000000004      -4.07589718590769547E-004 -3.05904699827449101E-004
   4.1924999999999999      -4.06643403005069518E-004 -3.06999915127802332E-004
   4.1950000000000003      -4.05699762511146922E-004 -3.08084679614502180E-004
   4.1974999999999998      -4.04758748450170672E-004 -3.09159171114408761E-004
   4.2000000000000002      -4.03820313775216523E-004 -3.10223561884300739E-004
   4.2024999999999997      -4.02884412980561804E-004 -3.11278018853243901E-004
   4.2050000000000001      -4.01951002034898184E-004 -3.12322703851565162E-004
   4.2074999999999996      -4.01020038318208557E-004 -3.13357773827315053E-004
   4.2100000000000000      -4.00091480562056933E-004 -3.14383381051061691E-004
   4.2125000000000004      -3.99165288793072400E-004 -3.15399673309751168E-004
   4.2149999999999999      -3.98241424279424823E-004 -3.16406794090368527E-004
   4.2175000000000002      -3.97319849480092262E-004 -3.17404882754023551E-004
   4.2199999999999998      -3.96400527996751666E-004 -3.18394074701077682E-004
   4.2225000000000001      -3.95483424528126704E-004 -3.19374501527873954E-004
   4.2249999999999996      -3.94568504826641245E-004 -3.20346291175562826E-004
   4.2275000000000000      -3.93655735657236271E-004 -3.21309568071540365E-004
   4.2300000000000004      -3.92745084758223018E-004 -3.22264453263911813E-004
   4.2324999999999999      -3.91836520804048278E-004 -3.23211064549412859E-004
   4.2350000000000003      -3.90930013369858930E-004 -3.24149516595170046E-004
   4.2374999999999998      -3.90025532897764063E-004 -3.25079921054657439E-004
   4.2400000000000002      -3.89123050665970722E-004 -3.26002386679262815E-004
   4.2424999999999997      -3.88222538751440457E-004 -3.26917019417993391E-004
   4.2450000000000001      -3.87323970014703074E-004 -3.27823922529714114E-004
   4.2474999999999996      -3.86427318057331346E-004 -3.28723196666738833E-004
   4.2500000000000000      -3.85532557202967747E-004 -3.29614939972773871E-004
   4.3262499999999999      -3.59042299762384086E-004 -3.53618431547643474E-004
   4.4024999999999999      -3.33820825842826171E-004 -3.72574595962731612E-004
   4.4787499999999998      -3.09614285146938065E-004 -3.87597465127427021E-004
   4.5549999999999997      -2.86286036617680367E-004 -3.99378084616783128E-004
   4.6312499999999996      -2.63759588888431149E-004 -4.08383834737473272E-004
   4.7074999999999996      -2.41992290422540193E-004 -4.14951205961346982E-004
   4.7837500000000004      -2.20961730982938229E-004 -4.19334306178275110E-004
   4.8600000000000003      -2.00658117234706198E-004 -4.21732448379405185E-004
   4.9362500000000002      -1.81079730935643316E-004 -4.22306877552652675E-004
   5.0125000000000002      -1.62230095073563006E-004 -4.21191437461695896E-004
   5.0887500000000001      -1.44116140822117273E-004 -4.18499656929205606E-004
   5.1650000000000000      -1.26746988028115468E-004 -4.14329619884359673E-004
   5.2412500000000000      -1.10133115914785078E-004 -4.08767409398670440E-004
   5.3174999999999999      -9.42857897120524070E-005 -4.01889603767025525E-004
   5.3937499999999998      -7.92166594619495208E-005 -3.93765124475961732E-004
   5.4699999999999998      -6.49374771714067222E-005 -3.84456630181950439E-004
   5.5462499999999997      -5.14598967905073766E-005 -3.74021585838399699E-004
   5.6224999999999996      -3.87953330367154237E-005 -3.62513094962968224E-004
   5.6987500000000004      -2.69548625542084340E-005 -3.49980556283417449E-004
   5.7750000000000004      -1.59491558418067471E-005 -3.36470188193225119E-004
   5.8512500000000003      -5.78843172335473519E-006 -3.22025452345142986E-004
   5.9275000000000002       3.51757156793050157E-006 -3.06687399328842169E-004
   6.0037500000000001       1.19596130134990272E-005 -2.90494953476755423E-004
   6.0800000000000001       1.95289563244634127E-005 -2.73485149599259482E-004
   6.1562500000000000       2.62173707135193031E-005 -2.55693331442557136E-004
   6.2324999999999999       3.20171266924198898E-005 -2.37153319317290285E-004
   6.3087499999999999       3.69209882284745014E-005 -2.17897552760209639E-004
   6.3849999999999998       4.09222022687536318E-005 -1.97957212781692889E-004
   6.4612499999999997       4.40144863991796231E-005 -1.77362327313072290E-004
   6.5375000000000005       4.61920152221166250E-005 -1.56141862726197713E-004
   6.6137499999999996       4.74494058984348981E-005 -1.34323803736467187E-004
   6.6900000000000013       4.77817031941126619E-005 -1.11935223555434735E-004
   6.7662500000000003       4.71843642904449243E-005 -8.90023458119123758E-005
   6.8425000000000002       4.56532435545390904E-005 -6.55505994852527608E-005
   6.9187500000000002       4.31845774190855531E-005 -4.16046678757673284E-005
   6.9949999999999992       3.97749694790397744E-005 -1.71885324572340913E-005
   7.0712500000000000       3.54213758957101869E-005  7.67448767242741380E-006
   7.1475000000000000       3.01210911560788215E-005  3.29617001648188149E-005
   7.2237500000000008       2.38717342378067769E-005  5.86510071107019924E-005
   7.2999999999999998       1.66712352043991159E-005  8.47208756303187974E-005
   7.3762499999999998       8.51782224844896497E-006  1.11150311007107225E-004
   7.4524999999999997      -5.89990808049073354E-007  1.37918832061045149E-004
   7.5287499999999987      -1.06534165537179677E-005  1.65006448501657998E-004
   7.6050000000000004      -2.16734055704616689E-005  1.92393640037296775E-004
   7.6812499999999995      -3.36506575647924910E-005  2.20061337047945535E-004
   7.7575000000000003      -4.65856320565194703E-005  2.47990902654681865E-004
   7.8337500000000002      -6.04785586354351782E-005  2.76164116040796351E-004
   7.9100000000000010      -7.53294467980249118E-005  3.04563156898298489E-004
   7.9862500000000001      -9.11380953771826131E-005  3.33170590889512541E-004
   8.0625000000000000      -1.07904101578661812E-004  3.61969356027192553E-004
   8.1387499999999999      -1.25626869638581436E-004  3.90942749888305340E-004
   8.2149999999999999      -1.44305619116701816E-004  4.20074417586609921E-004
   8.2912499999999998      -1.63939392840433567E-004  4.49348340437514518E-004
   8.3674999999999997      -1.84527064514429339E-004  4.78748825255836518E-004
   8.4437499999999996      -2.06067346010178372E-004  5.08260494233128777E-004
   8.5199999999999996      -2.28558794349246255E-004  5.37868275346638442E-004
   8.5962499999999995      -2.51999818392771558E-004  5.67557393256954887E-004
   8.6724999999999994      -2.76388685257597435E-004  5.97313360674955429E-004
   8.7487499999999994      -3.01723526418728322E-004  6.27121970052891544E-004
   8.8249999999999993      -3.28002343634944970E-004  6.56969285846440679E-004
   8.9012499999999992      -3.55223014543618965E-004  6.86841636957549522E-004
   8.9774999999999991      -3.83383298058531088E-004  7.16725609605681994E-004
   9.0537500000000009      -4.12480839535584343E-004  7.46608040498966436E-004
   9.1300000000000008      -4.42513175727384423E-004  7.76476010302161587E-004
   9.2062500000000007      -4.73477739539212726E-004  8.06316837380686882E-004
   9.2825000000000006      -5.05371864597167417E-004  8.36118071799904191E-004
   9.3587500000000006      -5.38192789636675545E-004  8.65867489559509341E-004
   9.4350000000000005      -5.71937662716520776E-004  8.95553087044813952E-004
   9.5112500000000004      -6.06603545261096629E-004  9.25163075679873072E-004
   9.5875000000000004      -6.42187415932446697E-004  9.54685876771755714E-004
   9.6637500000000003      -6.78686174334463166E-004  9.84110116539616345E-004
   9.7400000000000002      -7.16096644554388645E-004  1.01342462132569702E-003
   9.8162500000000001      -7.54415578550871307E-004  1.04261841298677123E-003
   9.8925000000000001      -7.93639659402010922E-004  1.07168070446331124E-003
   9.9687500000000000      -8.33765504379390993E-004  1.10060089545351383E-003
   10.045000000000000      -8.74789668163307292E-004  1.12936856857630014E-003
   10.121200000000000      -9.16680865204512431E-004  1.15795478323480979E-003
   10.197500000000000      -9.59518874094162201E-004  1.18640558097643793E-003
   10.273800000000000      -1.00324568233651156E-003  1.21467342592280602E-003
   10.350000000000000      -1.04779856790684672E-003  1.24271190848073624E-003
   10.426200000000000      -1.09323054920922882E-003  1.27054865657791230E-003
   10.502500000000000      -1.13959921419804454E-003  1.29821039938132006E-003
   10.578799999999999      -1.18684170212807584E-003  1.32565120935503261E-003
   10.654999999999999      -1.23489053061523815E-003  1.35282647055932990E-003
   10.731199999999999      -1.28380316269426521E-003  1.37976337252941118E-003
   10.807499999999999      -1.33364155908355744E-003  1.40648800086126875E-003
   10.883699999999999      -1.38427112043976283E-003  1.43292166496584300E-003
   10.960000000000001      -1.43582072998545856E-003  1.45912523241715445E-003
   11.036300000000001      -1.48822046640226832E-003  1.48505546165491210E-003
   11.112500000000001      -1.54139592231368992E-003  1.51067068033019429E-003
   11.188800000000001      -1.59548257065377321E-003  1.53603001866522309E-003
   11.265000000000001      -1.65033452261894036E-003  1.56105904831487126E-003
   11.341200000000001      -1.70601797889879643E-003  1.58578337884340468E-003
   11.417500000000000      -1.76260348266644561E-003  1.61022714635682303E-003
   11.493800000000000      -1.82001430544042968E-003  1.63435010419447544E-003
   11.570000000000000      -1.87816937247806603E-003  1.65811380834522877E-003
   11.646200000000000      -1.93713916539214599E-003  1.68154275810171341E-003
   11.722500000000000      -1.99699842525012661E-003  1.70465981178721804E-003
   11.798800000000000      -2.05766602244697146E-003  1.72742687601610732E-003
   11.875000000000000      -2.11905657444268723E-003  1.74980780437852400E-003
   11.951200000000000      -2.18124477395081982E-003  1.77182579264163731E-003
   12.027500000000000      -2.24430948784389451E-003  1.79350224014089609E-003
   12.103800000000000      -2.30816529197319696E-003  1.81480132844750509E-003
   12.180000000000000      -2.37272260458217758E-003  1.83568932257838625E-003
   12.256200000000000      -2.43806025883251285E-003  1.85618793810781368E-003
   12.332500000000000      -2.50426117640478643E-003  1.87631694797912450E-003
   12.408799999999999      -2.57123574939991349E-003  1.89604292293483957E-003
   12.484999999999999      -2.63889030825681511E-003  1.91533464363381062E-003
   12.561199999999999      -2.70730775467397993E-003  1.93421217533196839E-003
   12.637499999999999      -2.77657499050282383E-003  1.95269350226639875E-003
   12.713699999999999      -2.84650606341660005E-003  1.97072430678313761E-003
   12.789999999999999      -2.91728012006038781E-003  1.98834612057223340E-003
   12.866299999999999      -2.98880147309884452E-003  2.00552929007239431E-003
   12.942500000000003      -3.06097051491268854E-003  2.02224654891996428E-003
   13.018800000000001      -3.13397225456757585E-003  2.03853624676793256E-003
   13.095000000000001      -3.20761093214733161E-003  2.05435025275817586E-003
   13.171199999999999      -3.28197734092333443E-003  2.06970487107827452E-003
   13.247500000000000      -3.35716609569400217E-003  2.08461407742008449E-003
   13.323800000000002      -3.43307566204363764E-003  2.09905222239172278E-003
   13.400000000000000      -3.50960073023439539E-003  2.11299620575694340E-003
   13.476200000000000      -3.58683592216435618E-003  2.12646024290137929E-003
   13.552499999999998      -3.66487959175513817E-003  2.13945610574422986E-003
   13.628800000000000      -3.74362643950685659E-003  2.15196092389722616E-003
   13.705000000000000      -3.82296748401286714E-003  2.16395447407439698E-003
   13.781200000000000      -3.90300109007996054E-003  2.17544874828365766E-003
   13.857500000000000      -3.98382926241804772E-003  2.18645318854584440E-003
   13.933799999999998      -4.06534303064985669E-003  2.19694778642881387E-003
   14.010000000000002      -4.14742983522819065E-003  2.20691527594180309E-003
   14.086200000000000      -4.23019169387088383E-003  2.21636530938000131E-003
   14.162500000000000      -4.31373417452308918E-003  2.22530489107198616E-003
   14.238799999999999      -4.39794473534578685E-003  2.23371696186223760E-003
   14.315000000000000      -4.48270734071733613E-003  2.24158729411619729E-003
   14.391200000000000      -4.56812758191800939E-003  2.24892309167493837E-003
   14.467499999999999      -4.65431451239086986E-003  2.25572881546898555E-003
   14.543799999999999      -4.74115212400470689E-003  2.26199042907619533E-003
   14.619999999999997      -4.82852100772162771E-003  2.26769680840548885E-003
   14.696200000000001      -4.91653024526015042E-003  2.27285259578401165E-003
   14.772500000000001      -5.00529228963457733E-003  2.27745960097477376E-003
   14.848799999999999      -5.09468775885519188E-003  2.28150687517878186E-003
   14.924999999999999      -5.18459395960698104E-003  2.28498646042615610E-003
   15.001200000000003      -5.27512337089239194E-003  2.28790033760806200E-003
   15.077500000000001      -5.36639175305277886E-003  2.29024757392391450E-003
   15.153800000000000      -5.45827644058279136E-003  2.29202038117382739E-003
   15.230000000000000      -5.55065154836447555E-003  2.29321403741809338E-003
   15.306200000000000      -5.64363286865470198E-003  2.29382777585678292E-003
   15.382500000000002      -5.73733938934934025E-003  2.29385783856425954E-003
   15.458800000000000      -5.83164526100501002E-003  2.29329966387381611E-003
   15.535000000000000      -5.92642150725806310E-003  2.29215182462247022E-003
   15.611199999999998      -6.02178715445253736E-003  2.29041071495639974E-003
   15.687500000000000      -6.11786433646249826E-003  2.28806966241419446E-003
   15.763800000000002      -6.21452411504909343E-003  2.28512738514790757E-003
   15.840000000000000      -6.31163451058164467E-003  2.28158579926771802E-003
   15.916200000000000      -6.40931769172702927E-003  2.27743837196298917E-003
   15.992499999999998      -6.50769885186636057E-003  2.27267543751986370E-003
   16.068800000000000      -6.60664604554949547E-003  2.26729905001960257E-003
   16.145000000000000      -6.70602437475814606E-003  2.26131452509457107E-003
   16.221200000000000      -6.80595906888452080E-003  2.25471233297021983E-003
   16.297499999999999      -6.90657828596884151E-003  2.24747974337049161E-003
   16.373799999999999      -7.00774717090991376E-003  2.23962220641886521E-003
   16.449999999999999      -7.10932800040189970E-003  2.23114848991744393E-003
   16.526199999999999      -7.21144898014856959E-003  2.22204599295886289E-003
   16.602499999999999      -7.31424116686811565E-003  2.21229885392369577E-003
   16.678799999999999      -7.41756687956867874E-003  2.20191596223653484E-003
   16.754999999999999      -7.52128566201814772E-003  2.19090958042610561E-003
   16.831199999999999      -7.62552861413212050E-003  2.17926396362234454E-003
   16.907499999999999      -7.73042959853721071E-003  2.16696004767657135E-003
   16.983799999999999      -7.83584819887354900E-003  2.15401020859513426E-003
   17.059999999999999      -7.94164129802087289E-003  2.14043024473447620E-003
   17.136199999999999      -8.04794280477553331E-003  2.12620120505899179E-003
   17.212499999999999      -8.15488930946522105E-003  2.11130076661700510E-003
   17.288799999999998      -8.26233774416385881E-003  2.09574483922860986E-003
   17.364999999999998      -8.37014241798259527E-003  2.07955280181213896E-003
   17.441199999999998      -8.47843996967216976E-003  2.06270243819847710E-003
   17.517499999999998      -8.58736964147865586E-003  2.04516810961965795E-003
   17.593800000000002      -8.69678579188217817E-003  2.02696929764753205E-003
   17.670000000000002      -8.80654024411405521E-003  2.00812899894829960E-003
   17.746200000000002      -8.91677228936657920E-003  1.98862167295587190E-003
   17.822500000000002      -9.02762373631956980E-003  1.96841830731784998E-003
   17.898800000000001      -9.13894645565873145E-003  1.94754199423603476E-003
   17.975000000000001      -9.25058986232309664E-003  1.92601938384270692E-003
   18.051200000000001      -9.36269581321849675E-003  1.90382155719958268E-003
   18.127500000000001      -9.47540860847412118E-003  1.88091608023204415E-003
   18.203800000000001      -9.58857771174025618E-003  1.85732969427872198E-003
   18.280000000000001      -9.70205020818165793E-003  1.83309273809276760E-003
   18.356200000000001      -9.81597044666143899E-003  1.80817286497967191E-003
   18.432500000000001      -9.93048514396648041E-003  1.78253417060258252E-003
   18.508800000000001      -1.00454414325767440E-002  1.75620707723753698E-003
   18.585000000000001      -1.01606841483513899E-002  1.72922564238733672E-003
   18.661200000000001      -1.02763600544226417E-002  1.70155404170888622E-003
   18.737500000000001      -1.03926182035190724E-002  1.67315285318159679E-003
   18.813800000000001      -1.05093034773991283E-002  1.64405621263070826E-003
   18.890000000000001      -1.06262585345513472E-002  1.61430192662117959E-003
   18.966200000000001      -1.07436324739870349E-002  1.58385064992999148E-003
   19.042500000000000      -1.08615766100642764E-002  1.55265940287620339E-003
   19.118800000000000      -1.09799336489162184E-002  1.52076606719333813E-003
   19.195000000000000      -1.10985441489491032E-002  1.48821222847754335E-003
   19.271200000000000      -1.12175594717822853E-002  1.45495497861495844E-003
   19.347500000000000      -1.13371331247226984E-002  1.42094773941744577E-003
   19.423700000000000      -1.14569482162528487E-002  1.38627812750470722E-003
   19.500000000000000      -1.15773157712180490E-002  1.35085364177320007E-003
   19.576300000000000      -1.16980753737330051E-002  1.31471783118234406E-003
   19.652500000000000      -1.18190645685490262E-002  1.27791799400839680E-003
   19.728800000000000      -1.19405975075962279E-002  1.24035610246960720E-003
   19.805000000000000      -1.20623522408180306E-002  1.20212919844880678E-003
   19.881200000000000      -1.21844844346374118E-002  1.16318712652661404E-003
   19.957500000000000      -1.23071517529224177E-002  1.12347599676724153E-003


==> anc/M2_5_6_v2.dat <==
  2.12500000000000015E-002 -6.02165469282825267E-011 -6.19410077095942039E-010
  4.49999999999999983E-002 -3.32445123904922017E-008 -2.08864144358367702E-009
  6.87500000000000056E-002 -7.76490744321201179E-008 -4.89549017523515553E-009
  9.24999999999999989E-002 -1.40660521208907839E-007 -8.89928116888814678E-009
  0.11625000000000002      -2.22317949967728730E-007 -1.41151965152979154E-008
  0.14000000000000001      -3.22661039249242425E-007 -2.05586961696154837E-008
  0.16375000000000001      -4.41730064776872725E-007 -2.82455245861061195E-008
  0.18750000000000000      -5.79565915861593178E-007 -3.71917175495376506E-008
  0.21124999999999999      -7.36210112341917113E-007 -4.74136092102429425E-008
  0.23499999999999999      -9.11704822079331425E-007 -5.89278393301539561E-008
  0.25874999999999998      -1.10609287903028777E-006 -7.17513607474105178E-008
  0.28249999999999997      -1.31941780191680041E-006 -8.59014470674704256E-008
  0.30625000000000002      -1.55172381351865139E-006 -1.01395700588980337E-007
  0.33000000000000002      -1.80305586061125023E-006 -1.18252060473028195E-007
  0.35375000000000001      -2.07345963457423543E-006 -1.36488811164760536E-007
  0.37750000000000000      -2.36298159269705666E-006 -1.56124591076742616E-007
  0.40125000000000000      -2.67166898020892819E-006 -1.77178401543850446E-007
  0.42499999999999999      -2.99956985306184045E-006 -1.99669616059904444E-007
  0.44874999999999998      -3.34673310149654488E-006 -2.23617989806717220E-007
  0.47249999999999992      -3.71320847442289254E-006 -2.49043669486695424E-007
  0.49625000000000008      -4.09904660464728238E-006 -2.75967203470629684E-007
  0.52000000000000002      -4.50429903498152643E-006 -3.04409552272850409E-007
  0.54374999999999996      -4.92901824526906145E-006 -3.34392099366448909E-007
  0.56750000000000000      -5.37325768036610763E-006 -3.65936662351873654E-007
  0.59125000000000005      -5.83707177911715037E-006 -3.99065504492797345E-007
  0.61499999999999999      -6.32051600436600708E-006 -4.33801346633823788E-007
  0.63875000000000004      -6.82364687404575648E-006 -4.70167379515235162E-007
  0.66249999999999998      -7.34652199339279325E-006 -5.08187276500747844E-007
  0.68625000000000003      -7.88920008833269432E-006 -5.47885206734964551E-007
  0.70999999999999996      -8.45174104008752446E-006 -5.89285848748003604E-007
  0.73375000000000001      -9.03420592105718365E-006 -6.32414404525637013E-007
  0.75749999999999995      -9.63665703202950341E-006 -6.77296614064154338E-007
  0.78125000000000000      -1.02591579407768591E-005 -7.23958770430087455E-007
  0.80500000000000016      -1.09017735220998743E-005 -7.72427735345920452E-007
  0.82875000000000010      -1.15645699993817699E-005 -8.22730955323964300E-007
  0.85250000000000004      -1.22476149877203487E-005 -8.74896478371658908E-007
  0.87624999999999997      -1.29509775387078627E-005 -9.28952971292733204E-007
  0.90000000000000002      -1.36747281869327257E-005 -9.84929737609874593E-007
  0.92374999999999996      -1.44189389982808977E-005 -1.04285673613590387E-006
  0.94750000000000001      -1.51836836201188636E-005 -1.10276460022175658E-006
  0.97124999999999995      -1.59690373334443456E-005 -1.16468465771108943E-006
  0.99500000000000000      -1.67750771070956899E-005 -1.22864895163285896E-006
   1.0187500000000000      -1.76018816541154876E-005 -1.29469026166486327E-006
   1.0425000000000000      -1.84495314903693502E-005 -1.36284212640294144E-006
   1.0662499999999999      -1.93181089955262890E-005 -1.43313886647242908E-006
   1.0900000000000001      -2.02076984765126934E-005 -1.50561560852037438E-006
   1.1137500000000000      -2.11183862335585060E-005 -1.58030831012911811E-006
   1.1375000000000000      -2.20502606289604307E-005 -1.65725378569404817E-006
   1.1612499999999999      -2.30034121586943808E-005 -1.73648973331067998E-006
   1.1850000000000001      -2.39779335270164254E-005 -1.81805476271870472E-006
   1.2087500000000000      -2.49739197241998344E-005 -1.90198842435333588E-006
   1.2324999999999999      -2.59914681075642998E-005 -1.98833123955703810E-006
   1.2562500000000001      -2.70306784859619499E-005 -2.07712473200782650E-006
   1.2800000000000000      -2.80916532078951149E-005 -2.16841146042343339E-006
   1.3037500000000000      -2.91744972534505995E-005 -2.26223505260415113E-006
   1.3274999999999999      -3.02793183302829871E-005 -2.35864024088356339E-006
   1.3512500000000001      -3.14062269736376697E-005 -2.45767289904062269E-006
   1.3750000000000000      -3.25553366511708913E-005 -2.55938008078927521E-006
   1.3987499999999999      -3.37267638720912201E-005 -2.66381005986940179E-006
   1.4225000000000001      -3.49206283013973575E-005 -2.77101237186369610E-006
   1.4462500000000000      -3.61370528792669067E-005 -2.88103785781292974E-006
   1.4700000000000000      -3.73761639459106694E-005 -2.99393870972650393E-006
   1.4937499999999999      -3.86380913721897065E-005 -3.10976851808821277E-006
   1.5175000000000001      -3.99229686963120702E-005 -3.22858232146352059E-006
   1.5412500000000000      -4.12309332669458033E-005 -3.35043665832114357E-006
   1.5649999999999999      -4.25621263931073756E-005 -3.47538962118917649E-006
   1.5887500000000001      -4.39166935012075350E-005 -3.60350091327347530E-006
   1.6125000000000000      -4.52947842996622539E-005 -3.73483190767434795E-006
   1.6362500000000000      -4.66965529515036174E-005 -3.86944570934667816E-006
   1.6599999999999999      -4.81221582554547793E-005 -4.00740721995792649E-006
   1.6837500000000001      -4.95717638359645415E-005 -4.14878320580895622E-006
   1.7075000000000000      -5.10455383427316025E-005 -4.29364236899371896E-006
   1.7312500000000000      -5.25436556602847812E-005 -4.44205542198570174E-006
   1.7549999999999999      -5.40662951282254339E-005 -4.59409516585219214E-006
   1.7787500000000001      -5.56136417727819352E-005 -4.74983657231116256E-006
   1.8025000000000000      -5.71858865503708984E-005 -4.90935686986082697E-006
   1.8262499999999999      -5.87832266039122121E-005 -5.07273563422810770E-006
   1.8499999999999999      -6.04058655326975379E-005 -5.24005488340023064E-006
   1.8737499999999998      -6.20540136766726543E-005 -5.41139917752223590E-006
   1.8974999999999997      -6.37278884160569296E-005 -5.58685572396476654E-006
   1.9212499999999997      -6.54277144872936656E-005 -5.76651448788816519E-006
   1.9450000000000001      -6.71537243164009779E-005 -5.95046830865419558E-006
   1.9687500000000000      -6.89061583708740666E-005 -6.13881302246257275E-006
   1.9924999999999999      -7.06852655313826533E-005 -6.33164759161918280E-006
   2.0162499999999999      -7.24913034846005221E-005 -6.52907424087375306E-006
   2.0400000000000000      -7.43245391386161724E-005 -6.73119860129967129E-006
   2.0637500000000002      -7.61852490624875562E-005 -6.93812986222575357E-006
   2.0874999999999999      -7.80737199516312396E-005 -7.14998093177122235E-006
   2.1112500000000001      -7.99902491208790616E-005 -7.36686860657966655E-006
   2.1349999999999998      -8.19351450271849709E-005 -7.58891375139691022E-006
   2.1587499999999999      -8.39087278241366902E-005 -7.81624148919188839E-006
   2.1825000000000001      -8.59113299506087438E-005 -8.04898140257825798E-006
   2.2062499999999998      -8.79432967560979883E-005 -8.28726774735956744E-006
   2.2300000000000000      -9.00049871655068099E-005 -8.53123967909237423E-006
   2.2537500000000001      -9.20967743863842613E-005 -8.78104149363990876E-006
   2.2774999999999999      -9.42190466619092408E-005 -9.03682288277574350E-006
   2.3012500000000000      -9.63722080732001948E-005 -9.29873920599275420E-006
   2.3250000000000002      -9.85566794003369024E-005 -9.56695178030902053E-006
   2.3487499999999999      -1.00772899013824502E-004 -9.84162818629173625E-006
   2.3725000000000001      -1.03021323881944459E-004 -1.01229425996286494E-005
   2.3962500000000002      -1.05302430590978579E-004 -1.04110761394294212E-005
   2.4199999999999999      -1.07616716471427062E-004 -1.07062172435403656E-005
   2.4437500000000001      -1.09964700785103673E-004 -1.10085620678639301E-005
   2.4674999999999998      -1.12346926011584495E-004 -1.13183149149780319E-005
   2.4912500000000000      -1.14763959228535875E-004 -1.16356886932037527E-005
   2.5150000000000001      -1.17216393558913334E-004 -1.19609054051751979E-005
   2.5387499999999998      -1.19704849803756394E-004 -1.22941966799334069E-005
   2.5625000000000000      -1.22229978121476485E-004 -1.26358043367017607E-005
   2.5862500000000002      -1.24792459877437896E-004 -1.29859809952977664E-005
   2.6099999999999999      -1.27393009631389848E-004 -1.33449907326360040E-005
   2.6337500000000000      -1.30032377284268258E-004 -1.37131097905200293E-005
   2.6575000000000002      -1.32711350399993049E-004 -1.40906273396711936E-005
   2.6812499999999999      -1.35430756719720654E-004 -1.44778463055145059E-005
   2.7050000000000001      -1.38191466888087076E-004 -1.48750842618912968E-005
   2.7287499999999998      -1.40994397413345747E-004 -1.52826743996089424E-005
   2.7524999999999999      -1.43840513886008865E-004 -1.57009665775815223E-005
   2.7762500000000001      -1.46730834483698531E-004 -1.61303284652802161E-005
   2.7999999999999998      -1.49666433793463485E-004 -1.65711467863197301E-005
   2.8237500000000000      -1.52648446986904975E-004 -1.70238286742762522E-005
   2.8475000000000001      -1.55678074388166358E-004 -1.74888031532994880E-005
   2.8712499999999999      -1.58756586480292576E-004 -1.79665227577719665E-005
   2.8950000000000000      -1.61885329401784616E-004 -1.84574653072304967E-005
   2.9187500000000002      -1.65065730992526675E-004 -1.89621358550422757E-005
   2.9424999999999999      -1.68299307456840189E-004 -1.94810688319843987E-005
   2.9662500000000001      -1.71587670721461426E-004 -2.00148304089808993E-005
   2.9900000000000002      -1.74932536578026787E-004 -2.05640211068936664E-005
   3.0137499999999999      -1.78335733713548664E-004 -2.11292786855544110E-005
   3.0375000000000001      -1.81799213748798973E-004 -2.17112813492920790E-005
   3.0612499999999998      -1.85325062424028340E-004 -2.23107513122220254E-005
   3.0850000000000000      -1.88915512094716624E-004 -2.29284587737220094E-005
   3.1087500000000001      -1.92572955727884215E-004 -2.35652263630816050E-005
   3.1324999999999998      -1.96299962622979279E-004 -2.42219341225926359E-005
   3.1562500000000000      -2.00099296121780142E-004 -2.48995251107574347E-005
   3.1800000000000002      -2.03973933620829552E-004 -2.55990117223322317E-005
   3.2037499999999999      -2.07927089259778066E-004 -2.63214828402588413E-005
   3.2275000000000000      -2.11962239732433721E-004 -2.70681119569987076E-005
   3.2512500000000006      -2.16083153757874052E-004 -2.78401664304639956E-005
   3.2749999999999999      -2.20293925861352632E-004 -2.86390180740539770E-005
   3.2987500000000005      -2.24599015255077280E-004 -2.94661553231151235E-005
   3.3224999999999998      -2.29003290785364513E-004 -3.03231972739152964E-005
   3.3462500000000004      -2.33512083136155169E-004 -3.12119099592534385E-005
   3.3700000000000001      -2.38131245763997356E-004 -3.21342253115520908E-005
   3.3937500000000003      -2.42867226406507682E-004 -3.30922633757632772E-005
   3.4175000000000000      -2.47727151458992207E-004 -3.40883584757301211E-005
   3.4412500000000001      -2.52718926343412434E-004 -3.51250902551696574E-005
   3.4649999999999999      -2.57851355038153142E-004 -3.62053206569351642E-005
   3.4887500000000000      -2.63134284730308875E-004 -3.73322384713308385E-005
   3.5124999999999997      -2.68578780689257492E-004 -3.85094132109845669E-005
   3.5362499999999999      -2.74197341086244160E-004 -3.97408610476635579E-005
   3.5599999999999996      -2.80004161414687590E-004 -4.10311259950412374E-005
   3.5837500000000002      -2.86015465636174128E-004 -4.23853812256741043E-005
   3.6074999999999995      -2.92249923831520953E-004 -4.38095567073567817E-005
   3.6312500000000001      -2.98729186416549697E-004 -4.53105021494238402E-005
   3.6549999999999994      -3.05478577054102776E-004 -4.68961979692388749E-005
   3.6787500000000000      -3.12528005781437625E-004 -4.85760328010816043E-005
   3.7025000000000001      -3.19913194205949890E-004 -5.03611751659304677E-005
   3.7262499999999998      -3.27677353420208911E-004 -5.22650815668253174E-005
   3.7500000000000000      -3.35873537457499283E-004 -5.43042078163633683E-005
   3.7525000000000004      -3.36763985805743963E-004 -5.45275104528171627E-005
   3.7549999999999999      -3.37660026654380461E-004 -5.47525602477268798E-005
   3.7574999999999998      -3.38561749421711835E-004 -5.49793847837299607E-005
   3.7599999999999998      -3.39469246155993712E-004 -5.52080124016927004E-005
   3.7624999999999997      -3.40382611243176755E-004 -5.54384721653740871E-005
   3.7650000000000001      -3.41301941451938886E-004 -5.56707938811228215E-005
   3.7675000000000005      -3.42227336623238034E-004 -5.59050082233857794E-005
   3.7700000000000000      -3.43158898876780663E-004 -5.61411466190804665E-005
   3.7725000000000000      -3.44096733312757204E-004 -5.63792413763162023E-005
   3.7749999999999999      -3.45040947970759579E-004 -5.66193256928039314E-005
   3.7774999999999999      -3.45991653945571008E-004 -5.68614336905678974E-005
   3.7799999999999994      -3.46948965508207265E-004 -5.71056004523127250E-005
   3.7825000000000006      -3.47913000233182710E-004 -5.73518620596505656E-005
   3.7850000000000001      -3.48883879132385081E-004 -5.76002556333085047E-005
   3.7875000000000001      -3.49861726796958314E-004 -5.78508193756017955E-005
   3.7900000000000000      -3.50846671541871354E-004 -5.81035926143535475E-005
   3.7925000000000000      -3.51838845568071387E-004 -5.83586158507911392E-005
   3.7949999999999995      -3.52838385123581584E-004 -5.86159308084073074E-005
   3.7974999999999999      -3.53845430678474747E-004 -5.88755804853320177E-005
   3.8000000000000003      -3.54860127108603889E-004 -5.91376092094493189E-005
   3.8025000000000002      -3.55882623889721317E-004 -5.94020626966196700E-005
   3.8050000000000002      -3.56913075302705196E-004 -5.96689881122233626E-005
   3.8075000000000001      -3.57951640650690012E-004 -5.99384341362593729E-005
   3.8099999999999996      -3.58998484488940795E-004 -6.02104510322542979E-005
   3.8125000000000000      -3.60053776868413447E-004 -6.04850907202584211E-005
   3.8150000000000004      -3.61117693593994025E-004 -6.07624068542274241E-005
   3.8174999999999999      -3.62190416498521571E-004 -6.10424549041185002E-005
   3.8199999999999998      -3.63272133727995841E-004 -6.13252922420782744E-005
   3.8224999999999998      -3.64363040073936121E-004 -6.16109782389600799E-005
   3.8249999999999997      -3.65463337264867246E-004 -6.18995743565034365E-005
   3.8275000000000001      -3.66573234352294869E-004 -6.21911442582175013E-005
   3.8300000000000005      -3.67692948056886715E-004 -6.24857539165150688E-005
   3.8325000000000000      -3.68822703182585118E-004 -6.27834717345448037E-005
   3.8350000000000000      -3.69962733097819042E-004 -6.30843686829275248E-005
   3.8374999999999999      -3.71113279945734897E-004 -6.33885183940205237E-005
   3.8399999999999999      -3.72274595499252252E-004 -6.36959973701005632E-005
   3.8424999999999994      -3.73446941426469538E-004 -6.40068850954880411E-005
   3.8450000000000006      -3.74630589918821186E-004 -6.43212642152256900E-005
   3.8475000000000001      -3.75825824285926178E-004 -6.46392207132849447E-005
   3.8500000000000001      -3.77032939598698452E-004 -6.49608441046601535E-005
   3.8525000000000000      -3.78252243376617507E-004 -6.52862276411636619E-005
   3.8550000000000000      -3.79484056336481027E-004 -6.56154685344718008E-005
   3.8574999999999995      -3.80728713190664990E-004 -6.59486681949937879E-005
   3.8599999999999999      -3.81986563513277448E-004 -6.62859324904343898E-005
   3.8625000000000003      -3.83257972675383183E-004 -6.66273720250386075E-005
   3.8650000000000002      -3.84543322857186563E-004 -6.69731024417589575E-005
   3.8675000000000002      -3.85843014145043073E-004 -6.73232447496860864E-005
   3.8700000000000001      -3.87157465722162773E-004 -6.76779256793761920E-005
   3.8724999999999996      -3.88487117162955847E-004 -6.80372780690366137E-005
   3.8750000000000000      -3.89832429842276252E-004 -6.84014412849141389E-005
   3.8775000000000004      -3.91193888474353462E-004 -6.87705616800266884E-005
   3.8799999999999999      -3.92572002783290520E-004 -6.91447930933240470E-005
   3.8824999999999998      -3.93967309352793440E-004 -6.95242973996341285E-005
   3.8849999999999998      -3.95380373632100328E-004 -6.99092451086208839E-005
   3.8874999999999997      -3.96811792150627380E-004 -7.02998160245592844E-005
   3.8900000000000001      -3.98262194946710226E-004 -7.06961999708241492E-005
   3.8925000000000005      -3.99732248280446035E-004 -7.10985975948643430E-005
   3.8950000000000000      -4.01222657561485366E-004 -7.15072212452521179E-005
   3.8975000000000000      -4.02734170666507046E-004 -7.19222959562623796E-005
   3.8999999999999999      -4.04267581564787522E-004 -7.23440605306574828E-005
   3.9024999999999999      -4.05823734465728559E-004 -7.27727687648103017E-005
   3.9049999999999994      -4.07403528237621913E-004 -7.32086907782771842E-005
   3.9075000000000006      -4.09007921603867191E-004 -7.36521145465023346E-005
   3.9100000000000001      -4.10637938689048575E-004 -7.41033475695493458E-005
   3.9125000000000001      -4.12294675648748924E-004 -7.45627188199657039E-005
   3.9150000000000000      -4.13979307786774124E-004 -7.50305808758354470E-005
   3.9175000000000000      -4.15693097813385341E-004 -7.55073123724255273E-005
   3.9199999999999995      -4.17437405200096995E-004 -7.59933207834610351E-005
   3.9224999999999999      -4.19213696861732205E-004 -7.64890455964186279E-005
   3.9250000000000003      -4.21023559403353959E-004 -7.69949619523111031E-005
   3.9275000000000002      -4.22868713221690004E-004 -7.75115848358509955E-005
   3.9300000000000002      -4.24751028816203777E-004 -7.80394739213004403E-005
   3.9325000000000001      -4.26672545748269232E-004 -7.85792392040002296E-005
   3.9349999999999996      -4.28635494793560309E-004 -7.91315475791787488E-005
   3.9375000000000000      -4.30642323970600307E-004 -7.96971305704648875E-005
   3.9400000000000004      -4.32695729306976061E-004 -8.02767934635554003E-005
   3.9424999999999999      -4.34798691448213485E-004 -8.08714261718186927E-005
   3.9449999999999998      -4.36954519564152313E-004 -8.14820162603920842E-005
   3.9474999999999998      -4.39166904080591156E-004 -8.21096646153308512E-005
   3.9499999999999997      -4.41439981428922194E-004 -8.27556046179124343E-005
   3.9525000000000001      -4.43778413016782266E-004 -8.34212255873193051E-005
   3.9550000000000005      -4.46187483452689410E-004 -8.41081019042737852E-005
   3.9575000000000000      -4.48673223680558036E-004 -8.48180295187130762E-005
   3.9600000000000000      -4.51242567280661492E-004 -8.55530722814533775E-005
   3.9624999999999999      -4.53903551531658852E-004 -8.63156215345579680E-005
   3.9649999999999999      -4.56665579999093708E-004 -8.71084739217089447E-005
   3.9674999999999994      -4.59539771344169166E-004 -8.79349347284466104E-005
   3.9700000000000006      -4.62539431705864996E-004 -8.87989578071007619E-005
   3.9725000000000001      -4.65680708783773427E-004 -8.97053392877537854E-005
   3.9750000000000001      -4.68983521136022701E-004 -9.06599927438198896E-005
   3.9775000000000000      -4.72472918962349670E-004 -9.16703520500554436E-005
   3.9800000000000000      -4.76181150005785246E-004 -9.27459828672155606E-005
   3.9824999999999995      -4.80150936046103572E-004 -9.38995522750128210E-005
   3.9849999999999999      -4.84440959548378624E-004 -9.51484521788489748E-005
   3.9875000000000003      -4.89135712821038766E-004 -9.65177129119362424E-005
   3.9900000000000002      -4.94364885871566274E-004 -9.80457375769969565E-005
   3.9925000000000002      -5.00346814365629764E-004 -9.97971500766518100E-005
   3.9950000000000001      -5.07507253576855726E-004 -1.01897910864443635E-004
   3.9974999999999996      -5.16945456827623464E-004 -1.04673084403070639E-004
   4.0000000000000000      -5.40234972228913917E-004 -1.11542753530037572E-004
   4.0025000000000004      -5.32884693765562864E-004 -1.35075736765099440E-004
   4.0049999999999999      -5.29623762621647264E-004 -1.44754290436844391E-004
   4.0075000000000003      -5.27033823678853090E-004 -1.52152639237778720E-004
   4.0099999999999998      -5.24790302110075477E-004 -1.58370196712499795E-004
   4.0125000000000002      -5.22767568352240099E-004 -1.63832830246775233E-004
   4.0149999999999997      -5.20901221137706825E-004 -1.68758947655420389E-004
   4.0175000000000001      -5.19153020901886621E-004 -1.73278294051156786E-004
   4.0199999999999996      -5.17498066230382423E-004 -1.77475402966354828E-004
   4.0225000000000000      -5.15919069800528413E-004 -1.81408990123594125E-004
   4.0250000000000004      -5.14403452048182823E-004 -1.85121804197154919E-004
   4.0274999999999999      -5.12941722214517513E-004 -1.88646115431098866E-004
   4.0300000000000002      -5.11526511582678124E-004 -1.92006993155712527E-004
   4.0324999999999998      -5.10151964102917104E-004 -1.95224372358240189E-004
   4.0350000000000001      -5.08813335038389605E-004 -1.98314415047170514E-004
   4.0374999999999996      -5.07506716909214952E-004 -2.01290439941503765E-004
   4.0400000000000000      -5.06228846630227573E-004 -2.04163576853899598E-004
   4.0425000000000004      -5.04976966252540624E-004 -2.06943239309008632E-004
   4.0449999999999999      -5.03748720129487985E-004 -2.09637473531896839E-004
   4.0475000000000003      -5.02542077548535546E-004 -2.12253221193852543E-004
   4.0499999999999998      -5.01355273464487586E-004 -2.14796520592343574E-004
   4.0525000000000002      -5.00186762453072912E-004 -2.17272663045521227E-004
   4.0549999999999997      -4.99035182435848108E-004 -2.19686316109469977E-004
   4.0579999999999998      -4.97673944406575746E-004 -2.22506013613344339E-004
   4.0599999999999996      -4.96778115878132847E-004 -2.24342275985172772E-004
   4.0625000000000000      -4.95670588388238335E-004 -2.26591592519666198E-004
   4.0650000000000004      -4.94575875429088298E-004 -2.28792556590250059E-004
   4.0674999999999999      -4.93493192778365550E-004 -2.30947868428234580E-004
   4.0700000000000003      -4.92421829076900605E-004 -2.33059979981702780E-004
   4.0724999999999998      -4.91361136774149895E-004 -2.35131125710073884E-004
   4.0750000000000002      -4.90310524469363541E-004 -2.37163348636588788E-004
   4.0774999999999997      -4.89269450394267422E-004 -2.39158522521747472E-004
   4.0800000000000001      -4.88237416835659828E-004 -2.41118370840878802E-004
   4.0824999999999996      -4.87213965339584865E-004 -2.43044483112422123E-004
   4.0850000000000000      -4.86198672562204628E-004 -2.44938329012886859E-004
   4.0875000000000004      -4.85191146670405256E-004 -2.46801270637611819E-004
   4.0899999999999999      -4.84191024201058556E-004 -2.48634573194346281E-004
   4.0925000000000002      -4.83197967311280760E-004 -2.50439414368573503E-004
   4.0949999999999998      -4.82211661361537985E-004 -2.52216892556666528E-004
   4.0975000000000001      -4.81231812783646201E-004 -2.53968034129782257E-004
   4.0999999999999996      -4.80258147193749385E-004 -2.55693799864405212E-004
   4.1025000000000000      -4.79290407716662678E-004 -2.57395090653462220E-004
   4.1050000000000004      -4.78328353493423205E-004 -2.59072752594003992E-004
   4.1074999999999999      -4.77371758348137630E-004 -2.60727581532652747E-004
   4.1100000000000003      -4.76420409593844433E-004 -2.62360327137806809E-004
   4.1124999999999998      -4.75474106960081507E-004 -2.63971696557447515E-004
   4.1150000000000002      -4.74532661627349644E-004 -2.65562357712958866E-004
   4.1174999999999997      -4.73595895355671923E-004 -2.67132942272211215E-004
   4.1200000000000001      -4.72663639696670212E-004 -2.68684048339497706E-004
   4.1224999999999996      -4.71735735282225875E-004 -2.70216242896102092E-004
   4.1250000000000000      -4.70812031161537466E-004 -2.71730064008135627E-004
   4.1275000000000004      -4.69892384231132879E-004 -2.73226022855604619E-004
   4.1299999999999999      -4.68976658682742102E-004 -2.74704605564784858E-004
   4.1325000000000003      -4.68064725513919365E-004 -2.76166274891234394E-004
   4.1349999999999998      -4.67156462077685994E-004 -2.77611471759093577E-004
   4.1375000000000002      -4.66251751669465757E-004 -2.79040616672512139E-004
   4.1399999999999997      -4.65350483147751091E-004 -2.80454111012023001E-004
   4.1425000000000001      -4.64452550584950263E-004 -2.81852338226978351E-004
   4.1449999999999996      -4.63557852947010568E-004 -2.83235664934928686E-004
   4.1475000000000000      -4.62666293795402101E-004 -2.84604441934529812E-004
   4.1500000000000004      -4.61777781014232366E-004 -2.85959005142901422E-004
   4.1524999999999999      -4.60892226556610513E-004 -2.87299676462206863E-004
   4.1550000000000002      -4.60009546209937353E-004 -2.88626764582648548E-004
   4.1574999999999998      -4.59129659378345180E-004 -2.89940565727432760E-004
   4.1600000000000001      -4.58252488880069215E-004 -2.91241364344320202E-004
   4.1624999999999996      -4.57377960760231160E-004 -2.92529433749417220E-004
   4.1650000000000000      -4.56506004115422924E-004 -2.93805036725810771E-004
   4.1675000000000004      -4.55636550930824927E-004 -2.95068426081849492E-004
   4.1699999999999999      -4.54769535928140783E-004 -2.96319845171960107E-004
   4.1725000000000003      -4.53904896423601835E-004 -2.97559528383088939E-004
   4.1749999999999998      -4.53042572195233324E-004 -2.98787701589492785E-004
   4.1775000000000002      -4.52182505358654366E-004 -3.00004582578371974E-004
   4.1799999999999997      -4.51324640250754395E-004 -3.01210381448581215E-004
   4.1825000000000001      -4.50468923320643613E-004 -3.02405300984483595E-004
   4.1849999999999996      -4.49615303027333041E-004 -3.03589537006804309E-004
   4.1875000000000000      -4.48763729743636422E-004 -3.04763278702195541E-004
   4.1900000000000004      -4.47914155665851406E-004 -3.05926708933066478E-004
   4.1924999999999999      -4.47066534728787974E-004 -3.07080004529100938E-004
   4.1950000000000003      -4.46220822525771662E-004 -3.08223336561777247E-004
   4.1974999999999998      -4.45376976233270532E-004 -3.09356870603064626E-004
   4.2000000000000002      -4.44534954539817478E-004 -3.10480766969423161E-004
   4.2024999999999997      -4.43694717578943217E-004 -3.11595180952091487E-004
   4.2050000000000001      -4.42856226865834539E-004 -3.12700263034601002E-004
   4.2074999999999996      -4.42019445237486458E-004 -3.13796159098374370E-004
   4.2100000000000000      -4.41184336796091731E-004 -3.14883010617187482E-004
   4.2125000000000004      -4.40350866855483279E-004 -3.15960954841231151E-004
   4.2149999999999999      -4.39519001890411904E-004 -3.17030124971435536E-004
   4.2175000000000002      -4.38688709488484251E-004 -3.18090650324688400E-004
   4.2199999999999998      -4.37859958304597592E-004 -3.19142656490509322E-004
   4.2225000000000001      -4.37032718017706556E-004 -3.20186265479728072E-004
   4.2249999999999996      -4.36206959289788898E-004 -3.21221595865643400E-004
   4.2275000000000000      -4.35382653726859754E-004 -3.22248762918137270E-004
   4.2300000000000004      -4.34559773841930691E-004 -3.23267878731156491E-004
   4.2324999999999999      -4.33738293019779637E-004 -3.24279052343961214E-004
   4.2350000000000003      -4.32918185483432830E-004 -3.25282389856519063E-004
   4.2374999999999998      -4.32099426262260919E-004 -3.26277994539364959E-004
   4.2400000000000002      -4.31281991160394691E-004 -3.27265966937363760E-004
   4.2424999999999997      -4.30465856733406270E-004 -3.28246404973743587E-004
   4.2450000000000001      -4.29651000250075483E-004 -3.29219404037175143E-004
   4.2474999999999996      -4.28837399676020145E-004 -3.30185057080088361E-004
   4.2500000000000000      -4.28025033643907385E-004 -3.31143454701787667E-004
   4.3262499999999999      -4.03752911485167785E-004 -3.57278626022981816E-004
   4.4024999999999999      -3.80243913996369093E-004 -3.78462559851763401E-004
   4.4787499999999998      -3.57324844613740285E-004 -3.95710944850502868E-004
   4.5549999999999997      -3.34925120435230713E-004 -4.09651242218489107E-004
   4.6312499999999996      -3.13024138206192872E-004 -4.20708168199704867E-004
   4.7074999999999996      -2.91627421715091699E-004 -4.29189220398506967E-004
   4.7837500000000004      -2.70754571853958667E-004 -4.35328944816392837E-004
   4.8600000000000003      -2.50432709563734623E-004 -4.39313843248095035E-004
   4.9362500000000002      -2.30692718822882300E-004 -4.41297306884061999E-004
   5.0125000000000002      -2.11567017780628006E-004 -4.41409030756277328E-004
   5.0887500000000001      -1.93088208712600512E-004 -4.39761196178713079E-004
   5.1650000000000000      -1.75288254365095345E-004 -4.36452671476413902E-004
   5.2412500000000000      -1.58197979617836397E-004 -4.31571950217245605E-004
   5.3174999999999999      -1.41846779103390523E-004 -4.25199258853419296E-004
   5.3937499999999998      -1.26262457459228218E-004 -4.17408102541093643E-004
   5.4699999999999998      -1.11471155940176710E-004 -4.08266421702060164E-004
   5.5462499999999997      -9.74973355110817587E-005 -3.97837473121036820E-004
   5.6224999999999996      -8.43637967643327797E-005 -3.86180512404551860E-004
   5.6987500000000004      -7.20917235402291663E-005 -3.73351330759124907E-004
   5.7750000000000004      -6.07007413906137890E-005 -3.59402683276485995E-004
   5.8512500000000003      -5.02089848572150586E-005 -3.44384635278002608E-004
   5.9275000000000002      -4.06331694454372842E-005 -3.28344845964353526E-004
   6.0037500000000001      -3.19886654790872680E-005 -3.11328803517877490E-004
   6.0800000000000001      -2.42895719187184630E-005 -2.93380022153995584E-004
   6.1562500000000000      -1.75487888640343970E-005 -2.74540209114401722E-004
   6.2324999999999999      -1.17780878821523133E-005 -2.54849407538155701E-004
   6.3087499999999999      -6.98817963146162340E-006 -2.34346119913567515E-004
   6.3849999999999998      -3.18877845751494220E-006 -2.13067415678245105E-004
   6.4612499999999997      -3.88663794922458253E-007 -1.91049025789800735E-004
   6.5375000000000005       1.40426168396672830E-006 -1.68325426485572266E-004
   6.6137499999999996       2.18291715767889624E-006 -1.44929914001812977E-004
   6.6900000000000013       1.94099191457143958E-006 -1.20894671670273204E-004
   6.7662500000000003       6.72896680923637202E-007 -9.62508305381507402E-005
   6.8425000000000002      -1.62628210496152246E-006 -7.10285244439210823E-005
   6.9187500000000002      -4.96082520893056307E-006 -4.52569403137792893E-005
   6.9949999999999992      -9.33442085008340731E-006 -1.89643643054801615E-005
   7.0712500000000000      -1.47502024286745031E-005  7.82177566711464014E-006
   7.1475000000000000      -2.12107838762992269E-005  3.50748706054477833E-005
   7.2237500000000008      -2.87182927698996408E-005  6.27690939143458316E-005
   7.2999999999999998      -3.72744013458863507E-005  9.08793674004293429E-005
   7.3762499999999998      -4.68803555452526006E-005  1.19381329515135448E-004
   7.4524999999999997      -5.75370022144063129E-005  1.48251305615614752E-004
   7.5287499999999987      -6.92448145800298289E-005  1.77466280048290613E-004
   7.6050000000000004      -8.20039161096570003E-005  2.07003869886012625E-004
   7.6812499999999995      -9.58141028631601024E-005  2.36842300171564058E-004
   7.7575000000000003      -1.10674864433776910E-004  2.66960380538674199E-004
   7.8337500000000002      -1.26585403571059405E-004  2.97337483097180263E-004
   7.9100000000000010      -1.43544654572043656E-004  3.27953521482311620E-004
   7.9862500000000001      -1.61551300521287311E-004  3.58788930979440262E-004
   8.0625000000000000      -1.80603789455125694E-004  3.89824649645466965E-004
   8.1387499999999999      -2.00700349520706024E-004  4.21042100356384442E-004
   8.2149999999999999      -2.21839003195873486E-004  4.52423173717690435E-004
   8.2912499999999998      -2.44017580631819634E-004  4.83950211780262299E-004
   8.3674999999999997      -2.67233732176252754E-004  5.15605992509327472E-004
   8.4437499999999996      -2.91484940130828170E-004  5.47373714958446374E-004
   8.5199999999999996      -3.16768529792392289E-004  5.79236985104328631E-004
   8.5962499999999995      -3.43081679823601347E-004  6.11179802302001742E-004
   8.6724999999999994      -3.70421432012587768E-004  6.43186546354714310E-004
   8.7487499999999994      -3.98784700354453097E-004  6.75241964980935797E-004
   8.8249999999999993      -4.28168279751603214E-004  7.07331162106034170E-004
   8.9012499999999992      -4.58568854024735443E-004  7.39439586349091398E-004
   8.9774999999999991      -4.89983003521444896E-004  7.71553020128492315E-004
   9.0537500000000009      -5.22407212255261884E-004  8.03657569185945928E-004
   9.1300000000000008      -5.55837874623029489E-004  8.35739652535342982E-004
   9.2062500000000007      -5.90271301730088791E-004  8.67785992813165053E-004
   9.2825000000000006      -6.25703727349614372E-004  8.99783607006803357E-004
   9.3587500000000006      -6.62131313538453494E-004  9.31719797537557386E-004
   9.4350000000000005      -6.99550155927572458E-004  9.63582143676902344E-004
   9.5112500000000004      -7.37956288701573830E-004  9.95358493277823542E-004
   9.5875000000000004      -7.77345689279611935E-004  1.02703695480747792E-003
   9.6637500000000003      -8.17714282710080374E-004  1.05860588967196371E-003
   9.7400000000000002      -8.59057945793589048E-004  1.09005390482761334E-003
   9.8162500000000001      -9.01372510952387282E-004  1.12136984567462071E-003
   9.8925000000000001      -9.44653769868212200E-004  1.15254278922752740E-003
   9.9687500000000000      -9.88897476824695480E-004  1.18356203744741885E-003
   10.045000000000000      -1.03409935230297620E-003  1.21441711135072592E-003
   10.121200000000000      -1.08022450790724043E-003  1.24507768522433737E-003
   10.197500000000000      -1.12736033785592249E-003  1.27559387658376477E-003
   10.273800000000000      -1.17544256284824139E-003  1.30591545367387792E-003
   10.350000000000000      -1.22440192115863696E-003  1.33599340015597666E-003
   10.426200000000000      -1.27429641364881774E-003  1.36585813132218030E-003
   10.502500000000000      -1.32518893379835324E-003  1.39553912793211206E-003
   10.578799999999999      -1.37701016774691197E-003  1.42498792939853443E-003
   10.654999999999999      -1.42968592076227392E-003  1.45415746700314577E-003
   10.731199999999999      -1.48327904666100698E-003  1.48307774559093119E-003
   10.807499999999999      -1.53785720621283230E-003  1.51177762712865820E-003
   10.883699999999999      -1.59327285658875583E-003  1.54017345503616124E-003
   10.960000000000001      -1.64966694993813287E-003  1.56833147449000573E-003
   11.036300000000001      -1.70696285193594867E-003  1.59620610421820955E-003
   11.112500000000001      -1.76507919802802184E-003  1.62375339792926324E-003
   11.188800000000001      -1.82416401652536644E-003  1.65103782386058972E-003
   11.265000000000001      -1.88405793107878868E-003  1.67798018486308743E-003
   11.341200000000001      -1.94483329964096827E-003  1.70460890645438533E-003
   11.417500000000000      -2.00656711011446953E-003  1.73095090247568748E-003
   11.493800000000000      -2.06917567279502231E-003  1.75696372560203706E-003
   11.570000000000000      -2.13257071695346174E-003  1.78260678178380995E-003
   11.646200000000000      -2.19682924181780577E-003  1.80790736844104317E-003
   11.722500000000000      -2.26203278550882875E-003  1.83289110656877996E-003
   11.798800000000000      -2.32809309286026661E-003  1.85751776795244896E-003
   11.875000000000000      -2.39491742446052303E-003  1.88174911198538499E-003
   11.951200000000000      -2.46258733748372935E-003  1.90561110756326795E-003
   12.027500000000000      -2.53118883653312161E-003  1.92912789557399158E-003
   12.103800000000000      -2.60062920545596791E-003  1.95226156964157615E-003
   12.180000000000000      -2.67081134073175047E-003  1.97497633778359171E-003
   12.256200000000000      -2.74182127517863658E-003  1.99729665950285420E-003
   12.332500000000000      -2.81374939909385079E-003  2.01924502465720664E-003
   12.408799999999999      -2.88649864227166460E-003  2.04078594581406057E-003
   12.484999999999999      -2.95996764285258885E-003  2.06188616701252769E-003
   12.561199999999999      -3.03424682765269810E-003  2.08256846595488961E-003
   12.637499999999999      -3.10943088987537851E-003  2.10285351720484884E-003
   12.713699999999999      -3.18531839084219143E-003  2.12268260096696790E-003
   12.789999999999999      -3.26210415088412902E-003  2.14210229185996838E-003
   12.866299999999999      -3.33968475349496466E-003  2.16108089404811257E-003
   12.942500000000003      -3.41795262871314549E-003  2.17958910758939009E-003
   13.018800000000001      -3.49710888116326266E-003  2.19767029350170480E-003
   13.095000000000001      -3.57694172161972463E-003  2.21527193040788745E-003
   13.171199999999999      -3.65755009599401945E-003  2.23241297155599844E-003
   13.247500000000000      -3.73903703707031141E-003  2.24911002997771293E-003
   13.323800000000002      -3.82129299672527654E-003  2.26533540126541613E-003
   13.400000000000000      -3.90420441239219557E-003  2.28106392749898501E-003
   13.476200000000000      -3.98787436448653013E-003  2.29631244357620529E-003
   13.552499999999998      -4.07240993234981533E-003  2.31109533409498387E-003
   13.628800000000000      -4.15769760185243000E-003  2.32538765149667599E-003
   13.705000000000000      -4.24361993237876677E-003  2.33916708589710937E-003
   13.781200000000000      -4.33028404969161996E-003  2.35244822119594528E-003
   13.857500000000000      -4.41780098894508765E-003  2.36524308912333019E-003
   13.933799999999998      -4.50605335370938154E-003  2.37752957271107190E-003
   14.010000000000002      -4.59491990745076410E-003  2.38928828221538370E-003
   14.086200000000000      -4.68451172902639452E-003  2.40053143695660070E-003
   14.162500000000000      -4.77494372070339911E-003  2.41126861046304149E-003
   14.238799999999999      -4.86609469231335037E-003  2.42148059637043193E-003
   14.315000000000000      -4.95783970198832198E-003  2.43115099963160750E-003
   14.391200000000000      -5.05029370189172093E-003  2.44028956923647350E-003
   14.467499999999999      -5.14357538419993408E-003  2.44890331718005229E-003
   14.543799999999999      -5.23755985920341342E-003  2.45697601480235296E-003
   14.619999999999997      -5.33211857067589830E-003  2.46449432126909056E-003
   14.696200000000001      -5.42737026160531721E-003  2.47146540461964806E-003
   14.772500000000001      -5.52343732941128467E-003  2.47789360939661878E-003
   14.848799999999999      -5.62019126543264642E-003  2.48376574418946762E-003
   14.924999999999999      -5.71749997571251167E-003  2.48907158055460898E-003
   15.001200000000003      -5.81548590208466002E-003  2.49381560819393134E-003
   15.077500000000001      -5.91427505681144366E-003  2.49799941490634961E-003
   15.153800000000000      -6.01373539038680110E-003  2.50161291593263080E-003
   15.230000000000000      -6.11373135106539015E-003  2.50464906249190300E-003
   15.306200000000000      -6.21438899796297566E-003  2.50710958240217508E-003
   15.382500000000002      -6.31583788203901077E-003  2.50899322637764596E-003
   15.458800000000000      -6.41794249975136382E-003  2.51029307943172403E-003
   15.535000000000000      -6.52056393044356860E-003  2.51100532960700420E-003
   15.611199999999998      -6.62383177490629554E-003  2.51112885340162547E-003
   15.687500000000000      -6.72787904422451552E-003  2.51065947583218414E-003
   15.763800000000002      -6.83256686567659463E-003  2.50959350385582128E-003
   15.840000000000000      -6.93775302425098366E-003  2.50793040943775476E-003
   15.916200000000000      -7.04357057314143782E-003  2.50566613079642722E-003
   15.992499999999998      -7.15015590412055365E-003  2.50279349047899174E-003
   16.068800000000000      -7.25736684218071786E-003  2.49931207218759364E-003
   16.145000000000000      -7.36505795066311631E-003  2.49522468868694589E-003
   16.221200000000000      -7.47336566181086570E-003  2.49052427269643665E-003
   16.297499999999999      -7.58242965028411552E-003  2.48520057109483669E-003
   16.373799999999999      -7.69210452812813580E-003  2.47925650657627528E-003
   16.449999999999999      -7.80224171799305793E-003  2.47269828679327766E-003
   16.526199999999999      -7.91298094815697309E-003  2.46551576428687396E-003
   16.602499999999999      -8.02446512353351474E-003  2.45769554626063371E-003
   16.678799999999999      -8.13654570964251686E-003  2.44924393711396958E-003
   16.754999999999999      -8.24907107208113985E-003  2.44017058491828283E-003
   16.831199999999999      -8.36218416000068451E-003  2.43046218969511724E-003
   16.907499999999999      -8.47603101515800005E-003  2.42010214527218787E-003
   16.983799999999999      -8.59046004125964269E-003  2.40910018917431766E-003
   17.059999999999999      -8.70531660068801783E-003  2.39746945207962477E-003
   17.136199999999999      -8.82074678333271724E-003  2.38519341901852373E-003
   17.212499999999999      -8.93689970041848178E-003  2.37225221499255071E-003
   17.288799999999998      -9.05362076456339530E-003  2.35865906067890757E-003
   17.364999999999998      -9.17075241195970496E-003  2.34443061855969543E-003
   17.441199999999998      -9.28844380064419543E-003  2.32954709908498236E-003
   17.517499999999998      -9.40684704178031302E-003  2.31398530004400327E-003
   17.593800000000002      -9.52580461836570816E-003  2.29776196567476340E-003
   17.670000000000002      -9.64515611993602834E-003  2.28089733272218882E-003
   17.746200000000002      -9.76505370384261190E-003  2.26336827700720665E-003
   17.822500000000002      -9.88565239754706469E-003  2.24514820828861485E-003
   17.898800000000001      -1.00067918335479140E-002  2.22625743901188776E-003
   17.975000000000001      -1.01283088213355160E-002  2.20671982106319074E-003
   18.051200000000001      -1.02503584321314636E-002  2.18650883871840656E-003
   18.127500000000001      -1.03730985448471681E-002  2.16559446434946151E-003
   18.203800000000001      -1.04963660117991502E-002  2.14400062255392732E-003
   18.280000000000001      -1.06199949289404252E-002  2.12175482111434058E-003
   18.356200000000001      -1.07441432164753492E-002  2.09882710179225794E-003
   18.432500000000001      -1.08689715365800355E-002  2.07518394827987561E-003
   18.508800000000001      -1.09943140223704144E-002  2.05085293404629184E-003
   18.585000000000001      -1.11200021297258745E-002  2.02586525992217315E-003
   18.661200000000001      -1.12461965564216310E-002  2.00018747246114579E-003
   18.737500000000001      -1.13730606703529649E-002  1.97378251539803750E-003
   18.813800000000001      -1.15004259618268628E-002  1.94668165139995396E-003
   18.890000000000001      -1.16281213060756144E-002  1.91891981109623732E-003
   18.966200000000001      -1.17563101062570733E-002  1.89045999954781880E-003
   19.042500000000000      -1.18851583686765631E-002  1.86126157731149799E-003
   19.118800000000000      -1.20144950046482610E-002  1.83135953541147672E-003
   19.195000000000000      -1.21441463782545438E-002  1.80079257209138648E-003
   19.271200000000000      -1.22742785298508468E-002  1.76952010525312448E-003
   19.347500000000000      -1.24050600436877729E-002  1.73749786784829882E-003
   19.423700000000000      -1.25361449799916980E-002  1.70480797937586667E-003
   19.500000000000000      -1.26678742707749068E-002  1.67136283632337668E-003
   19.576300000000000      -1.28000730841429412E-002  1.63720308478214425E-003
   19.652500000000000      -1.29325641383989196E-002  1.60237313340539007E-003
   19.728800000000000      -1.30656920880022100E-002  1.56677981422552806E-003
   19.805000000000000      -1.31991048984361550E-002  1.53051469539367772E-003
   19.881200000000000      -1.33329736852518081E-002  1.49352988728692531E-003
   19.957500000000000      -1.34674719689689883E-002  1.45577373858716652E-003


==> anc/M2_5_7_v2.dat <==
  2.12500000000000015E-002 -5.64589921620146299E-011 -5.42124139200086592E-010
  4.49999999999999983E-002 -2.51158051629707723E-008 -4.33256387316522859E-010
  6.87500000000000056E-002 -5.86315298323944881E-008 -1.01628803939348302E-009
  9.24999999999999989E-002 -1.06153237293665830E-007 -1.84891709018757822E-009
  0.11625000000000002      -1.67687187968650892E-007 -2.93490244049195283E-009
  0.14000000000000001      -2.43239693407034798E-007 -4.27808019525333018E-009
  0.16375000000000001      -3.32817120299188468E-007 -5.88236566204440493E-009
  0.18750000000000000      -4.36425894668607395E-007 -7.75175541232004655E-009
  0.21124999999999999      -5.54072506251758225E-007 -9.89032940779061068E-009
  0.23499999999999999      -6.85763513073520401E-007 -1.23022531943471250E-008
  0.25874999999999998      -8.31505546226807897E-007 -1.49917801660777224E-008
  0.28249999999999997      -9.91305314865365012E-007 -1.79632539020268307E-008
  0.30625000000000002      -1.16516961141914585E-006 -2.12211105784632451E-008
  0.33000000000000002      -1.35310531704216035E-006 -2.47698814595475127E-008
  0.35375000000000001      -1.55511940730312189E-006 -2.86141954694170335E-008
  0.37750000000000000      -1.77121895815055739E-006 -3.27587818492241640E-008
  0.40125000000000000      -2.00141115204326795E-006 -3.72084729001977937E-008
  0.42499999999999999      -2.24570328425621307E-006 -4.19682068160717971E-008
  0.44874999999999998      -2.50410277070410331E-006 -4.70430306333863326E-008
  0.47249999999999992      -2.77661715343031612E-006 -5.24381032312781103E-008
  0.49625000000000008      -3.06325410902814758E-006 -5.81586984826089939E-008
  0.52000000000000002      -3.36402145612021749E-006 -6.42102084881451709E-008
  0.54374999999999996      -3.67892716343028216E-006 -7.05981469263722419E-008
  0.56750000000000000      -4.00797935821711178E-006 -7.73281525188741042E-008
  0.59125000000000005      -4.35118633508161843E-006 -8.44059926159096238E-008
  0.61499999999999999      -4.70855656519782031E-006 -9.18375669077726266E-008
  0.63875000000000004      -5.08009870590569139E-006 -9.96289112655788887E-008
  0.66249999999999998      -5.46582161079034662E-006 -1.07786201718949321E-007
  0.68625000000000003      -5.86573434019114322E-006 -1.16315758574821522E-007
  0.70999999999999996      -6.27984617219236604E-006 -1.25224050683949147E-007
  0.73375000000000001      -6.70816661411334297E-006 -1.34517699861287434E-007
  0.75749999999999995      -7.15070541452193868E-006 -1.44203485466859517E-007
  0.78125000000000000      -7.60747257579663422E-006 -1.54288349154034219E-007
  0.80500000000000016      -8.07847836726369302E-006 -1.64779399792472472E-007
  0.82875000000000010      -8.56373333893749212E-006 -1.75683918573409747E-007
  0.85250000000000004      -9.06324833589349821E-006 -1.87009364305293677E-007
  0.87624999999999997      -9.57703451330493366E-006 -1.98763378908212773E-007
  0.90000000000000002      -1.01051033521760426E-005 -2.10953793116024232E-007
  0.92374999999999996      -1.06474666758065529E-005 -2.23588632395502414E-007
  0.94750000000000001      -1.12041366670239314E-005 -2.36676123092350087E-007
  0.97124999999999995      -1.17751258862219788E-005 -2.50224698814446235E-007
  0.99500000000000000      -1.23604472902465811E-005 -2.64243007063202784E-007
   1.0187500000000000      -1.29601142549461680E-005 -2.78739916184225622E-007
   1.0425000000000000      -1.35741405849869306E-005 -2.93724522296077777E-007
   1.0662499999999999      -1.42025405516016409E-005 -3.09206157081662695E-007
   1.0900000000000001      -1.48453289048855516E-005 -3.25194395310116679E-007
   1.1137500000000000      -1.55025208998894607E-005 -3.41699062942691959E-007
   1.1375000000000000      -1.61741323220416681E-005 -3.58730245527390320E-007
   1.1612499999999999      -1.68601795130209180E-005 -3.76298296920204538E-007
   1.1850000000000001      -1.75606793982727017E-005 -3.94413848374313791E-007
   1.2087500000000000      -1.82756495157903717E-005 -4.13087818005254385E-007
   1.2324999999999999      -1.90051080463068615E-005 -4.32331420652396605E-007
   1.2562500000000001      -1.97490738449732340E-005 -4.52156178156525283E-007
   1.2800000000000000      -2.05075664746053441E-005 -4.72573930074541141E-007
   1.3037500000000000      -2.12806062405845711E-005 -4.93596844853501115E-007
   1.3274999999999999      -2.20682142275042251E-005 -5.15237431487515105E-007
   1.3512500000000001      -2.28704123376587576E-005 -5.37508551682503082E-007
   1.3750000000000000      -2.36872233314792784E-005 -5.60423432555242637E-007
   1.3987499999999999      -2.45186708700251187E-005 -5.83995679894831795E-007
   1.4225000000000001      -2.53647795596488381E-005 -6.08239292016335214E-007
   1.4462500000000000      -2.62255749989589186E-005 -6.33168674238341418E-007
   1.4700000000000000      -2.71010838282131971E-005 -6.58798654018030192E-007
   1.4937499999999999      -2.79913337812843774E-005 -6.85144496779606964E-007
   1.5175000000000001      -2.88963537403488610E-005 -7.12221922474080891E-007
   1.5412500000000000      -2.98161737934593199E-005 -7.40047122910972343E-007
   1.5649999999999999      -3.07508252951738912E-005 -7.68636779905128973E-007
   1.5887500000000001      -3.17003409304246163E-005 -7.98008084284550999E-007
   1.6125000000000000      -3.26647547818223678E-005 -8.28178755808348825E-007
   1.6362500000000000      -3.36441024006074011E-005 -8.59167064047103211E-007
   1.6599999999999999      -3.46384208814709606E-005 -8.90991850281493613E-007
   1.6837500000000001      -3.56477489414877246E-005 -9.23672550478823487E-007
   1.7075000000000000      -3.66721270034172880E-005 -9.57229219411310016E-007
   1.7312500000000000      -3.77115972836507732E-005 -9.91682555984146088E-007
   1.7549999999999999      -3.87662038850989296E-005 -1.02705392984655473E-006
   1.7787500000000001      -3.98359928953398470E-005 -1.06336540936386698E-006
   1.8025000000000000      -4.09210124903678878E-005 -1.10063979103438967E-006
   1.8262499999999999      -4.20213130443112946E-005 -1.13890063044104621E-006
   1.8499999999999999      -4.31369472455135489E-005 -1.17817227483407526E-006
   1.8737499999999998      -4.42679702194032597E-005 -1.21847989744846380E-006
   1.8974999999999997      -4.54144396586115558E-005 -1.25984953366732431E-006
   1.9212499999999997      -4.65764159608296938E-005 -1.30230811915104135E-006
   1.9450000000000001      -4.77539623749405435E-005 -1.34588353006105824E-006
   1.9687500000000000      -4.89471451559983297E-005 -1.39060462551705709E-006
   1.9924999999999999      -5.01560337296787779E-005 -1.43650129243738447E-006
   2.0162499999999999      -5.13807008668709477E-005 -1.48360449292419602E-006
   2.0400000000000000      -5.26212228691389796E-005 -1.53194631436774017E-006
   2.0637500000000002      -5.38776797658404653E-005 -1.58156002245853245E-006
   2.0874999999999999      -5.51501555237570796E-005 -1.63248011731130432E-006
   2.1112500000000001      -5.64387382701632688E-005 -1.68474239292180899E-006
   2.1349999999999998      -5.77435205303403133E-005 -1.73838400019591929E-006
   2.1587499999999999      -5.90645994806305712E-005 -1.79344351381095044E-006
   2.1825000000000001      -6.04020772182225544E-005 -1.84996100319131294E-006
   2.2062499999999998      -6.17560610489651551E-005 -1.90797810790546391E-006
   2.2300000000000000      -6.31266637946258113E-005 -1.96753811781779962E-006
   2.2537500000000001      -6.45140041211366181E-005 -2.02868605835951359E-006
   2.2774999999999999      -6.59182068895172247E-005 -2.09146878131480609E-006
   2.3012500000000000      -6.73394035313207447E-005 -2.15593506155576373E-006
   2.3250000000000002      -6.87777324506244126E-005 -2.22213570019922743E-006
   2.3487499999999999      -7.02333394547831607E-005 -2.29012363470372796E-006
   2.3725000000000001      -7.17063782163804091E-005 -2.35995405647415639E-006
   2.3962500000000002      -7.31970107690513923E-005 -2.43168453659693945E-006
   2.4199999999999999      -7.47054080401244995E-005 -2.50537516038974598E-006
   2.4437500000000001      -7.62317504233254989E-005 -2.58108867151828065E-006
   2.4674999999999998      -7.77762283951257918E-005 -2.65889062650855239E-006
   2.4912500000000000      -7.93390431786923590E-005 -2.73884956056905593E-006
   2.5150000000000001      -8.09204074598177082E-005 -2.82103716573227798E-006
   2.5387499999999998      -8.25205461596835080E-005 -2.90552848243218898E-006
   2.5625000000000000      -8.41396972698444040E-005 -2.99240210575524872E-006
   2.5862500000000002      -8.57781127554191417E-005 -3.08174040773778413E-006
   2.6099999999999999      -8.74360595331578303E-005 -3.17362977723558433E-006
   2.6337500000000000      -8.91138205318200868E-005 -3.26816087906470566E-006
   2.6575000000000002      -9.08116958431737936E-005 -3.36542893430816893E-006
   2.6812499999999999      -9.25300039729130597E-005 -3.46553402390532996E-006
   2.7050000000000001      -9.42690832019226345E-005 -3.56858141789377164E-006
   2.7287499999999998      -9.60292930696051897E-005 -3.67468193296074823E-006
   2.7524999999999999      -9.78110159924584993E-005 -3.78395232129131226E-006
   2.7762500000000001      -9.96146590327795056E-005 -3.89651569407533199E-006
   2.7999999999999998      -1.01440655834313077E-004 -4.01250198346914467E-006
   2.8237500000000000      -1.03289468743898588E-004 -4.13204844730389390E-006
   2.8475000000000001      -1.05161591140750342E-004 -4.25530022140675835E-006
   2.8712499999999999      -1.07057549998000948E-004 -4.38241092506488558E-006
   2.8950000000000000      -1.08977908704610714E-004 -4.51354332593114628E-006
   2.9187500000000002      -1.10923270178135813E-004 -4.64887007149749213E-006
   2.9424999999999999      -1.12894280315162731E-004 -4.78857449579135377E-006
   2.9662500000000001      -1.14891631797683081E-004 -4.93285150975174681E-006
   2.9900000000000002      -1.16916068333894156E-004 -5.08190858741295007E-006
   3.0137499999999999      -1.18968389373801949E-004 -5.23596685982592710E-006
   3.0375000000000001      -1.21049455378400623E-004 -5.39526233188874729E-006
   3.0612499999999998      -1.23160193641075024E-004 -5.56004723559139804E-006
   3.0850000000000000      -1.25301604957305088E-004 -5.73059154866625840E-006
   3.1087500000000001      -1.27474770970975842E-004 -5.90718468960981184E-006
   3.1324999999999998      -1.29680862527397072E-004 -6.09013742550337649E-006
   3.1562500000000000      -1.31921149097649848E-004 -6.27978402127699158E-006
   3.1800000000000002      -1.34197009461734201E-004 -6.47648466926298587E-006
   3.2037499999999999      -1.36509943858063529E-004 -6.68062824461077556E-006
   3.2275000000000000      -1.38861587848128733E-004 -6.89263544111281378E-006
   3.2512500000000006      -1.41253728196134561E-004 -7.11296235307365252E-006
   3.2749999999999999      -1.43688321126786157E-004 -7.34210458260731868E-006
   3.2987500000000005      -1.46167513403656392E-004 -7.58060196893107242E-006
   3.3224999999999998      -1.48693666770364569E-004 -7.82904405783469418E-006
   3.3462500000000004      -1.51269386423384845E-004 -8.08807645688373133E-006
   3.3700000000000001      -1.53897554347074978E-004 -8.35840825686333725E-006
   3.3937500000000003      -1.56581368563601876E-004 -8.64082074570784902E-006
   3.4175000000000000      -1.59324389525911033E-004 -8.93617769431008083E-006
   3.4412500000000001      -1.62130595524643753E-004 -9.24543758593781021E-006
   3.4649999999999999      -1.65004448970266354E-004 -9.56966823598611333E-006
   3.4887500000000000      -1.67950976535564126E-004 -9.91006441143572387E-006
   3.5124999999999997      -1.70975866669701007E-004 -1.02679692250085079E-005
   3.5362499999999999      -1.74085589342661381E-004 -1.06449003407227524E-005
   3.5599999999999996      -1.77287544462674908E-004 -1.10425823754547221E-005
   3.5837500000000002      -1.80590247616219335E-004 -1.14629873698012267E-005
   3.6074999999999995      -1.84003565399723209E-004 -1.19083859311492498E-005
   3.6312500000000001      -1.87539017175041548E-004 -1.23814126747012185E-005
   3.6549999999999994      -1.91210167580862822E-004 -1.28851511572822827E-005
   3.6787500000000000      -1.95033145318207582E-004 -1.34232458807290989E-005
   3.7025000000000001      -1.99027340912740831E-004 -1.40000526518622824E-005
   3.7262499999999998      -2.03216365567257903E-004 -1.46208446909752525E-005
   3.7500000000000000      -2.07629399156063048E-004 -1.52921018600039303E-005
   3.7525000000000004      -2.08108375176489329E-004 -1.53660090927401157E-005
   3.7549999999999999      -2.08590279070221745E-004 -1.54405739571569564E-005
   3.7574999999999998      -2.09075160626893459E-004 -1.55158074118592239E-005
   3.7599999999999998      -2.09563070979048850E-004 -1.55917207045728813E-005
   3.7624999999999997      -2.10054062652054462E-004 -1.56683253827971998E-005
   3.7650000000000001      -2.10548189616399639E-004 -1.57456333049643201E-005
   3.7675000000000005      -2.11045507344628260E-004 -1.58236566522943961E-005
   3.7700000000000000      -2.11546072860466802E-004 -1.59024079404343331E-005
   3.7725000000000000      -2.12049944811755947E-004 -1.59819000332708750E-005
   3.7749999999999999      -2.12557183525451934E-004 -1.60621461558154028E-005
   3.7774999999999999      -2.13067851069959297E-004 -1.61431599080725633E-005
   3.7799999999999994      -2.13582011350708245E-004 -1.62249552818922818E-005
   3.7825000000000006      -2.14099730145021414E-004 -1.63075466737213277E-005
   3.7850000000000001      -2.14621075205605975E-004 -1.63909489030704453E-005
   3.7875000000000001      -2.15146116335532397E-004 -1.64751772293864983E-005
   3.7900000000000000      -2.15674925474137953E-004 -1.65602473703446441E-005
   3.7925000000000000      -2.16207576787583134E-004 -1.66461755211279761E-005
   3.7949999999999995      -2.16744146764367583E-004 -1.67329783747579440E-005
   3.7974999999999999      -2.17284714316142574E-004 -1.68206731435492376E-005
   3.8000000000000003      -2.17829360884180644E-004 -1.69092775817631241E-005
   3.8025000000000002      -2.18378170551897477E-004 -1.69988100095438908E-005
   3.8050000000000002      -2.18931230163845809E-004 -1.70892893382272616E-005
   3.8075000000000001      -2.19488629451646428E-004 -1.71807350971188110E-005
   3.8099999999999996      -2.20050461167350464E-004 -1.72731674618465600E-005
   3.8125000000000000      -2.20616821224778965E-004 -1.73666072844043630E-005
   3.8150000000000004      -2.21187808849426478E-004 -1.74610761250085772E-005
   3.8174999999999999      -2.21763526737570510E-004 -1.75565962859049392E-005
   3.8199999999999998      -2.22344081236170322E-004 -1.76531908481372596E-005
   3.8224999999999998      -2.22929582478935358E-004 -1.77508837062495661E-005
   3.8249999999999997      -2.23520144643039924E-004 -1.78496996140793577E-005
   3.8275000000000001      -2.24115886108954378E-004 -1.79496642245148140E-005
   3.8300000000000005      -2.24716929688400694E-004 -1.80508041364233579E-005
   3.8325000000000000      -2.25323402855849060E-004 -1.81531469437817517E-005
   3.8350000000000000      -2.25935437995714239E-004 -1.82567212881260209E-005
   3.8374999999999999      -2.26553172666564312E-004 -1.83615569146027544E-005
   3.8399999999999999      -2.27176749883801018E-004 -1.84676847319251700E-005
   3.8424999999999994      -2.27806318422400745E-004 -1.85751368765728244E-005
   3.8450000000000006      -2.28442033141488745E-004 -1.86839467816078428E-005
   3.8475000000000001      -2.29084055332693509E-004 -1.87941492505187534E-005
   3.8500000000000001      -2.29732553094443606E-004 -1.89057805365483243E-005
   3.8525000000000000      -2.30387701734601418E-004 -1.90188784280107711E-005
   3.8550000000000000      -2.31049684204096879E-004 -1.91334823401601068E-005
   3.8574999999999995      -2.31718691564521611E-004 -1.92496334142351336E-005
   3.8599999999999999      -2.32394923492988567E-004 -1.93673746243760789E-005
   3.8625000000000003      -2.33078588827938997E-004 -1.94867508931929100E-005
   3.8650000000000002      -2.33769906160031658E-004 -1.96078092168535264E-005
   3.8675000000000002      -2.34469104472733261E-004 -1.97305988006699263E-005
   3.8700000000000001      -2.35176423837813993E-004 -1.98551712062762124E-005
   3.8724999999999996      -2.35892116171596591E-004 -1.99815805116329763E-005
   3.8750000000000000      -2.36616446058566344E-004 -2.01098834852531498E-005
   3.8775000000000004      -2.37349691649807936E-004 -2.02401397762176788E-005
   3.8799999999999999      -2.38092145644735987E-004 -2.03724121217716227E-005
   3.8824999999999998      -2.38844116404955762E-004 -2.05067665778917708E-005
   3.8849999999999998      -2.39605928976937904E-004 -2.06432727550331611E-005
   3.8874999999999997      -2.40377926619251658E-004 -2.07820041117102011E-005
   3.8900000000000001      -2.41160472074305213E-004 -2.09230382425605561E-005
   3.8925000000000005      -2.41953949179490695E-004 -2.10664572139118872E-005
   3.8950000000000000      -2.42758764604083019E-004 -2.12123479309299839E-005
   3.8975000000000000      -2.43575349793807226E-004 -2.13608025461443601E-005
   3.8999999999999999      -2.44404163065119120E-004 -2.15119189074145065E-005
   3.9024999999999999      -2.45245692047688633E-004 -2.16658010663498708E-005
   3.9049999999999994      -2.46100456304028110E-004 -2.18225598364716810E-005
   3.9075000000000006      -2.46969010348601899E-004 -2.19823134256079980E-005
   3.9100000000000001      -2.47851946949019736E-004 -2.21451881380095716E-005
   3.9125000000000001      -2.48749900925880488E-004 -2.23113191722327890E-005
   3.9150000000000000      -2.49663553412675723E-004 -2.24808515195736753E-005
   3.9175000000000000      -2.50593636652737112E-004 -2.26539409795437093E-005
   3.9199999999999995      -2.51540939542421857E-004 -2.28307553227682694E-005
   3.9224999999999999      -2.52506313875410469E-004 -2.30114756111852186E-005
   3.9250000000000003      -2.53490681548501813E-004 -2.31962977158150875E-005
   3.9275000000000002      -2.54495042851668322E-004 -2.33854340637128131E-005
   3.9300000000000002      -2.55520486059818662E-004 -2.35791156588670415E-005
   3.9325000000000001      -2.56568198584893417E-004 -2.37775944314340779E-005
   3.9349999999999996      -2.57639480009906813E-004 -2.39811459829249837E-005
   3.9375000000000000      -2.58735757407917209E-004 -2.41900728120700301E-005
   3.9400000000000004      -2.59858603454973618E-004 -2.44047081283696750E-005
   3.9424999999999999      -2.61009757985757745E-004 -2.46254203896839799E-005
   3.9449999999999998      -2.62191153826433197E-004 -2.48526187392519984E-005
   3.9474999999999998      -2.63404947989259372E-004 -2.50867595700532951E-005
   3.9499999999999997      -2.64653559411290405E-004 -2.53283544927401536E-005
   3.9525000000000001      -2.65939716572986254E-004 -2.55779802431212546E-005
   3.9550000000000005      -2.67266514273258146E-004 -2.58362907530286527E-005
   3.9575000000000000      -2.68637486084441371E-004 -2.61040324057665191E-005
   3.9600000000000000      -2.70056698006898067E-004 -2.63820635637686107E-005
   3.9624999999999999      -2.71528865902024826E-004 -2.66713793951190395E-005
   3.9649999999999999      -2.73059511027365744E-004 -2.69731445052624660E-005
   3.9674999999999994      -2.74655165847485707E-004 -2.72887362055583896E-005
   3.9700000000000006      -2.76323653103327201E-004 -2.76198031430893479E-005
   3.9725000000000001      -2.78074472276687384E-004 -2.79683464857770684E-005
   3.9750000000000001      -2.79919348815625636E-004 -2.83368352789908487E-005
   3.9775000000000000      -2.81873038606357778E-004 -2.87283753859645681E-005
   3.9800000000000000      -2.83954549626219319E-004 -2.91469659895859748E-005
   3.9824999999999995      -2.86189080020597902E-004 -2.95979064515257184E-005
   3.9849999999999999      -2.88611264515329106E-004 -3.00884777124267662E-005
   3.9875000000000003      -2.91271003546589085E-004 -3.06291655709986036E-005
   3.9900000000000002      -2.94244941160584183E-004 -3.12360690147254433E-005
   3.9925000000000002      -2.97662194754383163E-004 -3.19362978942973650E-005
   3.9950000000000001      -3.01774713063156577E-004 -3.27827303301837453E-005
   3.9974999999999996      -3.07233457844327898E-004 -3.39119298997644301E-005
   4.0000000000000000      -3.20899289658301446E-004 -3.67623208522361013E-005
   4.0025000000000004      -3.17592216505841092E-004 -5.06868790314338196E-005
   4.0049999999999999      -3.16007522752652728E-004 -5.63880602803312192E-005
   4.0075000000000003      -3.14706374997284735E-004 -6.07323250397099511E-005
   4.0099999999999998      -3.13551985420302453E-004 -6.43725906991245422E-005
   4.0125000000000002      -3.12491375121319614E-004 -6.75619453439256029E-005
   4.0149999999999997      -3.11497365872429076E-004 -7.04302729243698461E-005
   4.0175000000000001      -3.10553808764478653E-004 -7.30547815003409307E-005
   4.0199999999999996      -3.09650180607834533E-004 -7.54858074174574782E-005
   4.0225000000000000      -3.08779170985753841E-004 -7.77583360554191929E-005
   4.0250000000000004      -3.07935456760889974E-004 -7.98978552524687508E-005
   4.0274999999999999      -3.07115019246390292E-004 -8.19236176200229091E-005
   4.0300000000000002      -3.06314736291403412E-004 -8.38505891816749568E-005
   4.0324999999999998      -3.05532125118509860E-004 -8.56906783926222437E-005
   4.0350000000000001      -3.04765172848908607E-004 -8.74535459745501612E-005
   4.0374999999999996      -3.04012220800243204E-004 -8.91471581299817977E-005
   4.0400000000000000      -3.03271882995636113E-004 -9.07781760305872190E-005
   4.0425000000000004      -3.02542987334828632E-004 -9.23522372047796351E-005
   4.0449999999999999      -3.01824532112691002E-004 -9.38741633702037069E-005
   4.0475000000000003      -3.01115653311283455E-004 -9.53481169498403649E-005
   4.0499999999999998      -3.00415599536417585E-004 -9.67777209505189551E-005
   4.0525000000000002      -2.99723712540153999E-004 -9.81661521789369543E-005
   4.0549999999999997      -2.99039411848651883E-004 -9.95162146958557123E-005
   4.0579999999999998      -2.98227543960041537E-004 -1.01089129577964902E-004
   4.0599999999999996      -2.97691565401605952E-004 -1.02110926385961699E-004
   4.0625000000000000      -2.97027148797235547E-004 -1.03359793202108065E-004
   4.0650000000000004      -2.96368562162295155E-004 -1.04578796700870722E-004
   4.0674999999999999      -2.95715470481914546E-004 -1.05769564129633845E-004
   4.0700000000000003      -2.95067569733065453E-004 -1.06933574031361955E-004
   4.0724999999999998      -2.94424583044557077E-004 -1.08072174639152726E-004
   4.0750000000000002      -2.93786257447945919E-004 -1.09186599442434731E-004
   4.0774999999999997      -2.93152361111875836E-004 -1.10277980439063691E-004
   4.0800000000000001      -2.92522680974709919E-004 -1.11347359480584490E-004
   4.0824999999999996      -2.91897020707511281E-004 -1.12395698035795477E-004
   4.0850000000000000      -2.91275198952700362E-004 -1.13423885634194156E-004
   4.0875000000000004      -2.90657047794115120E-004 -1.14432747201218763E-004
   4.0899999999999999      -2.90042411421831132E-004 -1.15423049457919255E-004
   4.0925000000000002      -2.89431144965276424E-004 -1.16395506528171823E-004
   4.0949999999999998      -2.88823113462219393E-004 -1.17350784867366730E-004
   4.0975000000000001      -2.88218190953990654E-004 -1.18289507614005807E-004
   4.0999999999999996      -2.87616259681963248E-004 -1.19212258442132193E-004
   4.1025000000000000      -2.87017209374318156E-004 -1.20119584983888119E-004
   4.1050000000000004      -2.86420936610585922E-004 -1.21012001879278715E-004
   4.1074999999999999      -2.85827344253845482E-004 -1.21889993501637863E-004
   4.1100000000000003      -2.85236340941772933E-004 -1.22754016399907918E-004
   4.1124999999999998      -2.84647840630401403E-004 -1.23604501493398326E-004
   4.1150000000000002      -2.84061762181314539E-004 -1.24441856047857421E-004
   4.1174999999999997      -2.83478028990868231E-004 -1.25266465460430930E-004
   4.1200000000000001      -2.82896568653776665E-004 -1.26078694874556558E-004
   4.1224999999999996      -2.82317312658244429E-004 -1.26878890644614294E-004
   4.1250000000000000      -2.81740196108932149E-004 -1.27667381667021619E-004
   4.1275000000000004      -2.81165157474722060E-004 -1.28444480592366215E-004
   4.1299999999999999      -2.80592138358615932E-004 -1.29210484931332033E-004
   4.1325000000000003      -2.80021083287436607E-004 -1.29965678065583967E-004
   4.1349999999999998      -2.79451939519294182E-004 -1.30710330173405625E-004
   4.1375000000000002      -2.78884656867009267E-004 -1.31444699078734229E-004
   4.1399999999999997      -2.78319187535910374E-004 -1.32169031031193282E-004
   4.1425000000000001      -2.77755485974599727E-004 -1.32883561423871973E-004
   4.1449999999999996      -2.77193508742366662E-004 -1.33588515457185286E-004
   4.1475000000000000      -2.76633214362501361E-004 -1.34284108739865640E-004
   4.1500000000000004      -2.76074563234855036E-004 -1.34970547867534560E-004
   4.1524999999999999      -2.75517517507352155E-004 -1.35648030935342300E-004
   4.1550000000000002      -2.74962040980463829E-004 -1.36316748024310476E-004
   4.1574999999999998      -2.74408099013929508E-004 -1.36976881650376970E-004
   4.1600000000000001      -2.73855658440107816E-004 -1.37628607181575788E-004
   4.1624999999999996      -2.73304687483394741E-004 -1.38272093226073664E-004
   4.1650000000000000      -2.72755155685194730E-004 -1.38907501993514726E-004
   4.1675000000000004      -2.72207033833985802E-004 -1.39534989631884683E-004
   4.1699999999999999      -2.71660293900061851E-004 -1.40154706541895845E-004
   4.1725000000000003      -2.71114908974573379E-004 -1.40766797670699662E-004
   4.1749999999999998      -2.70570853212531910E-004 -1.41371402786560994E-004
   4.1775000000000002      -2.70028101779457106E-004 -1.41968656735992459E-004
   4.1799999999999997      -2.69486630801398733E-004 -1.42558689684685840E-004
   4.1825000000000001      -2.68946417318064216E-004 -1.43141627343486516E-004
   4.1849999999999996      -2.68407439238828598E-004 -1.43717591180520004E-004
   4.1875000000000000      -2.67869675301407465E-004 -1.44286698620499132E-004
   4.1900000000000004      -2.67333105033000984E-004 -1.44849063232148719E-004
   4.1924999999999999      -2.66797708713730484E-004 -1.45404794904597866E-004
   4.1950000000000003      -2.66263467342203058E-004 -1.45954000013529683E-004
   4.1974999999999998      -2.65730362365606968E-004 -1.46496781446893659E-004
   4.2000000000000002      -2.65198376599233587E-004 -1.47033239275727568E-004
   4.2024999999999997      -2.64667492771886886E-004 -1.47563470109895507E-004
   4.2050000000000001      -2.64137694449379033E-004 -1.48087567751812747E-004
   4.2074999999999996      -2.63608965770949460E-004 -1.48605623190704801E-004
   4.2100000000000000      -2.63081291424854813E-004 -1.49117724720493024E-004
   4.2125000000000004      -2.62554656625267201E-004 -1.49623958051403957E-004
   4.2149999999999999      -2.62029047090389308E-004 -1.50124406415699720E-004
   4.2175000000000002      -2.61504449021711491E-004 -1.50619150667916161E-004
   4.2199999999999998      -2.60980849084340393E-004 -1.51108269379939610E-004
   4.2225000000000001      -2.60458234388329470E-004 -1.51591838931254699E-004
   4.2249999999999996      -2.59936592470952506E-004 -1.52069933594652714E-004
   4.2275000000000000      -2.59415911279859768E-004 -1.52542625617682446E-004
   4.2300000000000004      -2.58896179157066619E-004 -1.53009985300093208E-004
   4.2324999999999999      -2.58377384823723570E-004 -1.53472081067514149E-004
   4.2350000000000003      -2.57859517365619569E-004 -1.53928979541587607E-004
   4.2374999999999998      -2.57342566219382284E-004 -1.54380745606762498E-004
   4.2400000000000002      -2.56826521159325260E-004 -1.54827442473946765E-004
   4.2424999999999997      -2.56311372284916226E-004 -1.55269131741187167E-004
   4.2450000000000001      -2.55797110008820999E-004 -1.55705873451553070E-004
   4.2474999999999996      -2.55283725045499959E-004 -1.56137726148375627E-004
   4.2500000000000000      -2.54771208400316959E-004 -1.56564746927992154E-004
   4.3262499999999999      -2.39519873541723028E-004 -1.67514258993686505E-004
   4.4024999999999999      -2.24917772181339014E-004 -1.75112877335782013E-004
   4.4787499999999998      -2.10898688789056362E-004 -1.80017427846216254E-004
   4.5549999999999997      -1.97441099200042436E-004 -1.82640987731271990E-004
   4.6312499999999996      -1.84545009004277103E-004 -1.83267830701674093E-004
   4.7074999999999996      -1.72221414086747113E-004 -1.82106878077017829E-004
   4.7837500000000004      -1.60486968925892693E-004 -1.79319597255091950E-004
   4.8600000000000003      -1.49361092094919644E-004 -1.75035832830506280E-004
   4.9362500000000002      -1.38864319124530042E-004 -1.69363380538641001E-004
   5.0125000000000002      -1.29017337817331198E-004 -1.62394076194385061E-004
   5.0887500000000001      -1.19840416295014822E-004 -1.54207830409750548E-004
   5.1650000000000000      -1.11353065911075577E-004 -1.44875395287217629E-004
   5.2412500000000000      -1.03573848726157258E-004 -1.34460317782824588E-004
   5.3174999999999999      -9.65202758243566587E-005 -1.23020354184629269E-004
   5.3937499999999998      -9.02087634600709070E-005 -1.10608517444633767E-004
   5.4699999999999998      -8.46546262208333600E-005 -9.72738682289834341E-005
   5.5462499999999997      -7.98720938009968875E-005 -8.30621232097830187E-005
   5.6224999999999996      -7.58743426078063141E-005 -6.80161305243461267E-005
   5.6987500000000004      -7.26735363371674141E-005 -5.21762469920884468E-005
   5.7750000000000004      -7.02808718664130617E-005 -3.55806417347188806E-005
   5.8512500000000003      -6.87066272784360649E-005 -1.82655433225144125E-005
   5.9275000000000002      -6.79602110211534387E-005 -2.65443891869107373E-007
   6.0037500000000001      -6.80502104713657190E-005  1.83867307522053456E-005
   6.0800000000000001      -6.89844393684460198E-005  3.76594777398054790E-005
   6.1562500000000000      -7.07699835867547000E-005  5.75225950884145629E-005
   6.2324999999999999      -7.34132449546904257E-005  7.79470768683002087E-005
   6.3087499999999999      -7.69199829568082880E-005  9.89050223791715979E-005
   6.3849999999999998      -8.12953542487589620E-005  1.20369556834078398E-004
   6.4612499999999997      -8.65439499778971022E-005  1.42314761574839182E-004
   6.5375000000000005      -9.26698309452518186E-005  1.64715612246747967E-004
   6.6137499999999996      -9.96765606729247940E-005  1.87547923671258849E-004
   6.6900000000000013      -1.07567236459121687E-004  2.10788300396977314E-004
   6.7662500000000003      -1.16344518513861170E-004  2.34414092098541367E-004
   6.8425000000000002      -1.26010657274092976E-004  2.58403353142364783E-004
   6.9187500000000002      -1.36567518999002719E-004  2.82734805756885293E-004
   6.9949999999999992      -1.48016609746410942E-004  3.07387806341186641E-004
   7.0712500000000000      -1.60359097825072804E-004  3.32342314514299923E-004
   7.1475000000000000      -1.73595834825879237E-004  3.57578864593367058E-004
   7.2237500000000008      -1.87727375310900929E-004  3.83078539197935725E-004
   7.2999999999999998      -2.02753995261501944E-004  4.08822944774289872E-004
   7.3762499999999998      -2.18675709346506192E-004  4.34794188794747371E-004
   7.4524999999999997      -2.35492287112150584E-004  4.60974858508354692E-004
   7.5287499999999987      -2.53203268147029722E-004  4.87348001053032793E-004
   7.6050000000000004      -2.71807976297744087E-004  5.13897104814694280E-004
   7.6812499999999995      -2.91305532999919757E-004  5.40606081921403262E-004
   7.7575000000000003      -3.11694869775371356E-004  5.67459251756906530E-004
   7.8337500000000002      -3.32974739961096127E-004  5.94441325426160651E-004
   7.9100000000000010      -3.55143729713018293E-004  6.21537391079602535E-004
   7.9862500000000001      -3.78200268335258938E-004  6.48732900033515011E-004
   8.0625000000000000      -4.02142637978950620E-004  6.76013653624330706E-004
   8.1387499999999999      -4.26968982752362082E-004  7.03365790742203228E-004
   8.2149999999999999      -4.52677317281573481E-004  7.30775775994566912E-004
   8.2912499999999998      -4.79265534758352440E-004  7.58230388454821731E-004
   8.3674999999999997      -5.06731414509226379E-004  7.85716710955041038E-004
   8.4437499999999996      -5.35072629116867260E-004  8.13222119884953474E-004
   8.5199999999999996      -5.64286751121972343E-004  8.40734275462716647E-004
   8.5962499999999995      -5.94371259122188989E-004  8.68241112141344452E-004
   8.6724999999999994      -6.25323544530870159E-004  8.95730830940549079E-004
   8.7487499999999994      -6.57140915949942263E-004  9.23191889168754540E-004
   8.8249999999999993      -6.89820605224729442E-004  9.50612993486953930E-004
   8.9012499999999992      -7.23359772197298533E-004  9.77983091848222148E-004
   8.9774999999999991      -7.57755509358739145E-004  1.00529136604878390E-003
   9.0537500000000009      -7.93004846282365080E-004  1.03252722465699905E-003
   9.1300000000000008      -8.29104753754461295E-004  1.05968029616124973E-003
   9.2062500000000007      -8.66052147614429437E-004  1.08674042231880308E-003
   9.2825000000000006      -9.03843892626018117E-004  1.11369765207296103E-003
   9.3587500000000006      -9.42476805883807204E-004  1.14054223536721338E-003
   9.4350000000000005      -9.81947660157826566E-004  1.16726461735184900E-003
   9.5112500000000004      -1.02225318702322556E-003  1.19385543276635721E-003
   9.5875000000000004      -1.06339007980364849E-003  1.22030550052341772E-003
   9.6637500000000003      -1.10535499633319413E-003  1.24660581849193766E-003
   9.7400000000000002      -1.14814456154586257E-003  1.27274755847978636E-003
   9.8162500000000001      -1.19175536990667936E-003  1.29872206141735404E-003
   9.8925000000000001      -1.23618398770348374E-003  1.32452083273996123E-003
   9.9687500000000000      -1.28142695522092233E-003  1.35013553796145352E-003
   10.045000000000000      -1.32748078881705965E-003  1.37555799842414687E-003
   10.121200000000000      -1.37431099049998792E-003  1.40076371541209758E-003
   10.197500000000000      -1.42200701193580248E-003  1.42579422514673348E-003
   10.273800000000000      -1.47050437443261954E-003  1.45060856559664844E-003
   10.350000000000000      -1.51973438324926047E-003  1.47516704769968263E-003
   10.426200000000000      -1.56975650821273888E-003  1.49949489277473053E-003
   10.502500000000000      -1.62063436512191157E-003  1.52361624379224853E-003
   10.578799999999999      -1.67229922097645147E-003  1.54749181110433432E-003
   10.654999999999999      -1.72467820713940296E-003  1.57108371862791328E-003
   10.731199999999999      -1.77783490902458027E-003  1.59441648675517802E-003
   10.807499999999999      -1.83183698746260527E-003  1.61751339500466450E-003
   10.883699999999999      -1.88653925762393760E-003  1.64030719622803114E-003
   10.960000000000001      -1.94208164942210292E-003  1.66285111449140498E-003
   11.036300000000001      -1.99838922557848356E-003  1.68510855852232978E-003
   11.112500000000001      -2.05538303438667020E-003  1.70704454742215579E-003
   11.188800000000001      -2.11320900741618269E-003  1.72871038141027516E-003
   11.265000000000001      -2.17171191511066151E-003  1.75004310965157662E-003
   11.341200000000001      -2.23096339851973054E-003  1.77106527326128626E-003
   11.417500000000000      -2.29103902899557843E-003  1.79179788137400625E-003
   11.493800000000000      -2.35185787397932528E-003  1.81220726066040291E-003
   11.570000000000000      -2.41333510682079739E-003  1.83226152561587912E-003
   11.646200000000000      -2.47554630303537405E-003  1.85198196642286789E-003
   11.722500000000000      -2.53857089398051372E-003  1.87138820988711429E-003
   11.798800000000000      -2.60232405950179633E-003  1.89044863914293983E-003
   11.875000000000000      -2.66671716358453034E-003  1.90913353543255672E-003
   11.951200000000000      -2.73182964616093191E-003  1.92746278211468813E-003
   12.027500000000000      -2.79774472808410300E-003  1.94545447768500039E-003
   12.103800000000000      -2.86437378495801387E-003  1.96307915111991081E-003
   12.180000000000000      -2.93162445546465804E-003  1.98030933426723973E-003
   12.256200000000000      -2.99957997619057851E-003  1.99716336276968727E-003
   12.332500000000000      -3.06832729122466247E-003  2.01365767289919022E-003
   12.408799999999999      -3.13777405920085285E-003  2.02976502359813711E-003
   12.484999999999999      -3.20782428025363905E-003  2.04546027361940906E-003
   12.561199999999999      -3.27856492090379537E-003  2.06076007392578826E-003
   12.637499999999999      -3.35008658035794828E-003  2.07567906724223173E-003
   12.713699999999999      -3.42219819956262336E-003  2.09017356322858472E-003
   12.789999999999999      -3.49508546433543359E-003  2.10427707852516802E-003
   12.866299999999999      -3.56865060755194238E-003  2.11796585758893376E-003
   12.942500000000003      -3.64279231643970663E-003  2.13121838196874856E-003
   13.018800000000001      -3.71770162619715740E-003  2.14406509957815053E-003
   13.095000000000001      -3.79317863366156367E-003  2.15646807000506417E-003
   13.171199999999999      -3.86931754177355760E-003  2.16844020770039182E-003
   13.247500000000000      -3.94621603827543122E-003  2.17999222449106198E-003
   13.323800000000002      -4.02377110619592856E-003  2.19110402575078923E-003
   13.400000000000000      -4.10187629783733028E-003  2.20175788055151402E-003
   13.476200000000000      -4.18062933237511956E-003  2.21196466959211642E-003
   13.552499999999998      -4.26013134120400028E-003  2.22173297941666249E-003
   13.628800000000000      -4.34027590863543360E-003  2.23104523896958118E-003
   13.705000000000000      -4.42095326100291029E-003  2.23988631792891059E-003
   13.781200000000000      -4.50226455953693042E-003  2.24826495436504124E-003
   13.857500000000000      -4.58431430312441004E-003  2.25618750731765771E-003
   13.933799999999998      -4.66699274569126830E-003  2.26363899391443827E-003
   14.010000000000002      -4.75018685496764268E-003  2.27060694854245085E-003
   14.086200000000000      -4.83400115703854199E-003  2.27709787471694347E-003
   14.162500000000000      -4.91854344423491713E-003  2.28311581872313752E-003
   14.238799999999999      -5.00370071474185666E-003  2.28864845734297242E-003
   14.315000000000000      -5.08935675310704608E-003  2.29368605584646338E-003
   14.391200000000000      -5.17561938570582081E-003  2.29823279703615354E-003
   14.467499999999999      -5.26259963531111857E-003  2.30229032916862923E-003
   14.543799999999999      -5.35018132322731023E-003  2.30584904695233742E-003
   14.619999999999997      -5.43824513002258425E-003  2.30890199973418512E-003
   14.696200000000001      -5.52690211300552875E-003  2.31145095642687351E-003
   14.772500000000001      -5.61626645440326758E-003  2.31349507813473614E-003
   14.848799999999999      -5.70621886623298106E-003  2.31502752991805897E-003
   14.924999999999999      -5.79663698774179458E-003  2.31604419639041322E-003
   15.001200000000003      -5.88763502986313757E-003  2.31654435182825861E-003
   15.077500000000001      -5.97933025793178155E-003  2.31652459620052984E-003
   15.153800000000000      -6.07160034007708099E-003  2.31598092703546319E-003
   15.230000000000000      -6.16431994192433250E-003  2.31491212486397389E-003
   15.306200000000000      -6.25760636026975476E-003  2.31331490025886953E-003
   15.382500000000002      -6.35157987956609486E-003  2.31118322476383089E-003
   15.458800000000000      -6.44611520005418989E-003  2.30851598522016426E-003
   15.535000000000000      -6.54108408930826387E-003  2.30531490869695941E-003
   15.611199999999998      -6.63660686721052103E-003  2.30157406616479784E-003
   15.687500000000000      -6.73280677307600862E-003  2.29728472572466626E-003
   15.763800000000002      -6.82955560848174520E-003  2.29244870843115563E-003
   15.840000000000000      -6.92672230707226232E-003  2.28707073036799133E-003
   15.916200000000000      -7.02443013896232853E-003  2.28114214998298339E-003
   15.992499999999998      -7.12280522464293561E-003  2.27465146452507589E-003
   16.068800000000000      -7.22171652708048992E-003  2.26760347997339825E-003
   16.145000000000000      -7.32103021574863431E-003  2.26000595529017882E-003
   16.221200000000000      -7.42087242579836295E-003  2.25184747216914316E-003
   16.297499999999999      -7.52137209952870225E-003  2.24311370287960362E-003
   16.373799999999999      -7.62239543048449150E-003  2.23381249137780168E-003
   16.449999999999999      -7.72380587861374712E-003  2.22395468344784540E-003
   16.526199999999999      -7.82573241199091725E-003  2.21352603198005527E-003
   16.602499999999999      -7.92830671935535608E-003  2.20250931870840131E-003
   16.678799999999999      -8.03139229343042237E-003  2.19091546779433006E-003
   16.754999999999999      -8.13484995751915553E-003  2.17875845317529312E-003
   16.831199999999999      -8.23881143098403705E-003  2.16602113105329600E-003
   16.907499999999999      -8.34341108823012829E-003  2.15268333508372928E-003
   16.983799999999999      -8.44850978135254158E-003  2.13875911225067583E-003
   17.059999999999999      -8.55396575624748495E-003  2.12426560729868028E-003
   17.136199999999999      -8.65991341539404554E-003  2.10918272599507203E-003
   17.212499999999999      -8.76648975254373970E-003  2.09348730333325369E-003
   17.288799999999998      -8.87355304270803086E-003  2.07719655524672784E-003
   17.364999999999998      -8.98095901867252376E-003  2.06033084081373805E-003
   17.441199999999998      -9.08884470419597974E-003  2.04286706343035371E-003
   17.517499999999998      -9.19734965178727742E-003  2.02477900811479875E-003
   17.593800000000002      -9.30632962401056925E-003  2.00608709927275640E-003
   17.670000000000002      -9.41563790406085149E-003  1.98681494728237705E-003
   17.746200000000002      -9.52541407292930957E-003  1.96693639957865908E-003
   17.822500000000002      -9.63580017765028503E-003  1.94642214014643521E-003
   17.898800000000001      -9.74664952843038411E-003  1.92529584050091240E-003
   17.975000000000001      -9.85781301646800230E-003  1.90358440018864356E-003
   18.051200000000001      -9.96943271589477431E-003  1.88125856346412238E-003
   18.127500000000001      -1.00816531054355209E-002  1.85828586844781225E-003
   18.203800000000001      -1.01943251040963224E-002  1.83469327390701153E-003
   18.280000000000001      -1.03072972733281049E-002  1.81051100663627757E-003
   18.356200000000001      -1.04207141201334320E-002  1.78570666144343016E-003
   18.432500000000001      -1.05347224956085592E-002  1.76024458491113537E-003
   18.508800000000001      -1.06491709890951854E-002  1.73415505794842343E-003
   18.585000000000001      -1.07639058924660167E-002  1.70747166750231027E-003
   18.661200000000001      -1.08790740820607339E-002  1.68015881188984416E-003
   18.737500000000001      -1.09948247191194101E-002  1.65217760177497177E-003
   18.813800000000001      -1.11110041200331144E-002  1.62356167540439640E-003
   18.890000000000001      -1.12274563621498243E-002  1.59434801485707910E-003
   18.966200000000001      -1.13443306309842246E-002  1.56449778181810177E-003
   19.042500000000000      -1.14617783365139995E-002  1.53396881250582708E-003
   19.118800000000000      -1.15796435819617589E-002  1.50279813948933226E-003
   19.195000000000000      -1.16977682910450499E-002  1.47102617480442577E-003
   19.271200000000000      -1.18163039004494635E-002  1.43861080281648224E-003
   19.347500000000000      -1.19354040131396857E-002  1.40550654479814534E-003
   19.423700000000000      -1.20547536872708267E-002  1.37179852014655433E-003
   19.500000000000000      -1.21746634269704109E-002  1.33739661368081106E-003
   19.576300000000000      -1.22949741261949731E-002  1.30234300653243504E-003
   19.652500000000000      -1.24155245849593976E-002  1.26668330981494302E-003
   19.728800000000000      -1.25366284813662170E-002  1.23032232976079555E-003
   19.805000000000000      -1.26579656586689182E-002  1.19335379573050305E-003
   19.881200000000000      -1.27796918742683480E-002  1.15572891673099642E-003
   19.957500000000000      -1.29019649359722634E-002  1.11739547005042521E-003


==> anc/M2_6_0_v2.dat <==
  2.12500000000000015E-002  3.70023359719558559E-011  3.36662835847953876E-010
  4.49999999999999983E-002  1.80257436849588635E-008  1.25509307602849632E-009
  6.87500000000000056E-002  4.21145871027125793E-008  2.94112778175346345E-009
  9.24999999999999989E-002  7.63118414670607377E-008  5.34536718403896656E-009
  0.11625000000000002       1.20647435034619055E-007  8.47644358302273175E-009
  0.14000000000000001       1.75151696672076083E-007  1.23431402928512455E-008
  0.16375000000000001       2.39855364641856100E-007  1.69543951189735639E-008
  0.18750000000000000       3.14789595633490000E-007  2.23193039355841474E-008
  0.21124999999999999       3.99985974049052238E-007  2.84471243667016921E-008
  0.23499999999999999       4.95476521551355153E-007  3.53472795745137731E-008
  0.25874999999999998       6.01293706883941882E-007  4.30293621587657221E-008
  0.28249999999999997       7.17470455972295767E-007  5.15031381711326497E-008
  0.30625000000000002       8.44040162316061965E-007  6.07785512486722936E-008
  0.33000000000000002       9.81036697682484765E-007  7.08657268706355264E-008
  0.35375000000000001       1.12849442311169068E-006  8.17749767430870178E-008
  0.37750000000000000       1.28644820024488952E-006  9.35168033159802308E-008
  0.40125000000000000       1.45493340298702491E-006  1.06101904437530358E-007
  0.42499999999999999       1.63398592951591870E-006  1.19541178150938818E-007
  0.44874999999999998       1.82364221465042244E-006  1.33845727638736516E-007
  0.47249999999999992       2.02393924259068441E-006  1.49026866320252270E-007
  0.49625000000000008       2.23491456004415145E-006  1.65096123107948772E-007
  0.52000000000000002       2.45660628975154921E-006  1.82065247828621792E-007
  0.54374999999999996       2.68905314442771996E-006  1.99946216815732643E-007
  0.56750000000000000       2.93229444113279690E-006  2.18751238679415279E-007
  0.59125000000000005       3.18637011608995502E-006  2.38492760261007928E-007
  0.61499999999999999       3.45132073996663765E-006  2.59183472779251694E-007
  0.63875000000000004       3.72718753363698917E-006  2.80836318175653778E-007
  0.66249999999999998       4.01401238444391816E-006  3.03464495666817892E-007
  0.68625000000000003       4.31183786298020714E-006  3.27081468511961926E-007
  0.70999999999999996       4.62070724040884552E-006  3.51700971004164419E-007
  0.73375000000000001       4.94066450634374436E-006  3.77337015694338199E-007
  0.75749999999999995       5.27175438731300567E-006  4.04003900857326810E-007
  0.78125000000000000       5.61402236582791677E-006  4.31716218209966017E-007
  0.80500000000000016       5.96751470008196441E-006  4.60488860891450306E-007
  0.82875000000000010       6.33227844430529912E-006  4.90337031716815143E-007
  0.85250000000000004       6.70836146980131593E-006  5.21276251714901233E-007
  0.87624999999999997       7.09581248669334102E-006  5.53322368962704502E-007
  0.90000000000000002       7.49468106641064934E-006  5.86491567728608767E-007
  0.92374999999999996       7.90501766494467831E-006  6.20800377937648682E-007
  0.94750000000000001       8.32687364690762816E-006  6.56265684972567042E-007
  0.97124999999999995       8.76030131042740149E-006  6.92904739825146042E-007
  0.99500000000000000       9.20535391291438360E-006  7.30735169613081642E-007
   1.0187500000000000       9.66208569773757034E-006  7.69774988478342830E-007
   1.0425000000000000       1.01305519218492382E-005  8.10042608883906995E-007
   1.0662499999999999       1.06108088843995215E-005  8.51556853326576414E-007
   1.0900000000000001       1.11029139563843847E-005  8.94336966484499781E-007
   1.1137500000000000       1.16069256113726712E-005  9.38402627819082963E-007
   1.1375000000000000       1.21229034573604292E-005  9.83773964651955761E-007
   1.1612499999999999       1.26509082698031953E-005  1.03047156573882131E-006
   1.1850000000000001       1.31910020258796654E-005  1.07851649536315938E-006
   1.2087500000000000       1.37432479400430359E-005  1.12793030797409378E-006
   1.2324999999999999       1.43077105009194718E-005  1.17873506339396039E-006
   1.2562500000000001       1.48844555096162764E-005  1.23095334262267456E-006
   1.2800000000000000       1.54735501195058595E-005  1.28460826426739969E-006
   1.3037500000000000       1.60750628775554617E-005  1.33972350162770189E-006
   1.3274999999999999       1.66890637673034042E-005  1.39632330047039689E-006
   1.3512500000000001       1.73156242533982237E-005  1.45443249751427440E-006
   1.3750000000000000       1.79548173281835959E-005  1.51407653969387664E-006
   1.3987499999999999       1.86067175598872254E-005  1.57528150419600386E-006
   1.4225000000000001       1.92714011428991059E-005  1.63807411934173657E-006
   1.4462500000000000       1.99489459500809608E-005  1.70248178634348690E-006
   1.4700000000000000       2.06394315872365641E-005  1.76853260198421976E-006
   1.4937499999999999       2.13429394498521800E-005  1.83625538226658312E-006
   1.5175000000000001       2.20595527822240713E-005  1.90567968708264239E-006
   1.5412500000000000       2.27893567390962998E-005  1.97683584595809101E-006
   1.5649999999999999       2.35324384499404279E-005  2.04975498492814738E-006
   1.5887500000000001       2.42888870860161534E-005  2.12446905460594739E-006
   1.6125000000000000       2.50587939303613471E-005  2.20101085950821752E-006
   1.6362500000000000       2.58422524508692515E-005  2.27941408870709803E-006
   1.6599999999999999       2.66393583766203280E-005  2.35971334788156126E-006
   1.6837500000000001       2.74502097776478146E-005  2.44194419284662899E-006
   1.7075000000000000       2.82749071483272446E-005  2.52614316464384724E-006
   1.7312500000000000       2.91135534945930445E-005  2.61234782628208740E-006
   1.7549999999999999       2.99662544251990865E-005  2.70059680122375155E-006
   1.7787500000000001       3.08331182472543626E-005  2.79092981371802165E-006
   1.8025000000000000       3.17142560662809941E-005  2.88338773108981626E-006
   1.8262499999999999       3.26097818910593503E-005  2.97801260810079280E-006
   1.8499999999999999       3.35198127435425261E-005  3.07484773350681964E-006
   1.8737499999999998       3.44444687741434763E-005  3.17393767894548602E-006
   1.8974999999999997       3.53838733827190890E-005  3.27532835029673844E-006
   1.9212499999999997       3.63381533455993310E-005  3.37906704167008073E-006
   1.9450000000000001       3.73074389490350250E-005  3.48520249218367681E-006
   1.9687500000000000       3.82918641294649473E-005  3.59378494571222736E-006
   1.9924999999999999       3.92915666210341574E-005  3.70486621379472192E-006
   2.0162499999999999       4.03066881108266636E-005  3.81849974190741429E-006
   2.0400000000000000       4.13373744023123359E-005  3.93474067932316558E-006
   2.0637500000000002       4.23837755875460884E-005  4.05364595279614434E-006
   2.0874999999999999       4.34460462286998068E-005  4.17527434432934141E-006
   2.1112500000000001       4.45243455495541017E-005  4.29968657330350630E-006
   2.1349999999999998       4.56188376376262490E-005  4.42694538326843819E-006
   2.1587499999999999       4.67296916576680487E-005  4.55711563372278361E-006
   2.1825000000000001       4.78570820773252349E-005  4.69026439723534570E-006
   2.2062499999999998       4.90011889058191157E-005  4.82646106229117083E-006
   2.2300000000000000       5.01621979465824501E-005  4.96577744227823770E-006
   2.2537500000000001       5.13403010648614224E-005  5.10828789106695550E-006
   2.2774999999999999       5.25356964713862441E-005  5.25406942567428033E-006
   2.3012500000000000       5.37485890233073708E-005  5.40320185654861832E-006
   2.3250000000000002       5.49791905467381136E-005  5.55576792636626481E-006
   2.3487499999999999       5.62277201642657755E-005  5.71185345615404823E-006
   2.3725000000000001       5.74944046737862363E-005  5.87154750395462950E-006
   2.3962500000000002       5.87794789202418305E-005  6.03494253073698424E-006
   2.4199999999999999       6.00831862113398324E-005  6.20213457935428726E-006
   2.4437500000000001       6.14057787490949938E-005  6.37322346440487139E-006
   2.4674999999999998       6.27475180993089662E-005  6.54831297603494022E-006
   2.4912500000000000       6.41086756930909601E-005  6.72751109794915239E-006
   2.5150000000000001       6.54895333399475600E-005  6.91093023840713737E-006
   2.5387499999999998       6.68903838273785905E-005  7.09868748309542072E-006
   2.5625000000000000       6.83115315119714700E-005  7.29090486107768361E-006
   2.5862500000000002       6.97532929798069540E-005  7.48770963322885900E-006
   2.6099999999999999       7.12159977505079074E-005  7.68923460188015072E-006
   2.6337500000000000       7.26999890343816587E-005  7.89561844422646680E-006
   2.6575000000000002       7.42056245476549242E-005  8.10700607176015717E-006
   2.6812499999999999       7.57332773913702646E-005  8.32354901825387161E-006
   2.7050000000000001       7.72833370001564982E-005  8.54540585911056462E-006
   2.7287499999999998       7.88562101678186869E-005  8.77274266523277816E-006
   2.7524999999999999       8.04523221575274291E-005  9.00573349494530293E-006
   2.7762500000000001       8.20721179053405571E-005  9.24456092794155654E-006
   2.7999999999999998       8.37160633268802076E-005  9.48941664572285481E-006
   2.8237500000000000       8.53846467382398880E-005  9.74050206357383912E-006
   2.8475000000000001       8.70783804036342064E-005  9.99802901977654303E-006
   2.8712499999999999       8.87978022239670759E-005  1.02622205285285211E-005
   2.8950000000000000       9.05434775824117045E-005  1.05333116039114772E-005
   2.9187500000000002       9.23160013653263921E-005  1.08115501632814027E-005
   2.9424999999999999       9.41160001794227251E-005  1.10971980196439737E-005
   2.9662500000000001       9.59441347891311114E-005  1.13905319739713209E-005
   2.9900000000000002       9.78011028016550815E-005  1.16918450200507134E-005
   3.0137499999999999       9.96876416313757937E-005  1.20014476763750549E-005
   3.0375000000000001       1.01604531780187388E-004  1.23196694618548909E-005
   3.0612499999999998       1.03552600476168044E-004  1.26468605348176563E-005
   3.0850000000000000       1.05532725719920090E-004  1.29833935179580156E-005
   3.1087500000000001       1.07545840796181391E-004  1.33296655357239511E-005
   3.1324999999999998       1.09592939318226815E-004  1.36861004952067801E-005
   3.1562500000000000       1.11675080884530821E-004  1.40531516471309259E-005
   3.1800000000000002       1.13793397441620264E-004  1.44313044702330422E-005
   3.2037499999999999       1.15949100464652897E-004  1.48210799304721151E-005
   3.2275000000000000       1.18143489088783210E-004  1.52230381764905483E-005
   3.2512500000000006       1.20377959350868700E-004  1.56377827450297385E-005
   3.2749999999999999       1.22654014733856206E-004  1.60659653652183698E-005
   3.2987500000000005       1.24973278247028944E-004  1.65082914696153621E-005
   3.3224999999999998       1.27337506326510359E-004  1.69655265436852377E-005
   3.3462500000000004       1.29748604905120845E-004  1.74385034754627553E-005
   3.3700000000000001       1.32208648083026892E-004  1.79281311054704929E-005
   3.3937500000000003       1.34719899936307626E-004  1.84354042261486869E-005
   3.4175000000000000       1.37284840121969492E-004  1.89614153416523339E-005
   3.4412500000000001       1.39906194248880759E-004  1.95073686004664689E-005
   3.4649999999999999       1.42586969726102525E-004  2.00745963550609123E-005
   3.4887500000000000       1.45330499167145761E-004  2.06645790952899474E-005
   3.5124999999999997       1.48140492410838397E-004  2.12789695010396489E-005
   3.5362499999999999       1.51021100313831639E-004  2.19196218423358041E-005
   3.5599999999999996       1.53976992668952305E-004  2.25886281053325746E-005
   3.5837500000000002       1.57013455550594923E-004  2.32883630123236527E-005
   3.6074999999999995       1.60136513401159733E-004  2.40215406357284556E-005
   3.6312500000000001       1.63353084469338052E-004  2.47912865500832157E-005
   3.6549999999999994       1.66671181472030075E-004  2.56012310853589486E-005
   3.6787500000000000       1.70100174773940425E-004  2.64556317787105779E-005
   3.7025000000000001       1.73651143839725105E-004  2.73595370848075669E-005
   3.7262499999999998       1.77337356224472784E-004  2.83190097737739815E-005
   3.7500000000000000       1.81174936283562030E-004  2.93414391249057789E-005
   3.7525000000000004       1.81588469611127732E-004  2.94530801997452390E-005
   3.7549999999999999       1.82003922546524388E-004  2.95655302411418390E-005
   3.7574999999999998       1.82421321809515336E-004  2.96788015688080933E-005
   3.7599999999999998       1.82840694901676624E-004  2.97929068339611795E-005
   3.7624999999999997       1.83262069977916888E-004  2.99078590058955728E-005
   3.7650000000000001       1.83685475839297517E-004  3.00236713785016556E-005
   3.7675000000000005       1.84110942269397542E-004  3.01403576333435797E-005
   3.7700000000000000       1.84538499596635804E-004  3.02579317766898614E-005
   3.7725000000000000       1.84968179035264405E-004  3.03764082041159545E-005
   3.7749999999999999       1.85400012637109573E-004  3.04958017020020955E-005
   3.7774999999999999       1.85834033324215034E-004  3.06161274627027999E-005
   3.7799999999999994       1.86270274922692051E-004  3.07374011004090653E-005
   3.7825000000000006       1.86708772198288794E-004  3.08596386678201243E-005
   3.7850000000000001       1.87149560893790106E-004  3.09828566736736590E-005
   3.7875000000000001       1.87592677768764983E-004  3.11070721012580141E-005
   3.7900000000000000       1.88038160639392783E-004  3.12323024275671898E-005
   3.7925000000000000       1.88486048424473115E-004  3.13585656441523603E-005
   3.7949999999999995       1.88936381189822689E-004  3.14858802784222792E-005
   3.7974999999999999       1.89389200197163953E-004  3.16142654164519926E-005
   3.8000000000000003       1.89844547955299184E-004  3.17437407269861543E-005
   3.8025000000000002       1.90302468274149595E-004  3.18743264867894132E-005
   3.8050000000000002       1.90763006321861156E-004  3.20060436074375918E-005
   3.8075000000000001       1.91226208685189424E-004  3.21389136636511684E-005
   3.8099999999999996       1.91692123433398817E-004  3.22729589232806163E-005
   3.8125000000000000       1.92160800185931489E-004  3.24082023790642503E-005
   3.8150000000000004       1.92632290184118767E-004  3.25446677822873582E-005
   3.8174999999999999       1.93106646367238911E-004  3.26823796784848561E-005
   3.8199999999999998       1.93583923450186700E-004  3.28213634448220655E-005
   3.8224999999999998       1.94064178021414617E-004  3.29616453324241680E-005
   3.8249999999999997       1.94547468613241791E-004  3.31032525056523106E-005
   3.8275000000000001       1.95033855822185337E-004  3.32462130916211780E-005
   3.8300000000000005       1.95523402390964724E-004  3.33905562251042825E-005
   3.8325000000000000       1.96016173332214604E-004  3.35363121025771118E-005
   3.8350000000000000       1.96512236075733294E-004  3.36835120425261664E-005
   3.8374999999999999       1.97011660459169940E-004  3.38321885213180672E-005
   3.8399999999999999       1.97514519068623214E-004  3.39823752715984447E-005
   3.8424999999999994       1.98020887236920683E-004  3.41341073248901407E-005
   3.8450000000000006       1.98530843240287151E-004  3.42874210912215695E-005
   3.8475000000000001       1.99044468460610175E-004  3.44423544362021353E-005
   3.8500000000000001       1.99561847563162946E-004  3.45989467643851415E-005
   3.8525000000000000       2.00083068684534367E-004  3.47572391083438554E-005
   3.8550000000000000       2.00608223641153625E-004  3.49172742256300623E-005
   3.8574999999999995       2.01137408147593463E-004  3.50790967021514548E-005
   3.8599999999999999       2.01670722055326133E-004  3.52427530642726353E-005
   3.8625000000000003       2.02208269609982586E-004  3.54082918998133522E-005
   3.8650000000000002       2.02750159729645250E-004  3.55757639889519602E-005
   3.8675000000000002       2.03296506306313660E-004  3.57452224460444852E-005
   3.8700000000000001       2.03847428532953346E-004  3.59167228734951185E-005
   3.8724999999999996       2.04403051258835312E-004  3.60903235289548150E-005
   3.8750000000000000       2.04963505376228072E-004  3.62660855072903366E-005
   3.8775000000000004       2.05528928242961840E-004  3.64440729391415282E-005
   3.8799999999999999       2.06099464138358179E-004  3.66243532067742468E-005
   3.8824999999999998       2.06675264773018800E-004  3.68069971821696280E-005
   3.8849999999999998       2.07256489836161063E-004  3.69920794859504695E-005
   3.8874999999999997       2.07843307602296101E-004  3.71796787727080074E-005
   3.8900000000000001       2.08435895594168087E-004  3.73698780441254590E-005
   3.8925000000000005       2.09034441330788732E-004  3.75627649972881087E-005
   3.8950000000000000       2.09639143118025152E-004  3.77584324031179298E-005
   3.8975000000000000       2.10250210961403309E-004  3.79569785321616856E-005
   3.8999999999999999       2.10867867591936389E-004  3.81585076295806397E-005
   3.9024999999999999       2.11492349447738081E-004  3.83631304148281457E-005
   3.9049999999999994       2.12123908104444521E-004  3.85709646998009980E-005
   3.9075000000000006       2.12762811507279581E-004  3.87821360138905350E-005
   3.9100000000000001       2.13409345658082441E-004  3.89967783605957481E-005
   3.9125000000000001       2.14063816213865606E-004  3.92150350145397395E-005
   3.9150000000000000       2.14726550562159790E-004  3.94370594706732814E-005
   3.9175000000000000       2.15397900033569034E-004  3.96630164945222020E-005
   3.9199999999999995       2.16078242445839284E-004  3.98930833215886482E-005
   3.9224999999999999       2.16767985007441694E-004  4.01274510263801204E-005
   3.9250000000000003       2.17467567644864622E-004  4.03663260913745376E-005
   3.9275000000000002       2.18177466831843075E-004  4.06099322128491541E-005
   3.9300000000000002       2.18898200016420856E-004  4.08585123888487582E-005
   3.9325000000000001       2.19630330764194554E-004  4.11123313451724253E-005
   3.9349999999999996       2.20374474764834991E-004  4.13716783688337499E-005
   3.9375000000000000       2.21131306886115703E-004  4.16368706359887582E-005
   3.9400000000000004       2.21901569507343128E-004  4.19082571440394661E-005
   3.9424999999999999       2.22686082432639045E-004  4.21862233886204126E-005
   3.9449999999999998       2.23485754783444641E-004  4.24711969688990637E-005
   3.9474999999999998       2.24301599211572199E-004  4.27636543257392857E-005
   3.9499999999999997       2.25134749471787491E-004  4.30641289935737161E-005
   3.9525000000000001       2.25986481726890136E-004  4.33732216810151985E-005
   3.9550000000000005       2.26858241072548292E-004  4.36916127912894919E-005
   3.9575000000000000       2.27751674781214000E-004  4.40200781167449743E-005
   3.9600000000000000       2.28668674474393640E-004  4.43595087511970066E-005
   3.9624999999999999       2.29611430341571793E-004  4.47109366947326397E-005
   3.9649999999999999       2.30582501918113499E-004  4.50755682804070436E-005
   3.9674999999999994       2.31584912055684270E-004  4.54548285586933034E-005
   3.9700000000000006       2.32622274120617545E-004  4.58504213819724093E-005
   3.9725000000000001       2.33698968030869261E-004  4.62644125668991514E-005
   3.9750000000000001       2.34820390243714166E-004  4.66993480011339466E-005
   3.9775000000000000       2.35993319612314928E-004  4.71584265175260551E-005
   3.9800000000000000       2.37226472588530343E-004  4.76457622433394738E-005
   3.9824999999999995       2.38531383322362889E-004  4.81668005179605737E-005
   3.9849999999999999       2.39923876410094413E-004  4.87290140356769926E-005
   3.9875000000000003       2.41426709997311800E-004  4.93431520909602738E-005
   3.9900000000000002       2.43074775370080991E-004  5.00256985907584118E-005
   3.9925000000000002       2.44926743070194859E-004  5.08043780326598735E-005
   3.9950000000000001       2.47096883283010515E-004  5.17332007542477127E-005
   3.9974999999999996       2.49879859369875118E-004  5.29514738849847622E-005
   4.0000000000000000       2.56372267605745876E-004  5.59236729703687554E-005
   4.0025000000000004       2.53554788953551759E-004  6.22376107036472329E-005
   4.0049999999999999       2.52486694501001530E-004  6.48530401079793400E-005
   4.0075000000000003       2.51705097106484437E-004  6.68625737234746506E-005
   4.0099999999999998       2.51071223213711683E-004  6.85594254298258811E-005
   4.0125000000000002       2.50531383157052870E-004  7.00570356531274335E-005
   4.0149999999999997       2.50058068402121583E-004  7.14135142010014011E-005
   4.0175000000000001       2.49634953227984436E-004  7.26633413923369993E-005
   4.0199999999999996       2.49251411323256193E-004  7.38289568014636322E-005
   4.0225000000000000       2.48900068937310645E-004  7.49259290047982787E-005
   4.0250000000000004       2.48575562726424226E-004  7.59655801508974103E-005
   4.0274999999999999       2.48273847964357124E-004  7.69564475839663766E-005
   4.0300000000000002       2.47991785558117610E-004  7.79051562042698900E-005
   4.0324999999999998       2.47726881779668576E-004  7.88169682476994645E-005
   4.0350000000000001       2.47477116883628335E-004  7.96961452773699720E-005
   4.0374999999999996       2.47240828110926428E-004  8.05461952687450594E-005
   4.0400000000000000       2.47016627372599422E-004  8.13700464408404872E-005
   4.0425000000000004       2.46803341825534974E-004  8.21701727420455697E-005
   4.0449999999999999       2.46599969999931467E-004  8.29486864643784976E-005
   4.0475000000000003       2.46405648801011773E-004  8.37074079385690772E-005
   4.0499999999999998       2.46219628234759511E-004  8.44479188705724850E-005
   4.0525000000000002       2.46041251776788720E-004  8.51716037853236064E-005
   4.0549999999999997       2.45869940910309424E-004  8.58796826626535338E-005
   4.0579999999999998       2.45672976401966876E-004  8.67102915430689850E-005
   4.0599999999999996       2.45546520365485968E-004  8.72532305211024776E-005
   4.0625000000000000       2.45393544186915690E-004  8.79205267365827214E-005
   4.0650000000000004       2.45245885877777656E-004  8.85759024476182462E-005
   4.0674999999999999       2.45103212582579186E-004  8.92200595949490551E-005
   4.0700000000000003       2.44965222391716950E-004  8.98536348840650476E-005
   4.0724999999999998       2.44831640488075270E-004  9.04772079140228527E-005
   4.0750000000000002       2.44702215888322589E-004  9.10913080511861756E-005
   4.0774999999999997       2.44576718670524713E-004  9.16964202766955906E-005
   4.0800000000000001       2.44454937602086317E-004  9.22929901887131586E-005
   4.0824999999999996       2.44336678100688231E-004  9.28814283043898189E-005
   4.0850000000000000       2.44221760470309912E-004  9.34621137766994409E-005
   4.0875000000000004       2.44110018371572214E-004  9.40353976216745218E-005
   4.0899999999999999       2.44001297487165229E-004  9.46016055316857855E-005
   4.0925000000000002       2.43895454353707457E-004  9.51610403381250851E-005
   4.0949999999999998       2.43792355335234191E-004  9.57139841753409243E-005
   4.0975000000000001       2.43691875717881384E-004  9.62607003889092940E-005
   4.0999999999999996       2.43593898908786826E-004  9.68014352241774274E-005
   4.1025000000000000       2.43498315724867642E-004  9.73364193251800386E-005
   4.1050000000000004       2.43405023759507469E-004  9.78658690692986753E-005
   4.1074999999999999       2.43313926816962172E-004  9.83899877591097171E-005
   4.1100000000000003       2.43224934405858435E-004  9.89089666896381234E-005
   4.1124999999999998       2.43137961284412436E-004  9.94229861065497263E-005
   4.1150000000000002       2.43052927051072494E-004  9.99322160685869502E-005
   4.1174999999999997       2.42969755775126860E-004  1.00436817225650255E-004
   4.1200000000000001       2.42888375662825550E-004  1.00936941522469998E-004
   4.1224999999999996       2.42808718756265074E-004  1.01432732836925597E-004
   4.1250000000000000       2.42730720651390371E-004  1.01924327556170957E-004
   4.1275000000000004       2.42654320258265977E-004  1.02411855107925243E-004
   4.1299999999999999       2.42579459566378912E-004  1.02895438438144592E-004
   4.1325000000000003       2.42506083437558131E-004  1.03375194450356620E-004
   4.1349999999999998       2.42434139415434712E-004  1.03851234407214280E-004
   4.1375000000000002       2.42363577550657497E-004  1.04323664298494750E-004
   4.1399999999999997       2.42294350240420428E-004  1.04792585178940686E-004
   4.1425000000000001       2.42226412080723665E-004  1.05258093478835445E-004
   4.1449999999999996       2.42159719731162266E-004  1.05720281290380404E-004
   4.1475000000000000       2.42094231788541069E-004  1.06179236631082988E-004
   4.1500000000000004       2.42029908671794787E-004  1.06635043687724104E-004
   4.1524999999999999       2.41966712514739653E-004  1.07087783041631102E-004
   4.1550000000000002       2.41904607066911748E-004  1.07537531877359224E-004
   4.1574999999999998       2.41843557601721030E-004  1.07984364176229457E-004
   4.1600000000000001       2.41783530830663984E-004  1.08428350895772155E-004
   4.1624999999999996       2.41724494824596491E-004  1.08869560136963590E-004
   4.1650000000000000       2.41666418939474854E-004  1.09308057299403670E-004
   4.1675000000000004       2.41609273747659872E-004  1.09743905226091659E-004
   4.1699999999999999       2.41553030973755037E-004  1.10177164338400932E-004
   4.1725000000000003       2.41497663434702705E-004  1.10607892762086080E-004
   4.1749999999999998       2.41443144983798579E-004  1.11036146445037316E-004
   4.1775000000000002       2.41389450458316863E-004  1.11461979267435719E-004
   4.1799999999999997       2.41336555630468184E-004  1.11885443144892340E-004
   4.1825000000000001       2.41284437161432734E-004  1.12306588125114058E-004
   4.1849999999999996       2.41233072558238104E-004  1.12725462478580554E-004
   4.1875000000000000       2.41182440133270293E-004  1.13142112783680963E-004
   4.1900000000000004       2.41132518966222394E-004  1.13556584006714077E-004
   4.1924999999999999       2.41083288868308867E-004  1.13968919577129020E-004
   4.1950000000000003       2.41034730348578730E-004  1.14379161458343898E-004
   4.1974999999999998       2.40986824582181669E-004  1.14787350214453978E-004
   4.2000000000000002       2.40939553380449935E-004  1.15193525073120569E-004
   4.2024999999999997       2.40892899162672308E-004  1.15597723984898749E-004
   4.2050000000000001       2.40846844929444896E-004  1.15999983679251618E-004
   4.2074999999999996       2.40801374237490051E-004  1.16400339717467519E-004
   4.2100000000000000       2.40756471175849568E-004  1.16798826542693096E-004
   4.2125000000000004       2.40712120343360082E-004  1.17195477527266189E-004
   4.2149999999999999       2.40668306827327441E-004  1.17590325017525525E-004
   4.2175000000000002       2.40625016183324843E-004  1.17983400376261006E-004
   4.2199999999999998       2.40582234416040488E-004  1.18374734022950646E-004
   4.2225000000000001       2.40539947961111554E-004  1.18764355471926352E-004
   4.2249999999999996       2.40498143667883837E-004  1.19152293368593755E-004
   4.2275000000000000       2.40456808783037047E-004  1.19538575523829514E-004
   4.2300000000000004       2.40415930935025581E-004  1.19923228946661756E-004
   4.2324999999999999       2.40375498119287844E-004  1.20306279875340849E-004
   4.2350000000000003       2.40335498684173785E-004  1.20687753806894649E-004
   4.2374999999999998       2.40295921317551861E-004  1.21067675525254927E-004
   4.2400000000000002       2.40256755034074160E-004  1.21446069128053043E-004
   4.2424999999999997       2.40217989162750658E-004  1.21822958051996853E-004
   4.2450000000000001       2.40179613336277226E-004  1.22198365097657657E-004
   4.2474999999999996       2.40141617478712208E-004  1.22572312452019110E-004
   4.2500000000000000       2.40103991795756309E-004  1.22944821711026473E-004
   4.3262499999999999       2.39093048612515336E-004  1.33707354360323419E-004
   4.4024999999999999       2.38241247311531292E-004  1.43551036757631940E-004
   4.4787499999999998       2.37454433527187003E-004  1.52702271289230558E-004
   4.5549999999999997       2.36683118595949586E-004  1.61293084220556299E-004
   4.6312499999999996       2.35900481197539024E-004  1.69407191674403210E-004
   4.7074999999999996       2.35092345260757624E-004  1.77100977186478702E-004
   4.7837500000000004       2.34252056545709988E-004  1.84414219695346022E-004
   4.8600000000000003       2.33377638245835548E-004  1.91376058427160183E-004
   4.9362500000000002       2.32470111192074159E-004  1.98008526161040253E-004
   5.0125000000000002       2.31532453444734619E-004  2.04328748579228321E-004
   5.0887500000000001       2.30568931364254280E-004  2.10350369024783892E-004
   5.1650000000000000       2.29584656650284050E-004  2.16084502242803729E-004
   5.2412500000000000       2.28585286057696039E-004  2.21540390512335708E-004
   5.3174999999999999       2.27576814113854324E-004  2.26725865643470149E-004
   5.3937499999999998       2.26565428048777870E-004  2.31647680808412060E-004
   5.4699999999999998       2.25557405285841680E-004  2.36311753027822885E-004
   5.5462499999999997       2.24559040600421777E-004  2.40723343065813149E-004
   5.6224999999999996       2.23576594290441662E-004  2.44887190684924612E-004
   5.6987500000000004       2.22616255427842205E-004  2.48807617558031275E-004
   5.7750000000000004       2.21684116054062560E-004  2.52488606416488408E-004
   5.8512500000000003       2.20786153388398307E-004  2.55933862518641271E-004
   5.9275000000000002       2.19928217943625345E-004  2.59146861816880530E-004
   6.0037500000000001       2.19116026020512290E-004  2.62130889018698135E-004
   6.0800000000000001       2.18355155439973954E-004  2.64889067877908946E-004
   6.1562500000000000       2.17651043718233400E-004  2.67424385520249018E-004
   6.2324999999999999       2.17008988009070479E-004  2.69739712064765509E-004
   6.3087499999999999       2.16434146381147595E-004  2.71837816591004322E-004
   6.3849999999999998       2.15931540059778246E-004  2.73721380204424358E-004
   6.4612499999999997       2.15506056367989208E-004  2.75393006801023528E-004
   6.5375000000000005       2.15162452157364689E-004  2.76855231989298653E-004
   6.6137499999999996       2.14905357572890205E-004  2.78110530533408795E-004
   6.6900000000000013       2.14739280030954837E-004  2.79161322601761540E-004
   6.7662500000000003       2.14668608318421594E-004  2.80009979046240355E-004
   6.8425000000000002       2.14697616742563644E-004  2.80658825891203119E-004
   6.9187500000000002       2.14830469281212117E-004  2.81110148178802071E-004
   6.9949999999999992       2.15071223677330240E-004  2.81366193265044609E-004
   7.0712500000000000       2.15423835487369054E-004  2.81429173710594173E-004
   7.1475000000000000       2.15892162009007581E-004  2.81301269772664517E-004
   7.2237500000000008       2.16479966111973325E-004  2.80984631610512934E-004
   7.2999999999999998       2.17190919945204486E-004  2.80481381233492868E-004
   7.3762499999999998       2.18028608515851308E-004  2.79793614235708597E-004
   7.4524999999999997       2.18996533135907520E-004  2.78923401350508098E-004
   7.5287499999999987       2.20098114734578913E-004  2.77872789852147797E-004
   7.6050000000000004       2.21336697036317212E-004  2.76643804827136875E-004
   7.6812499999999995       2.22715549605854952E-004  2.75238450333926802E-004
   7.7575000000000003       2.24237870762651723E-004  2.73658710466488403E-004
   7.8337500000000002       2.25906790367916759E-004  2.71906550334831778E-004
   7.9100000000000010       2.27725372487863056E-004  2.69983916973492804E-004
   7.9862500000000001       2.29696617937100731E-004  2.67892740187307648E-004
   8.0625000000000000       2.31823466706178294E-004  2.65634933342320909E-004
   8.1387499999999999       2.34108800277296351E-004  2.63212394108343806E-004
   8.2149999999999999       2.36555443832253394E-004  2.60627005158469555E-004
   8.2912499999999998       2.39166168356785998E-004  2.57880634829784001E-004
   8.3674999999999997       2.41943692645670607E-004  2.54975137748670927E-004
   8.4437499999999996       2.44890685213217650E-004  2.51912355423501526E-004
   8.5199999999999996       2.48009766114011630E-004  2.48694116807216990E-004
   8.5962499999999995       2.51303508678829394E-004  2.45322238832277435E-004
   8.6724999999999994       2.54774441180812569E-004  2.41798526930372482E-004
   8.7487499999999994       2.58425048374554532E-004  2.38124775480817919E-004
   8.8249999999999993       2.62257773065212383E-004  2.34302768337446137E-004
   8.9012499999999992       2.66275017506646965E-004  2.30334279240031225E-004
   8.9774999999999991       2.70479144783078874E-004  2.26221072259271457E-004
   9.0537500000000009       2.74872480115463398E-004  2.21964902217152527E-004
   9.1300000000000008       2.79457312104645992E-004  2.17567515092425580E-004
   9.2062500000000007       2.84235893913857519E-004  2.13030648410384831E-004
   9.2825000000000006       2.89210444393935907E-004  2.08356031615941102E-004
   9.3587500000000006       2.94383149155509507E-004  2.03545386429312801E-004
   9.4350000000000005       2.99756161592898385E-004  1.98600427184561707E-004
   9.5112500000000004       3.05331603864433441E-004  1.93522861152376359E-004
   9.5875000000000004       3.11111567833154124E-004  1.88314388849630880E-004
   9.6637500000000003       3.17098115970497994E-004  1.82976704338947088E-004
   9.7400000000000002       3.23293282223962729E-004  1.77511495521443690E-004
   9.8162500000000001       3.29699072848238051E-004  1.71920444424989940E-004
   9.8925000000000001       3.36317467198378331E-004  1.66205227488742577E-004
   9.9687500000000000       3.43150418457611572E-004  1.60367515830763891E-004
   10.045000000000000       3.50199854454403430E-004  1.54408975569230708E-004
   10.121200000000000       3.57462840430959649E-004  1.48335292075416406E-004
   10.197500000000000       3.64955768550941182E-004  1.42136049941963335E-004
   10.273800000000000       3.72671110105550095E-004  1.35820797795733052E-004
   10.350000000000000       3.80600147861919955E-004  1.29399688159023647E-004
   10.426200000000000       3.88754654262565889E-004  1.22866161007413252E-004
   10.502500000000000       3.97147563888000730E-004  1.16213062305067145E-004
   10.578799999999999       4.05770094356437282E-004  1.09450533262520354E-004
   10.654999999999999       4.14612239171469597E-004  1.02589285258792909E-004
   10.731199999999999       4.23686871180533199E-004  9.56221541022876664E-005
   10.807499999999999       4.33008064280610428E-004  8.85414166524891943E-005
   10.883699999999999       4.42553071037259560E-004  8.13672568800358740E-005
   10.960000000000001       4.52348613608366361E-004  7.40824689652820671E-005
   11.036300000000001       4.62383974053885423E-004  6.66980241302136191E-005
   11.112500000000001       4.72647159525199667E-004  5.92254136729792837E-005
   11.188800000000001       4.83166722808112722E-004  5.16466418091942779E-005
   11.265000000000001       4.93916684768238700E-004  4.39831868870089427E-005
   11.341200000000001       5.04912249387583331E-004  3.62267878693804898E-005
   11.417500000000000       5.16169893577001588E-004  2.83686939742127276E-005
   11.493800000000000       5.27676898487317351E-004  2.04206356259417098E-005
   11.570000000000000       5.39419222367044449E-004  1.23948132512182586E-005
   11.646200000000000       5.51413294415827493E-004  4.28247149204556995E-006
   11.722500000000000       5.63676850344497875E-004 -3.92560056702568987E-006
   11.798800000000000       5.76195802457759036E-004 -1.22172063592992300E-005
   11.875000000000000       5.88954709743788520E-004 -2.05797125014019036E-005
   11.951200000000000       6.01971263848943535E-004 -2.90223329387721135E-005
   12.027500000000000       6.15264494957858143E-004 -3.75547030028908519E-005
   12.103800000000000       6.28818919282331961E-004 -4.61641915694478055E-005
   12.180000000000000       6.42617670222728394E-004 -5.48377638561906448E-005
   12.256200000000000       6.56679736572680960E-004 -6.35850568449460496E-005
   12.332500000000000       6.71025476231755210E-004 -7.24160950004770819E-005
   12.408799999999999       6.85637982273416260E-004 -8.13178447880206866E-005
   12.484999999999999       7.00498936540688345E-004 -9.02769023518331477E-005
   12.561199999999999       7.15628658015415105E-004 -9.93032930619954554E-005
   12.637499999999999       7.31048864260566526E-004 -1.08407395986002920E-004
   12.713699999999999       7.46720454079216264E-004 -1.17563750102423696E-004
   12.789999999999999       7.62685868968506018E-004 -1.26794787933377784E-004
   12.866299999999999       7.78926019121508944E-004 -1.36086933258570709E-004
   12.942500000000003       7.95420362915260585E-004 -1.45426289370815436E-004
   13.018800000000001       8.12213465240390589E-004 -1.54835768409394332E-004
   13.095000000000001       8.29262566171099684E-004 -1.64289107759340973E-004
   13.171199999999999       8.46590738979594135E-004 -1.73797005223913753E-004
   13.247500000000000       8.64222510878172334E-004 -1.83370444640287400E-004
   13.323800000000002       8.82136552807533092E-004 -1.92995379838436777E-004
   13.400000000000000       9.00310045240445807E-004 -2.02657494269716188E-004
   13.476200000000000       9.18767482265317546E-004 -2.12367770312411983E-004
   13.552499999999998       9.37534838057960986E-004 -2.22137442651336583E-004
   13.628800000000000       9.56589260731897104E-004 -2.31952193022669304E-004
   13.705000000000000       9.75906383314470893E-004 -2.41797466209166300E-004
   13.781200000000000       9.95512148560312102E-004 -2.51684494838263638E-004
   13.857500000000000       1.01543400446030925E-003 -2.61624729962297653E-004
   13.933799999999998       1.03564755314806663E-003 -2.71603613936678549E-004
   14.010000000000002       1.05612685779803584E-003 -2.81606385653129332E-004
   14.086200000000000       1.07689933613051218E-003 -2.91644493503517214E-004
   14.162500000000000       1.09799393523118244E-003 -3.01729570489546808E-004
   14.238799999999999       1.11938468842409178E-003 -3.11846852735812744E-004
   14.315000000000000       1.14104406707754916E-003 -3.21981406631138801E-004
   14.391200000000000       1.16300098916958909E-003 -3.32144862356859624E-004
   14.467499999999999       1.18528592543923643E-003 -3.42349000847403078E-004
   14.543799999999999       1.20787131874253119E-003 -3.52578885486320103E-004
   14.619999999999997       1.23072802786769399E-003 -3.62819443609439882E-004
   14.696200000000001       1.25388649573078765E-003 -3.73082452839383887E-004
   14.772500000000001       1.27737874050160407E-003 -3.83379807468443986E-004
   14.848799999999999       1.30117559343453037E-003 -3.93696431185582593E-004
   14.924999999999999       1.32524628016766942E-003 -4.04017145417477164E-004
   15.001200000000003       1.34962279165970304E-003 -4.14353840667932519E-004
   15.077500000000001       1.37433871560263630E-003 -4.24718490106164726E-004
   15.153800000000000       1.39936325062738954E-003 -4.35095911433028423E-004
   15.230000000000000       1.42466396901089480E-003 -4.45470854221760549E-004
   15.306200000000000       1.45027443202315497E-003 -4.55855288073302807E-004
   15.382500000000002       1.47622981881493850E-003 -4.66261231288476693E-004
   15.458800000000000       1.50249767547121302E-003 -4.76673429740182291E-004
   15.535000000000000       1.52904390244940134E-003 -4.87076595393924074E-004
   15.611199999999998       1.55590365358643451E-003 -4.97482742641389510E-004
   15.687500000000000       1.58311372060006240E-003 -5.07903900101114064E-004
   15.763800000000002       1.61063997889345791E-003 -5.18324775409655775E-004
   15.840000000000000       1.63844663835334197E-003 -5.28730076161865593E-004
   15.916200000000000       1.66657046534176342E-003 -5.39131826253926808E-004
   15.992499999999998       1.69504988504840513E-003 -5.49542030029376858E-004
   16.068800000000000       1.72384908191202985E-003 -5.59945390411778487E-004
   16.145000000000000       1.75293055669809169E-003 -5.70326644997337889E-004
   16.221200000000000       1.78233270952906806E-003 -5.80697793811342316E-004
   16.297499999999999       1.81209561415874307E-003 -5.91070781858064474E-004
   16.373799999999999       1.84218174790829609E-003 -6.01430343041372238E-004
   16.449999999999999       1.87255188553063219E-003 -6.11761280125187965E-004
   16.526199999999999       1.90324607878602082E-003 -6.22075534604653768E-004
   16.602499999999999       1.93430607327972626E-003 -6.32384958944962007E-004
   16.678799999999999       1.96569262006778466E-003 -6.42674351319970382E-004
   16.754999999999999       1.99736475334279674E-003 -6.52928614048041899E-004
   16.831199999999999       2.02936419596935931E-003 -6.63159594838660070E-004
   16.907499999999999       2.06173438033434124E-003 -6.73379017061947766E-004
   16.983799999999999       2.09443431687922951E-003 -6.83571777855390456E-004
   17.059999999999999       2.12742127933991925E-003 -6.93722912304809412E-004
   17.136199999999999       2.16073867855543509E-003 -7.03844139568467588E-004
   17.212499999999999       2.19443165182896987E-003 -7.13947020067652333E-004
   17.288799999999998       2.22845745184110803E-003 -7.24016585175957131E-004
   17.364999999999998       2.26277157679751146E-003 -7.34038038696289345E-004
   17.441199999999998       2.29741914271251648E-003 -7.44022937307045997E-004
   17.517499999999998       2.33244700913123795E-003 -7.53982644374704141E-004
   17.593800000000002       2.36781065347873437E-003 -7.63902359813597434E-004
   17.670000000000002       2.40346378583960758E-003 -7.73767491519279670E-004
   17.746200000000002       2.43945324554676896E-003 -7.83589398649413402E-004
   17.822500000000002       2.47582762868873594E-003 -7.93379211124416433E-004
   17.898800000000001       2.51254062469499469E-003 -8.03122332183620752E-004
   17.975000000000001       2.54954414072534755E-003 -8.12804408051825164E-004
   18.051200000000001       2.58688675243819773E-003 -8.22436564110938691E-004
   18.127500000000001       2.62461880835466576E-003 -8.32029661992833027E-004
   18.203800000000001       2.66269219483004048E-003 -8.41569343571854363E-004
   18.280000000000001       2.70105700101332244E-003 -8.51041528936868235E-004
   18.356200000000001       2.73976355461389787E-003 -8.60457075604038240E-004
   18.432500000000001       2.77886397117196393E-003 -8.69826542466202251E-004
   18.508800000000001       2.81830831869724031E-003 -8.79135845362789500E-004
   18.585000000000001       2.85804485677101710E-003 -8.88371214351641467E-004
   18.661200000000001       2.89812568030924610E-003 -8.97543203926516727E-004
   18.737500000000001       2.93860468510932825E-003 -9.06662034257256239E-004
   18.813800000000001       2.97943011028625098E-003 -9.15713930738784078E-004
   18.890000000000001       3.02054837251345592E-003 -9.24685468013420188E-004
   18.966200000000001       3.06201334737332123E-003 -9.33586861552308908E-004
   19.042500000000000       3.10388072413144214E-003 -9.42427957018024637E-004
   19.118800000000000       3.14609689910145185E-003 -9.51195324450393909E-004
   19.195000000000000       3.18860643373910114E-003 -9.59875918886624133E-004
   19.271200000000000       3.23146499656655787E-003 -9.68479581471775198E-004
   19.347500000000000       3.27473008358464225E-003 -9.77015748496018769E-004
   19.423700000000000       3.31828884176520785E-003 -9.85460342032106916E-004
   19.500000000000000       3.36225614808036144E-003 -9.93833819528763167E-004
   19.576300000000000       3.40657561238318996E-003 -1.00212333560413883E-003
   19.652500000000000       3.45118899235092799E-003 -1.01031648351876651E-003
   19.728800000000000       3.49621391294238811E-003 -1.01843305656662726E-003
   19.805000000000000       3.54153287531596035E-003 -1.02645006986608507E-003
   19.881200000000000       3.58720517327808415E-003 -1.03437650967621404E-003
   19.957500000000000       3.63329194936620184E-003 -1.04222088523795624E-003


==> anc/M2_6_1_v2.dat <==
  2.12500000000000015E-002  3.65357062297036166E-011  3.45644242601322838E-010
  4.49999999999999983E-002  1.97245463037700995E-008  1.76726617485535657E-009
  6.87500000000000056E-002  4.60920513814820664E-008  4.14136486524389660E-009
  9.24999999999999989E-002  8.35344494695485449E-008  7.52680636532977646E-009
  0.11625000000000002       1.32090779578766608E-007  1.19357717548429863E-008
  0.14000000000000001       1.91800630941166914E-007  1.73806556013783026E-008
  0.16375000000000001       2.62704155135040055E-007  2.38740708838252279E-008
  0.18750000000000000       3.44842078550006792E-007  3.14288540577780326E-008
  0.21124999999999999       4.38255715203732205E-007  4.00580702678732063E-008
  0.23499999999999999       5.42986979922351560E-007  4.97750187122051343E-008
  0.25874999999999998       6.59078401897163923E-007  6.05932381641858309E-008
  0.28249999999999997       7.86573138630667893E-007  7.25265126574332659E-008
  0.30625000000000002       9.25514990285546694E-007  8.55888773395115213E-008
  0.33000000000000002       1.07594841445078015E-006  9.97946245005864138E-008
  0.35375000000000001       1.23791854133963868E-006  1.15158309783320585E-007
  0.37750000000000000       1.41147118943495306E-006  1.31694758580599989E-007
  0.40125000000000000       1.59665288159768907E-006  1.49419072627967270E-007
  0.42499999999999999       1.79351086165553084E-006  1.68346636797930575E-007
  0.44874999999999998       2.00209311148892643E-006  1.88493126103638160E-007
  0.47249999999999992       2.22244836863274273E-006  2.09874512919720889E-007
  0.49625000000000008       2.45462614441252849E-006  2.32507074428465776E-007
  0.52000000000000002       2.69867674263515126E-006  2.56407400299826525E-007
  0.54374999999999996       2.95465127885450328E-006  2.81592400614181677E-007
  0.56750000000000000       3.22260170023382481E-006  3.08079314037116444E-007
  0.59125000000000005       3.50258080602719418E-006  3.35885716255962236E-007
  0.61499999999999999       3.79464226870375104E-006  3.65029528688241178E-007
  0.63875000000000004       4.09884065573924062E-006  3.95529027472637568E-007
  0.66249999999999998       4.41523145210061888E-006  4.27402852753622311E-007
  0.68625000000000003       4.74387108345062390E-006  4.60670018271343743E-007
  0.70999999999999996       5.08481693976934450E-006  4.95349921236715933E-007
  0.73375000000000001       5.43812740137404832E-006  5.31462352694465721E-007
  0.75749999999999995       5.80386186257359416E-006  5.69027507920983175E-007
  0.78125000000000000       6.18208075927215321E-006  6.08065997481933427E-007
  0.80500000000000016       6.57284559592461894E-006  6.48598858514098717E-007
  0.82875000000000010       6.97621897370045423E-006  6.90647566423810995E-007
  0.85250000000000004       7.39226461959463748E-006  7.34234046989077345E-007
  0.87624999999999997       7.82104741652461516E-006  7.79380688882336370E-007
  0.90000000000000002       8.26263343445419287E-006  8.26110356631620185E-007
  0.92374999999999996       8.71708996258708251E-006  8.74446404038734953E-007
  0.94750000000000001       9.18448554267526162E-006  9.24412688074070133E-007
  0.97124999999999995       9.66489000348921896E-006  9.76033583268622112E-007
  0.99500000000000000       1.01583744964998340E-005  1.02933399662483112E-006
   1.0187500000000000       1.06650115328238906E-005  1.08433938306899482E-006
   1.0425000000000000       1.11848750214882029E-005  1.14107576146920059E-006
   1.0662499999999999       1.17180403090698064E-005  1.19956973124391491E-006
   1.0900000000000001       1.22645842207729686E-005  1.25984848958775470E-006
   1.1137500000000000       1.28245851030067651E-005  1.32193984934236545E-006
   1.1375000000000000       1.33981228675304617E-005  1.38587225754178386E-006
   1.1612499999999999       1.39852790372374122E-005  1.45167481466329850E-006
   1.1850000000000001       1.45861367936520832E-005  1.51937729461650829E-006
   1.2087500000000000       1.52007810262187545E-005  1.58901016550501150E-006
   1.2324999999999999       1.58292983834649059E-005  1.66060461119716760E-006
   1.2562500000000001       1.64717773261267404E-005  1.73419255374430822E-006
   1.2800000000000000       1.71283081823290039E-005  1.80980667668703741E-006
   1.3037500000000000       1.77989832049170299E-005  1.88748044929240811E-006
   1.3274999999999999       1.84838966310435167E-005  1.96724815176745744E-006
   1.3512500000000001       1.91831447441195349E-005  2.04914490149694336E-006
   1.3750000000000000       1.98968259382444203E-005  2.13320668035613442E-006
   1.3987499999999999       2.06250407852368447E-005  2.21947036315234211E-006
   1.4225000000000001       2.13678921043959034E-005  2.30797374725218831E-006
   1.4462500000000000       2.21254850351289288E-005  2.39875558345491825E-006
   1.4700000000000000       2.28979271125908926E-005  2.49185560817577175E-006
   1.4937499999999999       2.36853283464889796E-005  2.58731457700731840E-006
   1.5175000000000001       2.44878013032151105E-005  2.68517429973085071E-006
   1.5412500000000000       2.53054611914795703E-005  2.78547767685437902E-006
   1.5649999999999999       2.61384259516292499E-005  2.88826873775859629E-006
   1.5887500000000001       2.69868163488455601E-005  2.99359268053738368E-006
   1.6125000000000000       2.78507560704297704E-005  3.10149591362485385E-006
   1.6362500000000000       2.87303718273963409E-005  3.21202609930696244E-006
   1.6599999999999999       2.96257934606091994E-005  3.32523219922212334E-006
   1.6837500000000001       3.05371540517116092E-005  3.44116452196208345E-006
   1.7075000000000000       3.14645900391158557E-005  3.55987477289168807E-006
   1.7312500000000000       3.24082413393379646E-005  3.68141610631432779E-006
   1.7549999999999999       3.33682514739805177E-005  3.80584318011829237E-006
   1.7787500000000001       3.43447677026883821E-005  3.93321221304852147E-006
   1.8025000000000000       3.53379411624235327E-005  4.06358104475849323E-006
   1.8262499999999999       3.63479270134299296E-005  4.19700919880756325E-006
   1.8499999999999999       3.73748845922848371E-005  4.33355794878106923E-006
   1.8737499999999998       3.84189775724614132E-005  4.47329038772286467E-006
   1.8974999999999997       3.94803741328581320E-005  4.61627150108414851E-006
   1.9212499999999997       4.05592471347827809E-005  4.76256824340693500E-006
   1.9450000000000001       4.16557743079156776E-005  4.91224961897701730E-006
   1.9687500000000000       4.27701384458147545E-005  5.06538676669878131E-006
   1.9924999999999999       4.39025276115681716E-005  5.22205304946321838E-006
   2.0162499999999999       4.50531353542453736E-005  5.38232414830164881E-006
   2.0400000000000000       4.62221609368484483E-005  5.54627816163990589E-006
   2.0637500000000002       4.74098095765193681E-005  5.71399570999299223E-006
   2.0874999999999999       4.86162926978191240E-005  5.88556004646669667E-006
   2.1112500000000001       4.98418281999589706E-005  6.06105717346272886E-006
   2.1349999999999998       5.10866407389362178E-005  6.24057596601582879E-006
   2.1587499999999999       5.23509620256034784E-005  6.42420830222681265E-006
   2.1825000000000001       5.36350311407872863E-005  6.61204920129448502E-006
   2.2062499999999998       5.49390948686641028E-005  6.80419696969157987E-006
   2.2300000000000000       5.62634080497057459E-005  7.00075335607714919E-006
   2.2537500000000001       5.76082339546186460E-005  7.20182371558883440E-006
   2.2774999999999999       5.89738446808263278E-005  7.40751718421561085E-006
   2.3012500000000000       6.03605215731816625E-005  7.61794686401392364E-006
   2.3250000000000002       6.17685556707469463E-005  7.83323001999940017E-006
   2.3487499999999999       6.31982481816476915E-005  8.05348828962267111E-006
   2.3725000000000001       6.46499109881913604E-005  8.27884790582273228E-006
   2.3962500000000002       6.61238671846477838E-005  8.50943993474493712E-006
   2.4199999999999999       6.76204516503169247E-005  8.74540052931532820E-006
   2.4437500000000001       6.91400116607623135E-005  8.98687119997883182E-006
   2.4674999999999998       7.06829075403725491E-005  9.23399910403839616E-006
   2.4912500000000000       7.22495133597274547E-005  9.48693735517633431E-006
   2.5150000000000001       7.38402176865339034E-005  9.74584535555187016E-006
   2.5387499999999998       7.54554243649783400E-005  1.00108891485244703E-005
   2.5625000000000000       7.70955534010166823E-005  1.02822418037272766E-005
   2.5862500000000002       7.87610418623870922E-005  1.05600838241578002E-005
   2.6099999999999999       8.04523448707840925E-005  1.08446035873279118E-005
   2.6337500000000000       8.21699366564951686E-005  1.11359978186041176E-005
   2.6575000000000002       8.39143117323942755E-005  1.14344721066902444E-005
   2.6812499999999999       8.56859860900111361E-005  1.17402414506381640E-005
   2.7050000000000001       8.74854985341317893E-005  1.20535308568820137E-005
   2.7287499999999998       8.93134121557521851E-005  1.23745759896125718E-005
   2.7524999999999999       9.11703158652805691E-005  1.27036238672785824E-005
   2.7762500000000001       9.30568260913946019E-005  1.30409336235925873E-005
   2.7999999999999998       9.49735886161890341E-005  1.33867773335006906E-005
   2.8237500000000000       9.69212805741917309E-005  1.37414409129419782E-005
   2.8475000000000001       9.89006126288884200E-005  1.41052250999614482E-005
   2.8712499999999999       1.00912331348428390E-004  1.44784465266158037E-005
   2.8950000000000000       1.02957221803019646E-004  1.48614388921066268E-005
   2.9187500000000002       1.05036110409953670E-004  1.52545542490732760E-005
   2.9424999999999999       1.07149868055872883E-004  1.56581644166785055E-005
   2.9662500000000001       1.09299413530196358E-004  1.60726625361062263E-005
   2.9900000000000002       1.11485717308644388E-004  1.64984647864198722E-005
   3.0137499999999999       1.13709805731727694E-004  1.69360122814698967E-005
   3.0375000000000001       1.15972765630041903E-004  1.73857731717728589E-005
   3.0612499999999998       1.18275749456485873E-004  1.78482449791177472E-005
   3.0850000000000000       1.20619980995354453E-004  1.83239571962167866E-005
   3.1087500000000001       1.23006761730004235E-004  1.88134741891656701E-005
   3.1324999999999998       1.25437477964882705E-004  1.93173984470189548E-005
   3.1562500000000000       1.27913608814689316E-004  1.98363742306694680E-005
   3.1800000000000002       1.30436735193992026E-004  2.03710916827703051E-005
   3.2037499999999999       1.33008549965653447E-004  2.09222914720680667E-005
   3.2275000000000000       1.35630869437025685E-004  2.14907700597502146E-005
   3.2512500000000006       1.38305646430557166E-004  2.20773856929367311E-005
   3.2749999999999999       1.41034985202095664E-004  2.26830652521518699E-005
   3.2987500000000005       1.43821158538281980E-004  2.33088121066717369E-005
   3.3224999999999998       1.46666627437330087E-004  2.39557151655963873E-005
   3.3462500000000004       1.49574063869585593E-004  2.46249593554165765E-005
   3.3700000000000001       1.52546377231509823E-004  2.53178378095106426E-005
   3.3937500000000003       1.55586745257255143E-004  2.60357661252107643E-005
   3.4175000000000000       1.58698650359728207E-004  2.67802991371868612E-005
   3.4412500000000001       1.61885922537674710E-004  2.75531507596366728E-005
   3.4649999999999999       1.65152790591968038E-004  2.83562176523662068E-005
   3.4887500000000000       1.68503943397983806E-004  2.91916076008034029E-005
   3.5124999999999997       1.71944604012367838E-004  3.00616738547452398E-005
   3.5362499999999999       1.75480620008689538E-004  3.09690570231097460E-005
   3.5599999999999996       1.79118574637949937E-004  3.19167366690556963E-005
   3.5837500000000002       1.82865924953343239E-004  3.29080954950159585E-005
   3.6074999999999995       1.86731175482815031E-004  3.39470001161907810E-005
   3.6312500000000001       1.90724099528772267E-004  3.50379040296365339E-005
   3.6549999999999994       1.94856024753513861E-004  3.61859806685971364E-005
   3.6787500000000000       1.99140208017004874E-004  3.73972981519670719E-005
   3.7025000000000001       2.03592336118039161E-004  3.86790529262647707E-005
   3.7262499999999998       2.08231208571963566E-004  4.00398886195127315E-005
   3.7500000000000000       2.13079691159302395E-004  4.14903416598239380E-005
   3.7525000000000004       2.13603346837650513E-004  4.16487398528664088E-005
   3.7549999999999999       2.14129669061879381E-004  4.18082898813031760E-005
   3.7574999999999998       2.14658695863105070E-004  4.19690093309733084E-005
   3.7599999999999998       2.15190466232690589E-004  4.21309162358199057E-005
   3.7624999999999997       2.15725020156899857E-004  4.22940290941179554E-005
   3.7650000000000001       2.16262398653183432E-004  4.24583668854670133E-005
   3.7675000000000005       2.16802643809111155E-004  4.26239490887760504E-005
   3.7700000000000000       2.17345798812601624E-004  4.27907956990341635E-005
   3.7725000000000000       2.17891908023219391E-004  4.29589272526896269E-005
   3.7749999999999999       2.18441016976002572E-004  4.31283648403164166E-005
   3.7774999999999999       2.18993172452849725E-004  4.32991301331632446E-005
   3.7799999999999994       2.19548422524692771E-004  4.34712454045893136E-005
   3.7825000000000006       2.20106816602298473E-004  4.36447335538676234E-005
   3.7850000000000001       2.20668405489683262E-004  4.38196181312146724E-005
   3.7875000000000001       2.21233241440313747E-004  4.39959233641278152E-005
   3.7900000000000000       2.21801378216267265E-004  4.41736741851119313E-005
   3.7925000000000000       2.22372871150552850E-004  4.43528962608882713E-005
   3.7949999999999995       2.22947777212792339E-004  4.45336160231824655E-005
   3.7974999999999999       2.23526155078497909E-004  4.47158607011988177E-005
   3.8000000000000003       2.24108065202179095E-004  4.48996583558935964E-005
   3.8025000000000002       2.24693569894550426E-004  4.50850379161724324E-005
   3.8050000000000002       2.25282733404120219E-004  4.52720292171449553E-005
   3.8075000000000001       2.25875622003470677E-004  4.54606630405822857E-005
   3.8099999999999996       2.26472304080563297E-004  4.56509711577335483E-005
   3.8125000000000000       2.27072850235434450E-004  4.58429863746734535E-005
   3.8150000000000004       2.27677333382673812E-004  4.60367425803654616E-005
   3.8174999999999999       2.28285828860116800E-004  4.62322747976432998E-005
   3.8199999999999998       2.28898414544220080E-004  4.64296192373298960E-005
   3.8224999999999998       2.29515170972624419E-004  4.66288133557337314E-005
   3.8249999999999997       2.30136181474471091E-004  4.68298959157845753E-005
   3.8275000000000001       2.30761532309070827E-004  4.70329070520939704E-005
   3.8300000000000005       2.31391312813597488E-004  4.72378883402547656E-005
   3.8325000000000000       2.32025615561535354E-004  4.74448828709250848E-005
   3.8350000000000000       2.32664536531051650E-004  4.76539353287450305E-005
   3.8374999999999999       2.33308175272734663E-004  4.78650920741481613E-005
   3.8399999999999999       2.33956635124250265E-004  4.80784012380682928E-005
   3.8424999999999994       2.34610023398572825E-004  4.82939128148094707E-005
   3.8450000000000006       2.35268451608488572E-004  4.85116787662196461E-005
   3.8475000000000001       2.35932035702474347E-004  4.87317531324214833E-005
   3.8500000000000001       2.36600896345454977E-004  4.89541921564004911E-005
   3.8525000000000000       2.37275159081675927E-004  4.91790543892019956E-005
   3.8550000000000000       2.37954954790837206E-004  4.94064008612236512E-005
   3.8574999999999995       2.38640419895600744E-004  4.96362952080992416E-005
   3.8599999999999999       2.39331696729101214E-004  4.98688038362030017E-005
   3.8625000000000003       2.40028933902907142E-004  5.01039960954549778E-005
   3.8650000000000002       2.40732286705080750E-004  5.03419444662741414E-005
   3.8675000000000002       2.41441917531407359E-004  5.05827247621229071E-005
   3.8700000000000001       2.42157996353241427E-004  5.08264163492647613E-005
   3.8724999999999996       2.42880701225846681E-004  5.10731023855596697E-005
   3.8750000000000000       2.43610218841612617E-004  5.13228700803565325E-005
   3.8775000000000004       2.44346745133089177E-004  5.15758109778082570E-005
   3.8799999999999999       2.45090485931447966E-004  5.18320212662478648E-005
   3.8824999999999998       2.45841657689552565E-004  5.20916021172160174E-005
   3.8849999999999998       2.46600488260003965E-004  5.23546600539748902E-005
   3.8874999999999997       2.47367217778623712E-004  5.26213073623359645E-005
   3.8900000000000001       2.48142099606648095E-004  5.28916625363632409E-005
   3.8925000000000005       2.48925401379620831E-004  5.31658507719152010E-005
   3.8950000000000000       2.49717406189293458E-004  5.34440045168974273E-005
   3.8975000000000000       2.50518413838206951E-004  5.37262640690702267E-005
   3.8999999999999999       2.51328742288673985E-004  5.40127782516997693E-005
   3.9024999999999999       2.52148729245961197E-004  5.43037051592405883E-005
   3.9049999999999994       2.52978733930787458E-004  5.45992129906708735E-005
   3.9075000000000006       2.53819139072568041E-004  5.48994809840944693E-005
   3.9100000000000001       2.54670353093908739E-004  5.52047004542354891E-005
   3.9125000000000001       2.55532812676231261E-004  5.55150759833257575E-005
   3.9150000000000000       2.56406985546632949E-004  5.58308267420692600E-005
   3.9175000000000000       2.57293373691903882E-004  5.61521879985587511E-005
   3.9199999999999995       2.58192516999778516E-004  5.64794128312165716E-005
   3.9224999999999999       2.59104997422823064E-004  5.68127740857322244E-005
   3.9250000000000003       2.60031443733960144E-004  5.71525666142684010E-005
   3.9275000000000002       2.60972537016354882E-004  5.74991098563897859E-005
   3.9300000000000002       2.61929017002089832E-004  5.78527508213743061E-005
   3.9325000000000001       2.62901689438403891E-004  5.82138675537447381E-005
   3.9349999999999996       2.63891434690749689E-004  5.85828731809137461E-005
   3.9375000000000000       2.64899217846658436E-004  5.89602206672230447E-005
   3.9400000000000004       2.65926100653743683E-004  5.93464084313022650E-005
   3.9424999999999999       2.66973255716421122E-004  5.97419870266419130E-005
   3.9449999999999998       2.68041983507638832E-004  6.01475671447429853E-005
   3.9474999999999998       2.69133732876916827E-004  6.05638292685232378E-005
   3.9499999999999997       2.70250125934315421E-004  6.09915354027995685E-005
   3.9525000000000001       2.71392988868448843E-004  6.14315435370125601E-005
   3.9550000000000005       2.72564389797862920E-004  6.18848254977539538E-005
   3.9575000000000000       2.73766686448429452E-004  6.23524893800273217E-005
   3.9600000000000000       2.75002586576300221E-004  6.28358079929343096E-005
   3.9624999999999999       2.76275225670285932E-004  6.33362554407899443E-005
   3.9649999999999999       2.77588268383854582E-004  6.38555548784282165E-005
   3.9674999999999994       2.78946043212306369E-004  6.43957419221925282E-005
   3.9700000000000006       2.80353724800684373E-004  6.49592504919342147E-005
   3.9725000000000001       2.81817586263294166E-004  6.55490316253379876E-005
   3.9750000000000001       2.83345357508739144E-004  6.61687222173614435E-005
   3.9775000000000000       2.84946749702012607E-004  6.68228920131999361E-005
   3.9800000000000000       2.86634251135030652E-004  6.75174184305612205E-005
   3.9824999999999995       2.88424388923403698E-004  6.82600807989285020E-005
   3.9849999999999999       2.90339840663684904E-004  6.90615550188464694E-005
   3.9875000000000003       2.92413223707039594E-004  6.99371984057806334E-005
   3.9900000000000002       2.94694550446561400E-004  7.09105616604112246E-005
   3.9925000000000002       2.97267927885222201E-004  7.20212558674587924E-005
   3.9950000000000001       3.00297187225201530E-004  7.33464493705133060E-005
   3.9974999999999996       3.04204844490752206E-004  7.50851842845719268E-005
   4.0000000000000000       3.13431910063814538E-004  7.93299727652697017E-005
   4.0025000000000004       3.09321408797468412E-004  8.83826626719110735E-005
   4.0049999999999999       3.07710597157501229E-004  9.21299011530133066E-005
   4.0075000000000003       3.06509183319996338E-004  9.50075784188650715E-005
   4.0099999999999998       3.05518870125254737E-004  9.74363435461398936E-005
   4.0125000000000002       3.04662937388641025E-004  9.95789599400383890E-005
   4.0149999999999997       3.03902075864458858E-004  1.01518812931092301E-004
   4.0175000000000001       3.03212955962402469E-004  1.03305386185037427E-004
   4.0199999999999996       3.02580392328391501E-004  1.04970887063910099E-004
   4.0225000000000000       3.01993847461258633E-004  1.06537663593306105E-004
   4.0250000000000004       3.01445656728778900E-004  1.08021970089472620E-004
   4.0274999999999999       3.00930039814095468E-004  1.09436064338188925E-004
   4.0300000000000002       3.00442510612569528E-004  1.10789459362700546E-004
   4.0324999999999998       2.99979505246419432E-004  1.12089712319898694E-004
   4.0350000000000001       2.99538137201721736E-004  1.13342943989964702E-004
   4.0374999999999996       2.99116030130758823E-004  1.14554193369271849E-004
   4.0400000000000000       2.98711200209281940E-004  1.15727667146513962E-004
   4.0425000000000004       2.98321971229788859E-004  1.16866919812157961E-004
   4.0449999999999999       2.97946911905750832E-004  1.17974986589835997E-004
   4.0475000000000003       2.97584788701098831E-004  1.19054483472023296E-004
   4.0499999999999998       2.97234529722499867E-004  1.20107683786602678E-004
   4.0525000000000002       2.96895196672542871E-004  1.21136577694366370E-004
   4.0549999999999997       2.96565962709553288E-004  1.22142919023757456E-004
   4.0579999999999998       2.96183186523254842E-004  1.23322936288144979E-004
   4.0599999999999996       2.95934939975778504E-004  1.24093994535199101E-004
   4.0625000000000000       2.95631912762141832E-004  1.25041356278774221E-004
   4.0650000000000004       2.95336486832303900E-004  1.25971465221788695E-004
   4.0674999999999999       2.95048186456986418E-004  1.26885331052441132E-004
   4.0700000000000003       2.94766580155698997E-004  1.27783869737912352E-004
   4.0724999999999998       2.94491275149938393E-004  1.28667915181185182E-004
   4.0750000000000002       2.94221912759852781E-004  1.29538229116315064E-004
   4.0774999999999997       2.93958164398474848E-004  1.30395509488076647E-004
   4.0800000000000001       2.93699728192644985E-004  1.31240397641504953E-004
   4.0824999999999996       2.93446326067623635E-004  1.32073484500741116E-004
   4.0850000000000000       2.93197701227565141E-004  1.32895315908692686E-004
   4.0875000000000004       2.92953615968137647E-004  1.33706397262605716E-004
   4.0899999999999999       2.92713849769331454E-004  1.34507197555692770E-004
   4.0925000000000002       2.92478197625852139E-004  1.35298152915168461E-004
   4.0949999999999998       2.92246468579925045E-004  1.36079669711236252E-004
   4.0975000000000001       2.92018484427335819E-004  1.36852127298894648E-004
   4.0999999999999996       2.91794078575004744E-004  1.37615880445381698E-004
   4.1025000000000000       2.91573095013850407E-004  1.38371261479050143E-004
   4.1050000000000004       2.91355387429529896E-004  1.39118582214788972E-004
   4.1074999999999999       2.91140818372457374E-004  1.39858135656567361E-004
   4.1100000000000003       2.90929258579852835E-004  1.40590197553286291E-004
   4.1124999999999998       2.90720586260687411E-004  1.41315027744774263E-004
   4.1150000000000002       2.90514686553883098E-004  1.42032871422079785E-004
   4.1174999999999997       2.90311450989520217E-004  1.42743960240698532E-004
   4.1200000000000001       2.90110777011382535E-004  1.43448513331965977E-004
   4.1224999999999996       2.89912567543990942E-004  1.44146738219549128E-004
   4.1250000000000000       2.89716730600546345E-004  1.44838831652371154E-004
   4.1275000000000004       2.89523178923852919E-004  1.45524980361435219E-004
   4.1299999999999999       2.89331829661176659E-004  1.46205361750975529E-004
   4.1325000000000003       2.89142604066271170E-004  1.46880144529298607E-004
   4.1349999999999998       2.88955427226236241E-004  1.47549489285785437E-004
   4.1375000000000002       2.88770227812514175E-004  1.48213549020469182E-004
   4.1399999999999997       2.88586937850925356E-004  1.48872469629559098E-004
   4.1425000000000001       2.88405492510862050E-004  1.49526390352243914E-004
   4.1449999999999996       2.88225829911008865E-004  1.50175444182102969E-004
   4.1475000000000000       2.88047890940155461E-004  1.50819758246557834E-004
   4.1500000000000004       2.87871619091693203E-004  1.51459454157326520E-004
   4.1524999999999999       2.87696960321382844E-004  1.52094648340279464E-004
   4.1550000000000002       2.87523862862243277E-004  1.52725452312714856E-004
   4.1574999999999998       2.87352277158124951E-004  1.53351972995982615E-004
   4.1600000000000001       2.87182155698318200E-004  1.53974312951053825E-004
   4.1624999999999996       2.87013452914946512E-004  1.54592570624409323E-004
   4.1650000000000000       2.86846125077397005E-004  1.55206840571554681E-004
   4.1675000000000004       2.86680130193965566E-004  1.55817213665250168E-004
   4.1699999999999999       2.86515427920127925E-004  1.56423777289712538E-004
   4.1725000000000003       2.86351979472895758E-004  1.57026615521924876E-004
   4.1749999999999998       2.86189747550777797E-004  1.57625809301078704E-004
   4.1775000000000002       2.86028696258902441E-004  1.58221436587089589E-004
   4.1799999999999997       2.85868791038900989E-004  1.58813572509021960E-004
   4.1825000000000001       2.85709998603190303E-004  1.59402289504208071E-004
   4.1849999999999996       2.85552286873319973E-004  1.59987657448749790E-004
   4.1875000000000000       2.85395624911232544E-004  1.60569743773951202E-004
   4.1900000000000004       2.85239982908271712E-004  1.61148613605864696E-004
   4.1924999999999999       2.85085332068903705E-004  1.61724329837036859E-004
   4.1950000000000003       2.84931644605961748E-004  1.62296953252796176E-004
   4.1974999999999998       2.84778893684422814E-004  1.62866542621206033E-004
   4.2000000000000002       2.84627053378633352E-004  1.63433154783599666E-004
   4.2024999999999997       2.84476098631557598E-004  1.63996844739768363E-004
   4.2050000000000001       2.84326005218251071E-004  1.64557665729516453E-004
   4.2074999999999996       2.84176749707490016E-004  1.65115669307490934E-004
   4.2100000000000000       2.84028309429313849E-004  1.65670905416133701E-004
   4.2125000000000004       2.83880662442421961E-004  1.66223422453611031E-004
   4.2149999999999999       2.83733787503684756E-004  1.66773267338342894E-004
   4.2175000000000002       2.83587664039255298E-004  1.67320485570134764E-004
   4.2199999999999998       2.83442272117186654E-004  1.67865121288125979E-004
   4.2225000000000001       2.83297592421600283E-004  1.68407217325842573E-004
   4.2249999999999996       2.83153606227464513E-004  1.68946815263027367E-004
   4.2275000000000000       2.83010295378034412E-004  1.69483955475690622E-004
   4.2300000000000004       2.82867642262037676E-004  1.70018677182847284E-004
   4.2324999999999999       2.82725629792665611E-004  1.70551018491360909E-004
   4.2350000000000003       2.82584241387451535E-004  1.71081016438517062E-004
   4.2374999999999998       2.82443460949122465E-004  1.71608707032546240E-004
   4.2400000000000002       2.82303272847359910E-004  1.72134125291213794E-004
   4.2424999999999997       2.82163661901427320E-004  1.72657305278583307E-004
   4.2450000000000001       2.82024613363603854E-004  1.73178280140064860E-004
   4.2474999999999996       2.81886112903391027E-004  1.73697082135837737E-004
   4.2500000000000000       2.81748146592436500E-004  1.74213742672744748E-004
   4.3262499999999999       2.77738264886750802E-004  1.89076936134217226E-004
   4.4024999999999999       2.73962522403100586E-004  2.02559376083906581E-004
   4.4787499999999998       2.70288064720780640E-004  2.14993777578087605E-004
   4.5549999999999997       2.66645649554068552E-004  2.26576110687122507E-004
   4.6312499999999996       2.62998199450339780E-004  2.37432178927522470E-004
   4.7074999999999996       2.59326484597454982E-004  2.47647977727053219E-004
   4.7837500000000004       2.55621812361151639E-004  2.57285239163345487E-004
   4.8600000000000003       2.51881976132221897E-004  2.66390085463254829E-004
   4.9362500000000002       2.48108869136056504E-004  2.74998161038292332E-004
   5.0125000000000002       2.44307012176279493E-004  2.83137831452013938E-004
   5.0887500000000001       2.40482610841253453E-004  2.90832257790799053E-004
   5.1650000000000000       2.36642936003872542E-004  2.98100788496768131E-004
   5.2412500000000000       2.32795906532184927E-004  3.04959917895888358E-004
   5.3174999999999999       2.28949804383222810E-004  3.11423962871302997E-004
   5.3937499999999998       2.25113077706553226E-004  3.17505550109876478E-004
   5.4699999999999998       2.21294203965605472E-004  3.23215973279353014E-004
   5.5462499999999997       2.17501594698549212E-004  3.28565459015364356E-004
   5.6224999999999996       2.13743529598795228E-004  3.33563367817346884E-004
   5.6987500000000004       2.10028111490249015E-004  3.38218347738706421E-004
   5.7750000000000004       2.06363236335163532E-004  3.42538453354022162E-004
   5.8512500000000003       2.02756573868981586E-004  3.46531238406750958E-004
   5.9275000000000002       1.99215557648116170E-004  3.50203831498301739E-004
   6.0037500000000001       1.95747377416554221E-004  3.53562991036043080E-004
   6.0800000000000001       1.92358979964116640E-004  3.56615156054407691E-004
   6.1562500000000000       1.89057070083005903E-004  3.59366483151403503E-004
   6.2324999999999999       1.85848114802482177E-004  3.61822878347543007E-004
   6.3087499999999999       1.82738349015947163E-004  3.63990023211942964E-004
   6.3849999999999998       1.79733782183574863E-004  3.65873396659976199E-004
   6.4612499999999997       1.76840205591667084E-004  3.67478292963481078E-004
   6.5375000000000005       1.74063200846168896E-004  3.68809838615264524E-004
   6.6137499999999996       1.71408147025301015E-004  3.69873003683229178E-004
   6.6900000000000013       1.68880229491880925E-004  3.70672614558193185E-004
   6.7662500000000003       1.66484447907949554E-004  3.71213363625016936E-004
   6.8425000000000002       1.64225624274907370E-004  3.71499817970459448E-004
   6.9187500000000002       1.62108410812345324E-004  3.71536427087022325E-004
   6.9949999999999992       1.60137297618530896E-004  3.71327529714999259E-004
   7.0712500000000000       1.58316620084500111E-004  3.70877359965428159E-004
   7.1475000000000000       1.56650566041787050E-004  3.70190052836154131E-004
   7.2237500000000008       1.55143182631726828E-004  3.69269649212636589E-004
   7.2999999999999998       1.53798382890292897E-004  3.68120100428639139E-004
   7.3762499999999998       1.52619952047020101E-004  3.66745272448684950E-004
   7.4524999999999997       1.51611553540046247E-004  3.65148949723369807E-004
   7.5287499999999987       1.50776734751949124E-004  3.63334838759951401E-004
   7.6050000000000004       1.50118932473042142E-004  3.61306571443532182E-004
   7.6812499999999995       1.49641478100246593E-004  3.59067708138466075E-004
   7.7575000000000003       1.49347602580676497E-004  3.56621740594970983E-004
   7.8337500000000002       1.49240441109687677E-004  3.53972094682214738E-004
   7.9100000000000010       1.49323037593424040E-004  3.51122132966070707E-004
   7.9862500000000001       1.49598348885890718E-004  3.48075157147172164E-004
   8.0625000000000000       1.50069248810390872E-004  3.44834410372653148E-004
   8.1387499999999999       1.50738531974895293E-004  3.41403079432972458E-004
   8.2149999999999999       1.51608917390673968E-004  3.37784296853400629E-004
   8.2912499999999998       1.52683051906231485E-004  3.33981142894380207E-004
   8.3674999999999997       1.53963513448257235E-004  3.29996647429061578E-004
   8.4437499999999996       1.55452814124568936E-004  3.25833791804204379E-004
   8.5199999999999996       1.57153403133737727E-004  3.21495510547234193E-004
   8.5962499999999995       1.59067669544035137E-004  3.16984693042284666E-004
   8.6724999999999994       1.61197944925249776E-004  3.12304185124637310E-004
   8.7487499999999994       1.63546505847621449E-004  3.07456790612389797E-004
   8.8249999999999993       1.66115576254318099E-004  3.02445272779142084E-004
   8.9012499999999992       1.68907329713311653E-004  2.97272355772187273E-004
   8.9774999999999991       1.71923891553556635E-004  2.91940725979749271E-004
   9.0537500000000009       1.75167340889837244E-004  2.86453033349601553E-004
   9.1300000000000008       1.78639712771750688E-004  2.80811893023364626E-004
   9.2062500000000007       1.82342999082423613E-004  2.75019885103164362E-004
   9.2825000000000006       1.86279151624548823E-004  2.69079558019642785E-004
   9.3587500000000006       1.90450082847216901E-004  2.62993428196090775E-004
   9.4350000000000005       1.94857667619915997E-004  2.56763981498899971E-004
   9.5112500000000004       1.99503744707703237E-004  2.50393674277883595E-004
   9.5875000000000004       2.04390118178256446E-004  2.43884934367791538E-004
   9.6637500000000003       2.09518558745214574E-004  2.37240162055992403E-004
   9.7400000000000002       2.14890805050066105E-004  2.30461731021179328E-004
   9.8162500000000001       2.20508564882941459E-004  2.23551989246763554E-004
   9.8925000000000001       2.26373516340941340E-004  2.16513259910145752E-004
   9.9687500000000000       2.32487308926296760E-004  2.09347842250256735E-004
   10.045000000000000       2.38851564576824928E-004  2.02058012403002964E-004
   10.121200000000000       2.45463457142882594E-004  1.94650924068219013E-004
   10.197500000000000       2.52337820798530428E-004  1.87114109996593646E-004
   10.273800000000000       2.59467692184246811E-004  1.79459427008522946E-004
   10.350000000000000       2.66844744929667127E-004  1.71699329571475156E-004
   10.426200000000000       2.74479650789234675E-004  1.63826029757953263E-004
   10.502500000000000       2.82384413110416154E-004  1.55831126426904935E-004
   10.578799999999999       2.90550638631155650E-004  1.47727017421138076E-004
   10.654999999999999       2.98968542877781562E-004  1.39526655358307748E-004
   10.731199999999999       3.07650066939406191E-004  1.31221586384101997E-004
   10.807499999999999       3.16608516591377329E-004  1.22802790471965100E-004
   10.883699999999999       3.25821782427222306E-004  1.14294401996745367E-004
   10.960000000000001       3.35315403013285596E-004  1.05676144418632119E-004
   11.036300000000001       3.45078803127434855E-004  9.69611607685267690E-005
   11.112500000000001       3.55099976348465180E-004  8.81630869081786951E-005
   11.188800000000001       3.65406529565475487E-004  7.92608436137327816E-005
   11.265000000000001       3.75972732791927532E-004  7.02797619217183808E-005
   11.341200000000001       3.86813183888726198E-004  6.12102159589121488E-005
   11.417500000000000       3.97943905546312084E-004  5.20421030624417468E-005
   11.493800000000000       4.09352093940173437E-004  4.27892326418917533E-005
   11.570000000000000       4.21023477353858451E-004  3.34658469416438439E-005
   11.646200000000000       4.32974034461491581E-004  2.40618086470588149E-005
   11.722500000000000       4.45221195971442617E-004  1.45665462137212808E-005
   11.798800000000000       4.57750648406764194E-004  4.99426950245558799E-006
   11.875000000000000       4.70546585697013638E-004 -4.64041791443081879E-006
   11.951200000000000       4.83626399394779531E-004 -1.43481173936100363E-005
   12.027500000000000       4.97008959059625399E-004 -2.41398228308495246E-005
   12.103800000000000       5.10678421083026932E-004 -3.40009582869318962E-005
   12.180000000000000       5.24617426122490384E-004 -4.39165924381914859E-005
   12.256200000000000       5.38844807818843522E-004 -5.38977447365951765E-005
   12.332500000000000       5.53380902367950453E-004 -6.39557866078857546E-005
   12.408799999999999       5.68208315851479362E-004 -7.40758107041843784E-005
   12.484999999999999       5.83308116264455467E-004 -8.42425922572371605E-005
   12.561199999999999       5.98700606923087820E-004 -9.44675250842788209E-005
   12.637499999999999       6.14407617169942188E-004 -1.04762315256143616E-004
   12.713699999999999       6.30389016266611835E-004 -1.15098159776914980E-004
   12.789999999999999       6.46687782860296077E-004 -1.25500372115320289E-004
   12.866299999999999       6.63284161471791762E-004 -1.35953612954752321E-004
   12.942500000000003       6.80156827070583906E-004 -1.46442281396776721E-004
   13.018800000000001       6.97351067695581913E-004 -1.56992109553785508E-004
   13.095000000000001       7.14822804702823196E-004 -1.67573655187100255E-004
   13.171199999999999       7.32595357705369613E-004 -1.78198932853965559E-004
   13.247500000000000       7.50693616538139095E-004 -1.88880191753261917E-004
   13.323800000000002       7.69095421644519018E-004 -1.99601737564642162E-004
   13.400000000000000       7.87777013420110431E-004 -2.10347669464496667E-004
   13.476200000000000       8.06763255052688117E-004 -2.21130250718642698E-004
   13.552499999999998       8.26080600632065113E-004 -2.31961941359355413E-004
   13.628800000000000       8.45705264782309015E-004 -2.42826853652039894E-004
   13.705000000000000       8.65611843048991799E-004 -2.53708929707487324E-004
   13.781200000000000       8.85826764564486197E-004 -2.64620641455561598E-004
   13.857500000000000       9.06378069289239929E-004 -2.75574620030348137E-004
   13.933799999999998       9.27240328344307004E-004 -2.86554818379578088E-004
   14.010000000000002       9.48386475071017311E-004 -2.97545055313460489E-004
   14.086200000000000       9.69844525556211269E-004 -3.08557971838725590E-004
   14.162500000000000       9.91644125711977579E-004 -3.19606331095832882E-004
   14.238799999999999       1.01375818539212745E-003 -3.30673961078197355E-004
   14.315000000000000       1.03615795864723560E-003 -3.41744591616385492E-004
   14.391200000000000       1.05887306858665686E-003 -3.52830994360354142E-004
   14.467499999999999       1.08193478658407294E-003 -3.63946026367722379E-004
   14.543799999999999       1.10531434300446514E-003 -3.75073424770333346E-004
   14.619999999999997       1.12898129945557756E-003 -3.86196865653420528E-004
   14.696200000000001       1.15296690429604479E-003 -3.97329212495570378E-004
   14.772500000000001       1.17730407326083458E-003 -4.08483378025507394E-004
   14.848799999999999       1.20196234538640437E-003 -4.19643044001258726E-004
   14.924999999999999       1.22690956467058827E-003 -4.30791863412609342E-004
   15.001200000000003       1.25217862732420002E-003 -4.41942754954707763E-004
   15.077500000000001       1.27780411074852516E-003 -4.53108649315513059E-004
   15.153800000000000       1.30375384119689876E-003 -4.64273205689356083E-004
   15.230000000000000       1.32999393857185307E-003 -4.75420091884214916E-004
   15.306200000000000       1.35655895971583513E-003 -4.86562243369442228E-004
   15.382500000000002       1.38348516081926811E-003 -4.97712572224476442E-004
   15.458800000000000       1.41073864176849482E-003 -5.08854750644887493E-004
   15.535000000000000       1.43828378042450329E-003 -5.19972494711978578E-004
   15.611199999999998       1.46615681396610430E-003 -5.31078720324358578E-004
   15.687500000000000       1.49439569424791733E-003 -5.42186283655532713E-004
   15.763800000000002       1.52296478012254482E-003 -5.53278903732309511E-004
   15.840000000000000       1.55182669332265392E-003 -5.64340378635495550E-004
   15.916200000000000       1.58101936668261040E-003 -5.75383566832902613E-004
   15.992499999999998       1.61058246321558020E-003 -5.86421231428395275E-004
   16.068800000000000       1.64047858522775396E-003 -5.97437172484230707E-004
   16.145000000000000       1.67066858309264615E-003 -6.08415304596268843E-004
   16.221200000000000       1.70119210056548760E-003 -6.19368392882868840E-004
   16.297499999999999       1.73209052363022158E-003 -6.30309070696497714E-004
   16.373799999999999       1.76332468900889348E-003 -6.41221256549565316E-004
   16.449999999999999       1.79485365988424871E-003 -6.52089016037016777E-004
   16.526199999999999       1.82671880673077633E-003 -6.62924985147154565E-004
   16.602499999999999       1.85896325921283364E-003 -6.73741633286213996E-004
   16.678799999999999       1.89154606532062068E-003 -6.84523027980653742E-004
   16.754999999999999       1.92442449373278132E-003 -6.95253421608303017E-004
   16.831199999999999       1.95764165643113339E-003 -7.05945283835564459E-004
   16.907499999999999       1.99124243791142701E-003 -7.16610881955143369E-004
   16.983799999999999       2.02518408881027833E-003 -7.27234468191761290E-004
   17.059999999999999       2.05942206706761360E-003 -7.37800514918990629E-004
   17.136199999999999       2.09400123894800229E-003 -7.48321289296800091E-004
   17.212499999999999       2.12896825614986018E-003 -7.58808820843882370E-004
   17.288799999999998       2.16427855845190012E-003 -7.69247582038398627E-004
   17.364999999999998       2.19988578051531119E-003 -7.79622301054769327E-004
   17.441199999999998       2.23583655643103769E-003 -7.89945007568752930E-004
   17.517499999999998       2.27217931844362264E-003 -8.00227458116452685E-004
   17.593800000000002       2.30886768414308510E-003 -8.10454380700412875E-004
   17.670000000000002       2.34585345412416163E-003 -8.20610794096852990E-004
   17.746200000000002       2.38318504388728043E-003 -8.30708454052086391E-004
   17.822500000000002       2.42091267902237077E-003 -8.40758807372188896E-004
   17.898800000000001       2.45898814318102395E-003 -8.50746871499087295E-004
   17.975000000000001       2.49736139118578865E-003 -8.60657989838129237E-004
   18.051200000000001       2.53608263142821163E-003 -8.70503607687437815E-004
   18.127500000000001       2.57520389362532768E-003 -8.80294825985411685E-004
   18.203800000000001       2.61467511515300942E-003 -8.90016986776360477E-004
   18.280000000000001       2.65444439353927902E-003 -8.99655793733536869E-004
   18.356200000000001       2.69456374132964792E-003 -9.09222346659748111E-004
   18.432500000000001       2.73508700357395600E-003 -9.18727365629758391E-004
   18.508800000000001       2.77596226096534339E-003 -9.28156553138329270E-004
   18.585000000000001       2.81713574383752859E-003 -9.37496008645908327E-004
   18.661200000000001       2.85866128089434356E-003 -9.46756450739521540E-004
   18.737500000000001       2.90059454392945599E-003 -9.55948182517010379E-004
   18.813800000000001       2.94288174694527652E-003 -9.65057301502665024E-004
   18.890000000000001       2.98546724336745803E-003 -9.74070337484045216E-004
   18.966200000000001       3.02840668852825089E-003 -9.82997591347918543E-004
   19.042500000000000       3.07175759061157835E-003 -9.91848912843769359E-004
   19.118800000000000       3.11546428638007468E-003 -1.00061082955322069E-003
   19.195000000000000       3.15946924222729490E-003 -1.00927033697505012E-003
   19.271200000000000       3.20382994975658593E-003 -1.01783728280767046E-003
   19.347500000000000       3.24860576297987058E-003 -1.02632102810086253E-003
   19.423700000000000       3.29367974517313271E-003 -1.03469763722916701E-003
   19.500000000000000       3.33917062700237388E-003 -1.04298739466803089E-003
   19.576300000000000       3.38501991182543586E-003 -1.05117754015450222E-003
   19.652500000000000       3.43116721917527661E-003 -1.05925583473796890E-003
   19.728800000000000       3.47773407981211277E-003 -1.06724177760464628E-003
   19.805000000000000       3.52459883538549287E-003 -1.07511273461702718E-003
   19.881200000000000       3.57182267896628521E-003 -1.08287753961825470E-003
   19.957500000000000       3.61946868404915221E-003 -1.09054446835267081E-003


==> anc/M2_6_2_v2.dat <==
  2.12500000000000015E-002  3.72351871922294259E-011  3.30161921744666443E-010
  4.49999999999999983E-002  1.68725335645314302E-008  9.25337666907540502E-010
  6.87500000000000056E-002  3.94147329776619050E-008  2.16837932788176460E-009
  9.24999999999999989E-002  7.14095803679083510E-008  3.94090477074137247E-009
  0.11625000000000002       1.12880965499556629E-007  6.24926700462536418E-009
  0.14000000000000001       1.63853079996267633E-007  9.09993000548660425E-009
  0.16375000000000001       2.24350423926017916E-007  1.24994712678259892E-008
  0.18750000000000000       2.94397812569641456E-007  1.64545844298361671E-008
  0.21124999999999999       3.74020383379199309E-007  2.09720819745078987E-008
  0.23499999999999999       4.63243603132641658E-007  2.60588980093568115E-008
  0.25874999999999998       5.62093275291502730E-007  3.17220911275390184E-008
  0.28249999999999997       6.70595547568624999E-007  3.79688473532373178E-008
  0.30625000000000002       7.88776919713215288E-007  4.48064831743206869E-008
  0.33000000000000002       9.16664251520817020E-007  5.22424486654073346E-008
  0.35375000000000001       1.05428477107611198E-006  6.02843307045906773E-008
  0.37750000000000000       1.20166608323678167E-006  6.89398562872313748E-008
  0.40125000000000000       1.35883617836701934E-006  7.82168959403578937E-008
  0.42499999999999999       1.52582344132962020E-006  8.81234672413766639E-008
  0.44874999999999998       1.70265666074600429E-006  9.86677384449504667E-008
  0.47249999999999992       1.88936503853385362E-006  1.09858032222072412E-007
  0.49625000000000008       2.08597819973255075E-006  1.21702829515538692E-007
  0.52000000000000002       2.29252620262695308E-006  1.34210773516215660E-007
  0.54374999999999996       2.50903954918059614E-006  1.47390673764680015E-007
  0.56750000000000000       2.73554919578981476E-006  1.61251510383033582E-007
  0.59125000000000005       2.97208656437082791E-006  1.75802438441889494E-007
  0.61499999999999999       3.21868355379238380E-006  1.91052792467775874E-007
  0.63875000000000004       3.47537255166707896E-006  2.07012091096429606E-007
  0.66249999999999998       3.74218644651509524E-006  2.23690041877700493E-007
  0.68625000000000003       4.01915864031469592E-006  2.41096546238072929E-007
  0.70999999999999996       4.30632306145453426E-006  2.59241704607065785E-007
  0.73375000000000001       4.60371417810341175E-006  2.78135821714088118E-007
  0.75749999999999995       4.91136701201400260E-006  2.97789412062623746E-007
  0.78125000000000000       5.22931715277768596E-006  3.18213205588962199E-007
  0.80500000000000016       5.55760077254852816E-006  3.39418153513017020E-007
  0.82875000000000010       5.89625464125528798E-006  3.61415434389169205E-007
  0.85250000000000004       6.24531614230050405E-006  3.84216460364152757E-007
  0.87624999999999997       6.60482328888983653E-006  4.07832883658237240E-007
  0.90000000000000002       6.97481474071171966E-006  4.32276603260312034E-007
  0.92374999999999996       7.35532982138657586E-006  4.57559771870822177E-007
  0.94750000000000001       7.74640853641640871E-006  4.83694803084648361E-007
  0.97124999999999995       8.14809159177549726E-006  5.10694378831631111E-007
  0.99500000000000000       8.56042041314947639E-006  5.38571457084690406E-007
   1.0187500000000000       8.98343716585062889E-006  5.67339279847268239E-007
   1.0425000000000000       9.41718477543839689E-006  5.97011381432401377E-007
   1.0662499999999999       9.86170694907571508E-006  6.27601597046386176E-007
   1.0900000000000001       1.03170481976534316E-005  6.59124071690683198E-007
   1.1137500000000000       1.07832538587165457E-005  6.91593269396410480E-007
   1.1375000000000000       1.12603701202280016E-005  7.25023982806588615E-007
   1.1612499999999999       1.17484440452075473E-005  7.59431343122052650E-007
   1.1850000000000001       1.22475235972850596E-005  7.94830830427889093E-007
   1.2087500000000000       1.27576576672101706E-005  8.31238284418100803E-007
   1.2324999999999999       1.32788961003620150E-005  8.68669915537259305E-007
   1.2562500000000001       1.38112897253053995E-005  9.07142316558862749E-007
   1.2800000000000000       1.43548903834423180E-005  9.46672474621330610E-007
   1.3037500000000000       1.49097509598103687E-005  9.87277783743664052E-007
   1.3274999999999999       1.54759254150826957E-005  1.02897605784407837E-006
   1.3512500000000001       1.60534688188268794E-005  1.07178554428634682E-006
   1.3750000000000000       1.66424373840837421E-005  1.11572493797986180E-006
   1.3987499999999999       1.72428885033305868E-005  1.16081339606115585E-006
   1.4225000000000001       1.78548807858968258E-005  1.20707055318607987E-006
   1.4462500000000000       1.84784740969042469E-005  1.25451653746370583E-006
   1.4700000000000000       1.91137295978085075E-005  1.30317198706486980E-006
   1.4937499999999999       1.97607097886226326E-005  1.35305806754021458E-006
   1.5175000000000001       2.04194785519086433E-005  1.40419648988483191E-006
   1.5412500000000000       2.10901011986283919E-005  1.45660952938883249E-006
   1.5649999999999999       2.17726445159504069E-005  1.51032004531567387E-006
   1.5887500000000001       2.24671768171156707E-005  1.56535150145270080E-006
   1.6125000000000000       2.31737679934713927E-005  1.62172798758122200E-006
   1.6362500000000000       2.38924895687669695E-005  1.67947424191489428E-006
   1.6599999999999999       2.46234147559682254E-005  1.73861567456939849E-006
   1.6837500000000001       2.53666185163927533E-005  1.79917839209744228E-006
   1.7075000000000000       2.61221776217418573E-005  1.86118922318064464E-006
   1.7312500000000000       2.68901707188547176E-005  1.92467574552062496E-006
   1.7549999999999999       2.76706783974730149E-005  1.98966631400777976E-006
   1.7787500000000001       2.84637832611648998E-005  2.05619009024054100E-006
   1.8025000000000000       2.92695700015905717E-005  2.12427707347448910E-006
   1.8262499999999999       3.00881254697769265E-005  2.19395813261033365E-006
   1.8499999999999999       3.09195387835002229E-005  2.26526504214526040E-006
   1.8737499999999998       3.17639013744393562E-005  2.33823051515562850E-006
   1.8974999999999997       3.26213071032066258E-005  2.41288824271688097E-006
   1.9212499999999997       3.34918523472621215E-005  2.48927293294955665E-006
   1.9450000000000001       3.43756360998283573E-005  2.56742035256049727E-006
   1.9687500000000000       3.52727600738355192E-005  2.64736737055394458E-006
   1.9924999999999999       3.61833288112140851E-005  2.72915200425204103E-006
   2.0162499999999999       3.71074497978754076E-005  2.81281346777449837E-006
   2.0400000000000000       3.80452335847470300E-005  2.89839222313926484E-006
   2.0637500000000002       3.89967939152578461E-005  2.98593003415839809E-006
   2.0874999999999999       3.99622478596995019E-005  3.07547002331729920E-006
   2.1112500000000001       4.09417159569233586E-005  3.16705673184065435E-006
   2.1349999999999998       4.19353223638702888E-005  3.26073618316487839E-006
   2.1587499999999999       4.29431950154191290E-005  3.35655595020731582E-006
   2.1825000000000001       4.39654657835385058E-005  3.45456522578457008E-006
   2.2062499999999998       4.50022706651298222E-005  3.55481489870315877E-006
   2.2300000000000000       4.60537499612080181E-005  3.65735763286114448E-006
   2.2537500000000001       4.71200484764634062E-005  3.76224795189510941E-006
   2.2774999999999999       4.82013157285704258E-005  3.86954232884048982E-006
   2.3012500000000000       4.92977061712244750E-005  3.97929928144101998E-006
   2.3250000000000002       5.04093794287716369E-005  4.09157947328590867E-006
   2.3487499999999999       5.15365005475625009E-005  4.20644582156786630E-006
   2.3725000000000001       5.26792402621272321E-005  4.32396361172765281E-006
   2.3962500000000002       5.38377752786232139E-005  4.44420061963875217E-006
   2.4199999999999999       5.50122886079563688E-005  4.56722724452010387E-006
   2.4437500000000001       5.62029697636565659E-005  4.69311663778610344E-006
   2.4674999999999998       5.74100152896797811E-005  4.82194486697682239E-006
   2.4912500000000000       5.86336290051972110E-005  4.95379106469191971E-006
   2.5150000000000001       5.98740224269595980E-005  5.08873760134670033E-006
   2.5387499999999998       6.11314151889539990E-005  5.22687026765934116E-006
   2.5625000000000000       6.24060354920192071E-005  5.36827847045506756E-006
   2.5862500000000002       6.36981205860901573E-005  5.51305544299200574E-006
   2.6099999999999999       6.50079172880288692E-005  5.66129847114523182E-006
   2.6337500000000000       6.63356825383241120E-005  5.81310913693252354E-006
   2.6575000000000002       6.76816840003059982E-005  5.96859358103318360E-006
   2.6812499999999999       6.90462007059370751E-005  6.12786278613959497E-006
   2.7050000000000001       7.04295237527087102E-005  6.29103288319650185E-006
   2.7287499999999998       7.18319570567056524E-005  6.45822548282674414E-006
   2.7524999999999999       7.32538181675068868E-005  6.62956803452002730E-006
   2.7762500000000001       7.46954391512849461E-005  6.80519421647991178E-006
   2.7999999999999998       7.61571675492558241E-005  6.98524435938719584E-006
   2.8237500000000000       7.76393674195436354E-005  7.16986590775628337E-006
   2.8475000000000001       7.91424204715654792E-005  7.35921392304213607E-006
   2.8712499999999999       8.06667273032511564E-005  7.55345163321011411E-006
   2.8950000000000000       8.22127087528032915E-005  7.75275103412422898E-006
   2.9187500000000002       8.37808073783228631E-005  7.95729354885480524E-006
   2.9424999999999999       8.53714890805042515E-005  8.16727075187614126E-006
   2.9662500000000001       8.69852448858021016E-005  8.38288516613881896E-006
   2.9900000000000002       8.86225929100416943E-005  8.60435114219151685E-006
   3.0137499999999999       9.02840805254677821E-005  8.83189582992671937E-006
   3.0375000000000001       9.19702867577917356E-005  9.06576025517592537E-006
   3.0612499999999998       9.36818249440154148E-005  9.30620051533798500E-006
   3.0850000000000000       9.54193456868278659E-005  9.55348911055280142E-006
   3.1087500000000001       9.71835401473577847E-005  9.80791642971486947E-006
   3.1324999999999998       9.89751437252440612E-005  1.00697924139597748E-005
   3.1562500000000000       1.00794940183631670E-004  1.03394484242808693E-005
   3.1800000000000002       1.02643766287163985E-004  1.06172393448083279E-005
   3.2037499999999999       1.04522517033771685E-004  1.09035459592180731E-005
   3.2275000000000000       1.06432151576625072E-004  1.11987776450020781E-005
   3.2512500000000006       1.08373699951761388E-004  1.15033754392757391E-005
   3.2749999999999999       1.10348270750592622E-004  1.18178155408728054E-005
   3.2987500000000005       1.12357059906000796E-004  1.21426133272831565E-005
   3.3224999999999998       1.14401360797713379E-004  1.24783279823095801E-005
   3.3462500000000004       1.16482575929364963E-004  1.28255678522128987E-005
   3.3700000000000001       1.18602230392893281E-004  1.31849966653020986E-005
   3.3937500000000003       1.20761988082829333E-004  1.35573408601765346E-005
   3.4175000000000000       1.22963669818277390E-004  1.39433981034587427E-005
   3.4412500000000001       1.25209275293706681E-004  1.43440474283738201E-005
   3.4649999999999999       1.27501009680599663E-004  1.47602613703989493E-005
   3.4887500000000000       1.29841314541862424E-004  1.51931204216726218E-005
   3.5124999999999997       1.32232905754608906E-004  1.56438305796639918E-005
   3.5362499999999999       1.34678819468668569E-004  1.61137447273301511E-005
   3.5599999999999996       1.37182468731651138E-004  1.66043889730031183E-005
   3.5837500000000002       1.39747713721971269E-004  1.71174954062495847E-005
   3.6074999999999995       1.42378950016153091E-004  1.76550433170233686E-005
   3.6312500000000001       1.45081220869381191E-004  1.82193117165628127E-005
   3.6549999999999994       1.47860362082579940E-004  1.88129472106538271E-005
   3.6787500000000000       1.50723191902510633E-004  1.94390531151318994E-005
   3.7025000000000001       1.53677764457286114E-004  2.01013085817311205E-005
   3.7262499999999998       1.56733715097385188E-004  2.08041311561324865E-005
   3.7500000000000000       1.59902741915244939E-004  2.15529038764976827E-005
   3.7525000000000004       1.60243461305612596E-004  2.16346533652294628E-005
   3.7549999999999999       1.60585609291909794E-004  2.17169931232077792E-005
   3.7574999999999998       1.60929205252542532E-004  2.17999321271798069E-005
   3.7599999999999998       1.61274269112564387E-004  2.18834795905858322E-005
   3.7624999999999997       1.61620821232909354E-004  2.19676449544667607E-005
   3.7650000000000001       1.61968882553777826E-004  2.20524379130767333E-005
   3.7675000000000005       1.62318474479303124E-004  2.21378684046777860E-005
   3.7700000000000000       1.62669619040087254E-004  2.22239466404209692E-005
   3.7725000000000000       1.63022338828358571E-004  2.23106831026387056E-005
   3.7749999999999999       1.63376657040213295E-004  2.23980885580468461E-005
   3.7774999999999999       1.63732597498790418E-004  2.24861740687273357E-005
   3.7799999999999994       1.64090184678608543E-004  2.25749510036634946E-005
   3.7825000000000006       1.64449443731140777E-004  2.26644310508643192E-005
   3.7850000000000001       1.64810400511701809E-004  2.27546262301127480E-005
   3.7875000000000001       1.65173081607735285E-004  2.28455489063796412E-005
   3.7900000000000000       1.65537514368586702E-004  2.29372118039453211E-005
   3.7925000000000000       1.65903726936863827E-004  2.30296280212756860E-005
   3.7949999999999995       1.66271748281485664E-004  2.31228110467020509E-005
   3.7974999999999999       1.66641608232534738E-004  2.32167747749593440E-005
   3.8000000000000003       1.67013337514736112E-004  2.33115335241802431E-005
   3.8025000000000002       1.67386967799450876E-004  2.34071020561646240E-005
   3.8050000000000002       1.67762531726024740E-004  2.35034955931152439E-005
   3.8075000000000001       1.68140062958266909E-004  2.36007298400645548E-005
   3.8099999999999996       1.68519596227097374E-004  2.36988210062232272E-005
   3.8125000000000000       1.68901167364764274E-004  2.37977858260427424E-005
   3.8150000000000004       1.69284813413918701E-004  2.38976415917949424E-005
   3.8174999999999999       1.69670572595980525E-004  2.39984061673875172E-005
   3.8199999999999998       1.70058484426599505E-004  2.41000980240064835E-005
   3.8224999999999998       1.70448589762894356E-004  2.42027362673722006E-005
   3.8249999999999997       1.70840930868937146E-004  2.43063406688674552E-005
   3.8275000000000001       1.71235551505000437E-004  2.44109317014527696E-005
   3.8300000000000005       1.71632496923810408E-004  2.45165305638427349E-005
   3.8325000000000000       1.72031814066067221E-004  2.46231592347011334E-005
   3.8350000000000000       1.72433551567535156E-004  2.47308405017760023E-005
   3.8374999999999999       1.72837759882544378E-004  2.48395980095406366E-005
   3.8399999999999999       1.73244491331471029E-004  2.49494562980147513E-005
   3.8424999999999994       1.73653800241081258E-004  2.50604408571451832E-005
   3.8450000000000006       1.74065743111549151E-004  2.51725781875503842E-005
   3.8475000000000001       1.74480378617994890E-004  2.52858958400407556E-005
   3.8500000000000001       1.74897767812002701E-004  2.54004224868598761E-005
   3.8525000000000000       1.75317974241616067E-004  2.55161879843503432E-005
   3.8550000000000000       1.75741064098373619E-004  2.56332234429782584E-005
   3.8574999999999995       1.76167106375725444E-004  2.57515613027894462E-005
   3.8599999999999999       1.76596173039931777E-004  2.58712354148234385E-005
   3.8625000000000003       1.77028339214666691E-004  2.59922811290706669E-005
   3.8650000000000002       1.77463683381423707E-004  2.61147353897346736E-005
   3.8675000000000002       1.77902287592201808E-004  2.62386368377904879E-005
   3.8700000000000001       1.78344237711367313E-004  2.63640259238957649E-005
   3.8724999999999996       1.78789623663351294E-004  2.64909450288628481E-005
   3.8750000000000000       1.79238539713654703E-004  2.66194385964599527E-005
   3.8775000000000004       1.79691084770467689E-004  2.67495532774921510E-005
   3.8799999999999999       1.80147362714762246E-004  2.68813380872480733E-005
   3.8824999999999998       1.80607482778880431E-004  2.70148445803556637E-005
   3.8849999999999998       1.81071559871965698E-004  2.71501270290411988E-005
   3.8874999999999997       1.81539715115343635E-004  2.72872426454734480E-005
   3.8900000000000001       1.82012076251010014E-004  2.74262517994312351E-005
   3.8925000000000005       1.82488778223742194E-004  2.75672182780321768E-005
   3.8950000000000000       1.82969963685156010E-004  2.77102095517874457E-005
   3.8975000000000000       1.83455783696816384E-004  2.78552970910665680E-005
   3.8999999999999999       1.83946398429466927E-004  2.80025567051902107E-005
   3.9024999999999999       1.84441977958640804E-004  2.81520689224375788E-005
   3.9049999999999994       1.84942703152259866E-004  2.83039194140525106E-005
   3.9075000000000006       1.85448766663586623E-004  2.84581994686492303E-005
   3.9100000000000001       1.85960374045254692E-004  2.86150065245463854E-005
   3.9125000000000001       1.86477745026265124E-004  2.87744447725244230E-005
   3.9150000000000000       1.87001114834131225E-004  2.89366258179951824E-005
   3.9175000000000000       1.87530735938317545E-004  2.91016694691105307E-005
   3.9199999999999995       1.88066879779793096E-004  2.92697045939901751E-005
   3.9224999999999999       1.88609838874822101E-004  2.94408701191826306E-005
   3.9250000000000003       1.89159929198837228E-004  2.96153161698070612E-005
   3.9275000000000002       1.89717492929753818E-004  2.97932053818031757E-005
   3.9300000000000002       1.90282901619382919E-004  2.99747144191831288E-005
   3.9325000000000001       1.90856559877662153E-004  3.01600357368853638E-005
   3.9349999999999996       1.91438909693366797E-004  3.03493796426035990E-005
   3.9375000000000000       1.92030435413875652E-004  3.05429767034789517E-005
   3.9400000000000004       1.92631669819173345E-004  3.07410806200022539E-005
   3.9424999999999999       1.93243201157788322E-004  3.09439716142991469E-005
   3.9449999999999998       1.93865681631560265E-004  3.11519604973130263E-005
   3.9474999999999998       1.94499837727325168E-004  3.13653935919464176E-005
   3.9499999999999997       1.95146482590208319E-004  3.15846586917998019E-005
   3.9525000000000001       1.95806531389846813E-004  3.18101924053945499E-005
   3.9550000000000005       1.96481020310369331E-004  3.20424892530189059E-005
   3.9575000000000000       1.97171130330894406E-004  3.22821130666341738E-005
   3.9600000000000000       1.97878217414662328E-004  3.25297114571531664E-005
   3.9624999999999999       1.98603851319916928E-004  3.27860344175704452E-005
   3.9649999999999999       1.99349866275321718E-004  3.30519586110539115E-005
   3.9674999999999994       2.00118428168191898E-004  3.33285196059759253E-005
   3.9700000000000006       2.00912125657488650E-004  3.36169555413509238E-005
   3.9725000000000001       2.01734096081156638E-004  3.39187675329601042E-005
   3.9750000000000001       2.02588204434070007E-004  3.42358054921217331E-005
   3.9775000000000000       2.03479305044638374E-004  3.45703936983337429E-005
   3.9800000000000000       2.04413638684313467E-004  3.49255213649379996E-005
   3.9824999999999995       2.05399462488832160E-004  3.53051448302749650E-005
   3.9849999999999999       2.06448103410197776E-004  3.57146932523375114E-005
   3.9875000000000003       2.07575848757881188E-004  3.61619760670752971E-005
   3.9900000000000002       2.08807665283795374E-004  3.66589685287641137E-005
   3.9925000000000002       2.10185529066000883E-004  3.72258113474975387E-005
   3.9950000000000001       2.11791182291156717E-004  3.79017394365924567E-005
   3.9974999999999996       2.13835375774714840E-004  3.87879465203203329E-005
   4.0000000000000000       2.18532333308073403E-004  4.09481797831286800E-005
   4.0025000000000004       2.16539419076761162E-004  4.54645038660745729E-005
   4.0049999999999999       2.15817123208620238E-004  4.73369858819966681E-005
   4.0075000000000003       2.15302896644576464E-004  4.87766168237225263E-005
   4.0099999999999998       2.14895948306212197E-004  4.99929720367260516E-005
   4.0125000000000002       2.14557284776564674E-004  5.10671202208231621E-005
   4.0149999999999997       2.14266928014617041E-004  5.20405823211565689E-005
   4.0175000000000001       2.14013021845010486E-004  5.29379916402141211E-005
   4.0199999999999996       2.13787849401248805E-004  5.37753769459027472E-005
   4.0225000000000000       2.13586055998392078E-004  5.45638573191975935E-005
   4.0250000000000004       2.13403746984845943E-004  5.53115178232816627E-005
   4.0274999999999999       2.13237985326518529E-004  5.60244539982765789E-005
   4.0300000000000002       2.13086491645470645E-004  5.67073952107186003E-005
   4.0324999999999998       2.12947455244805265E-004  5.73640974919122770E-005
   4.0350000000000001       2.12819409616072936E-004  5.79976021628533333E-005
   4.0374999999999996       2.12701147481144439E-004  5.86104123597750522E-005
   4.0400000000000000       2.12591661014908376E-004  5.92046172158274022E-005
   4.0425000000000004       2.12490098682885533E-004  5.97819814971850221E-005
   4.0449999999999999       2.12395733397397488E-004  6.03440117607938805E-005
   4.0475000000000003       2.12307938539492799E-004  6.08920061286841613E-005
   4.0499999999999998       2.12226169612906115E-004  6.14270923828503861E-005
   4.0525000000000002       2.12149949987334015E-004  6.19502575617333223E-005
   4.0549999999999997       2.12078859670706296E-004  6.24623712655600019E-005
   4.0579999999999998       2.11999800694806235E-004  6.30633989081077882E-005
   4.0599999999999996       2.11950618226983172E-004  6.34564432951093574E-005
   4.0625000000000000       2.11892838053399013E-004  6.39397035774443917E-005
   4.0650000000000004       2.11838918406269953E-004  6.44145384760268263E-005
   4.0674999999999999       2.11788617648935251E-004  6.48814479482540422E-005
   4.0700000000000003       2.11741716610955544E-004  6.53408854172455927E-005
   4.0724999999999998       2.11698015789787546E-004  6.57932635738757768E-005
   4.0750000000000002       2.11657332983779760E-004  6.62389592824756099E-005
   4.0774999999999997       2.11619501283977267E-004  6.66783177555631008E-005
   4.0800000000000001       2.11584367345147504E-004  6.71116561215468252E-005
   4.0824999999999996       2.11551789909320389E-004  6.75392664957879125E-005
   4.0850000000000000       2.11521638524825702E-004  6.79614186327034085E-005
   4.0875000000000004       2.11493792435193950E-004  6.83783622282035155E-005
   4.0899999999999999       2.11468139610390633E-004  6.87903289268925155E-005
   4.0925000000000002       2.11444575898780599E-004  6.91975340789798617E-005
   4.0949999999999998       2.11423004280020238E-004  6.96001782833366184E-005
   4.0975000000000001       2.11403334215323909E-004  6.99984487511630361E-005
   4.0999999999999996       2.11385481054670622E-004  7.03925205066956871E-005
   4.1025000000000000       2.11369365527983927E-004  7.07825574587288509E-005
   4.1050000000000004       2.11354913283519444E-004  7.11687133518569212E-005
   4.1074999999999999       2.11342054477287614E-004  7.15511326164231800E-005
   4.1100000000000003       2.11330723405378349E-004  7.19299511295675434E-005
   4.1124999999999998       2.11320858173836982E-004  7.23052968984599795E-005
   4.1150000000000002       2.11312400405055587E-004  7.26772906764326941E-005
   4.1174999999999997       2.11305294955471353E-004  7.30460465128502170E-005
   4.1200000000000001       2.11299489694454580E-004  7.34116722620411117E-005
   4.1224999999999996       2.11294935270422551E-004  7.37742700330025524E-005
   4.1250000000000000       2.11291584914393077E-004  7.41339366032348052E-005
   4.1275000000000004       2.11289394259069025E-004  7.44907637945587959E-005
   4.1299999999999999       2.11288321172800852E-004  7.48448388153526303E-005
   4.1325000000000003       2.11288325608455387E-004  7.51962445733107577E-005
   4.1349999999999998       2.11289369463131641E-004  7.55450599608874473E-005
   4.1375000000000002       2.11291416458855445E-004  7.58913601202244214E-005
   4.1399999999999997       2.11294432014784813E-004  7.62352166798363500E-005
   4.1425000000000001       2.11298383149553407E-004  7.65766979793235016E-005
   4.1449999999999996       2.11303238373113924E-004  7.69158692697511693E-005
   4.1475000000000000       2.11308967607388640E-004  7.72527929058115364E-005
   4.1500000000000004       2.11315542094281822E-004  7.75875285165232581E-005
   4.1524999999999999       2.11322934320117050E-004  7.79201331665246817E-005
   4.1550000000000002       2.11331117943631763E-004  7.82506615046953721E-005
   4.1574999999999998       2.11340067729230067E-004  7.85791659019577881E-005
   4.1600000000000001       2.11349759485035597E-004  7.89056965792076903E-005
   4.1624999999999996       2.11360170005306906E-004  7.92303017262096490E-005
   4.1650000000000000       2.11371277016848634E-004  7.95530276122287220E-005
   4.1675000000000004       2.11383059129089366E-004  7.98739186890836002E-005
   4.1699999999999999       2.11395495787520675E-004  8.01930176872478077E-005
   4.1725000000000003       2.11408567230227530E-004  8.05103657055606016E-005
   4.1749999999999998       2.11422254447263887E-004  8.08260022950563721E-005
   4.1775000000000002       2.11436539142648535E-004  8.11399655373798093E-005
   4.1799999999999997       2.11451403698779408E-004  8.14522921182015276E-005
   4.1825000000000001       2.11466831143078919E-004  8.17630173960221326E-005
   4.1849999999999996       2.11482805116705461E-004  8.20721754667080270E-005
   4.1875000000000000       2.11499309845175127E-004  8.23797992240821707E-005
   4.1900000000000004       2.11516330110752372E-004  8.26859204168546970E-005
   4.1924999999999999       2.11533851226485697E-004  8.29905697021630250E-005
   4.1950000000000003       2.11551859011765265E-004  8.32937766959618493E-005
   4.1974999999999998       2.11570339769298670E-004  8.35955700204866380E-005
   4.2000000000000002       2.11589280263405023E-004  8.38959773489955397E-005
   4.2024999999999997       2.11608667699535592E-004  8.41950254479756116E-005
   4.2050000000000001       2.11628489704938981E-004  8.44927402169890526E-005
   4.2074999999999996       2.11648734310392728E-004  8.47891467263144657E-005
   4.2100000000000000       2.11669389932931588E-004  8.50842692525337623E-005
   4.2125000000000004       2.11690445359505406E-004  8.53781313121964355E-005
   4.2149999999999999       2.11711889731509259E-004  8.56707556936878406E-005
   4.2175000000000002       2.11733712530125397E-004  8.59621644874169745E-005
   4.2199999999999998       2.11755903562430871E-004  8.62523791144283544E-005
   4.2225000000000001       2.11778452948218948E-004  8.65414203535401537E-005
   4.2249999999999996       2.11801351107315843E-004  8.68293083670250079E-005
   4.2275000000000000       2.11824588748403704E-004  8.71160627253514538E-005
   4.2300000000000004       2.11848156856680851E-004  8.74017024299864357E-005
   4.2324999999999999       2.11872046683834661E-004  8.76862459357702844E-005
   4.2350000000000003       2.11896249737657981E-004  8.79697111718530942E-005
   4.2374999999999998       2.11920757772333587E-004  8.82521155616863812E-005
   4.2400000000000002       2.11945562779182906E-004  8.85334760420613214E-005
   4.2424999999999997       2.11970656977851100E-004  8.88138090812421669E-005
   4.2450000000000001       2.11996032807905475E-004  8.90931306962535250E-005
   4.2474999999999996       2.12021682920821085E-004  8.93714564693621956E-005
   4.2500000000000000       2.12047600172340250E-004  8.96488015638069127E-005
   4.3262499999999999       2.12936328591249583E-004  9.77010766437012379E-005
   4.4024999999999999       2.13938115084408824E-004  1.05133935094452741E-004
   4.4787499999999998       2.14983704655582092E-004  1.12104208042055760E-004
   4.5549999999999997       2.16036363819899734E-004  1.18702166321146298E-004
   4.6312499999999996       2.17075925998739660E-004  1.24984119718647181E-004
   4.7074999999999996       2.18091519039455333E-004  1.30987234762146651E-004
   4.7837500000000004       2.19077843334959459E-004  1.36737099163872211E-004
   4.8600000000000003       2.20033101811856186E-004  1.42251920414736185E-004
   4.9362500000000002       2.20957774150727496E-004  1.47545008378392772E-004
   5.0125000000000002       2.21853854714016595E-004  1.52626317738720289E-004
   5.0887500000000001       2.22724360148213272E-004  1.57503445207972349E-004
   5.1650000000000000       2.23573001262173033E-004  1.62182295593250370E-004
   5.2412500000000000       2.24403958711330131E-004  1.66667538804306735E-004
   5.3174999999999999       2.25221726631764826E-004  1.70962930727610414E-004
   5.3937499999999998       2.26031001736322747E-004  1.75071542832991344E-004
   5.4699999999999998       2.26836603764661213E-004  1.78995929305177993E-004
   5.5462499999999997       2.27643417804835517E-004  1.82738250396830411E-004
   5.6224999999999996       2.28456352230647247E-004  1.86300364626329593E-004
   5.6987500000000004       2.29280307921571677E-004  1.89683898433048667E-004
   5.7750000000000004       2.30120155740588421E-004  1.92890299298355256E-004
   5.8512500000000003       2.30980720123149413E-004  1.95920876592390453E-004
   5.9275000000000002       2.31866767210769286E-004  1.98776833194016286E-004
   6.0037500000000001       2.32782996449682215E-004  2.01459290158833941E-004
   6.0800000000000001       2.33734034699438183E-004  2.03969305977892869E-004
   6.1562500000000000       2.34724432429297595E-004  2.06307891825621248E-004
   6.2324999999999999       2.35758661301602970E-004  2.08476023520139721E-004
   6.3087499999999999       2.36841112947812593E-004  2.10474651035159936E-004
   6.3849999999999998       2.37976098607082636E-004  2.12304706049583564E-004
   6.4612499999999997       2.39167849419248110E-004  2.13967107948416041E-004
   6.5375000000000005       2.40420517217095438E-004  2.15462768601177093E-004
   6.6137499999999996       2.41738175690068717E-004  2.16792596165826199E-004
   6.6900000000000013       2.43124821822017284E-004  2.17957498114805683E-004
   6.7662500000000003       2.44584377526004925E-004  2.18958383637446328E-004
   6.8425000000000002       2.46120691411772787E-004  2.19796165537227339E-004
   6.9187500000000002       2.47737540683314517E-004  2.20471761760957343E-004
   6.9949999999999992       2.49438633008017686E-004  2.20986096528798058E-004
   7.0712500000000000       2.51227608499525370E-004  2.21340101280279727E-004
   7.1475000000000000       2.53108041661237980E-004  2.21534715369458207E-004
   7.2237500000000008       2.55083443326590848E-004  2.21570886597482206E-004
   7.2999999999999998       2.57157262574086380E-004  2.21449571607430334E-004
   7.3762499999999998       2.59332888607155120E-004  2.21171736168045428E-004
   7.4524999999999997       2.61613652591433262E-004  2.20738355367927955E-004
   7.5287499999999987       2.64002829444078089E-004  2.20150413737688245E-004
   7.6050000000000004       2.66503639571386594E-004  2.19408905314270148E-004
   7.6812499999999995       2.69119250552302927E-004  2.18514833659020724E-004
   7.7575000000000003       2.71852778766452636E-004  2.17469211838990334E-004
   7.8337500000000002       2.74707290966139323E-004  2.16273062379275066E-004
   7.9100000000000010       2.77685805792312712E-004  2.14927417192856010E-004
   7.9862500000000001       2.80791295234903001E-004  2.13433317493289107E-004
   8.0625000000000000       2.84026686038159868E-004  2.11791813694602005E-004
   8.1387499999999999       2.87394861051807119E-004  2.10003965301879095E-004
   8.2149999999999999       2.90898660529000086E-004  2.08070840795195272E-004
   8.2912499999999998       2.94540883372292723E-004  2.05993517508837695E-004
   8.3674999999999997       2.98324288329121360E-004  2.03773081507179209E-004
   8.4437499999999996       3.02251595138650943E-004  2.01410627458187253E-004
   8.5199999999999996       3.06325485632134745E-004  1.98907258505409419E-004
   8.5962499999999995       3.10548604789126612E-004  1.96264086139317362E-004
   8.6724999999999994       3.14923561752027809E-004  1.93482230069193462E-004
   8.7487499999999994       3.19452930800002630E-004  1.90562818096170773E-004
   8.8249999999999993       3.24139252286386695E-004  1.87506985990283984E-004
   8.9012499999999992       3.28985033537283202E-004  1.84315877370514402E-004
   8.9774999999999991       3.33992749714449129E-004  1.80990643589999586E-004
   9.0537500000000009       3.39164844641878555E-004  1.77532443625705148E-004
   9.1300000000000008       3.44503731596789136E-004  1.73942443971878205E-004
   9.2062500000000007       3.50011794066089257E-004  1.70221818535969929E-004
   9.2825000000000006       3.55691386470124993E-004  1.66371748535548768E-004
   9.3587500000000006       3.61544834856282297E-004  1.62393422395030427E-004
   9.4350000000000005       3.67574437565511075E-004  1.58288035641801305E-004
   9.5112500000000004       3.73782465874869085E-004  1.54056790802307064E-004
   9.5875000000000004       3.80171164619355964E-004  1.49700897299929895E-004
   9.6637500000000003       3.86742752790259089E-004  1.45221571355099257E-004
   9.7400000000000002       3.93499424120882628E-004  1.40620035894074787E-004
   9.8162500000000001       4.00443347638525932E-004  1.35897520460160704E-004
   9.8925000000000001       4.07576668227379940E-004  1.31055261144165250E-004
   9.9687500000000000       4.14901507106791635E-004  1.26094500500206834E-004
   10.045000000000000       4.22419962344456126E-004  1.21016487486274039E-004
   10.121200000000000       4.30128986288833047E-004  1.15825921034452831E-004
   10.197500000000000       4.38046001139870194E-004  1.10513731780562650E-004
   10.273800000000000       4.46163054226070537E-004  1.05087925890514369E-004
   10.350000000000000       4.54471123116989605E-004  9.95571110710012283E-005
   10.426200000000000       4.62982699735261670E-004  9.39155276124652849E-005
   10.502500000000000       4.71711324000591151E-004  8.81568400917201076E-005
   10.578799999999999       4.80647911839846963E-004  8.22896738710908433E-005
   10.654999999999999       4.89782269445372936E-004  7.63232286007976552E-005
   10.731199999999999       4.99127877617924006E-004  7.02511859954665349E-005
   10.807499999999999       5.08699307289395145E-004  6.40666789349655322E-005
   10.883699999999999       5.18473338616199297E-004  5.77872317462217687E-005
   10.960000000000001       5.28477479088986435E-004  5.13976841225932676E-005
   11.036300000000001       5.38700881240072697E-004  4.49075376141544228E-005
   11.112500000000001       5.49131530609448860E-004  3.83268264762114214E-005
   11.188800000000001       5.59798604305829250E-004  3.16396161749333624E-005
   11.265000000000001       5.70675921012972790E-004  2.48647761453407238E-005
   11.341200000000001       5.81779075424190264E-004  1.79949503475293643E-005
   11.417500000000000       5.93124831233253990E-004  1.10222891878478141E-005
   11.493800000000000       6.04700500031001096E-004  3.95710628263983885E-006
   11.570000000000000       6.16492172139120075E-004 -3.18979479656450311E-006
   11.646200000000000       6.28516562648540902E-004 -1.04262485937247440E-005
   11.722500000000000       6.40791592812702936E-004 -1.77605549241867845E-005
   11.798800000000000       6.53303305716368280E-004 -2.51818954115796516E-005
   11.875000000000000       6.66036488663249897E-004 -3.26789906390642301E-005
   11.951200000000000       6.79009017212559344E-004 -4.02601258401183524E-005
   12.027500000000000       6.92240008737483935E-004 -4.79340226765890599E-005
   12.103800000000000       7.05714205846574350E-004 -5.56893872528456234E-005
   12.180000000000000       7.19415061916423644E-004 -6.35144939424159424E-005
   12.256200000000000       7.33361650796800321E-004 -7.14180502379392965E-005
   12.332500000000000       7.47574322347542520E-004 -7.94091709235727518E-005
   12.408799999999999       7.62036487268667479E-004 -8.74761165336217830E-005
   12.484999999999999       7.76730234748876261E-004 -9.56067457128532489E-005
   12.561199999999999       7.91675873212090565E-004 -1.03810159854278046E-004
   12.637499999999999       8.06895020109970077E-004 -1.12095838129053495E-004
   12.713699999999999       8.22349274865666357E-004 -1.20440629551186605E-004
   12.789999999999999       8.38080681476116151E-004 -1.28864997285764026E-004
   12.866299999999999       8.54070596676791919E-004 -1.37356590692769401E-004
   12.942500000000003       8.70299009437152716E-004 -1.45902702497060442E-004
   13.018800000000001       8.86809956628359440E-004 -1.54524311284396303E-004
   13.095000000000001       9.03561586568257498E-004 -1.63197363946510966E-004
   13.171199999999999       9.20576780531159552E-004 -1.71931661838953302E-004
   13.247500000000000       9.37879791243403124E-004 -1.80737323766583328E-004
   13.323800000000002       9.55449856270922798E-004 -1.89601456835145901E-004
   13.400000000000000       9.73264801341980454E-004 -1.98510857685498221E-004
   13.476200000000000       9.91348842873542632E-004 -2.07475633133083546E-004
   13.552499999999998       1.00972759831454957E-003 -2.16506176819462680E-004
   13.628800000000000       1.02837885787438214E-003 -2.25589273628603253E-004
   13.705000000000000       1.04727897157516105E-003 -2.34711429058187873E-004
   13.781200000000000       1.06645352221627909E-003 -2.43883025172091377E-004
   13.857500000000000       1.08592952201902503E-003 -2.53114699759925056E-004
   13.933799999999998       1.10568328694322124E-003 -2.62392946836925343E-004
   14.010000000000002       1.12568966586219657E-003 -2.71704012545971368E-004
   14.086200000000000       1.14597563735162377E-003 -2.81058523389011213E-004
   14.162500000000000       1.16656963691730829E-003 -2.90467330307350247E-004
   14.238799999999999       1.18744648019376039E-003 -2.99916668423300386E-004
   14.315000000000000       1.20857948910519882E-003 -3.09392556765052866E-004
   14.391200000000000       1.22999706743327406E-003 -3.18905835798896750E-004
   14.467499999999999       1.25172910131474331E-003 -3.28467538522274392E-004
   14.543799999999999       1.27374888113961581E-003 -3.38063673545391707E-004
   14.619999999999997       1.29602817871601493E-003 -3.47680065526125384E-004
   14.696200000000001       1.31859684934298137E-003 -3.57327737124265763E-004
   14.772500000000001       1.34148625738057413E-003 -3.67017871751929459E-004
   14.848799999999999       1.36466814353910387E-003 -3.76736283575514652E-004
   14.924999999999999       1.38811270587870525E-003 -3.86468635270661488E-004
   15.001200000000003       1.41185127804548984E-003 -3.96226099964582629E-004
   15.077500000000001       1.43591672744744600E-003 -4.06019979382856800E-004
   15.153800000000000       1.46027922146568269E-003 -4.15835926187679481E-004
   15.230000000000000       1.48490736065111373E-003 -4.25659474220323490E-004
   15.306200000000000       1.50983398269324831E-003 -4.35501915728042470E-004
   15.382500000000002       1.53509348275966662E-003 -4.45374639082926562E-004
   15.458800000000000       1.56065443225444629E-003 -4.55263168866358906E-004
   15.535000000000000       1.58648381308852974E-003 -4.65152943729994631E-004
   15.611199999999998       1.61261599201097464E-003 -4.75055342815634384E-004
   15.687500000000000       1.63908691624130385E-003 -4.84981808414036882E-004
   15.763800000000002       1.66586353954143156E-003 -4.94917769777892679E-004
   15.840000000000000       1.69291120412095545E-003 -5.04848603260570528E-004
   15.916200000000000       1.72026582950271924E-003 -5.14785741844731720E-004
   15.992499999999998       1.74796493686136091E-003 -5.24740648352890466E-004
   16.068800000000000       1.77597384062580283E-003 -5.34698690059630974E-004
   16.145000000000000       1.80425622203929902E-003 -5.44645214867663335E-004
   16.221200000000000       1.83284957511667987E-003 -5.54591677118154301E-004
   16.297499999999999       1.86179301758360627E-003 -5.64549528099389758E-004
   16.373799999999999       1.89105020349214026E-003 -5.74504107490773973E-004
   16.449999999999999       1.92058313366173686E-003 -5.84440769441533364E-004
   16.526199999999999       1.95043089942858365E-003 -5.94370957189029308E-004
   16.602499999999999       1.98063423654157734E-003 -6.04306077236455930E-004
   16.678799999999999       2.01115511986547273E-003 -6.14231475492565157E-004
   16.754999999999999       2.04195385134057356E-003 -6.24132546000287958E-004
   16.831199999999999       2.07307114074577843E-003 -6.34020686745463886E-004
   16.907499999999999       2.10454936270667702E-003 -6.43907225271805536E-004
   16.983799999999999       2.13634879303674103E-003 -6.53777547099599590E-004
   17.059999999999999       2.16842801565397944E-003 -6.63617120139125129E-004
   17.136199999999999       2.20082937885243690E-003 -6.73437263718527413E-004
   17.212499999999999       2.23359691376148100E-003 -6.83249192631672905E-004
   17.288799999999998       2.26668917871040770E-003 -6.93038367234646434E-004
   17.364999999999998       2.30006302168907304E-003 -7.02790364762797778E-004
   17.441199999999998       2.33376244889738288E-003 -7.12516392840308521E-004
   17.517499999999998       2.36783316789380928E-003 -7.22227520357437785E-004
   17.593800000000002       2.40223200225581556E-003 -7.31909317373010998E-004
   17.670000000000002       2.43691404781861591E-003 -7.41547505215219655E-004
   17.746200000000002       2.47192498818662228E-003 -7.51153145405481881E-004
   17.822500000000002       2.50731222583996721E-003 -7.60737126047421027E-004
   17.898800000000001       2.54303083261647311E-003 -7.70285160906577018E-004
   17.975000000000001       2.57903413552183509E-003 -7.79783149665726791E-004
   18.051200000000001       2.61536951301927310E-003 -7.89241973005378405E-004
   18.127500000000001       2.65208607910501692E-003 -7.98672303614689650E-004
   18.203800000000001       2.68913713669744099E-003 -8.08060034104408410E-004
   18.280000000000001       2.72647422768181351E-003 -8.17391278175482643E-004
   18.356200000000001       2.76414644237048127E-003 -8.26676701884391249E-004
   18.432500000000001       2.80220462298603080E-003 -8.35926728596044465E-004
   18.508800000000001       2.84060028799982319E-003 -8.45127465517946661E-004
   18.585000000000001       2.87928317962801933E-003 -8.54265276097902456E-004
   18.661200000000001       2.91830411729635843E-003 -8.63350577202875915E-004
   18.737500000000001       2.95771568781253227E-003 -8.72393507778796936E-004
   18.813800000000001       2.99746761071743428E-003 -8.81380424601847139E-004
   18.890000000000001       3.03750781413361995E-003 -8.90297975805652499E-004
   18.966200000000001       3.07788886233010097E-003 -8.99156293680005467E-004
   19.042500000000000       3.11866510164016076E-003 -9.07965197347164812E-004
   19.118800000000000       3.15978443755618888E-003 -9.16711328452494436E-004
   19.195000000000000       3.20119296981017125E-003 -9.25381655597179702E-004
   19.271200000000000       3.24294502233620592E-003 -9.33985991738567919E-004
   19.347500000000000       3.28509671524804606E-003 -9.42533801345051252E-004
   19.423700000000000       3.32753820197602629E-003 -9.51000981658693700E-004
   19.500000000000000       3.37038151368531606E-003 -9.59408054316570149E-004
   19.576300000000000       3.41357180912584251E-003 -9.67742155881596644E-004
   19.652500000000000       3.45705242121787781E-003 -9.75990803407272606E-004
   19.728800000000000       3.50093808640525956E-003 -9.84173939177256226E-004
   19.805000000000000       3.54511437586330557E-003 -9.92268406633213355E-004
   19.881200000000000       3.58963917651234287E-003 -1.00028327437275502E-003
   19.957500000000000       3.63457219798797235E-003 -1.00822719111031702E-003


==> anc/M2_6_3_v2.dat <==
  2.12500000000000015E-002  3.65206298464463291E-011  3.32269608704011830E-010
  4.49999999999999983E-002  1.77926485087700151E-008  1.23562023465364111E-009
  6.87500000000000056E-002  4.15699681915028773E-008  2.89549138019380329E-009
  9.24999999999999989E-002  7.53249426872319985E-008  5.26241660537267608E-009
  0.11625000000000002       1.19087093316757837E-007  8.34489075032175873E-009
  0.14000000000000001       1.72886335917171432E-007  1.21515572255320940E-008
  0.16375000000000001       2.36752989482230643E-007  1.66912114321377187E-008
  0.18750000000000000       3.10717785037318185E-007  2.19728042802070997E-008
  0.21124999999999999       3.94811874795078006E-007  2.80054458111483215E-008
  0.23499999999999999       4.89066841512127449E-007  3.47984089215741455E-008
  0.25874999999999998       5.93514708165341365E-007  4.23611332000786557E-008
  0.28249999999999997       7.08187947880033729E-007  5.07032288753713550E-008
  0.30625000000000002       8.33119494148519183E-007  5.98344808818358626E-008
  0.33000000000000002       9.68342751344542167E-007  6.97648530463966656E-008
  0.35375000000000001       1.11389160554400964E-006  8.05044924010736893E-008
  0.37750000000000000       1.26980043566288173E-006  9.20637336257897751E-008
  0.40125000000000000       1.43610412492355457E-006  1.04453103626194734E-007
  0.42499999999999999       1.61283807266152773E-006  1.17683326251472065E-007
  0.44874999999999998       1.80003820648467714E-006  1.31765327157313087E-007
  0.47249999999999992       1.99774099479794506E-006  1.46710238819464789E-007
  0.49625000000000008       2.20598345970685658E-006  1.62529405703501943E-007
  0.52000000000000002       2.42480319031381256E-006  1.79234389596720401E-007
  0.54374999999999996       2.65423835642175946E-006  1.96836975108310784E-007
  0.56750000000000000       2.89432772266044255E-006  2.15349175344247191E-007
  0.59125000000000005       3.14511066305114554E-006  2.34783237763627762E-007
  0.61499999999999999       3.40662717602653037E-006  2.55151650223482769E-007
  0.63875000000000004       3.67891789992293331E-006  2.76467147219429987E-007
  0.66249999999999998       3.96202412896324481E-006  2.98742716329846216E-007
  0.68625000000000003       4.25598782974936178E-006  3.21991604871625154E-007
  0.70999999999999996       4.56085165828403768E-006  3.46227326775944951E-007
  0.73375000000000001       4.87665897754289559E-006  3.71463669692863515E-007
  0.75749999999999995       5.20345387561833056E-006  3.97714702333999639E-007
  0.78125000000000000       5.54128118445803490E-006  4.24994782062963855E-007
  0.80500000000000016       5.89018649922199145E-006  4.53318562743715055E-007
  0.82875000000000010       6.25021619828284250E-006  4.82701002857463400E-007
  0.85250000000000004       6.62141746389587389E-006  5.13157373899290510E-007
  0.87624999999999997       7.00383830356589202E-006  5.44703269066213677E-007
  0.90000000000000002       7.39752757213989974E-006  5.77354612248940514E-007
  0.92374999999999996       7.80253499465561614E-006  6.11127667340278071E-007
  0.94750000000000001       8.21891118997755228E-006  6.46039047873700950E-007
  0.97124999999999995       8.64670769525385769E-006  6.82105727006330958E-007
  0.99500000000000000       9.08597699122882085E-006  7.19345047861328506E-007
   1.0187500000000000       9.53677252844771301E-006  7.57774734245374866E-007
   1.0425000000000000       9.99914875439251861E-006  7.97412901757850946E-007
   1.0662499999999999       1.04731611415890381E-005  8.38278069309091901E-007
   1.0900000000000001       1.09588662167279635E-005  8.80389171066092043E-007
   1.1137500000000000       1.14563215908448710E-005  9.23765568844922653E-007
   1.1375000000000000       1.19655859906062262E-005  9.68427064970263364E-007
   1.1612499999999999       1.24867192907511172E-005  1.01439391562343746E-006
   1.1850000000000001       1.30197825477412510E-005  1.06168684470157967E-006
   1.2087500000000000       1.35648380346741847E-005  1.11032705821180364E-006
   1.2324999999999999       1.41219492775181396E-005  1.16033625922549040E-006
   1.2562500000000001       1.46911810927298879E-005  1.21173666341933964E-006
   1.2800000000000000       1.52725996263202549E-005  1.26455101523117669E-006
   1.3037500000000000       1.58662723944359802E-005  1.31880260466021528E-006
   1.3274999999999999       1.64722683255300597E-005  1.37451528474316373E-006
   1.3512500000000001       1.70906578041969372E-005  1.43171348973926315E-006
   1.3750000000000000       1.77215127167534651E-005  1.49042225405942952E-006
   1.3987499999999999       1.83649064986510310E-005  1.55066723197666273E-006
   1.4225000000000001       1.90209141838092813E-005  1.61247471815704118E-006
   1.4462500000000000       1.96896124559673373E-005  1.67587166905307609E-006
   1.4700000000000000       2.03710797021907619E-005  1.74088572520678713E-006
   1.4937499999999999       2.10653960684225005E-005  1.80754523449076415E-006
   1.5175000000000001       2.17726435177359055E-005  1.87587927638336913E-006
   1.5412500000000000       2.24929058906917390E-005  1.94591768726977298E-006
   1.5649999999999999       2.32262689684626189E-005  2.01769108687059765E-006
   1.5887500000000001       2.39728205386493151E-005  2.09123090583991678E-006
   1.6125000000000000       2.47326504639692403E-005  2.16656941459918639E-006
   1.6362500000000000       2.55058507539717912E-005  2.24373975347497235E-006
   1.6599999999999999       2.62925156399444781E-005  2.32277596421243340E-006
   1.6837500000000001       2.70927416531855451E-005  2.40371302294162956E-006
   1.7075000000000000       2.79066277068291624E-005  2.48658687467858570E-006
   1.7312500000000000       2.87342751814223670E-005  2.57143446944869458E-006
   1.7549999999999999       2.95757880144661194E-005  2.65829380012587035E-006
   1.7787500000000001       3.04312727941468710E-005  2.74720394208739542E-006
   1.8025000000000000       3.13008388575010217E-005  2.83820509479127133E-006
   1.8262499999999999       3.21845983932712967E-005  2.93133862539034924E-006
   1.8499999999999999       3.30826665497316414E-005  3.02664711450563121E-006
   1.8737499999999998       3.39951615477776802E-005  3.12417440428996647E-006
   1.8974999999999997       3.49222047996004643E-005  3.22396564892272495E-006
   1.9212499999999997       3.58639210332841035E-005  3.32606736768644663E-006
   1.9450000000000001       3.68204384236935455E-005  3.43052750078765280E-006
   1.9687500000000000       3.77918887300443957E-005  3.53739546809601571E-006
   1.9924999999999999       3.87784074405782926E-005  3.64672223098945404E-006
   2.0162499999999999       3.97801339247966357E-005  3.75856035750699833E-006
   2.0400000000000000       4.07972115937429568E-005  3.87296409102696814E-006
   2.0637500000000002       4.18297880688596767E-005  3.98998942270500572E-006
   2.0874999999999999       4.28780153599889411E-005  4.10969416792543551E-006
   2.1112500000000001       4.39420500531299287E-005  4.23213804703923811E-006
   2.1349999999999998       4.50220535086162224E-005  4.35738277068489724E-006
   2.1587499999999999       4.61181920704304031E-005  4.48549213001230539E-006
   2.1825000000000001       4.72306372874317496E-005  4.61653209215687529E-006
   2.2062499999999998       4.83595661473387492E-005  4.75057090134024561E-006
   2.2300000000000000       4.95051613243792241E-005  4.88767918600660210E-006
   2.2537500000000001       5.06676114415984783E-005  5.02793007243869149E-006
   2.2774999999999999       5.18471113489042250E-005  5.17139930533713655E-006
   2.3012500000000000       5.30438624180203189E-005  5.31816537588957056E-006
   2.3250000000000002       5.42580728586220028E-005  5.46830965820586109E-006
   2.3487499999999999       5.54899580392215802E-005  5.62191655295159093E-006
   2.3725000000000001       5.67397408585386813E-005  5.77907364331285720E-006
   2.3962500000000002       5.80076521096863475E-005  5.93987185807745763E-006
   2.4199999999999999       5.92939308875661711E-005  6.10440564754178959E-006
   2.4437500000000001       6.05988250116664033E-005  6.27277317013169941E-006
   2.4674999999999998       6.19225914860683840E-005  6.44507649272600230E-006
   2.4912500000000000       6.32654969908209050E-005  6.62142180494368591E-006
   2.5150000000000001       6.46278183844576574E-005  6.80191964618934866E-006
   2.5387499999999998       6.60098432915828289E-005  6.98668515420456745E-006
   2.5625000000000000       6.74118706817393351E-005  7.17583832646441406E-006
   2.5862500000000002       6.88342115163166672E-005  7.36950430367347459E-006
   2.6099999999999999       7.02771894381342652E-005  7.56781367410566909E-006
   2.6337500000000000       7.17411415129854015E-005  7.77090280129624712E-006
   2.6575000000000002       7.32264190280336322E-005  7.97891417730953975E-006
   2.6812499999999999       7.47333883525067326E-005  8.19199680406274686E-006
   2.7050000000000001       7.62624318667654352E-005  8.41030660547338035E-006
   2.7287499999999998       7.78139489665392013E-005  8.63400687352847878E-006
   2.7524999999999999       7.93883571499374383E-005  8.86326875174796753E-006
   2.7762500000000001       8.09860931957766440E-005  9.09827175994292167E-006
   2.7999999999999998       8.26076144428283267E-005  9.33920436466054301E-006
   2.8237500000000000       8.42534001808177584E-005  9.58626460027058249E-006
   2.8475000000000001       8.59239531654079137E-005  9.83966074629650019E-006
   2.8712499999999999       8.76198012710285206E-005  1.00996120673437307E-005
   2.8950000000000000       8.93414992972851819E-005  1.03663496228429587E-005
   2.9187500000000002       9.10896309468625952E-005  1.06401171548334857E-005
   2.9424999999999999       9.28648109953709538E-005  1.09211720631824184E-005
   2.9662500000000001       9.46676876765421008E-005  1.12097864790049877E-005
   2.9900000000000002       9.64989453096501345E-005  1.15062484486546612E-005
   3.0137499999999999       9.83593072001037863E-005  1.18108632425404063E-005
   3.0375000000000001       1.00249538848966175E-004  1.21239548052551549E-005
   3.0612499999999998       1.02170451512847434E-004  1.24458673661402442E-005
   3.0850000000000000       1.04122906162385881E-004  1.27769672325522650E-005
   3.1087500000000001       1.06107817895611677E-004  1.31176447918511054E-005
   3.1324999999999998       1.08126160872176231E-004  1.34683167526321975E-005
   3.1562500000000000       1.10178973846105280E-004  1.38294286611545113E-005
   3.1800000000000002       1.12267366388860170E-004  1.42014577354932078E-005
   3.2037499999999999       1.14392525911688424E-004  1.45849160679524376E-005
   3.2275000000000000       1.16555725617272917E-004  1.49803542560767071E-005
   3.2512500000000006       1.18758333536566412E-004  1.53883655346654219E-005
   3.2749999999999999       1.21001822838717521E-004  1.58095904961407884E-005
   3.2987500000000005       1.23287783641889905E-004  1.62447225052477032E-005
   3.3224999999999998       1.25617936602789507E-004  1.66945139374381185E-005
   3.3462500000000004       1.27994148625906268E-004  1.71597833998393224E-005
   3.3700000000000001       1.30418451099471861E-004  1.76414241293839430E-005
   3.3937500000000003       1.32893061268859265E-004  1.81404138245795223E-005
   3.4175000000000000       1.35420407190863304E-004  1.86578261893980245E-005
   3.4412500000000001       1.38003157398266851E-004  1.91948446185677631E-005
   3.4649999999999999       1.40644256078449126E-004  1.97527784866215851E-005
   3.4887500000000000       1.43346965276244088E-004  2.03330827012970638E-005
   3.5124999999999997       1.46114915888425625E-004  2.09373813558083141E-005
   3.5362499999999999       1.48952169914445706E-004  2.15674966000711357E-005
   3.5599999999999996       1.51863296581418407E-004  2.22254841301275088E-005
   3.5837500000000002       1.54853467447467903E-004  2.29136774144664561E-005
   3.6074999999999995       1.57928575643421408E-004  2.36347433058591556E-005
   3.6312500000000001       1.61095387688908905E-004  2.43917529165306025E-005
   3.6549999999999994       1.64361739460516467E-004  2.51882732192906334E-005
   3.6787500000000000       1.67736793194808237E-004  2.60284873276237087E-005
   3.7025000000000001       1.71231380707087696E-004  2.69173553063575100E-005
   3.7262499999999998       1.74858470853475687E-004  2.78608335663996116E-005
   3.7500000000000000       1.78633822835174382E-004  2.88661815749274885E-005
   3.7525000000000004       1.79040607550014008E-004  2.89759551410791195E-005
   3.7549999999999999       1.79449271956496395E-004  2.90865236739287673E-005
   3.7574999999999998       1.79859842135808855E-004  2.91978992718665994E-005
   3.7599999999999998       1.80272344959536696E-004  2.93100943631262866E-005
   3.7624999999999997       1.80686807936752573E-004  2.94231216883562666E-005
   3.7650000000000001       1.81103259207098579E-004  2.95369943070801726E-005
   3.7675000000000005       1.81521727870108558E-004  2.96517256593974001E-005
   3.7700000000000000       1.81942243557508485E-004  2.97673295046819402E-005
   3.7725000000000000       1.82364836765025370E-004  2.98838199844464098E-005
   3.7749999999999999       1.82789538806553886E-004  3.00012116241265440E-005
   3.7774999999999999       1.83216381845611949E-004  3.01195193479130136E-005
   3.7799999999999994       1.83645398928376709E-004  3.02387584943307364E-005
   3.7825000000000006       1.84076624018404119E-004  3.03589448326123929E-005
   3.7850000000000001       1.84510092033128873E-004  3.04800945799161742E-005
   3.7875000000000001       1.84945838882663474E-004  3.06022244195071165E-005
   3.7900000000000000       1.85383901508651215E-004  3.07253515195697743E-005
   3.7925000000000000       1.85824317929195626E-004  3.08494935536876745E-005
   3.7949999999999995       1.86267127282174625E-004  3.09746687217629603E-005
   3.7974999999999999       1.86712369872958119E-004  3.11008957724175493E-005
   3.8000000000000003       1.87160087224350833E-004  3.12281940265674566E-005
   3.8025000000000002       1.87610322129333842E-004  3.13565834023204066E-005
   3.8050000000000002       1.88063118706793803E-004  3.14860844412878071E-005
   3.8075000000000001       1.88518522460455988E-004  3.16167183364119566E-005
   3.8099999999999996       1.88976580341245046E-004  3.17485069614152456E-005
   3.8125000000000000       1.89437340813322966E-004  3.18814729019901996E-005
   3.8150000000000004       1.89900853924073848E-004  3.20156394888567093E-005
   3.8174999999999999       1.90367171378327506E-004  3.21510308328260428E-005
   3.8199999999999998       1.90836346614126588E-004  3.22876718615123723E-005
   3.8224999999999998       1.91308434898425600E-004  3.24255883609082270E-005
   3.8249999999999997       1.91783493398120324E-004  3.25648070143977808E-005
   3.8275000000000001       1.92261581287220880E-004  3.27053554496150534E-005
   3.8300000000000005       1.92742759842378666E-004  3.28472622852059637E-005
   3.8325000000000000       1.93227092553278516E-004  3.29905571821328237E-005
   3.8350000000000000       1.93714645267514899E-004  3.31352709030606656E-005
   3.8374999999999999       1.94205486188779776E-004  3.32814353490201685E-005
   3.8399999999999999       1.94699686194049906E-004  3.34290836531555438E-005
   3.8424999999999994       1.95197318847689741E-004  3.35782502254664214E-005
   3.8450000000000006       1.95698460585172251E-004  3.37289708295486081E-005
   3.8475000000000001       1.96203190873113449E-004  3.38812826585831745E-005
   3.8500000000000001       1.96711592382698119E-004  3.40352244172063506E-005
   3.8525000000000000       1.97223751173031606E-004  3.41908364089889538E-005
   3.8550000000000000       1.97739756894649033E-004  3.43481606316591823E-005
   3.8574999999999995       1.98259703002501021E-004  3.45072408786267239E-005
   3.8599999999999999       1.98783686988926261E-004  3.46681228490750636E-005
   3.8625000000000003       1.99311810634670558E-004  3.48308542667911936E-005
   3.8650000000000002       1.99844180280424073E-004  3.49954850087224399E-005
   3.8675000000000002       2.00380907120970410E-004  3.51620672442533511E-005
   3.8700000000000001       2.00922107524290847E-004  3.53306555863173113E-005
   3.8724999999999996       2.01467903378273975E-004  3.55013072555969056E-005
   3.8750000000000000       2.02018422468006368E-004  3.56740822592298141E-005
   3.8775000000000004       2.02573798888077355E-004  3.58490435858048822E-005
   3.8799999999999999       2.03134173487375152E-004  3.60262574173421184E-005
   3.8824999999999998       2.03699694366538635E-004  3.62057933631121137E-005
   3.8849999999999998       2.04270517411928265E-004  3.63877247139156849E-005
   3.8874999999999997       2.04846806887544285E-004  3.65721287222906677E-005
   3.8900000000000001       2.05428736081786356E-004  3.67590869100151461E-005
   3.8925000000000005       2.06016488037398933E-004  3.69486854101693416E-005
   3.8950000000000000       2.06610256322580595E-004  3.71410153387711627E-005
   3.8975000000000000       2.07210245921675510E-004  3.73361732129236825E-005
   3.8999999999999999       2.07816674236261051E-004  3.75342614172845921E-005
   3.9024999999999999       2.08429772041537301E-004  3.77353886947332437E-005
   3.9049999999999994       2.09049784883746562E-004  3.79396707534758034E-005
   3.9075000000000006       2.09676974280629240E-004  3.81472308808242239E-005
   3.9100000000000001       2.10311619368562432E-004  3.83582006862558022E-005
   3.9125000000000001       2.10954018460561842E-004  3.85727208840657551E-005
   3.9150000000000000       2.11604491071891568E-004  3.87909422255436199E-005
   3.9175000000000000       2.12263380078270340E-004  3.90130265303390632E-005
   3.9199999999999995       2.12931054197708765E-004  3.92391478643050573E-005
   3.9224999999999999       2.13607910823039403E-004  3.94694938839180334E-005
   3.9250000000000003       2.14294379267761665E-004  3.97042673770351697E-005
   3.9275000000000002       2.14990924501501449E-004  3.99436880362539001E-005
   3.9300000000000002       2.15698051468623912E-004  4.01879945093329110E-005
   3.9325000000000001       2.16416310105439628E-004  4.04374467815471624E-005
   3.9349999999999996       2.17146301199479702E-004  4.06923289581821894E-005
   3.9375000000000000       2.17888683270534754E-004  4.09529525325935423E-005
   3.9400000000000004       2.18644180699641789E-004  4.12196602475646624E-005
   3.9424999999999999       2.19413593399110077E-004  4.14928306881355352E-005
   3.9449999999999998       2.20197808413306965E-004  4.17728837860348738E-005
   3.9474999999999998       2.20997813778466608E-004  4.20602874359369232E-005
   3.9499999999999997       2.21814715680701389E-004  4.23555656018173790E-005
   3.9525000000000001       2.22649759205322689E-004  4.26593082100921520E-005
   3.9550000000000005       2.23504354240939310E-004  4.29721834505755935E-005
   3.9575000000000000       2.24380107890136918E-004  4.32949531853826908E-005
   3.9600000000000000       2.25278865607324730E-004  4.36284925032428829E-005
   3.9624999999999999       2.26202764083170270E-004  4.39738148630917778E-005
   3.9649999999999999       2.27154300279852714E-004  4.43321049185850454E-005
   3.9674999999999994       2.28136423086953017E-004  4.47047621028568730E-005
   3.9700000000000006       2.29152657385729637E-004  4.50934596303035205E-005
   3.9725000000000001       2.30207275747036058E-004  4.55002261601897390E-005
   3.9750000000000001       2.31305542251728906E-004  4.59275617739172027E-005
   3.9775000000000000       2.32454069339161766E-004  4.63786077361088355E-005
   3.9800000000000000       2.33661359277383422E-004  4.68574041073337931E-005
   3.9824999999999995       2.34938662571061214E-004  4.73692981687224868E-005
   3.9849999999999999       2.36301414322932503E-004  4.79216280071345063E-005
   3.9875000000000003       2.37771812051107493E-004  4.85249492292496172E-005
   3.9900000000000002       2.39383886785243973E-004  4.91954486339450360E-005
   3.9925000000000002       2.41194861268007157E-004  4.99603508547161122E-005
   3.9950000000000001       2.43316183374637645E-004  5.08726921321720678E-005
   3.9974999999999996       2.46035231985147209E-004  5.20692663050063660E-005
   4.0000000000000000       2.52371945931799456E-004  5.49881146040899672E-005
   4.0025000000000004       2.49609373171301560E-004  6.11460182529751137E-005
   4.0049999999999999       2.48564588685825239E-004  6.36971241492117411E-005
   4.0075000000000003       2.47801120256257448E-004  6.56574098922697147E-005
   4.0099999999999998       2.47182701528096444E-004  6.73128134806966720E-005
   4.0125000000000002       2.46656613102089054E-004  6.87739578511993447E-005
   4.0149999999999997       2.46195843729656234E-004  7.00975082878588950E-005
   4.0175000000000001       2.45784362907568827E-004  7.13170872434759341E-005
   4.0199999999999996       2.45411736534811181E-004  7.24545755239961169E-005
   4.0225000000000000       2.45070724276080527E-004  7.35251537046987608E-005
   4.0250000000000004       2.44756059854714988E-004  7.45398615252617605E-005
   4.0274999999999999       2.44463771766242704E-004  7.55070232039946549E-005
   4.0300000000000002       2.44190777759279267E-004  7.64330981190427893E-005
   4.0324999999999998       2.43934629272509574E-004  7.73232169203447151E-005
   4.0350000000000001       2.43693343151105498E-004  7.81815345187492246E-005
   4.0374999999999996       2.43465286766082235E-004  7.90114710240446579E-005
   4.0400000000000000       2.43249097186851708E-004  7.98158812499317186E-005
   4.0425000000000004       2.43043622831869328E-004  8.05971770756878946E-005
   4.0449999999999999       2.42847880389728731E-004  8.13574177537808009E-005
   4.0475000000000003       2.42661022417984840E-004  8.20983778685526903E-005
   4.0499999999999998       2.42482312526209637E-004  8.28215993433689733E-005
   4.0525000000000002       2.42311106100157460E-004  8.35284318510710205E-005
   4.0549999999999997       2.42146835119601912E-004  8.42200646358936053E-005
   4.0579999999999998       2.41958159711777403E-004  8.50314363593336961E-005
   4.0599999999999996       2.41837140122480685E-004  8.55618331247535958E-005
   4.0625000000000000       2.41690865332399701E-004  8.62137499339018392E-005
   4.0650000000000004       2.41549809985788457E-004  8.68540595188872203E-005
   4.0674999999999999       2.41413647269887185E-004  8.74834460623198553E-005
   4.0700000000000003       2.41282080756439728E-004  8.81025301484681528E-005
   4.0724999999999998       2.41154840618108476E-004  8.87118766888153322E-005
   4.0750000000000002       2.41031680428818815E-004  8.93120016238611083E-005
   4.0774999999999997       2.40912374441616900E-004  8.99033776242710148E-005
   4.0800000000000001       2.40796715259605955E-004  9.04864389679052117E-005
   4.0824999999999996       2.40684511833847564E-004  9.10615857340624094E-005
   4.0850000000000000       2.40575587731365318E-004  9.16291874272049951E-005
   4.0875000000000004       2.40469779633224046E-004  9.21895861233266122E-005
   4.0899999999999999       2.40366936024162336E-004  9.27430992127076324E-005
   4.0925000000000002       2.40266916045637910E-004  9.32900218008417406E-005
   4.0949999999999998       2.40169588487934365E-004  9.38306288180872962E-005
   4.0975000000000001       2.40074830901282761E-004  9.43651768800537035E-005
   4.0999999999999996       2.39982528809283980E-004  9.48939059337514925E-005
   4.1025000000000000       2.39892575010591807E-004  9.54170407188663870E-005
   4.1050000000000004       2.39804868957111761E-004  9.59347920688958166E-005
   4.1074999999999999       2.39719316198661709E-004  9.64473580730394877E-005
   4.1100000000000003       2.39635827885667090E-004  9.69549251166250365E-005
   4.1124999999999998       2.39554320322640188E-004  9.74576688152019500E-005
   4.1150000000000002       2.39474714566255008E-004  9.79557548552813701E-005
   4.1174999999999997       2.39396936062665188E-004  9.84493397528350564E-005
   4.1200000000000001       2.39320914319689329E-004  9.89385715392526727E-005
   4.1224999999999996       2.39246582611175076E-004  9.94235903835890894E-005
   4.1250000000000000       2.39173877702037455E-004  9.99045291549689312E-005
   4.1275000000000004       2.39102739605165078E-004  1.00381513937274357E-004
   4.1299999999999999       2.39033111362603533E-004  1.00854664499609262E-004
   4.1325000000000003       2.38964938834485913E-004  1.01324094721325829E-004
   4.1349999999999998       2.38898170513896380E-004  1.01789912984256796E-004
   4.1375000000000002       2.38832757355263538E-004  1.02252222531424382E-004
   4.1399999999999997       2.38768652616808049E-004  1.02711121796352924E-004
   4.1425000000000001       2.38705811715657145E-004  1.03166704705873443E-004
   4.1449999999999996       2.38644192094244930E-004  1.03619060958898707E-004
   4.1475000000000000       2.38583753095981683E-004  1.04068276283040100E-004
   4.1500000000000004       2.38524455858350954E-004  1.04514432675063498E-004
   4.1524999999999999       2.38466263196784818E-004  1.04957608615750440E-004
   4.1550000000000002       2.38409139514923323E-004  1.05397879276610269E-004
   4.1574999999999998       2.38353050714444322E-004  1.05835316708541546E-004
   4.1600000000000001       2.38297964103034249E-004  1.06269990013269357E-004
   4.1624999999999996       2.38243848328800208E-004  1.06701965511534622E-004
   4.1650000000000000       2.38190673299557731E-004  1.07131306890884722E-004
   4.1675000000000004       2.38138410117340142E-004  1.07558075347643681E-004
   4.1699999999999999       2.38087031015403325E-004  1.07982329718463684E-004
   4.1725000000000003       2.38036509299413199E-004  1.08404126603136856E-004
   4.1749999999999998       2.37986819292479733E-004  1.08823520479362163E-004
   4.1775000000000002       2.37937936283738903E-004  1.09240563810104443E-004
   4.1799999999999997       2.37889836480201727E-004  1.09655307144114822E-004
   4.1825000000000001       2.37842496961625867E-004  1.10067799210141970E-004
   4.1849999999999996       2.37795895638180844E-004  1.10478087005304377E-004
   4.1875000000000000       2.37750011210694542E-004  1.10886215878063522E-004
   4.1900000000000004       2.37704823133298894E-004  1.11292229606190835E-004
   4.1924999999999999       2.37660311578294793E-004  1.11696170470093712E-004
   4.1950000000000003       2.37616457403079859E-004  1.12098079321832126E-004
   4.1974999999999998       2.37573242118993186E-004  1.12497995650130326E-004
   4.2000000000000002       2.37530647861944062E-004  1.12895957641663284E-004
   4.2024999999999997       2.37488657364700489E-004  1.13292002238874409E-004
   4.2050000000000001       2.37447253930725085E-004  1.13686165194561327E-004
   4.2074999999999996       2.37406421409455220E-004  1.14078481123445447E-004
   4.2100000000000000       2.37366144172930054E-004  1.14468983550929763E-004
   4.2125000000000004       2.37326407093676475E-004  1.14857704959223160E-004
   4.2149999999999999       2.37287195523774858E-004  1.15244676831008404E-004
   4.2175000000000002       2.37248495275022806E-004  1.15629929690807669E-004
   4.2199999999999998       2.37210292600135270E-004  1.16013493144193099E-004
   4.2225000000000001       2.37172574174909372E-004  1.16395395914977302E-004
   4.2249999999999996       2.37135327081299056E-004  1.16775665880508738E-004
   4.2275000000000000       2.37098538791338462E-004  1.17154330105188325E-004
   4.2300000000000004       2.37062197151869579E-004  1.17531414872315982E-004
   4.2324999999999999       2.37026290370018547E-004  1.17906945714366240E-004
   4.2350000000000003       2.36990806999383164E-004  1.18280947441786713E-004
   4.2374999999999998       2.36955735926882460E-004  1.18653444170405673E-004
   4.2400000000000002       2.36921066360255985E-004  1.19024459347541277E-004
   4.2424999999999997       2.36886787816062314E-004  1.19394015776827899E-004
   4.2450000000000001       2.36852890108412014E-004  1.19762135641971162E-004
   4.2474999999999996       2.36819363337855825E-004  1.20128840529212975E-004
   4.2500000000000000       2.36786197881847280E-004  1.20494151449310370E-004
   4.3262499999999999       2.35907748684630801E-004  1.31055821893708133E-004
   4.4024999999999999       2.35183366423033871E-004  1.40728121971569792E-004
   4.4787499999999998       2.34520419271908557E-004  1.49730968577537583E-004
   4.5549999999999997       2.33870141288358382E-004  1.58192419464499301E-004
   4.6312499999999996       2.33206037695676756E-004  1.66193531881765437E-004
   4.7074999999999996       2.32514046231852267E-004  1.73788784829384150E-004
   4.7837500000000004       2.31787506937431684E-004  1.81016520337351836E-004
   4.8600000000000003       2.31024368917389207E-004  1.87904747411905094E-004
   4.9362500000000002       2.30225540236226819E-004  1.94474579048352163E-004
   5.0125000000000002       2.29393865440871112E-004  2.00742371062514628E-004
   5.0887500000000001       2.28533467762765535E-004  2.06721107220589085E-004
   5.1650000000000000       2.27649313184489236E-004  2.12421326139961735E-004
   5.2412500000000000       2.26746914621363998E-004  2.17851758712695696E-004
   5.3174999999999999       2.25832127460854184E-004  2.23019776733627802E-004
   5.3937499999999998       2.24911006238456531E-004  2.27931714966304622E-004
   5.4699999999999998       2.23989703157888672E-004  2.32593106355034440E-004
   5.5462499999999997       2.23074395797487937E-004  2.37008856403464994E-004
   5.6224999999999996       2.22171235502634549E-004  2.41183374176867480E-004
   5.6987500000000004       2.21286310638602659E-004  2.45120671884969791E-004
   5.7750000000000004       2.20425620639191656E-004  2.48824441386279605E-004
   5.8512500000000003       2.19595057970125147E-004  2.52298113528146007E-004
   5.9275000000000002       2.18800395936662585E-004  2.55544904577906956E-004
   6.0037500000000001       2.18047280831699253E-004  2.58567852850496679E-004
   6.0800000000000001       2.17341227300589610E-004  2.61369847802150489E-004
   6.1562500000000000       2.16687616139858583E-004  2.63953653343296441E-004
   6.2324999999999999       2.16091693864774788E-004  2.66321926597360391E-004
   6.3087499999999999       2.15558573613343319E-004  2.68477233118189071E-004
   6.3849999999999998       2.15093237030876286E-004  2.70422059309235075E-004
   6.4612499999999997       2.14700536862139259E-004  2.72158822615050614E-004
   6.5375000000000005       2.14385200049009708E-004  2.73689879936442261E-004
   6.6137499999999996       2.14151831177935767E-004  2.75017534621166849E-004
   6.6900000000000013       2.14004916156142465E-004  2.76144042304842874E-004
   6.7662500000000003       2.13948826024999695E-004  2.77071615820846076E-004
   6.8425000000000002       2.13987820840112904E-004  2.77802429352594718E-004
   6.9187500000000002       2.14126053567108813E-004  2.78338621970164977E-004
   6.9949999999999992       2.14367573936895272E-004  2.78682300642097900E-004
   7.0712500000000000       2.14716332269039264E-004  2.78835542862787881E-004
   7.1475000000000000       2.15176183188414309E-004  2.78800398899922968E-004
   7.2237500000000008       2.15750889258018743E-004  2.78578893771815755E-004
   7.2999999999999998       2.16444124500612744E-004  2.78173028981981468E-004
   7.3762499999999998       2.17259477803993773E-004  2.77584784053450952E-004
   7.4524999999999997       2.18200456205043216E-004  2.76816117894752487E-004
   7.5287499999999987       2.19270488050015284E-004  2.75868970023780181E-004
   7.6050000000000004       2.20472926030373950E-004  2.74745261671101900E-004
   7.6812499999999995       2.21811050094923850E-004  2.73446896780536871E-004
   7.7575000000000003       2.23288070240079494E-004  2.71975762921822760E-004
   7.8337500000000002       2.24907129180895168E-004  2.70333732127786173E-004
   7.9100000000000010       2.26671304906005214E-004  2.68522661666481630E-004
   7.9862500000000001       2.28583613119902671E-004  2.66544394757112755E-004
   8.0625000000000000       2.30647009576112882E-004  2.64400761237147132E-004
   8.1387499999999999       2.32864392304859549E-004  2.62093578186736037E-004
   8.2149999999999999       2.35238603738886033E-004  2.59624650515391303E-004
   8.2912499999999998       2.37772432741218618E-004  2.56995771514841802E-004
   8.3674999999999997       2.40468616538880607E-004  2.54208723381177458E-004
   8.4437499999999996       2.43329842576413778E-004  2.51265277718668511E-004
   8.5199999999999996       2.46358750236596170E-004  2.48167195968280649E-004
   8.5962499999999995       2.49557932575330892E-004  2.44916229911311476E-004
   8.6724999999999994       2.52929937886102701E-004  2.41514122052898460E-004
   8.7487499999999994       2.56477271239354888E-004  2.37962606036186278E-004
   8.8249999999999993       2.60202395943849281E-004  2.34263407030344559E-004
   8.9012499999999992       2.64107734942000078E-004  2.30418242104504008E-004
   8.9774999999999991       2.68195672141178208E-004  2.26428820589138585E-004
   9.0537500000000009       2.72468553682678530E-004  2.22296844425567123E-004
   9.1300000000000008       2.76928689150158505E-004  2.18024008503327042E-004
   9.2062500000000007       2.81578352719927423E-004  2.13612000984505568E-004
   9.2825000000000006       2.86419784256306432E-004  2.09062503613896420E-004
   9.3587500000000006       2.91455190356129169E-004  2.04377192014196615E-004
   9.4350000000000005       2.96686745346993650E-004  1.99557735966357031E-004
   9.5112500000000004       3.02116592243831619E-004  1.94605799676369080E-004
   9.5875000000000004       3.07746843667629374E-004  1.89523042030916977E-004
   9.6637500000000003       3.13579582728820195E-004  1.84311116845017566E-004
   9.7400000000000002       3.19616863876228687E-004  1.78971673104746600E-004
   9.8162500000000001       3.25860713711293706E-004  1.73506355207462567E-004
   9.8925000000000001       3.32313131764189282E-004  1.67916803199242274E-004
   9.9687500000000000       3.38976091209299175E-004  1.62204652998642268E-004
   10.045000000000000       3.45851539666546849E-004  1.56371536674706233E-004
   10.121200000000000       3.52936679955962991E-004  1.50423024587276774E-004
   10.197500000000000       3.60247569612799428E-004  1.44348915668624428E-004
   10.273800000000000       3.67776929882411736E-004  1.38158563256836911E-004
   10.350000000000000       3.75516313908400956E-004  1.31861926801649061E-004
   10.426200000000000       3.83477271559971627E-004  1.25452581299123546E-004
   10.502500000000000       3.91672494134066428E-004  1.18923507125982632E-004
   10.578799999999999       4.00093468846656939E-004  1.12284655193295462E-004
   10.654999999999999       4.08730478804085300E-004  1.05546549257713851E-004
   10.731199999999999       4.17596152755647383E-004  9.87021621064461505E-005
   10.807499999999999       4.26704300144196253E-004  9.17439062833584103E-005
   10.883699999999999       4.36032748969481692E-004  8.46916208911513381E-005
   10.960000000000001       4.45607669729782691E-004  7.75283968729104106E-005
   11.036300000000001       4.55418642657086695E-004  7.02650227825005148E-005
   11.112500000000001       4.65453992516780518E-004  6.29128105201128419E-005
   11.188800000000001       4.75741689954410022E-004  5.54540592506508415E-005
   11.265000000000001       4.86256379138165322E-004  4.79099123369562384E-005
   11.341200000000001       4.97012977815789510E-004  4.02722466489946211E-005
   11.417500000000000       5.08027656970140161E-004  3.25324468846502899E-005
   11.493800000000000       5.19288023602219916E-004  2.47020686019494097E-005
   11.570000000000000       5.30780380759657429E-004  1.67931411257564565E-005
   11.646200000000000       5.42520850804625106E-004  8.79704621499125973E-006
   11.722500000000000       5.54526843220143838E-004  7.04707174398864408E-007
   11.798800000000000       5.66784614199077096E-004 -7.47184901063382193E-006
   11.875000000000000       5.79279085277709625E-004 -1.57201544880075224E-005
   11.951200000000000       5.92027620972140857E-004 -2.40492875797337925E-005
   12.027500000000000       6.05048905229123388E-004 -3.24687513049080518E-005
   12.103800000000000       6.18327815909431385E-004 -4.09660787655263621E-005
   12.180000000000000       6.31847866460074855E-004 -4.95283950978584259E-005
   12.256200000000000       6.45627698546939223E-004 -5.81652037673083342E-005
   12.332500000000000       6.59687304092180854E-004 -6.68863994024672994E-005
   12.408799999999999       6.74010155329676048E-004 -7.56791072717061714E-005
   12.484999999999999       6.88578331424937102E-004 -8.45300777854734211E-005
   12.561199999999999       7.03411784509444635E-004 -9.34492054556073265E-005
   12.637499999999999       7.18531846683994734E-004 -1.02446742504795795E-004
   12.713699999999999       7.33900213419459084E-004 -1.11497519226897798E-004
   12.789999999999999       7.49558540011399958E-004 -1.20623702751989807E-004
   12.866299999999999       7.65488141700224620E-004 -1.29811867422259910E-004
   12.942500000000003       7.81668899772304201E-004 -1.39048262248632248E-004
   13.018800000000001       7.98144564900996403E-004 -1.48355540045688885E-004
   13.095000000000001       8.14873217797067954E-004 -1.57707716742055395E-004
   13.171199999999999       8.31877526231308709E-004 -1.67115366009422086E-004
   13.247500000000000       8.49181593711345237E-004 -1.76589352129434091E-004
   13.323800000000002       8.66764521747305419E-004 -1.86115771097649019E-004
   13.400000000000000       8.84603938989380581E-004 -1.95680443414766110E-004
   13.476200000000000       9.02723915039328837E-004 -2.05294231291353870E-004
   13.552499999999998       9.21149981553628862E-004 -2.14968254069107393E-004
   13.628800000000000       9.39859734056249950E-004 -2.24688329980232362E-004
   13.705000000000000       9.58829270457760481E-004 -2.34440035027223077E-004
   13.781200000000000       9.78084090252148795E-004 -2.44234485997911856E-004
   13.857500000000000       9.97651180292635862E-004 -2.54083023155223615E-004
   13.933799999999998       1.01750660687712912E-003 -2.63971219622045265E-004
   14.010000000000002       1.03762491470351867E-003 -2.73884439623754456E-004
   14.086200000000000       1.05803305965868457E-003 -2.83834020350124153E-004
   14.162500000000000       1.07875950924874765E-003 -2.93831488854381332E-004
   14.238799999999999       1.09977877763716195E-003 -3.03862206216661110E-004
   14.315000000000000       1.12106383428890776E-003 -3.13911358198709840E-004
   14.391200000000000       1.14264311693136763E-003 -3.23990468695887622E-004
   14.467499999999999       1.16454659841474183E-003 -3.34111217806532738E-004
   14.543799999999999       1.18674721903174797E-003 -3.44258787992010032E-004
   14.619999999999997       1.20921635218457766E-003 -3.54418219948265825E-004
   14.696200000000001       1.23198394227298628E-003 -3.64601190213446219E-004
   14.772500000000001       1.25508149138104427E-003 -3.74819497623356344E-004
   14.848799999999999       1.27848034477321001E-003 -3.85058179013576720E-004
   14.924999999999999       1.30215025920941562E-003 -3.95302163100481028E-004
   15.001200000000003       1.32612270899586234E-003 -4.05563244747746978E-004
   15.077500000000001       1.35043074771171601E-003 -4.15853307290322573E-004
   15.153800000000000       1.37504410454026226E-003 -4.26157275549042547E-004
   15.230000000000000       1.39993089938469603E-003 -4.36460000224842015E-004
   15.306200000000000       1.42512415884588788E-003 -4.46773360936561915E-004
   15.382500000000002       1.45065850998556773E-003 -4.57109291969161606E-004
   15.458800000000000       1.47650204599586140E-003 -4.67452640211748832E-004
   15.535000000000000       1.50262123143575358E-003 -4.77788212511487289E-004
   15.611199999999998       1.52905066753454924E-003 -4.88127939159791423E-004
   15.687500000000000       1.55582657604337701E-003 -4.98483770812775890E-004
   15.763800000000002       1.58291539596697628E-003 -5.08840509933600324E-004
   15.840000000000000       1.61028191782151917E-003 -5.19182952696297805E-004
   15.916200000000000       1.63796233752447990E-003 -5.29523045000700166E-004
   15.992499999999998       1.66599449246663742E-003 -5.39872719477383321E-004
   16.068800000000000       1.69434314725833905E-003 -5.50216767609084008E-004
   16.145000000000000       1.72297139985335356E-003 -5.60540009164517882E-004
   16.221200000000000       1.75191706213242049E-003 -5.70854372446585488E-004
   16.297499999999999       1.78121960233434593E-003 -5.81171737193782807E-004
   16.373799999999999       1.81084209451317594E-003 -5.91476919480048483E-004
   16.449999999999999       1.84074592719725406E-003 -6.01754797727432206E-004
   16.526199999999999       1.87097054617533544E-003 -6.12017248178467000E-004
   16.602499999999999       1.90155707377500814E-003 -6.22276064648339690E-004
   16.678799999999999       1.93246687441986820E-003 -6.32516121015742200E-004
   16.754999999999999       1.96365961268556068E-003 -6.42722388646519457E-004
   16.831199999999999       1.99517638775922228E-003 -6.52906656661792297E-004
   16.907499999999999       2.02705999106406924E-003 -6.63080596607794987E-004
   16.983799999999999       2.05927006305699602E-003 -6.73229174747801314E-004
   17.059999999999999       2.09176452430166401E-003 -6.83337488418285315E-004
   17.136199999999999       2.12458614485605329E-003 -6.93417205214061881E-004
   17.212499999999999       2.15777940423870877E-003 -7.03479841005973431E-004
   17.288799999999998       2.19130219838044836E-003 -7.13510488457455897E-004
   17.364999999999998       2.22511069287372517E-003 -7.23494408018269652E-004
   17.441199999999998       2.25924934355017405E-003 -7.33443111246703111E-004
   17.517499999999998       2.29376433357509311E-003 -7.43367923833538734E-004
   17.593800000000002       2.32861180392914717E-003 -7.53254101313728100E-004
   17.670000000000002       2.36374614577516354E-003 -7.63087100246852236E-004
   17.746200000000002       2.39921352105855641E-003 -7.72878242019275777E-004
   17.822500000000002       2.43506183212496190E-003 -7.82638626339676410E-004
   17.898800000000001       2.47124544882768070E-003 -7.92353705135040833E-004
   17.975000000000001       2.50771697599389519E-003 -8.02009166102753959E-004
   18.051200000000001       2.54452429490135143E-003 -8.11616104442692589E-004
   18.127500000000001       2.58171704225667329E-003 -8.21185358991193535E-004
   18.203800000000001       2.61924780179200638E-003 -8.30702613239704245E-004
   18.280000000000001       2.65706737741745963E-003 -8.40153821548427220E-004
   18.356200000000001       2.69522538462877966E-003 -8.49549818751179492E-004
   18.432500000000001       2.73377320943661919E-003 -8.58901148666118717E-004
   18.508800000000001       2.77266163422811322E-003 -8.68193761528080247E-004
   18.585000000000001       2.81183965052307422E-003 -8.77413914322846015E-004
   18.661200000000001       2.85135862334009440E-003 -8.86572146602127866E-004
   18.737500000000001       2.89127170109009825E-003 -8.95678671333906338E-004
   18.813800000000001       2.93152785446430678E-003 -9.04719740978064723E-004
   18.890000000000001       2.97207424916964965E-003 -9.13681949551417918E-004
   18.966200000000001       3.01296401318130319E-003 -9.22575505503673123E-004
   19.042500000000000       3.05425207053183594E-003 -9.31410255366155442E-004
   19.118800000000000       3.09588556635545563E-003 -9.40172788737536841E-004
   19.195000000000000       3.13780982846881100E-003 -9.48850072354336061E-004
   19.271200000000000       3.18007975996524974E-003 -9.57451948421533588E-004
   19.347500000000000       3.22275207369119914E-003 -9.65987862352879175E-004
   19.423700000000000       3.26571546632467742E-003 -9.74433745410612060E-004
   19.500000000000000       3.30908324803392325E-003 -9.82810067034286952E-004
   19.576300000000000       3.35279980357098151E-003 -9.91103989853264799E-004
   19.652500000000000       3.39680768313545701E-003 -9.99303107001104588E-004
   19.728800000000000       3.44122291813411503E-003 -1.00742723625446714E-003
   19.805000000000000       3.48592960347758000E-003 -1.01545338178747526E-003
   19.881200000000000       3.53098623170908232E-003 -1.02339054764682275E-003
   19.957500000000000       3.57645312623790191E-003 -1.03124726929840812E-003


==> anc/M2_6_4_v2.dat <==
  2.12500000000000015E-002  3.75031227996052469E-011  3.41205155411248951E-010
  4.49999999999999983E-002  1.82667013055336197E-008  1.27522761685816113E-009
  6.87500000000000056E-002  4.26775813554960508E-008  2.98831484661939709E-009
  9.24999999999999989E-002  7.73320471371071377E-008  5.43113614016881897E-009
  0.11625000000000002       1.22260451241287161E-007  8.61246584944147448E-009
  0.14000000000000001       1.77493553207687510E-007  1.25412318600862763E-008
  0.16375000000000001       2.43062528460742055E-007  1.72265191274329155E-008
  0.18750000000000000       3.18998977495885783E-007  2.26775733143136501E-008
  0.21124999999999999       4.05334935324454169E-007  2.89038045342867232E-008
  0.23499999999999999       5.02102881186123418E-007  3.59147912039537651E-008
  0.25874999999999998       6.09335748538101407E-007  4.37202840082146264E-008
  0.28249999999999997       7.27066935330671509E-007  5.23302099824648697E-008
  0.30625000000000002       8.55330314579061843E-007  6.17546767159069948E-008
  0.33000000000000002       9.94160245242052838E-007  7.20039766803220200E-008
  0.35375000000000001       1.14359158341814608E-006  8.30885916888337906E-008
  0.37750000000000000       1.30365969387057698E-006  9.50191974893874850E-008
  0.40125000000000000       1.47440046189293970E-006  1.07806668497871508E-007
  0.42499999999999999       1.65585030552766949E-006  1.21462082676020872E-007
  0.44874999999999998       1.84804618815018548E-006  1.35996726559463206E-007
  0.47249999999999992       2.05102563143199215E-006  1.51422100441504843E-007
  0.49625000000000008       2.26482672869667981E-006  1.67749923718501562E-007
  0.52000000000000002       2.48948815868330664E-006  1.84992140402908848E-007
  0.54374999999999996       2.72504919973234005E-006  2.03160924810397837E-007
  0.56750000000000000       2.97154974440994730E-006  2.22268687427681645E-007
  0.59125000000000005       3.22903031458715983E-006  2.42328080968020324E-007
  0.61499999999999999       3.49753207699118130E-006  2.63352006621686300E-007
  0.63875000000000004       3.77709685924687194E-006  2.85353620508986916E-007
  0.66249999999999998       4.06776716642723743E-006  3.08346340343821569E-007
  0.68625000000000003       4.36958619813266629E-006  3.32343852316086035E-007
  0.70999999999999996       4.68259786611953366E-006  3.57360118201670256E-007
  0.73375000000000001       5.00684681249971053E-006  3.83409382709145934E-007
  0.75749999999999995       5.34237842853360871E-006  4.10506181072743565E-007
  0.78125000000000000       5.68923887404037962E-006  4.38665346901617817E-007
  0.80500000000000016       6.04747509745002087E-006  4.67902020295907965E-007
  0.82875000000000010       6.41713485652335472E-006  4.98231656240618139E-007
  0.85250000000000004       6.79826673976706069E-006  5.29670033288847676E-007
  0.87624999999999997       7.19092018857225717E-006  5.62233262546505287E-007
  0.90000000000000002       7.59514552010652655E-006  5.95937796971218221E-007
  0.92374999999999996       8.01099395099078070E-006  6.30800440998795488E-007
  0.94750000000000001       8.43851762179382577E-006  6.66838360511252716E-007
  0.97124999999999995       8.87776962237926416E-006  7.04069093161175305E-007
  0.99500000000000000       9.32880401814092374E-006  7.42510559067845287E-007
   1.0187500000000000       9.79167587716504971E-006  7.82181071901477208E-007
   1.0425000000000000       1.02664412983593082E-005  8.23099350372654981E-007
   1.0662499999999999       1.07531574405907297E-005  8.65284530145024532E-007
   1.0900000000000001       1.12518825528768994E-005  9.08756176190184987E-007
   1.1137500000000000       1.17626760056772106E-005  9.53534295604774065E-007
   1.1375000000000000       1.22855983233330226E-005  9.99639350910831834E-007
   1.1612499999999999       1.28207112177087136E-005  1.04709227386158278E-006
   1.1850000000000001       1.33680776230879684E-005  1.09591447977605928E-006
   1.2087500000000000       1.39277617323828271E-005  1.14612788242725829E-006
   1.2324999999999999       1.44998290347160034E-005  1.19775490950985603E-006
   1.2562500000000001       1.50843463544404723E-005  1.25081851871498326E-006
   1.2800000000000000       1.56813818916637062E-005  1.30534221444115599E-006
   1.3037500000000000       1.62910052643478773E-005  1.36135006517196973E-006
   1.3274999999999999       1.69132875520886895E-005  1.41886672155542869E-006
   1.3512500000000001       1.75483013414887548E-005  1.47791743520540920E-006
   1.3750000000000000       1.81961207736152195E-005  1.53852807829565935E-006
   1.3987499999999999       1.88568215930946681E-005  1.60072516393990788E-006
   1.4225000000000001       1.95304811993379218E-005  1.66453586743207309E-006
   1.4462500000000000       2.02171786998362732E-005  1.72998804837672617E-006
   1.4700000000000000       2.09169949656614091E-005  1.79711027375760216E-006
   1.4937499999999999       2.16300126892806103E-005  1.86593184199289667E-006
   1.5175000000000001       2.23563164448065165E-005  1.93648280802882274E-006
   1.5412500000000000       2.30959927508070723E-005  2.00879400952626995E-006
   1.5649999999999999       2.38491301358102275E-005  2.08289709419877729E-006
   1.5887500000000001       2.46158192066451675E-005  2.15882454836369444E-006
   1.6125000000000000       2.53961527197716794E-005  2.23660972677246252E-006
   1.6362500000000000       2.61902256557584782E-005  2.31628688379000531E-006
   1.6599999999999999       2.69981352970818619E-005  2.39789120599810733E-006
   1.6837500000000001       2.78199813094271285E-005  2.48145884630219625E-006
   1.7075000000000000       2.86558658266870689E-005  2.56702695962656489E-006
   1.7312500000000000       2.95058935398650707E-005  2.65463374028859890E-006
   1.7549999999999999       3.03701717901039544E-005  2.74431846114872636E-006
   1.7787500000000001       3.12488106660767302E-005  2.83612151463966250E-006
   1.8025000000000000       3.21419231059918628E-005  2.93008445578526916E-006
   1.8262499999999999       3.30496250044828486E-005  3.02625004732762673E-006
   1.8499999999999999       3.39720353246708475E-005  3.12466230708882547E-006
   1.8737499999999998       3.49092762157098444E-005  3.22536655770339626E-006
   1.8974999999999997       3.58614731361453758E-005  3.32840947886693531E-006
   1.9212499999999997       3.68287549834426327E-005  3.43383916225728078E-006
   1.9450000000000001       3.78112542300648846E-005  3.54170516929599515E-006
   1.9687500000000000       3.88091070665122322E-005  3.65205859193076085E-006
   1.9924999999999999       3.98224535517608855E-005  3.76495211663266574E-006
   2.0162499999999999       4.08514377715766581E-005  3.88044009181745117E-006
   2.0400000000000000       4.18962080052129006E-005  3.99857859891600494E-006
   2.0637500000000002       4.29569169010424098E-005  4.11942552733685215E-006
   2.0874999999999999       4.40337216617166149E-005  4.24304065358306937E-006
   2.1112500000000001       4.51267842394918362E-005  4.36948572480679013E-006
   2.1349999999999998       4.62362715424144381E-005  4.49882454710782922E-006
   2.1587499999999999       4.73623556521134164E-005  4.63112307890802575E-006
   2.1825000000000001       4.85052140540102929E-005  4.76644952976080605E-006
   2.2062499999999998       4.96650298808243025E-005  4.90487446498577943E-006
   2.2300000000000000       5.08419921703262337E-005  5.04647091655167578E-006
   2.2537500000000001       5.20362961383739696E-005  5.19131450066771717E-006
   2.2774999999999999       5.32481434683566160E-005  5.33948354258401915E-006
   2.3012500000000000       5.44777426182698499E-005  5.49105920914642021E-006
   2.3250000000000002       5.57253091498336413E-005  5.64612565001216139E-006
   2.3487499999999999       5.69910660627995081E-005  5.80477014632245847E-006
   2.3725000000000001       5.82752441814454156E-005  5.96708327213413391E-006
   2.3962500000000002       5.95780825340580972E-005  6.13315906322824175E-006
   2.4199999999999999       6.08998287771907567E-005  6.30309519919282610E-006
   2.4437500000000001       6.22407396361726080E-005  6.47699319660257361E-006
   2.4674999999999998       6.36010813893247127E-005  6.65495861690972994E-006
   2.4912500000000000       6.49811303547829914E-005  6.83710128564139669E-006
   2.5150000000000001       6.63811734646304366E-005  7.02353553269478503E-006
   2.5387499999999998       6.78015088266056430E-005  7.21438044438030478E-006
   2.5625000000000000       6.92424463528311867E-005  7.40976013666089915E-006
   2.5862500000000002       7.07043084290349358E-005  7.60980404811635675E-006
   2.6099999999999999       7.21874306334263708E-005  7.81464725501958054E-006
   2.6337500000000000       7.36921625098246603E-005  8.02443081059515282E-006
   2.6575000000000002       7.52188684001500176E-005  8.23930211076430098E-006
   2.6812499999999999       7.67679283419719720E-005  8.45941528894424801E-006
   2.7050000000000001       7.83397390374658781E-005  8.68493164276982236E-006
   2.7287499999999998       7.99347149008809363E-005  8.91602009594557210E-006
   2.7524999999999999       8.15532891924729573E-005  9.15285769882572471E-006
   2.7762500000000001       8.31959152478342054E-005  9.39563017176259875E-006
   2.7999999999999998       8.48630678126632441E-005  9.64453249577264607E-006
   2.8237500000000000       8.65552444943028693E-005  9.89976955565328460E-006
   2.8475000000000001       8.82729673428411489E-005  1.01615568413545272E-005
   2.8712499999999999       9.00167845762749334E-005  1.04301212141864205E-005
   2.8950000000000000       9.17872724661953244E-005  1.07057017453398852E-005
   2.9187500000000002       9.35850374027385188E-005  1.09885506352415339E-005
   2.9424999999999999       9.54107181601966854E-005  1.12789342234770115E-005
   2.9662500000000001       9.72649883877834385E-005  1.15771341004352743E-005
   2.9900000000000002       9.91485593536759060E-005  1.18834483334889094E-005
   3.0137499999999999       1.01062182974725529E-004  1.21981928224813053E-005
   3.0375000000000001       1.03006655169260027E-004  1.25217028015996360E-005
   3.0612499999999998       1.04982819576362619E-004  1.28543345074489764E-005
   3.0850000000000000       1.06991571692104144E-004  1.31964670363976304E-005
   3.1087500000000001       1.09033863481665684E-004  1.35485044181532525E-005
   3.1324999999999998       1.11110708536442230E-004  1.39108779371956858E-005
   3.1562500000000000       1.13223187857447422E-004  1.42840487393192643E-005
   3.1800000000000002       1.15372456361142106E-004  1.46685107673521912E-005
   3.2037499999999999       1.17559750221830558E-004  1.50647940784195643E-005
   3.2275000000000000       1.19786395186803686E-004  1.54734686052737345E-005
   3.2512500000000006       1.22053816027529666E-004  1.58951484367232327E-005
   3.2749999999999999       1.24363547323755303E-004  1.63304967076784986E-005
   3.2987500000000005       1.26717245819198696E-004  1.67802312086402515E-005
   3.3224999999999998       1.29116704639945488E-004  1.72451308486819856E-005
   3.3462500000000004       1.31563869732910190E-004  1.77260431366003397E-005
   3.3700000000000001       1.34060858966034260E-004  1.82238928839081792E-005
   3.3937500000000003       1.36609984440114055E-004  1.87396923834298137E-005
   3.4175000000000000       1.39213778686623195E-004  1.92745533799728932E-005
   3.4412500000000001       1.41875025742993884E-004  1.98297012529592072E-005
   3.4649999999999999       1.44596797837567642E-004  2.04064918735332579E-005
   3.4887500000000000       1.47382499805874930E-004  2.10064318962214320E-005
   3.5124999999999997       1.50235922332043152E-004  2.16312032443145262E-005
   3.5362499999999999       1.53161307240789958E-004  2.22826930395565201E-005
   3.5599999999999996       1.56163427248159312E-004  2.29630303780845221E-005
   3.5837500000000002       1.59247685619316964E-004  2.36746321640162474E-005
   3.6074999999999995       1.62420241145022713E-004  2.44202607443321721E-005
   3.6312500000000001       1.65688167282258348E-004  2.52030973647533845E-005
   3.6549999999999994       1.69059657608557149E-004  2.60268371094506235E-005
   3.6787500000000000       1.72544295307948485E-004  2.68958135693178775E-005
   3.7025000000000001       1.76153413066394829E-004  2.78151655175541275E-005
   3.7262499999999998       1.79900583631031181E-004  2.87910643614627698E-005
   3.7500000000000000       1.83802304668592980E-004  2.98310319982608689E-005
   3.7525000000000004       1.84222792795263031E-004  2.99445902758823449E-005
   3.7549999999999999       1.84645241444267348E-004  3.00589718451605965E-005
   3.7574999999999998       1.85069677961190550E-004  3.01741892475279806E-005
   3.7599999999999998       1.85496130491219935E-004  3.02902553619058828E-005
   3.7624999999999997       1.85924627849041871E-004  3.04071833910704998E-005
   3.7650000000000001       1.86355199511807629E-004  3.05249868682980668E-005
   3.7675000000000005       1.86787875960649718E-004  3.06436797215147078E-005
   3.7700000000000000       1.87222688236920217E-004  3.07632762092954090E-005
   3.7725000000000000       1.87659668288428326E-004  3.08837909865657993E-005
   3.7749999999999999       1.88098848920785082E-004  3.10052391061469020E-005
   3.7774999999999999       1.88540263830841459E-004  3.11276360342005969E-005
   3.7799999999999994       1.88983947641364918E-004  3.12509976663810074E-005
   3.7825000000000006       1.89429935937481154E-004  3.13753403448095559E-005
   3.7850000000000001       1.89878265304987628E-004  3.15006808759245974E-005
   3.7875000000000001       1.90328973371071676E-004  3.16270365493311078E-005
   3.7900000000000000       1.90782098845127711E-004  3.17544251573046406E-005
   3.7925000000000000       1.91237681565870906E-004  3.18828650160223433E-005
   3.7949999999999995       1.91695762546838282E-004  3.20123749872521443E-005
   3.7974999999999999       1.92156384026472726E-004  3.21429745015768711E-005
   3.8000000000000003       1.92619589520551482E-004  3.22746835828349800E-005
   3.8025000000000002       1.93085423877552509E-004  3.24075228739333833E-005
   3.8050000000000002       1.93553933337161011E-004  3.25415136641268640E-005
   3.8075000000000001       1.94025165592138214E-004  3.26766779178681735E-005
   3.8099999999999996       1.94499169853789612E-004  3.28130383053402831E-005
   3.8125000000000000       1.94975996921297503E-004  3.29506182347933912E-005
   3.8150000000000004       1.95455699255194713E-004  3.30894418868179230E-005
   3.8174999999999999       1.95938331055292656E-004  3.32295342506983308E-005
   3.8199999999999998       1.96423948340292376E-004  3.33709211624770265E-005
   3.8224999999999998       1.96912609048014808E-004  3.35136293480525836E-005
   3.8249999999999997       1.97404373110348101E-004  3.36576864636385910E-005
   3.8275000000000001       1.97899302565518020E-004  3.38031211443394413E-005
   3.8300000000000005       1.98397461658500197E-004  3.39499630526362509E-005
   3.8325000000000000       1.98898916957476805E-004  3.40982429316820994E-005
   3.8350000000000000       1.99403737501348228E-004  3.42479926661737942E-005
   3.8374999999999999       1.99911994811263928E-004  3.43992453222972196E-005
   3.8399999999999999       2.00423763204159026E-004  3.45520352421340915E-005
   3.8424999999999994       2.00939119822820904E-004  3.47063980922925929E-005
   3.8450000000000006       2.01458144822702422E-004  3.48623709425258609E-005
   3.8475000000000001       2.01980921541574374E-004  3.50199923447930197E-005
   3.8500000000000001       2.02507536678546511E-004  3.51793024176095870E-005
   3.8525000000000000       2.03038080492838445E-004  3.53403429378217258E-005
   3.8550000000000000       2.03572647011250005E-004  3.55031574382653348E-005
   3.8574999999999995       2.04111334254974324E-004  3.56677913135681950E-005
   3.8599999999999999       2.04654244483635481E-004  3.58342919341925618E-005
   3.8625000000000003       2.05201484458915817E-004  3.60027087696450173E-005
   3.8650000000000002       2.05753165729736473E-004  3.61730935217727785E-005
   3.8675000000000002       2.06309404941189582E-004  3.63455002691755776E-005
   3.8700000000000001       2.06870324169688627E-004  3.65199856238894712E-005
   3.8724999999999996       2.07436051287114445E-004  3.66966089016428746E-005
   3.8750000000000000       2.08006720357092797E-004  3.68754323071534220E-005
   3.8775000000000004       2.08582472068027155E-004  3.70565211363167569E-005
   3.8799999999999999       2.09163454200382386E-004  3.72399439960089936E-005
   3.8824999999999998       2.09749822149060298E-004  3.74257730465298740E-005
   3.8849999999999998       2.10341739484364894E-004  3.76140842652679296E-005
   3.8874999999999997       2.10939378573737511E-004  3.78049577372478521E-005
   3.8900000000000001       2.11542921261197186E-004  3.79984779739854416E-005
   3.8925000000000005       2.12152559633829577E-004  3.81947342681689388E-005
   3.8950000000000000       2.12768496832238361E-004  3.83938210790266720E-005
   3.8975000000000000       2.13390947985905936E-004  3.85958384659059101E-005
   3.8999999999999999       2.14020141264259771E-004  3.88008925719518635E-005
   3.9024999999999999       2.14656318883990204E-004  3.90090961329690833E-005
   3.9049999999999994       2.15299738573170870E-004  3.92205691068418666E-005
   3.9075000000000006       2.15950674835531712E-004  3.94354393100743186E-005
   3.9100000000000001       2.16609420678196609E-004  3.96538431882272760E-005
   3.9125000000000001       2.17276289251580178E-004  3.98759266275762380E-005
   3.9150000000000000       2.17951615975472805E-004  4.01018459216790735E-005
   3.9175000000000000       2.18635760807023077E-004  4.03317688408748600E-005
   3.9199999999999995       2.19329110848279110E-004  4.05658758536649939E-005
   3.9224999999999999       2.20032083322233848E-004  4.08043615208346963E-005
   3.9250000000000003       2.20745128983185110E-004  4.10474360931770407E-005
   3.9275000000000002       2.21468736041599849E-004  4.12953273504274623E-005
   3.9300000000000002       2.22203434701777152E-004  4.15482827275140106E-005
   3.9325000000000001       2.22949802433634197E-004  4.18065717850288221E-005
   3.9349999999999996       2.23708470129396493E-004  4.20704890946508358E-005
   3.9375000000000000       2.24480129334045202E-004  4.23403576281115640E-005
   3.9400000000000004       2.25265540787954177E-004  4.26165327615600471E-005
   3.9424999999999999       2.26065544584715957E-004  4.28994070376815249E-005
   3.9449999999999998       2.26881072368213810E-004  4.31894158751714813E-005
   3.9474999999999998       2.27713161892403556E-004  4.34870444286187486E-005
   3.9499999999999997       2.28562975053067500E-004  4.37928359956634458E-005
   3.9525000000000001       2.29431819691826343E-004  4.41074022758032748E-005
   3.9550000000000005       2.30321176821793690E-004  4.44314361275021633E-005
   3.9575000000000000       2.31232734689122281E-004  4.47657275477542768E-005
   3.9600000000000000       2.32168432002927887E-004  4.51111839499504145E-005
   3.9624999999999999       2.33130513517957201E-004  4.54688562394182610E-005
   3.9649999999999999       2.34121602588815736E-004  4.58399728538661433E-005
   3.9674999999999994       2.35144797500596117E-004  4.62259849630578844E-005
   3.9700000000000006       2.36203801863155318E-004  4.66286276570293456E-005
   3.9725000000000001       2.37303105072655832E-004  4.70500046362983356E-005
   3.9750000000000001       2.38448238581318809E-004  4.74927084880137249E-005
   3.9775000000000000       2.39646150973402063E-004  4.79599967403251297E-005
   3.9800000000000000       2.40905777103253652E-004  4.84560590264098703E-005
   3.9824999999999995       2.42238940380990262E-004  4.89864406538635043E-005
   3.9849999999999999       2.43661862589222242E-004  4.95587515414155146E-005
   3.9875000000000003       2.45197873562441517E-004  5.01839384326624268E-005
   3.9900000000000002       2.46882741798794237E-004  5.08787881056557917E-005
   3.9925000000000002       2.48776614145558984E-004  5.16715346066046793E-005
   3.9950000000000001       2.50996638608989224E-004  5.26171812198859953E-005
   3.9974999999999996       2.53844906148545553E-004  5.38575969392535915E-005
   4.0000000000000000       2.60496174047474167E-004  5.68842015404534405E-005
   4.0025000000000004       2.57622846055742170E-004  6.33572628279563356E-005
   4.0049999999999999       2.56531106206001785E-004  6.60383099435101411E-005
   4.0075000000000003       2.55731143614414179E-004  6.80980917379744600E-005
   4.0099999999999998       2.55081629316854317E-004  6.98372402804892740E-005
   4.0125000000000002       2.54527884750335926E-004  7.13720685333265090E-005
   4.0149999999999997       2.54041894557576495E-004  7.27621590205585405E-005
   4.0175000000000001       2.53607032145046702E-004  7.40428666530387015E-005
   4.0199999999999996       2.53212475313657466E-004  7.52372006567579175E-005
   4.0225000000000000       2.52850714348072225E-004  7.63611251588544815E-005
   4.0250000000000004       2.52516286984870377E-004  7.74262502062464283E-005
   4.0274999999999999       2.52205073880276708E-004  7.84413304076789762E-005
   4.0300000000000002       2.51913878017425460E-004  7.94131593965697078E-005
   4.0324999999999998       2.51640159642624393E-004  8.03471335449341121E-005
   4.0350000000000001       2.51381861724929976E-004  8.12476231330679213E-005
   4.0374999999999996       2.51137290803570207E-004  8.21182257016251705E-005
   4.0400000000000000       2.50905033154474714E-004  8.29619442933658664E-005
   4.0425000000000004       2.50683894270559268E-004  8.37813161240012468E-005
   4.0449999999999999       2.50472854180340944E-004  8.45785075479957266E-005
   4.0475000000000003       2.50271033841157730E-004  8.53553855238554731E-005
   4.0499999999999998       2.50077669398833698E-004  8.61135723058644359E-005
   4.0525000000000002       2.49892092194469058E-004  8.68544879412360327E-005
   4.0549999999999997       2.49713713017192529E-004  8.75793837358507222E-005
   4.0579999999999998       2.49508428075872937E-004  8.84296656105148691E-005
   4.0599999999999996       2.49376516263260432E-004  8.89854321834416113E-005
   4.0625000000000000       2.49216816164564447E-004  8.96684590840829870E-005
   4.0650000000000004       2.49062534055595193E-004  9.03392464943737576E-005
   4.0674999999999999       2.48913330925063740E-004  9.09985144526816793E-005
   4.0700000000000003       2.48768899279576438E-004  9.16469160936240785E-005
   4.0724999999999998       2.48628959219087168E-004  9.22850459840834724E-005
   4.0750000000000002       2.48493255118024925E-004  9.29134471722177079E-005
   4.0774999999999997       2.48361552801706648E-004  9.35326171840836370E-005
   4.0800000000000001       2.48233637130470012E-004  9.41430131535210747E-005
   4.0824999999999996       2.48109309922942879E-004  9.47450562339279841E-005
   4.0850000000000000       2.47988388159480942E-004  9.53391354100030513E-005
   4.0875000000000004       2.47870702424244716E-004  9.59256108074154164E-005
   4.0899999999999999       2.47756095545967532E-004  9.65048165779685017E-005
   4.0925000000000002       2.47644421408225958E-004  9.70770634252323842E-005
   4.0949999999999998       2.47535543903953297E-004  9.76426408238124423E-005
   4.0975000000000001       2.47429336013389603E-004  9.82018189764306484E-005
   4.0999999999999996       2.47325678988170330E-004  9.87548505456766108E-005
   4.1025000000000000       2.47224461626953395E-004  9.93019721912912059E-005
   4.1050000000000004       2.47125579630394737E-004  9.98434059390014339E-005
   4.1074999999999999       2.47028935025093098E-004  1.00379360402896934E-004
   4.1100000000000003       2.46934435647718832E-004  1.00910031880031541E-004
   4.1124999999999998       2.46841994681820068E-004  1.01435605333175438E-004
   4.1150000000000002       2.46751530240890064E-004  1.01956255275366788E-004
   4.1174999999999997       2.46662964992141293E-004  1.02472146567950353E-004
   4.1200000000000001       2.46576225816444949E-004  1.02983435142305001E-004
   4.1224999999999996       2.46491243501640504E-004  1.03490268654544493E-004
   4.1250000000000000       2.46407952455337718E-004  1.03992787076451543E-004
   4.1275000000000004       2.46326290460715538E-004  1.04491123240392568E-004
   4.1299999999999999       2.46246198437501389E-004  1.04985403329277595E-004
   4.1325000000000003       2.46167620231052108E-004  1.05475747327184120E-004
   4.1349999999999998       2.46090502418282078E-004  1.05962269431237398E-004
   4.1375000000000002       2.46014794129644334E-004  1.06445078429073160E-004
   4.1399999999999997       2.45940446885683400E-004  1.06924278045372447E-004
   4.1425000000000001       2.45867414446559139E-004  1.07399967260432156E-004
   4.1449999999999996       2.45795652674329174E-004  1.07872240603913420E-004
   4.1475000000000000       2.45725119404223294E-004  1.08341188425017192E-004
   4.1500000000000004       2.45655774327429438E-004  1.08806897142735306E-004
   4.1524999999999999       2.45587578881857832E-004  1.09269449476930963E-004
   4.1550000000000002       2.45520496151139210E-004  1.09728924662401162E-004
   4.1574999999999998       2.45454490771077841E-004  1.10185398647405373E-004
   4.1600000000000001       2.45389528842272807E-004  1.10638944277740439E-004
   4.1624999999999996       2.45325577849930191E-004  1.11089631468292755E-004
   4.1650000000000000       2.45262606588226315E-004  1.11537527362222711E-004
   4.1675000000000004       2.45200585090338209E-004  1.11982696479480208E-004
   4.1699999999999999       2.45139484563092409E-004  1.12425200855266184E-004
   4.1725000000000003       2.45079277325946701E-004  1.12865100169297117E-004
   4.1749999999999998       2.45019936753968252E-004  1.13302451866603699E-004
   4.1775000000000002       2.44961437224485486E-004  1.13737311270535293E-004
   4.1799999999999997       2.44903754067135864E-004  1.14169731688566829E-004
   4.1825000000000001       2.44846863517045636E-004  1.14599764511468080E-004
   4.1849999999999996       2.44790742670907458E-004  1.15027459306326108E-004
   4.1875000000000000       2.44735369445737776E-004  1.15452863903888603E-004
   4.1900000000000004       2.44680722540122238E-004  1.15876024480636485E-004
   4.1924999999999999       2.44626781397762208E-004  1.16296985635974069E-004
   4.1950000000000003       2.44573526173162757E-004  1.16715790464883771E-004
   4.1974999999999998       2.44520937699311018E-004  1.17132480626364380E-004
   4.2000000000000002       2.44468997457199591E-004  1.17547096407952522E-004
   4.2024999999999997       2.44417687547078706E-004  1.17959676786588035E-004
   4.2050000000000001       2.44366990661309155E-004  1.18370259486084129E-004
   4.2074999999999996       2.44316890058714675E-004  1.18778881031417818E-004
   4.2100000000000000       2.44267369540333065E-004  1.19185576800063866E-004
   4.2125000000000004       2.44218413426471211E-004  1.19590381070555819E-004
   4.2149999999999999       2.44170006534984618E-004  1.19993327068462945E-004
   4.2175000000000002       2.44122134160698194E-004  1.20394447009942584E-004
   4.2199999999999998       2.44074782055899418E-004  1.20793772143024968E-004
   4.2225000000000001       2.44027936411833559E-004  1.21191332786770470E-004
   4.2249999999999996       2.43981583841142120E-004  1.21587158368434767E-004
   4.2275000000000000       2.43935711361184586E-004  1.21981277458759632E-004
   4.2300000000000004       2.43890306378189743E-004  1.22373717805505575E-004
   4.2324999999999999       2.43845356672188035E-004  1.22764506365332483E-004
   4.2350000000000003       2.43800850382679520E-004  1.23153669334124670E-004
   4.2374999999999998       2.43756775994990516E-004  1.23541232175850636E-004
   4.2400000000000002       2.43713122327300961E-004  1.23927219650058336E-004
   4.2424999999999997       2.43669878517989354E-004  1.24311655837914219E-004
   4.2450000000000001       2.43627034014758407E-004  1.24694564167634873E-004
   4.2474999999999996       2.43584578562086861E-004  1.25075967437628479E-004
   4.2500000000000000       2.43542502191325464E-004  1.25455887839630195E-004
   4.3262499999999999       2.42399366161626052E-004  1.36425507840042421E-004
   4.4024999999999999       2.41420435913252058E-004  1.46446400101839816E-004
   4.4787499999999998       2.40510008557767084E-004  1.55751562058044075E-004
   4.5549999999999997       2.39617860472734914E-004  1.64477052827668215E-004
   4.6312499999999996       2.38716838220356931E-004  1.72709288631820162E-004
   4.7074999999999996       2.37792649821031500E-004  1.80506585661051403E-004
   4.7837500000000004       2.36838646570854079E-004  1.87910179899134091E-004
   4.8600000000000003       2.35852926632139961E-004  1.94950355776873289E-004
   4.9362500000000002       2.34836625065851278E-004  2.01650077363340800E-004
   5.0125000000000002       2.33792855211794394E-004  2.08027249275830587E-004
   5.0887500000000001       2.32726028448149050E-004  2.14096181728991655E-004
   5.1650000000000000       2.31641404113447607E-004  2.19868571578395552E-004
   5.2412500000000000       2.30544784684833610E-004  2.25354177462474712E-004
   5.3174999999999999       2.29442305638445654E-004  2.30561295389479401E-004
   5.3937499999999998       2.28340288613163370E-004  2.35497100491902653E-004
   5.4699999999999998       2.27245137861721547E-004  2.40167896903864715E-004
   5.5462499999999997       2.26163266858366252E-004  2.44579303260335549E-004
   5.6224999999999996       2.25101046248715942E-004  2.48736392272058367E-004
   5.6987500000000004       2.24064767103852554E-004  2.52643797018878454E-004
   5.7750000000000004       2.23060615268381486E-004  2.56305792783157393E-004
   5.8512500000000003       2.22094653820475155E-004  2.59726360680030818E-004
   5.9275000000000002       2.21172811502735617E-004  2.62909237587533116E-004
   6.0037500000000001       2.20300875570509963E-004  2.65857955663564979E-004
   6.0800000000000001       2.19484487898698833E-004  2.68575873853460251E-004
   6.1562500000000000       2.18729143540220399E-004  2.71066203243949702E-004
   6.2324999999999999       2.18040191051206478E-004  2.73332027562637656E-004
   6.3087499999999999       2.17422834145081261E-004  2.75376319903182423E-004
   6.3849999999999998       2.16882134300672039E-004  2.77201956451157293E-004
   6.4612499999999997       2.16423014056496809E-004  2.78811727829440716E-004
   6.5375000000000005       2.16050260779963941E-004  2.80208348535139983E-004
   6.6137499999999996       2.15768530754725405E-004  2.81394464843010678E-004
   6.6900000000000013       2.15582353464871789E-004  2.82372661468367737E-004
   6.7662500000000003       2.15496135983799252E-004  2.83145467221786434E-004
   6.8425000000000002       2.15514167397737392E-004  2.83715359840431408E-004
   6.9187500000000002       2.15640623213673825E-004  2.84084770147253573E-004
   6.9949999999999992       2.15879569696345827E-004  2.84256085636068641E-004
   7.0712500000000000       2.16234968144396537E-004  2.84231653630204130E-004
   7.1475000000000000       2.16710679031756310E-004  2.84013784022950030E-004
   7.2237500000000008       2.17310466038764916E-004  2.83604751715043095E-004
   7.2999999999999998       2.18037999946931978E-004  2.83006798779770227E-004
   7.3762499999999998       2.18896862393523671E-004  2.82222136401305394E-004
   7.4524999999999997       2.19890549482440299E-004  2.81252946620850455E-004
   7.5287499999999987       2.21022475250149184E-004  2.80101383919030837E-004
   7.6050000000000004       2.22295974987231045E-004  2.78769576658042118E-004
   7.6812499999999995       2.23714308417484172E-004  2.77259628403043275E-004
   7.7575000000000003       2.25280662737574439E-004  2.75573619139088291E-004
   7.8337500000000002       2.26998155520949428E-004  2.73713606397295523E-004
   7.9100000000000010       2.28869837490182761E-004  2.71681626301850025E-004
   7.9862500000000001       2.30898695162161963E-004  2.69479694547673267E-004
   8.0625000000000000       2.33087653370572855E-004  2.67109807317053940E-004
   8.1387499999999999       2.35439577670150342E-004  2.64573942142165704E-004
   8.2149999999999999       2.37957276627151401E-004  2.61874058719134312E-004
   8.2912499999999998       2.40643504000605674E-004  2.59012099678227728E-004
   8.3674999999999997       2.43500960819067927E-004  2.55989991313854929E-004
   8.4437499999999996       2.46532297357846507E-004  2.52809644277437497E-004
   8.5199999999999996       2.49740115021882512E-004  2.49472954235914338E-004
   8.5962499999999995       2.53126968139517504E-004  2.45981802498583199E-004
   8.6724999999999994       2.56695365682581148E-004  2.42338056624913318E-004
   8.7487499999999994       2.60447772855259142E-004  2.38543570957329236E-004
   8.8249999999999993       2.64386612710229368E-004  2.34600187229305827E-004
   8.9012499999999992       2.68514267589783201E-004  2.30509735054506627E-004
   8.9774999999999991       2.72833080547744955E-004  2.26274032446517961E-004
   9.0537500000000009       2.77345356693132897E-004  2.21894886311000165E-004
   9.1300000000000008       2.82053364467888912E-004  2.17374092920118753E-004
   9.2062500000000007       2.86959336861410173E-004  2.12713438368593901E-004
   9.2825000000000006       2.92065472565441520E-004  2.07914699010445218E-004
   9.3587500000000006       2.97373937073730163E-004  2.02979641875899297E-004
   9.4350000000000005       3.02886863731348420E-004  1.97910025068782290E-004
   9.5112500000000004       3.08606354738532771E-004  1.92707598145922410E-004
   9.5875000000000004       3.14534482113109791E-004  1.87374102481204890E-004
   9.6637500000000003       3.20673288614239059E-004  1.81911271617607001E-004
   9.7400000000000002       3.27024788628542818E-004  1.76320831610490912E-004
   9.8162500000000001       3.33590969018203497E-004  1.70604501364548166E-004
   9.8925000000000001       3.40373789929688923E-004  1.64763992965240259E-004
   9.9687500000000000       3.47375185535461208E-004  1.58801011991708624E-004
   10.045000000000000       3.54597064865294620E-004  1.52717257881017073E-004
   10.121200000000000       3.62036357596871156E-004  1.46518530238041620E-004
   10.197500000000000       3.69709788514920804E-004  1.40194198771866540E-004
   10.273800000000000       3.77609582010081184E-004  1.33754006472101210E-004
   10.350000000000000       3.85726753504923143E-004  1.27208298459064855E-004
   10.426200000000000       3.94073297056003974E-004  1.20550379008030760E-004
   10.502500000000000       4.02662389623069297E-004  1.13772958552257419E-004
   10.578799999999999       4.11484982291123326E-004  1.06886368157700499E-004
   10.654999999999999       4.20530781980561427E-004  9.99015068483795826E-005
   10.731199999999999       4.29812904763526480E-004  9.28110723672713581E-005
   10.807499999999999       4.39345688194194668E-004  8.56072043514068988E-005
   10.883699999999999       4.49105814330530786E-004  7.83104327218851802E-005
   10.960000000000001       4.59120554337236035E-004  7.09032523526123397E-005
   11.036300000000001       4.69378895133300115E-004  6.33968174456445816E-005
   11.112500000000001       4.79868529205667996E-004  5.58027994965833494E-005
   11.188800000000001       4.90618588988957173E-004  4.81029045501707022E-005
   11.265000000000001       5.01602476790624424E-004  4.03189482703311368E-005
   11.341200000000001       5.12835682180772922E-004  3.24425297817218273E-005
   11.417500000000000       5.24334987473868840E-004  2.44647604159644605E-005
   11.493800000000000       5.36087350905036560E-004  1.63975465664396862E-005
   11.570000000000000       5.48078388738480445E-004  8.25326136956246310E-006
   11.646200000000000       5.60324836507991846E-004  2.30099808516460400E-008
   11.722500000000000       5.72844755794594423E-004 -8.30255559057564103E-006
   11.798800000000000       5.85623717849588976E-004 -1.67110675515352271E-005
   11.875000000000000       5.98645921802248111E-004 -2.51897248261351090E-005
   11.951200000000000       6.11929386090258819E-004 -3.37478798008858182E-005
   12.027500000000000       6.25493486967386306E-004 -4.23953034323940891E-005
   12.103800000000000       6.39322381702973810E-004 -5.11191981705127446E-005
   12.180000000000000       6.53398826185031000E-004 -5.99063665892939334E-005
   12.256200000000000       6.67742156181780756E-004 -6.87665824612788599E-005
   12.332500000000000       6.82373095611922792E-004 -7.77100038654595607E-005
   12.408799999999999       6.97274360936816465E-004 -8.67234357003047633E-005
   12.484999999999999       7.12427239026045336E-004 -9.57933165466083114E-005
   12.561199999999999       7.27852415766230983E-004 -1.04929806372829916E-004
   12.637499999999999       7.43571994457322533E-004 -1.14143415343090441E-004
   12.713699999999999       7.59546080520070478E-004 -1.23408383734100114E-004
   12.789999999999999       7.75817901014254460E-004 -1.32747417739082944E-004
   12.866299999999999       7.92367963342215120E-004 -1.42146786951861590E-004
   12.942500000000003       8.09175304988455583E-004 -1.51592444779802651E-004
   13.018800000000001       8.26285304796826295E-004 -1.61107571724490329E-004
   13.095000000000001       8.43654364899297949E-004 -1.70665617849667255E-004
   13.171199999999999       8.61305964610712630E-004 -1.80277409784411653E-004
   13.247500000000000       8.79265055661547046E-004 -1.89954056139332540E-004
   13.323800000000002       8.97509880321785414E-004 -1.99681364080151499E-004
   13.400000000000000       9.16017172503928875E-004 -2.09444874958563537E-004
   13.476200000000000       9.34811851602608762E-004 -2.19255696501181288E-004
   13.552499999999998       9.53920335431158138E-004 -2.29125184445155627E-004
   13.628800000000000       9.73319326315089366E-004 -2.39038878943676749E-004
   13.705000000000000       9.92983993711882762E-004 -2.48982087917666225E-004
   13.781200000000000       1.01294072475986447E-003 -2.58966165507350243E-004
   13.857500000000000       1.03321743003620143E-003 -2.69002679759879797E-004
   13.933799999999998       1.05378924882051483E-003 -2.79076936582971723E-004
   14.010000000000002       1.07462976375974524E-003 -2.89174043302225852E-004
   14.086200000000000       1.09576685585259905E-003 -2.99305565678903874E-004
   14.162500000000000       1.11722995356882196E-003 -3.09483249366934157E-004
   14.238799999999999       1.13899261037667229E-003 -3.19692199262684642E-004
   14.315000000000000       1.16102680016646662E-003 -3.29917355549481559E-004
   14.391200000000000       1.18336192297263491E-003 -3.40170461362662528E-004
   14.467499999999999       1.20602894960757730E-003 -3.50463405677177474E-004
   14.543799999999999       1.22899982610966498E-003 -3.60781125931200432E-004
   14.619999999999997       1.25224489687936419E-003 -3.71108428672669991E-004
   14.696200000000001       1.27579510555307358E-003 -3.81457199784898237E-004
   14.772500000000001       1.29968298893818430E-003 -3.91839436712877829E-004
   14.848799999999999       1.32387886452401348E-003 -4.02239942543077586E-004
   14.924999999999999       1.34835142663248392E-003 -4.12643423390992052E-004
   15.001200000000003       1.37313318546468605E-003 -4.23061873074638214E-004
   15.077500000000001       1.39825826584845467E-003 -4.33507362808287016E-004
   15.153800000000000       1.42369533566675264E-003 -4.43964595117587893E-004
   15.230000000000000       1.44941141892640252E-003 -4.54418209833902856E-004
   15.306200000000000       1.47544061458732305E-003 -4.64880274717657512E-004
   15.382500000000002       1.50181865735758441E-003 -4.75362900794552238E-004
   15.458800000000000       1.52851254559219847E-003 -4.85850724281814989E-004
   15.535000000000000       1.55548761451204816E-003 -4.96328353055946222E-004
   15.611199999999998       1.58277957403853272E-003 -5.06807894289812628E-004
   15.687500000000000       1.61042578981958383E-003 -5.17301463778881360E-004
   15.763800000000002       1.63839157252986586E-003 -5.27793665098078642E-004
   15.840000000000000       1.66664054979633134E-003 -5.38269107474700654E-004
   15.916200000000000       1.69521006238513845E-003 -5.48739901984792323E-004
   15.992499999999998       1.72413912775813975E-003 -5.59218134398813366E-004
   16.068800000000000       1.75339134854781624E-003 -5.69688409261773394E-004
   16.145000000000000       1.78292862616584447E-003 -5.80135371628440113E-004
   16.221200000000000       1.81278995344474046E-003 -5.90571102929728889E-004
   16.297499999999999       1.84301601466176535E-003 -6.01007623645383898E-004
   16.373799999999999       1.87356868823412284E-003 -6.11429575109856795E-004
   16.449999999999999       1.90440813241002610E-003 -6.21821673484985169E-004
   16.526199999999999       1.93557500992364256E-003 -6.32195935698535148E-004
   16.602499999999999       1.96711169522711298E-003 -6.42564283567611974E-004
   16.678799999999999       1.99897832327320876E-003 -6.52911428588036206E-004
   16.754999999999999       2.03113329455082261E-003 -6.63222192518719595E-004
   16.831199999999999       2.06361896116465321E-003 -6.73508492330695163E-004
   16.907499999999999       2.09647940262115955E-003 -6.83782114407351397E-004
   16.983799999999999       2.12967299601889062E-003 -6.94027875219775723E-004
   17.059999999999999       2.16315636403855696E-003 -7.04230735435931580E-004
   17.136199999999999       2.19697356501890673E-003 -7.14402477124977814E-004
   17.212499999999999       2.23117040169477877E-003 -7.24554717215865340E-004
   17.288799999999998       2.26570347606676239E-003 -7.34672412555972256E-004
   17.364999999999998       2.30052761785068914E-003 -7.44740698810539628E-004
   17.441199999999998       2.33568860884277724E-003 -7.54771189043306509E-004
   17.517499999999998       2.37123399237355783E-003 -7.64775296442936369E-004
   17.593800000000002       2.40711857771853596E-003 -7.74738152650082321E-004
   17.670000000000002       2.44329538931595041E-003 -7.84645103948471406E-004
   17.746200000000002       2.47981194956070714E-003 -7.94507558832501610E-004
   17.822500000000002       2.51671755773399952E-003 -8.04336690493330161E-004
   17.898800000000001       2.55396521723701576E-003 -8.14117840177775820E-004
   17.975000000000001       2.59150613158138981E-003 -8.23836598925864298E-004
   18.051200000000001       2.62938957887715995E-003 -8.33504134893736800E-004
   18.127500000000001       2.66766662820155497E-003 -8.43131345578684486E-004
   18.203800000000001       2.70628846259496911E-003 -8.52703817516604879E-004
   18.280000000000001       2.74520444980944555E-003 -8.62207422310810813E-004
   18.356200000000001       2.78446563839003210E-003 -8.71653053169827927E-004
   18.432500000000001       2.82412488293708056E-003 -8.81051297607098462E-004
   18.508800000000001       2.86413153032119431E-003 -8.90388022791322852E-004
   18.585000000000001       2.90443310089464083E-003 -8.99649417155552050E-004
   18.661200000000001       2.94508242883930686E-003 -9.08846063609354700E-004
   18.737500000000001       2.98613416755771736E-003 -9.17988203496927758E-004
   18.813800000000001       3.02753581714240976E-003 -9.27062020381465160E-004
   18.890000000000001       3.06923303701985613E-003 -9.36054054286323775E-004
   18.966200000000001       3.11128046059263013E-003 -9.44974541653829762E-004
   19.042500000000000       3.15373455327742393E-003 -9.53833341662953965E-004
   19.118800000000000       3.19654095439324487E-003 -9.62616989541634628E-004
   19.195000000000000       3.23964345000160624E-003 -9.71312412888375291E-004
   19.271200000000000       3.28309848501060928E-003 -9.79929466165494921E-004
   19.347500000000000       3.32696435032914890E-003 -9.88477591361440694E-004
   19.423700000000000       3.37112662339820015E-003 -9.96932670094617234E-004
   19.500000000000000       3.41570177053964787E-003 -1.00531517813619276E-003
   19.576300000000000       3.46063261723603133E-003 -1.01361224608728412E-003
   19.652500000000000       3.50586011843964044E-003 -1.02181145091078253E-003
   19.728800000000000       3.55150351640150415E-003 -1.02993259235968746E-003
   19.805000000000000       3.59744369662209126E-003 -1.03795266409532579E-003
   19.881200000000000       3.64374076672343856E-003 -1.04588064979930823E-003
   19.957500000000000       3.69045670174694305E-003 -1.05372504811117535E-003


==> anc/M2_6_5_v2.dat <==
  2.12500000000000015E-002  3.33980758037407012E-011  3.07305616827651691E-010
  4.49999999999999983E-002  1.67347209562117262E-008  1.22193842626135607E-009
  6.87500000000000056E-002  3.91001695985207104E-008  2.86350959301694711E-009
  9.24999999999999989E-002  7.08531169683146218E-008  5.20443664701013917E-009
  0.11625000000000002       1.12022736415887094E-007  8.25318097162271806E-009
  0.14000000000000001       1.62638595415863390E-007  1.20183526400450827E-008
  0.16375000000000001       2.22730664229693693E-007  1.65087138531436120E-008
  0.18750000000000000       2.92329324811166509E-007  2.17331824767235515E-008
  0.21124999999999999       3.71465379963234906E-007  2.77008356816603536E-008
  0.23499999999999999       4.60170062754783632E-007  3.44209136905151980E-008
  0.25874999999999998       5.58475046206312170E-007  4.19028236343997399E-008
  0.28249999999999997       6.66412453253883992E-007  5.01561435240133712E-008
  0.30625000000000002       7.84014867001066378E-007  5.91906263389389537E-008
  0.33000000000000002       9.11315341268999159E-007  6.90162042394571005E-008
  0.35375000000000001       1.04834741145514629E-006  7.96429929053183742E-008
  0.37750000000000000       1.19514510571172392E-006  9.10812960061047205E-008
  0.40125000000000000       1.35174295645527987E-006  1.03341609808007305E-007
  0.42499999999999999       1.51817601221935818E-006  1.16434627922060869E-007
  0.44874999999999998       1.69447984986273450E-006  1.30371246199090319E-007
  0.47249999999999992       1.88069058714618656E-006  1.45162567776859237E-007
  0.49625000000000008       2.07684489569140597E-006  1.60819908285149318E-007
  0.52000000000000002       2.28298001433615532E-006  1.77354801214754730E-007
  0.54374999999999996       2.49913376290050000E-006  1.94779003456649237E-007
  0.56750000000000000       2.72534455637949091E-006  2.13104501017851952E-007
  0.59125000000000005       2.96165141957846126E-006  2.32343514920827612E-007
  0.61499999999999999       3.20809400220774954E-006  2.52508507293563421E-007
  0.63875000000000004       3.46471259445445625E-006  2.73612187657789553E-007
  0.66249999999999998       3.73154814304963827E-006  2.95667519423157967E-007
  0.68625000000000003       4.00864226785018661E-006  3.18687726595569631E-007
  0.70999999999999996       4.29603727895550054E-006  3.42686300708196444E-007
  0.73375000000000001       4.59377619438007194E-006  3.67677007984181891E-007
  0.75749999999999995       4.90190275830394218E-006  3.93673896740407965E-007
  0.78125000000000000       5.22046145992423776E-006  4.20691305042174048E-007
  0.80500000000000016       5.54949755293188658E-006  4.48743868619108698E-007
  0.82875000000000010       5.88905707563887408E-006  4.77846529053138416E-007
  0.85250000000000004       6.23918687178264895E-006  5.08014542249861980E-007
  0.87624999999999997       6.59993461203546770E-006  5.39263487205249182E-007
  0.90000000000000002       6.97134881624796266E-006  5.71609275080162072E-007
  0.92374999999999996       7.35347887645750877E-006  6.05068158595825573E-007
  0.94750000000000001       7.74637508069366354E-006  6.39656741764065099E-007
  0.97124999999999995       8.15008863761439734E-006  6.75391989966769819E-007
  0.99500000000000000       8.56467170200863336E-006  7.12291240399853476E-007
   1.0187500000000000       8.99017740120235744E-006  7.50372212897709280E-007
   1.0425000000000000       9.42665986240761023E-006  7.89653021155043326E-007
   1.0662499999999999       9.87417424105548182E-006  8.30152184363807626E-007
   1.0900000000000001       1.03327767501564979E-005  8.71888639283924326E-007
   1.1137500000000000       1.08025246907341022E-005  9.14881752767479824E-007
   1.1375000000000000       1.12834764833793555E-005  9.59151334757113972E-007
   1.1612499999999999       1.17756917009772792E-005  1.00471765178046787E-006
   1.1850000000000001       1.22792311026584661E-005  1.05160144096374535E-006
   1.2087500000000000       1.27941566690319328E-005  1.09982392458867371E-006
   1.2324999999999999       1.33205316387588860E-005  1.14940682521861057E-006
   1.2562500000000001       1.38584205465296124E-005  1.20037238142079438E-006
   1.2800000000000000       1.44078892625098452E-005  1.25274336411349400E-006
   1.3037500000000000       1.49690050333263848E-005  1.30654309356822151E-006
   1.3274999999999999       1.55418365247003081E-005  1.36179545710214218E-006
   1.3512500000000001       1.61264538655993371E-005  1.41852492747641152E-006
   1.3750000000000000       1.67229286945032576E-005  1.47675658208106384E-006
   1.3987499999999999       1.73313342071939939E-005  1.53651612288531424E-006
   1.4225000000000001       1.79517452066647966E-005  1.59782989723737178E-006
   1.4462500000000000       1.85842381550472309E-005  1.66072491953904151E-006
   1.4700000000000000       1.92288912276928207E-005  1.72522889384313438E-006
   1.4937499999999999       1.98857843695189243E-005  1.79137023742175067E-006
   1.5175000000000001       2.05549993537357779E-005  1.85917810535632644E-006
   1.5412500000000000       2.12366198430782940E-005  1.92868241620360344E-006
   1.5649999999999999       2.19307314536742903E-005  1.99991387879497161E-006
   1.5887500000000001       2.26374218216887002E-005  2.07290402023052156E-006
   1.6125000000000000       2.33567806728925092E-005  2.14768521513273519E-006
   1.6362500000000000       2.40888998953143196E-005  2.22429071622925267E-006
   1.6599999999999999       2.48338736151430910E-005  2.30275468633858697E-006
   1.6837500000000001       2.55917982760609589E-005  2.38311223183742643E-006
   1.7075000000000000       2.63627727221976460E-005  2.46539943769366292E-006
   1.7312500000000000       2.71468982849097678E-005  2.54965340415467995E-006
   1.7549999999999999       2.79442788736030690E-005  2.63591228518680467E-006
   1.7787500000000001       2.87550210708294430E-005  2.72421532876818203E-006
   1.8025000000000000       2.95792342319073644E-005  2.81460291914463619E-006
   1.8262499999999999       3.04170305893309580E-005  2.90711662116571874E-006
   1.8499999999999999       3.12685253622521075E-005  3.00179922682641717E-006
   1.8737499999999998       3.21338368713398171E-005  3.09869480414912722E-006
   1.8974999999999997       3.30130866593430288E-005  3.19784874855022278E-006
   1.9212499999999997       3.39063996177068491E-005  3.29930783684611260E-006
   1.9450000000000001       3.48139041196178096E-005  3.40312028406531764E-006
   1.9687500000000000       3.57357321598813024E-005  3.50933580324541506E-006
   1.9924999999999999       3.66720195020658326E-005  3.61800566840755386E-006
   2.0162499999999999       3.76229058333798965E-005  3.72918278091590776E-006
   2.0400000000000000       3.85885349277849803E-005  3.84292173944545321E-006
   2.0637500000000002       3.95690548178863889E-005  3.95927891379954192E-006
   2.0874999999999999       4.05646179761867161E-005  4.07831252283731905E-006
   2.1112500000000001       4.15753815063330835E-005  4.20008271679266213E-006
   2.1349999999999998       4.26015073450409457E-005  4.32465166428890035E-006
   2.1587499999999999       4.36431624754325716E-005  4.45208364437908078E-006
   2.1825000000000001       4.47005191525901211E-005  4.58244514396891540E-006
   2.2062499999999998       4.57737551421896343E-005  4.71580496101014101E-006
   2.2300000000000000       4.68630539731575626E-005  4.85223431388524362E-006
   2.2537500000000001       4.79686052053706602E-005  4.99180695744118382E-006
   2.2774999999999999       4.90906047135112388E-005  5.13459930617041939E-006
   2.3012500000000000       5.02292549882879066E-005  5.28069056508190097E-006
   2.3250000000000002       5.13847654593051748E-005  5.43016286916763036E-006
   2.3487499999999999       5.25573528233736243E-005  5.58310143024813688E-006
   2.3725000000000001       5.37472414236024083E-005  5.73959469652111954E-006
   2.3962500000000002       5.49546636221297447E-005  5.89973451938166457E-006
   2.4199999999999999       5.61798602172097319E-005  6.06361633351626797E-006
   2.4437500000000001       5.74230808753449840E-005  6.23133934787351169E-006
   2.4674999999999998       5.86845846026827597E-005  6.40300675087982378E-006
   2.4912500000000000       5.99646402484341209E-005  6.57872592999922416E-006
   2.5150000000000001       6.12635270183669212E-005  6.75860870415458287E-006
   2.5387499999999998       6.25815350793819554E-005  6.94277157892637184E-006
   2.5625000000000000       6.39189661515180357E-005  7.13133601433672207E-006
   2.5862500000000002       6.52761341719770936E-005  7.32442871573986443E-006
   2.6099999999999999       6.66533660028151325E-005  7.52218194613632667E-006
   2.6337500000000000       6.80510021922750102E-005  7.72473386257154071E-006
   2.6575000000000002       6.94693977948328219E-005  7.93222887892190302E-006
   2.6812499999999999       7.09089232556099229E-005  8.14481805763693076E-006
   2.7050000000000001       7.23699653654572212E-005  8.36265953330624482E-006
   2.7287499999999998       7.38529282937649062E-005  8.58591897126222248E-006
   2.7524999999999999       7.53582347069026956E-005  8.81477006481943207E-006
   2.7762500000000001       7.68863269811644029E-005  9.04939507519718434E-006
   2.7999999999999998       7.84376685202037212E-005  9.28998541868254109E-006
   2.8237500000000000       8.00127451882249208E-005  9.53674230617721077E-006
   2.8475000000000001       8.16120668716586187E-005  9.78987744094727461E-006
   2.8712499999999999       8.32361691837491641E-005  1.00496137811745026E-005
   2.8950000000000000       8.48856153284408812E-005  1.03161863748108506E-005
   2.9187500000000002       8.65609981422257033E-005  1.05898432752866353E-005
   2.9424999999999999       8.82629423352647950E-005  1.08708465478446000E-005
   2.9662500000000001       8.99921069561929274E-005  1.11594733776998296E-005
   2.9900000000000002       9.17491881086375858E-005  1.14560172928999256E-005
   3.0137499999999999       9.35349219517536045E-005  1.17607895167301312E-005
   3.0375000000000001       9.53500880221033325E-005  1.20741204668343618E-005
   3.0612499999999998       9.71955129201774212E-005  1.23963614209820820E-005
   3.0850000000000000       9.90720744119425123E-005  1.27278863726932624E-005
   3.1087500000000001       1.00980706004274396E-004  1.30690941038580997E-005
   3.1324999999999998       1.02922402063296151E-004  1.34204105061978433E-005
   3.1562500000000000       1.04898223556890933E-004  1.37822911890941039E-005
   3.1800000000000002       1.06909304517490884E-004  1.41552244181977355E-005
   3.2037499999999999       1.08956859339299052E-004  1.45397344376129369E-005
   3.2275000000000000       1.11042191046202158E-004  1.49363852387207732E-005
   3.2512500000000006       1.13166700693821941E-004  1.53457848513514881E-005
   3.2749999999999999       1.15331898102838284E-004  1.57685902486838278E-005
   3.2987500000000005       1.17539414162675605E-004  1.62055129767872466E-005
   3.3224999999999998       1.19791014997298168E-004  1.66573256442485593E-005
   3.3462500000000004       1.22088618351394164E-004  1.71248694383396259E-005
   3.3700000000000001       1.24434312639946736E-004  1.76090628736978933E-005
   3.3937500000000003       1.26830379212970545E-004  1.81109120302580557E-005
   3.4175000000000000       1.29279318511105342E-004  1.86315226005194303E-005
   3.4412500000000001       1.31783881114077515E-004  1.91721141727934987E-005
   3.4649999999999999       1.34347104406807953E-004  1.97340372157511898E-005
   3.4887500000000000       1.36972357000932277E-004  2.03187935385146202E-005
   3.5124999999999997       1.39663392028465782E-004  2.09280609951665932E-005
   3.5362499999999999       1.42424412513594373E-004  2.15637237002705007E-005
   3.5599999999999996       1.45260151229434576E-004  2.22279091715972122E-005
   3.5837500000000002       1.48175970736942852E-004  2.29230346827437754E-005
   3.6074999999999995       1.51177988676742071E-004  2.36518655526657222E-005
   3.6312500000000001       1.54273237560079374E-004  2.44175895099711967E-005
   3.6549999999999994       1.57469871169512484E-004  2.52239128709097154E-005
   3.6787500000000000       1.60777435471449993E-004  2.60751869261290862E-005
   3.7025000000000001       1.64207230642265847E-004  2.69765770357198628E-005
   3.7262499999999998       1.67772805081420155E-004  2.79342935913810451E-005
   3.7500000000000000       1.71490645031177911E-004  2.89559149378987252E-005
   3.7525000000000004       1.71891644496784173E-004  2.90675355360348072E-005
   3.7549999999999999       1.72294579254388326E-004  2.91799785922950101E-005
   3.7574999999999998       1.72699476718876269E-004  2.92932567734051733E-005
   3.7599999999999998       1.73106365058391196E-004  2.94073830805295831E-005
   3.7624999999999997       1.73515273129969306E-004  2.95223708459100205E-005
   3.7650000000000001       1.73926230466913919E-004  2.96382337385368194E-005
   3.7675000000000005       1.74339267585349195E-004  2.97549858246080460E-005
   3.7700000000000000       1.74754415593262116E-004  2.98726415096001116E-005
   3.7725000000000000       1.75171706502405224E-004  2.99912156004231056E-005
   3.7749999999999999       1.75591173188328377E-004  3.01107233081360231E-005
   3.7774999999999999       1.76012849424255131E-004  3.02311802637028523E-005
   3.7799999999999994       1.76436769916107027E-004  3.03526025344488180E-005
   3.7825000000000006       1.76862970339312551E-004  3.04750066413576523E-005
   3.7850000000000001       1.77291487377513965E-004  3.05984095772616945E-005
   3.7875000000000001       1.77722358763581509E-004  3.07228288260338010E-005
   3.7900000000000000       1.78155623321333097E-004  3.08482823825410700E-005
   3.7925000000000000       1.78591321012423862E-004  3.09747887741756531E-005
   3.7949999999999995       1.79029492982803624E-004  3.11023670830388194E-005
   3.7974999999999999       1.79470181613212954E-004  3.12310369696003950E-005
   3.8000000000000003       1.79913430572173182E-004  3.13608186976187229E-005
   3.8025000000000002       1.80359284871950003E-004  3.14917331604622661E-005
   3.8050000000000002       1.80807790927696037E-004  3.16238019089290699E-005
   3.8075000000000001       1.81258996619997742E-004  3.17570471806707822E-005
   3.8099999999999996       1.81712951361066638E-004  3.18914919313349854E-005
   3.8125000000000000       1.82169706164842893E-004  3.20271598675515057E-005
   3.8150000000000004       1.82629313721294103E-004  3.21640754818966923E-005
   3.8174999999999999       1.83091828475223780E-004  3.23022640899840765E-005
   3.8199999999999998       1.83557306706868579E-004  3.24417518693000519E-005
   3.8224999999999998       1.84025806632960446E-004  3.25825659031944636E-005
   3.8249999999999997       1.84497388519954265E-004  3.27247342287065952E-005
   3.8275000000000001       1.84972114649825566E-004  3.28682858600129113E-005
   3.8300000000000005       1.85450049642347912E-004  3.30132508769970235E-005
   3.8325000000000000       1.85931260425739261E-004  3.31596604536020650E-005
   3.8350000000000000       1.86415816387183655E-004  3.33075469202878378E-005
   3.8374999999999999       1.86903789569513404E-004  3.34569438372362581E-005
   3.8399999999999999       1.87395254613804708E-004  3.36078860247551568E-005
   3.8424999999999994       1.87890289165693443E-004  3.37604096794629090E-005
   3.8450000000000006       1.88388973876735954E-004  3.39145524211965089E-005
   3.8475000000000001       1.88891392612964225E-004  3.40703533803433294E-005
   3.8500000000000001       1.89397632639427122E-004  3.42278532845851296E-005
   3.8525000000000000       1.89907784814533249E-004  3.43870945514265989E-005
   3.8550000000000000       1.90421943807391261E-004  3.45481213892674549E-005
   3.8574999999999995       1.90940208323714058E-004  3.47109799048292810E-005
   3.8599999999999999       1.91462681353772466E-004  3.48757182198367608E-005
   3.8625000000000003       1.91989470439418833E-004  3.50423865969362477E-005
   3.8650000000000002       1.92520687962972160E-004  3.52110375759355599E-005
   3.8675000000000002       1.93056451460185251E-004  3.53817261214186882E-005
   3.8700000000000001       1.93596883959808598E-004  3.55545097829202352E-005
   3.8724999999999996       1.94142114352560636E-004  3.57294488689912415E-005
   3.8750000000000000       1.94692277792693063E-004  3.59066066366606825E-005
   3.8775000000000004       1.95247516136811089E-004  3.60860494981885745E-005
   3.8799999999999999       1.95807978417600592E-004  3.62678472458510085E-005
   3.8824999999999998       1.96373821373131875E-004  3.64520732999063695E-005
   3.8849999999999998       1.96945210015638742E-004  3.66388049782896368E-005
   3.8874999999999997       1.97522318261804305E-004  3.68281237938351008E-005
   3.8900000000000001       1.98105329622029475E-004  3.70201157805415004E-005
   3.8925000000000005       1.98694437976078275E-004  3.72148718562585615E-005
   3.8950000000000000       1.99289848397299092E-004  3.74124882173435943E-005
   3.8975000000000000       1.99891778099660144E-004  3.76130667821626387E-005
   3.8999999999999999       2.00500457529790714E-004  3.78167156911898296E-005
   3.9024999999999999       2.01116131286540196E-004  3.80235498078499351E-005
   3.9049999999999994       2.01739059759424962E-004  3.82336913928174398E-005
   3.9075000000000006       2.02369520283126139E-004  3.84472707306250449E-005
   3.9100000000000001       2.03007809020547768E-004  3.86644269439234941E-005
   3.9125000000000001       2.03654242470210141E-004  3.88853087939955596E-005
   3.9150000000000000       2.04309159728197260E-004  3.91100756909806675E-005
   3.9175000000000000       2.04972924763932438E-004  3.93388987841617827E-005
   3.9199999999999995       2.05645929066878891E-004  3.95719622130201085E-005
   3.9224999999999999       2.06328594667567447E-004  3.98094645353706713E-005
   3.9250000000000003       2.07021377599826321E-004  4.00516203642342598E-005
   3.9275000000000002       2.07724771885716265E-004  4.02986622520214570E-005
   3.9300000000000002       2.08439314143079240E-004  4.05508428693236218E-005
   3.9325000000000001       2.09165588939023018E-004  4.08084375366895774E-005
   3.9349999999999996       2.09904235042617952E-004  4.10717471819536787E-005
   3.9375000000000000       2.10655952768793326E-004  4.13411018140109331E-005
   3.9400000000000004       2.11421512654929786E-004  4.16168646276352655E-005
   3.9424999999999999       2.12201765784391489E-004  4.18994368866295615E-005
   3.9449999999999998       2.12997656169411375E-004  4.21892637763899639E-005
   3.9474999999999998       2.13810235511438382E-004  4.24868414309609785E-005
   3.9499999999999997       2.14640681738333231E-004  4.27927255985695502E-005
   3.9525000000000001       2.15490320724646939E-004  4.31075420758079056E-005
   3.9550000000000005       2.16360654403706376E-004  4.34319998813021088E-005
   3.9575000000000000       2.17253395167241528E-004  4.37669076043881370E-005
   3.9600000000000000       2.18170509860963108E-004  4.41131942197044291E-005
   3.9624999999999999       2.19114276290124720E-004  4.44719358423685462E-005
   3.9649999999999999       2.20087356991463946E-004  4.48443906605078691E-005
   3.9674999999999994       2.21092897188979458E-004  4.52320453241408874E-005
   3.9700000000000006       2.22134657401108131E-004  4.56366777499444114E-005
   3.9725000000000001       2.23217196982803171E-004  4.60604440581601662E-005
   3.9750000000000001       2.24346134750120130E-004  4.65060020432840244E-005
   3.9775000000000000       2.25528530768110140E-004  4.69766919860700944E-005
   3.9800000000000000       2.26773464910368197E-004  4.74768108968507088E-005
   3.9824999999999995       2.28092955413062708E-004  4.80120476134570482E-005
   3.9849999999999999       2.29503494887380223E-004  4.85902108651274837E-005
   3.9875000000000003       2.31028808111915016E-004  4.92225361311867386E-005
   3.9900000000000002       2.32705277492703500E-004  4.99262572252421940E-005
   3.9925000000000002       2.34594096344711828E-004  5.07303673199881641E-005
   3.9950000000000001       2.36814479282046599E-004  5.16913630946236259E-005
   3.9974999999999996       2.39673924033638946E-004  5.29550050408062839E-005
   4.0000000000000000       2.46405234945722758E-004  5.60542509171013553E-005
   4.0025000000000004       2.43406579549135455E-004  6.26320020546681415E-005
   4.0049999999999999       2.42240156637833765E-004  6.53466362188566310E-005
   4.0075000000000003       2.41374200867039158E-004  6.74277773999055070E-005
   4.0099999999999998       2.40663342218733396E-004  6.91817588618558822E-005
   4.0125000000000002       2.40051322418129924E-004  7.07271306394657189E-005
   4.0149999999999997       2.39509308694351738E-004  7.21246366927728204E-005
   4.0175000000000001       2.39020184589495245E-004  7.34103302031270384E-005
   4.0199999999999996       2.38572805946304071E-004  7.46076807609213612E-005
   4.0225000000000000       2.38159437465354246E-004  7.57329760233866635E-005
   4.0250000000000004       2.37774451206317213E-004  7.67980643412204404E-005
   4.0274999999999999       2.37413601662897982E-004  7.78118823030144667E-005
   4.0300000000000002       2.37073592947110518E-004  7.87813665448062702E-005
   4.0324999999999998       2.36751805991086152E-004  7.97120284570304317E-005
   4.0350000000000001       2.36446118893102631E-004  8.06083326321960095E-005
   4.0374999999999996       2.36154784260311589E-004  8.14739552119406706E-005
   4.0400000000000000       2.35876342899584720E-004  8.23119656620563997E-005
   4.0425000000000004       2.35609561503378204E-004  8.31249580078067364E-005
   4.0449999999999999       2.35353386638744344E-004  8.39151477025978454E-005
   4.0475000000000003       2.35106910135708777E-004  8.46844445330427725E-005
   4.0499999999999998       2.34869342575067886E-004  8.54345084183498693E-005
   4.0525000000000002       2.34639992692907179E-004  8.61667927727902735E-005
   4.0549999999999997       2.34418251157199927E-004  8.68825786564695690E-005
   4.0579999999999998       2.34161447766841627E-004  8.77213342376056060E-005
   4.0599999999999996       2.33995490365710682E-004  8.82690755340453047E-005
   4.0625000000000000       2.33793557683046623E-004  8.89417066620427395E-005
   4.0650000000000004       2.33597391040289823E-004  8.96017121065675182E-005
   4.0674999999999999       2.33406639242612858E-004  9.02498300607711579E-005
   4.0700000000000003       2.33220983630977362E-004  9.08867303182717021E-005
   4.0724999999999998       2.33040134035649094E-004  9.15130227861704414E-005
   4.0750000000000002       2.32863825353804896E-004  9.21292646845115571E-005
   4.0774999999999997       2.32691814637537317E-004  9.27359666715547052E-005
   4.0800000000000001       2.32523878602060134E-004  9.33335980842784957E-005
   4.0824999999999996       2.32359811483416829E-004  9.39225914457871209E-005
   4.0850000000000000       2.32199423185068006E-004  9.45033463600850353E-005
   4.0875000000000004       2.32042537670399047E-004  9.50762328942254798E-005
   4.0899999999999999       2.31888991560115021E-004  9.56415945269717491E-005
   4.0925000000000002       2.31738632904393847E-004  9.61997507302967536E-005
   4.0949999999999998       2.31591320103778349E-004  9.67509992379934084E-005
   4.0975000000000001       2.31446920957355739E-004  9.72956180464836434E-005
   4.0999999999999996       2.31305311820412544E-004  9.78338671854630290E-005
   4.1025000000000000       2.31166376856495570E-004  9.83659902898801117E-005
   4.1050000000000004       2.31030007371327306E-004  9.88922159998210850E-005
   4.1074999999999999       2.30896101217871615E-004  9.94127592107522251E-005
   4.1100000000000003       2.30764562263489838E-004  9.99278221932000592E-005
   4.1124999999999998       2.30635299911453585E-004  1.00437595598130711E-004
   4.1150000000000002       2.30508228670190892E-004  1.00942259361967812E-004
   4.1174999999999997       2.30383267764541788E-004  1.01441983523187636E-004
   4.1200000000000001       2.30260340784349668E-004  1.01936928960918383E-004
   4.1224999999999996       2.30139375367373957E-004  1.02427248065014507E-004
   4.1250000000000000       2.30020302902897639E-004  1.02913085340926649E-004
   4.1275000000000004       2.29903058278480590E-004  1.03394577967503507E-004
   4.1299999999999999       2.29787579633508794E-004  1.03871856298726705E-004
   4.1325000000000003       2.29673808140826890E-004  1.04345044325042529E-004
   4.1349999999999998       2.29561687806082224E-004  1.04814260095176899E-004
   4.1375000000000002       2.29451165283601675E-004  1.05279616102724169E-004
   4.1399999999999997       2.29342189707324151E-004  1.05741219641102997E-004
   4.1425000000000001       2.29234712535085385E-004  1.06199173129877111E-004
   4.1449999999999996       2.29128687406297458E-004  1.06653574415812886E-004
   4.1475000000000000       2.29024070008491796E-004  1.07104517049562314E-004
   4.1500000000000004       2.28920817956182059E-004  1.07552090542212945E-004
   4.1524999999999999       2.28818890677759103E-004  1.07996380602095292E-004
   4.1550000000000002       2.28718249310937496E-004  1.08437469354196505E-004
   4.1574999999999998       2.28618856605951304E-004  1.08875435543703131E-004
   4.1600000000000001       2.28520676834899420E-004  1.09310354724622297E-004
   4.1624999999999996       2.28423675708979280E-004  1.09742299435835916E-004
   4.1650000000000000       2.28327820299969103E-004  1.10171339364241135E-004
   4.1675000000000004       2.28233078967798848E-004  1.10597541497094382E-004
   4.1699999999999999       2.28139421292848594E-004  1.11020970264034011E-004
   4.1725000000000003       2.28046818012731911E-004  1.11441687669687069E-004
   4.1749999999999998       2.27955240963207811E-004  1.11859753417604388E-004
   4.1775000000000002       2.27864663022894981E-004  1.12275225026212919E-004
   4.1799999999999997       2.27775058061498745E-004  1.12688157937397253E-004
   4.1825000000000001       2.27686400891276042E-004  1.13098605618279532E-004
   4.1849999999999996       2.27598667221501626E-004  1.13506619656703696E-004
   4.1875000000000000       2.27511833615705284E-004  1.13912249850900280E-004
   4.1900000000000004       2.27425877451482335E-004  1.14315544293751013E-004
   4.1924999999999999       2.27340776882688689E-004  1.14716549452049360E-004
   4.1950000000000003       2.27256510803850343E-004  1.15115310241114088E-004
   4.1974999999999998       2.27173058816631634E-004  1.15511870095080674E-004
   4.2000000000000002       2.27090401198218713E-004  1.15906271033176681E-004
   4.2024999999999997       2.27008518871486093E-004  1.16298553722253003E-004
   4.2050000000000001       2.26927393376825259E-004  1.16688757535828667E-004
   4.2074999999999996       2.26847006845524925E-004  1.17076920609881163E-004
   4.2100000000000000       2.26767341974598601E-004  1.17463079895600942E-004
   4.2125000000000004       2.26688382002963938E-004  1.17847271209305392E-004
   4.2149999999999999       2.26610110688890129E-004  1.18229529279699776E-004
   4.2175000000000002       2.26532512288627039E-004  1.18609887792654132E-004
   4.2199999999999998       2.26455571536145233E-004  1.18988379433651877E-004
   4.2225000000000001       2.26379273623916028E-004  1.19365035928058278E-004
   4.2249999999999996       2.26303604184665885E-004  1.19739888079342012E-004
   4.2275000000000000       2.26228549274048855E-004  1.20112965805376474E-004
   4.2300000000000004       2.26154095354176381E-004  1.20484298172936232E-004
   4.2324999999999999       2.26080229277961041E-004  1.20853913430496094E-004
   4.2350000000000003       2.26006938274215461E-004  1.21221839039436342E-004
   4.2374999999999998       2.25934209933473040E-004  1.21588101703743641E-004
   4.2400000000000002       2.25862032195222549E-004  1.21952727398700180E-004
   4.2424999999999997       2.25790393331144231E-004  1.22315741395731737E-004
   4.2450000000000001       2.25719281940986438E-004  1.22677168292504543E-004
   4.2474999999999996       2.25648686932354158E-004  1.23037032032837531E-004
   4.2500000000000000       2.25578597513973806E-004  1.23395355932485085E-004
   4.3262499999999999       2.23638040326945738E-004  1.33683976922278425E-004
   4.4024999999999999       2.21960468890186060E-004  1.42995365051564534E-004
   4.4787499999999998       2.20436682043913766E-004  1.51578362484369240E-004
   4.5549999999999997       2.19005914039296625E-004  1.59580011578565431E-004
   4.6312499999999996       2.17632291974076934E-004  1.67094743949243744E-004
   4.7074999999999996       2.16294052482973628E-004  1.74186909760512993E-004
   4.7837500000000004       2.14977996179877370E-004  1.80902372557947692E-004
   4.8600000000000003       2.13676387814665112E-004  1.87275001455926375E-004
   4.9362500000000002       2.12385110958656861E-004  1.93330546642475284E-004
   5.0125000000000002       2.11102514209725458E-004  1.99089072447023889E-004
   5.0887500000000001       2.09828660899782286E-004  2.04566548346625423E-004
   5.1650000000000000       2.08564825410512161E-004  2.09775924953355570E-004
   5.2412500000000000       2.07313146029322381E-004  2.14727882525006042E-004
   5.3174999999999999       2.06076380455227025E-004  2.19431364372953380E-004
   5.3937499999999998       2.04857730450329963E-004  2.23893964952792874E-004
   5.4699999999999998       2.03660714175847026E-004  2.28122217387340614E-004
   5.5462499999999997       2.02489072081168486E-004  2.32121809904698058E-004
   5.6224999999999996       2.01346696819225727E-004  2.35897751087043222E-004
   5.6987500000000004       2.00237580630798027E-004  2.39454497643242100E-004
   5.7750000000000004       1.99165775600438619E-004  2.42796054336606948E-004
   5.8512500000000003       1.98135363507657568E-004  2.45926052947299746E-004
   5.9275000000000002       1.97150432904075103E-004  2.48847815258485298E-004
   6.0037500000000001       1.96215061682375127E-004  2.51564403736735307E-004
   6.0800000000000001       1.95333303839189494E-004  2.54078662623650911E-004
   6.1562500000000000       1.94509179494518875E-004  2.56393251529414155E-004
   6.2324999999999999       1.93746667403975196E-004  2.58510673049486739E-004
   6.3087499999999999       1.93049699431117557E-004  2.60433295636749095E-004
   6.3849999999999998       1.92422156543271600E-004  2.62163372649899806E-004
   6.4612499999999997       1.91867866003089577E-004  2.63703058311100420E-004
   6.5375000000000005       1.91390599494719839E-004  2.65054421142326172E-004
   6.6137499999999996       1.90994071984315747E-004  2.66219455337853678E-004
   6.6900000000000013       1.90681941155505823E-004  2.67200090435777942E-004
   6.7662500000000003       1.90457807294157843E-004  2.67998199580550035E-004
   6.8425000000000002       1.90325213522756284E-004  2.68615606612509941E-004
   6.9187500000000002       1.90287646307538930E-004  2.69054092179661652E-004
   6.9949999999999992       1.90348536160545446E-004  2.69315399007719015E-004
   7.0712500000000000       1.90511258522714012E-004  2.69401236508892174E-004
   7.1475000000000000       1.90779134738649705E-004  2.69313284766369801E-004
   7.2237500000000008       1.91155433127534254E-004  2.69053198034476838E-004
   7.2999999999999998       1.91643370109513181E-004  2.68622607806859575E-004
   7.3762499999999998       1.92246111369304324E-004  2.68023125517298478E-004
   7.4524999999999997       1.92966773040514639E-004  2.67256344924383601E-004
   7.5287499999999987       1.93808422897553929E-004  2.66323844223130969E-004
   7.6050000000000004       1.94774081544840964E-004  2.65227187919917407E-004
   7.6812499999999995       1.95866723595287365E-004  2.63967928501577913E-004
   7.7575000000000003       1.97089278831884458E-004  2.62547607924968577E-004
   7.8337500000000002       1.98444633347695808E-004  2.60967758949536650E-004
   7.9100000000000010       1.99935630660670594E-004  2.59229906332314084E-004
   7.9862500000000001       2.01565072800541026E-004  2.57335567902086931E-004
   8.0625000000000000       2.03335721365679474E-004  2.55286255527174908E-004
   8.1387499999999999       2.05250298548300937E-004  2.53083475989198119E-004
   8.2149999999999999       2.07311488126847462E-004  2.50728731773348760E-004
   8.2912499999999998       2.09521936424900650E-004  2.48223521784067340E-004
   8.3674999999999997       2.11884253236503672E-004  2.45569341993665815E-004
   8.4437499999999996       2.14401012718367479E-004  2.42767686030406462E-004
   8.5199999999999996       2.17074754249928751E-004  2.39820045711840066E-004
   8.5962499999999995       2.19907983262586728E-004  2.36727911528817323E-004
   8.6724999999999994       2.22903172046527243E-004  2.33492773092722455E-004
   8.7487499999999994       2.26062760494434291E-004  2.30116119506867500E-004
   8.8249999999999993       2.29389156887142826E-004  2.26599439777102718E-004
   8.9012499999999992       2.32884738582886136E-004  2.22944223118641711E-004
   8.9774999999999991       2.36551852713392754E-004  2.19151959272896417E-004
   9.0537500000000009       2.40392816845191718E-004  2.15224138792436418E-004
   9.1300000000000008       2.44409919612832997E-004  2.11162253302702932E-004
   9.2062500000000007       2.48605421324571635E-004  2.06967795740956267E-004
   9.2825000000000006       2.52981554541978197E-004  2.02642260572584562E-004
   9.3587500000000006       2.57540524635878094E-004  1.98187143985122712E-004
   9.4350000000000005       2.62284510321624692E-004  1.93603944061090705E-004
   9.5112500000000004       2.67215664176770177E-004  1.88894160931790407E-004
   9.5875000000000004       2.72336113143553584E-004  1.84059296915212259E-004
   9.6637500000000003       2.77647959017449011E-004  1.79100856641785735E-004
   9.7400000000000002       2.83153278921502015E-004  1.74020347171597721E-004
   9.8162500000000001       2.88854125764840609E-004  1.68819278105821369E-004
   9.8925000000000001       2.94752528682939183E-004  1.63499161693541017E-004
   9.9687500000000000       3.00850493439106925E-004  1.58061512923821421E-004
   10.045000000000000       3.07150002894164304E-004  1.52507849658253174E-004
   10.121200000000000       3.13648685899848179E-004  1.46843446662575324E-004
   10.197500000000000       3.20361474603004647E-004  1.41058565685493894E-004
   10.273800000000000       3.27281894424439799E-004  1.35162095354728838E-004
   10.350000000000000       3.34402361101328663E-004  1.29163512199009236E-004
   10.426200000000000       3.41733678017059424E-004  1.23056690918310868E-004
   10.502500000000000       3.49287734832002584E-004  1.16834940983009882E-004
   10.578799999999999       3.57056884827989434E-004  1.10507748152342505E-004
   10.654999999999999       3.65032333786206138E-004  1.04085153949243128E-004
   10.731199999999999       3.73225911052119791E-004  9.75604771481633140E-005
   10.807499999999999       3.81650571720318420E-004  9.09265036981071393E-005
   10.883699999999999       3.90285983929755090E-004  8.42021735506742432E-005
   10.960000000000001       3.99156547879543557E-004  7.73713943111690723E-005
   11.036300000000001       4.08252795093541035E-004  7.04444876436313586E-005
   11.112500000000001       4.17564055721502433E-004  6.34322823121275989E-005
   11.188800000000001       4.27116447868783680E-004  5.63179403055651446E-005
   11.265000000000001       4.36886590469650704E-004  4.91216772565823307E-005
   11.341200000000001       4.46888490956576820E-004  4.18357983597075146E-005
   11.417500000000000       4.57137355939699465E-004  3.44521414668019245E-005
   11.493800000000000       4.67621821423564246E-004  2.69817910324905052E-005
   11.570000000000000       4.78329271358031579E-004  1.94362890073952232E-005
   11.646200000000000       4.89274860830515965E-004  1.18074825641449958E-005
   11.722500000000000       5.00474978519387147E-004  4.08678456169950500E-006
   11.798800000000000       5.11916958027235297E-004 -3.71425379926032750E-006
   11.875000000000000       5.23586848940679403E-004 -1.15836571494780908E-005
   11.951200000000000       5.35500990975873578E-004 -1.95300034054206846E-005
   12.027500000000000       5.47676990266930826E-004 -2.75622713869501962E-005
   12.103800000000000       5.60100848263277986E-004 -3.56684764722701588E-005
   12.180000000000000       5.72757251579799655E-004 -4.38362434795458293E-005
   12.256200000000000       5.85663759230536452E-004 -5.20745421599152591E-005
   12.332500000000000       5.98839227942916919E-004 -6.03927096642964512E-005
   12.408799999999999       6.12268297912576891E-004 -6.87783620248825361E-005
   12.484999999999999       6.25934264991794107E-004 -7.72187587618882452E-005
   12.561199999999999       6.39855940621247171E-004 -8.57232286270581684E-005
   12.637499999999999       6.54053464046966469E-004 -9.43014340701281390E-005
   12.713699999999999       6.68490969484593399E-004 -1.02929264573082074E-004
   12.789999999999999       6.83207687613048551E-004 -1.11627734747641466E-004
   12.866299999999999       6.98186165589128943E-004 -1.20383926487049287E-004
   12.942500000000003       7.13407564414303267E-004 -1.29184616492032596E-004
   13.018800000000001       7.28913129136464521E-004 -1.38051265006047363E-004
   13.095000000000001       7.44663493559516399E-004 -1.46958992043756616E-004
   13.171199999999999       7.60680068314524300E-004 -1.55917743879933663E-004
   13.247500000000000       7.76985648003965918E-004 -1.64937732211718378E-004
   13.323800000000002       7.93560627929415399E-004 -1.74005582649487331E-004
   13.400000000000000       8.10383977908274563E-004 -1.83107667596526163E-004
   13.476200000000000       8.27478452028251182E-004 -1.92254191677946728E-004
   13.552499999999998       8.44868214656266641E-004 -2.01455590584625083E-004
   13.628800000000000       8.62532195758941773E-004 -2.10698229908811493E-004
   13.705000000000000       8.80447875050335057E-004 -2.19968256882241192E-004
   13.781200000000000       8.98639377958858018E-004 -2.29276100578546459E-004
   13.857500000000000       9.17132265322115163E-004 -2.38632386460395737E-004
   13.933799999999998       9.35903978389877769E-004 -2.48023255258009222E-004
   14.010000000000002       9.54930484373186735E-004 -2.57434664353967742E-004
   14.086200000000000       9.74237306290132231E-004 -2.66877232968811126E-004
   14.162500000000000       9.93851426496508488E-004 -2.76361741959983719E-004
   14.238799999999999       1.01374877478950477E-003 -2.85874142806275683E-004
   14.315000000000000       1.03390378425198440E-003 -2.95400238961542039E-004
   14.391200000000000       1.05434340061914692E-003 -3.04950805773926165E-004
   14.467499999999999       1.07509605196587799E-003 -3.14536745321972134E-004
   14.543799999999999       1.09613613535982572E-003 -3.24143855779754993E-004
   14.619999999999997       1.11743652958991042E-003 -3.33757822634581829E-004
   14.696200000000001       1.13902562748295546E-003 -3.43389542796577909E-004
   14.772500000000001       1.16093332611366847E-003 -3.53050004691442265E-004
   14.848799999999999       1.18313246935478240E-003 -3.62724888692685609E-004
   14.924999999999999       1.20559436202860798E-003 -3.72399797953863613E-004
   15.001200000000003       1.22834886672688469E-003 -3.82085716025841698E-004
   15.077500000000001       1.25142737100293589E-003 -3.91793682774179460E-004
   15.153800000000000       1.27480114546761852E-003 -4.01509296891608446E-004
   15.230000000000000       1.29843990193820682E-003 -4.11218115670677388E-004
   15.306200000000000       1.32237499446509867E-003 -4.20931175012870663E-004
   15.382500000000002       1.34663932218373017E-003 -4.30659531909287406E-004
   15.458800000000000       1.37120256383925303E-003 -4.40388739919754860E-004
   15.535000000000000       1.39603282112279862E-003 -4.50104347047889232E-004
   15.611199999999998       1.42116296104895169E-003 -4.59817406643394690E-004
   15.687500000000000       1.44662741463420720E-003 -4.69538957439020836E-004
   15.763800000000002       1.47239425180672795E-003 -4.79254543688287455E-004
   15.840000000000000       1.49842994714285364E-003 -4.88949739671346332E-004
   15.916200000000000       1.52476889987434878E-003 -4.98635580307371586E-004
   15.992499999999998       1.55144709233291872E-003 -5.08323050693988807E-004
   16.068800000000000       1.57843096733881715E-003 -5.17997721624978489E-004
   16.145000000000000       1.60568535563011838E-003 -5.27645230189823997E-004
   16.221200000000000       1.63324620832252273E-003 -5.37276558598622162E-004
   16.297499999999999       1.66115107404756022E-003 -5.46902602870666843E-004
   16.373799999999999       1.68936475372116150E-003 -5.56508997970142768E-004
   16.449999999999999       1.71785041942868030E-003 -5.66081481016156665E-004
   16.526199999999999       1.74664559140320116E-003 -5.75630946255600504E-004
   16.602499999999999       1.77578940537143461E-003 -5.85168166342215994E-004
   16.678799999999999       1.80524500405040847E-003 -5.94678875975206936E-004
   16.754999999999999       1.83497388813078240E-003 -6.04148948516765772E-004
   16.831199999999999       1.86501516486576235E-003 -6.13589154174297999E-004
   16.907499999999999       1.89540957137827306E-003 -6.23010105253277787E-004
   16.983799999999999       1.92611857925975658E-003 -6.32397672536120256E-004
   17.059999999999999       1.95710200126181537E-003 -6.41737900972815206E-004
   17.136199999999999       1.98840054712736032E-003 -6.51041401218790602E-004
   17.212499999999999       2.02005657119260417E-003 -6.60318590427404358E-004
   17.288799999999998       2.05202985945797606E-003 -6.69555512574720687E-004
   17.364999999999998       2.08427852410570215E-003 -6.78738421765826602E-004
   17.441199999999998       2.11684489292668495E-003 -6.87877734385391841E-004
   17.517499999999998       2.14977295300277206E-003 -6.96983637609944638E-004
   17.593800000000002       2.18302079063687187E-003 -7.06042384807300215E-004
   17.670000000000002       2.21654480721638182E-003 -7.15040476043834680E-004
   17.746200000000002       2.25038896460850535E-003 -7.23988097558452806E-004
   17.822500000000002       2.28459889565666308E-003 -7.32895169718465961E-004
   17.898800000000001       2.31913097637871917E-003 -7.41748191407830314E-004
   17.975000000000001       2.35393988550361812E-003 -7.50533944331167142E-004
   18.051200000000001       2.38907123082376157E-003 -7.59262347877810240E-004
   18.127500000000001       2.42457230429373805E-003 -7.67943019987058981E-004
   18.203800000000001       2.46039775948748204E-003 -7.76562741735835143E-004
   18.280000000000001       2.49650054069791441E-003 -7.85108613329171486E-004
   18.356200000000001       2.53292791504860062E-003 -7.93590252448498680E-004
   18.432500000000001       2.56972884604579795E-003 -8.02016939573327791E-004
   18.508800000000001       2.60685625327891028E-003 -8.10375774723924342E-004
   18.585000000000001       2.64426133779487342E-003 -8.18654213670852969E-004
   18.661200000000001       2.68199303909746152E-003 -8.26861536644110792E-004
   18.737500000000001       2.72010200368807617E-003 -8.35006650332699592E-004
   18.813800000000001       2.75853940894647820E-003 -8.43077010105768672E-004
   18.890000000000001       2.79725470300198290E-003 -8.51060462999242515E-004
   18.966200000000001       2.83629850901099970E-003 -8.58965915293708393E-004
   19.042500000000000       2.87572316725606160E-003 -8.66801863661782984E-004
   19.118800000000000       2.91547810256527137E-003 -8.74556154914985753E-004
   19.195000000000000       2.95551100106215088E-003 -8.82217063894659339E-004
   19.271200000000000       2.99587417973330283E-003 -8.89793087234738256E-004
   19.347500000000000       3.03662168322949705E-003 -8.97292276287028033E-004
   19.423700000000000       3.07764711793825571E-003 -9.04693252307690291E-004
   19.500000000000000       3.11905857073985649E-003 -9.12013716046490910E-004
   19.576300000000000       3.16080282168121167E-003 -9.19242170405490627E-004
   19.652500000000000       3.20282489936291916E-003 -9.26367600631185944E-004
   19.728800000000000       3.24523548433565748E-003 -9.33406984660386336E-004
   19.805000000000000       3.28792378704340516E-003 -9.40340149787783318E-004
   19.881200000000000       3.33094554383693217E-003 -9.47174665950180155E-004
   19.957500000000000       3.37435823481383942E-003 -9.53917585213931874E-004


==> anc/M2_6_6_v2.dat <==
  2.12500000000000015E-002  3.98602087958143009E-011  3.59986660119610342E-010
  4.49999999999999983E-002  1.90434244615287017E-008  1.28240504925465401E-009
  6.87500000000000056E-002  4.44907784938570607E-008  3.00510061861876530E-009
  9.24999999999999989E-002  8.06148250595380101E-008  5.46158240290926826E-009
  0.11625000000000002       1.27446091726639073E-007  8.66064885053668007E-009
  0.14000000000000001       1.85015513208286700E-007  1.26112521958888567E-008
  0.16375000000000001       2.53354440301910959E-007  1.73225019979162054E-008
  0.18750000000000000       3.32494649078530341E-007  2.28036687805617822E-008
  0.21124999999999999       4.22468350330579166E-007  2.90641877785794550E-008
  0.23499999999999999       5.23308199287118570E-007  3.61136627924288556E-008
  0.25874999999999998       6.35047305605631446E-007  4.39618701560877889E-008
  0.28249999999999997       7.57719243649977924E-007  5.26187628217823853E-008
  0.30625000000000002       8.91358063064478977E-007  6.20944745658021523E-008
  0.33000000000000002       1.03599829965450679E-006  7.23993243197430223E-008
  0.35375000000000001       1.19167498658439520E-006  8.35438206317033208E-008
  0.37750000000000000       1.35842366590392811E-006  9.55386662621528711E-008
  0.40125000000000000       1.53628040041515061E-006  1.08394762919394849E-007
  0.42499999999999999       1.72528178589172422E-006  1.22123216139755358E-007
  0.44874999999999998       1.92546496366359493E-006  1.36735340317852372E-007
  0.47249999999999992       2.13686763358026547E-006  1.52242663892540577E-007
  0.49625000000000008       2.35952806736655211E-006  1.68656934694359307E-007
  0.52000000000000002       2.59348512238530412E-006  1.85990125460584875E-007
  0.54374999999999996       2.83877825582221132E-006  2.04254439524246665E-007
  0.56750000000000000       3.09544753930845490E-006  2.23462316683760651E-007
  0.59125000000000005       3.36353367399770458E-006  2.43626439260130665E-007
  0.61499999999999999       3.64307800611467042E-006  2.64759738348980644E-007
  0.63875000000000004       3.93412254299319694E-006  2.86875400275023314E-007
  0.66249999999999998       4.23670996962270017E-006  3.09986873256910729E-007
  0.68625000000000003       4.55088366572262779E-006  3.34107874290782741E-007
  0.70999999999999996       4.87668772336549289E-006  3.59252396261228614E-007
  0.73375000000000001       5.21416696517000238E-006  3.85434715288763096E-007
  0.75749999999999995       5.56336696308680105E-006  4.12669398323392351E-007
  0.78125000000000000       5.92433405780042957E-006  4.40971310994234354E-007
  0.80500000000000016       6.29711537877213142E-006  4.70355625725725755E-007
  0.82875000000000010       6.68175886494945023E-006  5.00837830131367233E-007
  0.85250000000000004       7.07831328616968672E-006  5.32433735696561204E-007
  0.87624999999999997       7.48682826528561568E-006  5.65159486762635327E-007
  0.90000000000000002       7.90735430104333169E-006  5.99031569824729470E-007
  0.92374999999999996       8.33994279174340639E-006  6.34066823156908330E-007
  0.94750000000000001       8.78464605971825687E-006  6.70282446778448183E-007
  0.97124999999999995       9.24151737666009604E-006  7.07696012776054396E-007
  0.99500000000000000       9.71061098983571806E-006  7.46325475997441154E-007
   1.0187500000000000       1.01919821492260133E-005  7.86189185132518870E-007
   1.0425000000000000       1.06856871356303438E-005  8.27305894199306107E-007
   1.0662499999999999       1.11917832897775728E-005  8.69694774452531806E-007
   1.0900000000000001       1.17103290424880702E-005  9.13375426733885037E-007
   1.1137500000000000       1.22413839459331490E-005  9.58367894283808774E-007
   1.1375000000000000       1.27850087060408308E-005  1.00469267603591589E-006
   1.1612499999999999       1.33412652160995277E-005  1.05237074041608845E-006
   1.1850000000000001       1.39102165916138939E-005  1.10142353966964529E-006
   1.2087500000000000       1.44919272064701049E-005  1.15187302474120223E-006
   1.2324999999999999       1.50864627304709118E-005  1.20374166073321241E-006
   1.2562500000000001       1.56938901683041032E-005  1.25705244297056896E-006
   1.2800000000000000       1.63142779000115693E-005  1.31182891370032900E-006
   1.3037500000000000       1.69476957230299598E-005  1.36809517945711770E-006
   1.3274999999999999       1.75942148958989929E-005  1.42587592912831872E-006
   1.3512500000000001       1.82539081835907051E-005  1.48519645274308150E-006
   1.3750000000000000       1.89268499048553131E-005  1.54608266104667152E-006
   1.3987499999999999       1.96131159812603726E-005  1.60856110586512492E-006
   1.4225000000000001       2.03127839883228302E-005  1.67265900132563178E-006
   1.4462500000000000       2.10259332087124165E-005  1.73840424596592651E-006
   1.4700000000000000       2.17526446876512090E-005  1.80582544577995875E-006
   1.4937499999999999       2.24930012906211503E-005  1.87495193824823294E-006
   1.5175000000000001       2.32470877634977796E-005  1.94581381740435289E-006
   1.5412500000000000       2.40149907952355465E-005  2.01844195999231591E-006
   1.5649999999999999       2.47967990832383446E-005  2.09286805277256779E-006
   1.5887500000000001       2.55926034015565459E-005  2.16912462103865558E-006
   1.6125000000000000       2.64024966720612657E-005  2.24724505840999320E-006
   1.6362500000000000       2.72265740387559824E-005  2.32726365797072721E-006
   1.6599999999999999       2.80649329453959057E-005  2.40921564482909760E-006
   1.6837500000000001       2.89176732165965589E-005  2.49313721017666353E-006
   1.7075000000000000       2.97848971426250731E-005  2.57906554693200620E-006
   1.7312500000000000       3.06667095680803256E-005  2.66703888705921583E-006
   1.7549999999999999       3.15632179846820314E-005  2.75709654065757622E-006
   1.7787500000000001       3.24745326284037110E-005  2.84927893692550357E-006
   1.8025000000000000       3.34007665812004667E-005  2.94362766710890531E-006
   1.8262499999999999       3.43420358776002317E-005  3.04018552955190385E-006
   1.8499999999999999       3.52984596164451227E-005  3.13899657697609557E-006
   1.8737499999999998       3.62701600780909703E-005  3.24010616612371280E-006
   1.8974999999999997       3.72572628473939892E-005  3.34356100990966126E-006
   1.9212499999999997       3.82598969428379624E-005  3.44940923223819709E-006
   1.9450000000000001       3.92781949521810793E-005  3.55770042565148523E-006
   1.9687500000000000       4.03122931750296052E-005  3.66848571198960135E-006
   1.9924999999999999       4.13623317727757916E-005  3.78181780625552184E-006
   2.0162499999999999       4.24284549263709282E-005  3.89775108389310464E-006
   2.0400000000000000       4.35108110024403293E-005  4.01634165170240926E-006
   2.0637500000000002       4.46095527282862897E-005  4.13764742263424669E-006
   2.0874999999999999       4.57248373763683642E-005  4.26172819472504982E-006
   2.1112500000000001       4.68568269588963868E-005  4.38864573445407138E-006
   2.1349999999999998       4.80056884332237362E-005  4.51846386482825022E-006
   2.1587499999999999       4.91715939187836948E-005  4.65124855852456644E-006
   2.1825000000000001       5.03547209263737532E-005  4.78706803644792624E-006
   2.2062499999999998       5.15552526006590620E-005  4.92599287209262931E-006
   2.2300000000000000       5.27733779768419414E-005  5.06809610212859682E-006
   2.2537500000000001       5.40092922525230623E-005  5.21345334367040285E-006
   2.2774999999999999       5.52631970758726390E-005  5.36214291872725139E-006
   2.3012500000000000       5.65353008513253720E-005  5.51424598637648521E-006
   2.3250000000000002       5.78258190673334237E-005  5.66984668356743029E-006
   2.3487499999999999       5.91349746285203386E-005  5.82903227333011847E-006
   2.3725000000000001       6.04629982411893739E-005  5.99189330573206679E-006
   2.3962500000000002       6.18101287904534465E-005  6.15852378614934216E-006
   2.4199999999999999       6.31766137621918604E-005  6.32902135672131278E-006
   2.4437500000000001       6.45627096817822223E-005  6.50348748895643149E-006
   2.4674999999999998       6.59686825904428302E-005  6.68202769034964843E-006
   2.4912500000000000       6.73948085540446666E-005  6.86475172538659686E-006
   2.5150000000000001       6.88413741863819803E-005  7.05177385004723965E-006
   2.5387499999999998       7.03086772542422080E-005  7.24321306771623372E-006
   2.5625000000000000       7.17970272799423200E-005  7.43919339910313489E-006
   2.5862500000000002       7.33067462110802647E-005  7.63984417454608684E-006
   2.6099999999999999       7.48381691351637779E-005  7.84530034787138575E-006
   2.6337500000000000       7.63916450480777852E-005  8.05570283431330110E-006
   2.6575000000000002       7.79675376814541638E-005  8.27119887478413953E-006
   2.6812499999999999       7.95662263945870138E-005  8.49194242904718442E-006
   2.7050000000000001       8.11881071371859189E-005  8.71809460064200387E-006
   2.7287499999999998       8.28335934900015941E-005  8.94982409675070456E-006
   2.7524999999999999       8.45031177912056365E-005  9.18730772657929047E-006
   2.7762500000000001       8.61971323573671334E-005  9.43073094226858820E-006
   2.7999999999999998       8.79161108089740738E-005  9.68028842685409851E-006
   2.8237500000000000       8.96605495117138476E-005  9.93618473437378690E-006
   2.8475000000000001       9.14309691461825464E-005  1.01986349878886791E-005
   2.8712499999999999       9.32279164203733506E-005  1.04678656419523161E-005
   2.8950000000000000       9.50519659412380423E-005  1.07441153169546284E-005
   2.9187500000000002       9.69037222638681158E-005  1.10276357138013664E-005
   2.9424999999999999       9.87838221394680011E-005  1.13186926185935929E-005
   2.9662500000000001       1.00692936986353785E-004  1.16175670083797733E-005
   2.9900000000000002       1.02631775611798054E-004  1.19245562707011952E-005
   3.0137499999999999       1.04601087216759040E-004  1.22399755515920782E-005
   3.0375000000000001       1.06601664720506236E-004  1.25641592489848133E-005
   3.0612499999999998       1.08634348448043060E-004  1.28974626711839870E-005
   3.0850000000000000       1.10700030230232875E-004  1.32402638833015239E-005
   3.1087500000000001       1.12799657974892685E-004  1.35929657684000118E-005
   3.1324999999999998       1.14934240777144351E-004  1.39559983347195206E-005
   3.1562500000000000       1.17104854649391577E-004  1.43298213059397171E-005
   3.1800000000000002       1.19312648965905265E-004  1.47149270381846934E-005
   3.2037499999999999       1.21558853734789803E-004  1.51118438157029849E-005
   3.2275000000000000       1.23844787831855433E-004  1.55211395872215415E-005
   3.2512500000000006       1.26171868357686736E-004  1.59434262173645971E-005
   3.2749999999999999       1.28541621312318896E-004  1.63793643428749010E-005
   3.2987500000000005       1.30955693823192891E-004  1.68296689425007856E-005
   3.3224999999999998       1.33415868213785217E-004  1.72951157534098137E-005
   3.3462500000000004       1.35924078265656266E-004  1.77765486973212761E-005
   3.3700000000000001       1.38482428109811917E-004  1.82748885181726772E-005
   3.3937500000000003       1.41093214289990929E-004  1.87911428827309326E-005
   3.4175000000000000       1.43758951664969934E-004  1.93264182579624113E-005
   3.4412500000000001       1.46482404116784684E-004  1.98819339790196781E-005
   3.4649999999999999       1.49266620816569949E-004  2.04590389716007693E-005
   3.4887500000000000       1.52114980097260445E-004  2.10592318724615723E-005
   3.5124999999999997       1.55031242043306242E-004  2.16841853074936246E-005
   3.5362499999999999       1.58019612986608053E-004  2.23357755633597993E-005
   3.5599999999999996       1.61084824221260556E-004  2.30161190359544921E-005
   3.5837500000000002       1.64232230385118991E-004  2.37276176506256032E-005
   3.6074999999999995       1.67467932789226422E-004  2.44730159653719596E-005
   3.6312500000000001       1.70798936421681218E-004  2.52554739344992653E-005
   3.6549999999999994       1.74233352592186253E-004  2.60786609347867791E-005
   3.6787500000000000       1.77780664662574459E-004  2.69468792085786449E-005
   3.7025000000000001       1.81452082836423102E-004  2.78652288669838651E-005
   3.7262499999999998       1.85261027607565580E-004  2.88398330077639665E-005
   3.7500000000000000       1.89223804545029584E-004  2.98781522452399923E-005
   3.7525000000000004       1.89650668350740856E-004  2.99915133988812196E-005
   3.7549999999999999       1.90079481745794549E-004  3.01056929679404937E-005
   3.7574999999999998       1.90510271703665470E-004  3.02207033797938035E-005
   3.7599999999999998       1.90943066033229453E-004  3.03365574027943268E-005
   3.7624999999999997       1.91377893189977066E-004  3.04532681239723226E-005
   3.7650000000000001       1.91814782276142495E-004  3.05708489568837965E-005
   3.7675000000000005       1.92253763401750537E-004  3.06893137074082598E-005
   3.7700000000000000       1.92694867210707306E-004  3.08086765069578685E-005
   3.7725000000000000       1.93138125246075074E-004  3.09289518797297819E-005
   3.7749999999999999       1.93583569896266916E-004  3.10501547436999934E-005
   3.7774999999999999       1.94031234427881376E-004  3.11723004258806507E-005
   3.7799999999999994       1.94481153019834688E-004  3.12954046782895875E-005
   3.7825000000000006       1.94933360799229088E-004  3.14194836947341124E-005
   3.7850000000000001       1.95387893879062991E-004  3.15445541284589470E-005
   3.7875000000000001       1.95844789398446191E-004  3.16706331108027836E-005
   3.7900000000000000       1.96304085562210592E-004  3.17977382703988828E-005
   3.7925000000000000       1.96765821688117020E-004  3.19258877542876878E-005
   3.7949999999999995       1.97230038251074082E-004  3.20551002492765557E-005
   3.7974999999999999       1.97696776932565645E-004  3.21853950049190031E-005
   3.8000000000000003       1.98166080672241537E-004  3.23167918576754731E-005
   3.8025000000000002       1.98637993722400579E-004  3.24493112564299189E-005
   3.8050000000000002       1.99112561705560605E-004  3.25829742894550767E-005
   3.8075000000000001       1.99589831675333137E-004  3.27178027129301142E-005
   3.8099999999999996       2.00069852180841584E-004  3.28538189811197770E-005
   3.8125000000000000       2.00552673334934088E-004  3.29910462783368448E-005
   3.8150000000000004       2.01038346886474957E-004  3.31295085528171546E-005
   3.8174999999999999       2.01526926297010715E-004  3.32692305526504533E-005
   3.8199999999999998       2.02018466818921453E-004  3.34102378633880712E-005
   3.8224999999999998       2.02513025594701926E-004  3.35525569506851763E-005
   3.8249999999999997       2.03010661728005341E-004  3.36962151999368065E-005
   3.8275000000000001       2.03511436401302760E-004  3.38412409654132825E-005
   3.8300000000000005       2.04015412965013467E-004  3.39876636166052356E-005
   3.8325000000000000       2.04522657057459823E-004  3.41355135917660848E-005
   3.8350000000000000       2.05033236754518876E-004  3.42848224586852284E-005
   3.8374999999999999       2.05547222560996748E-004  3.44356229514376113E-005
   3.8399999999999999       2.06064687750668208E-004  3.45879490680370901E-005
   3.8424999999999994       2.06585708369874871E-004  3.47418361147612534E-005
   3.8450000000000006       2.07110363431856347E-004  3.48973207854517514E-005
   3.8475000000000001       2.07638735081296457E-004  3.50544412392409796E-005
   3.8500000000000001       2.08170908773269047E-004  3.52132371843929653E-005
   3.8525000000000000       2.08706973463188467E-004  3.53737499680246281E-005
   3.8550000000000000       2.09247021816064659E-004  3.55360226734861761E-005
   3.8574999999999995       2.09791150427047579E-004  3.57001002244638265E-005
   3.8599999999999999       2.10339460061853746E-004  3.58660294977219583E-005
   3.8625000000000003       2.10892055915974799E-004  3.60338594448187782E-005
   3.8650000000000002       2.11449047895071672E-004  3.62036412237829594E-005
   3.8675000000000002       2.12010550918707787E-004  3.63754283417658822E-005
   3.8700000000000001       2.12576685249851212E-004  3.65492768098127680E-005
   3.8724999999999996       2.13147576852869275E-004  3.67252453110349453E-005
   3.8750000000000000       2.13723357783100212E-004  3.69033953836340927E-005
   3.8775000000000004       2.14304166612618816E-004  3.70837916206124356E-005
   3.8799999999999999       2.14890148889276665E-004  3.72665018868376571E-005
   3.8824999999999998       2.15481457650639369E-004  3.74515975585354948E-005
   3.8849999999999998       2.16078253975078924E-004  3.76391537836615761E-005
   3.8874999999999997       2.16680707592959072E-004  3.78292497688512787E-005
   3.8900000000000001       2.17288997554162183E-004  3.80219690942796982E-005
   3.8925000000000005       2.17903312982539493E-004  3.82174000640411298E-005
   3.8950000000000000       2.18523853870732267E-004  3.84156360865216005E-005
   3.8975000000000000       2.19150832000562670E-004  3.86167761026692569E-005
   3.8999999999999999       2.19784471932683547E-004  3.88209250558033857E-005
   3.9024999999999999       2.20425012168231406E-004  3.90281944251008356E-005
   3.9049999999999994       2.21072706330169619E-004  3.92387028006098900E-005
   3.9075000000000006       2.21727824620895724E-004  3.94525765506203641E-005
   3.9100000000000001       2.22390655301855846E-004  3.96699505428996363E-005
   3.9125000000000001       2.23061506567462386E-004  3.98909689935494883E-005
   3.9150000000000000       2.23740708459114828E-004  4.01157863896507968E-005
   3.9175000000000000       2.24428615137169975E-004  4.03445685530122927E-005
   3.9199999999999995       2.25125607442741408E-004  4.05774938459350671E-005
   3.9224999999999999       2.25832095821438324E-004  4.08147545474666962E-005
   3.9250000000000003       2.26548523673664653E-004  4.10565584306015800E-005
   3.9275000000000002       2.27275371210221424E-004  4.13031305775377088E-005
   3.9300000000000002       2.28013159909736847E-004  4.15547154784863892E-005
   3.9325000000000001       2.28762457697049101E-004  4.18115794701861871E-005
   3.9349999999999996       2.29523884990598821E-004  4.20740135839140948E-005
   3.9375000000000000       2.30298121804260264E-004  4.23423368904072628E-005
   3.9400000000000004       2.31085916137177582E-004  4.26169004519671399E-005
   3.9424999999999999       2.31888093953014639E-004  4.28980920229263358E-005
   3.9449999999999998       2.32705571154006674E-004  4.31863416833464211E-005
   3.9474999999999998       2.33539367883313007E-004  4.34821286102503264E-005
   3.9499999999999997       2.34390626225163207E-004  4.37859893718450655E-005
   3.9525000000000001       2.35260631636116451E-004  4.40985280554849013E-005
   3.9550000000000005       2.36150839656683911E-004  4.44204288517495408E-005
   3.9575000000000000       2.37062909367683194E-004  4.47524718244289544E-005
   3.9600000000000000       2.37998745837850472E-004  4.50955529193629179E-005
   3.9624999999999999       2.38960554695567801E-004  4.54507096926654478E-005
   3.9649999999999999       2.39950913364229089E-004  4.58191548973351212E-005
   3.9674999999999994       2.40972865637543928E-004  4.62023210787614540E-005
   3.9700000000000006       2.42030049692989617E-004  4.66019209431273781E-005
   3.9725000000000001       2.43126875251871850E-004  4.70200309102699766E-005
   3.9750000000000001       2.44268775152283737E-004  4.74592097709308850E-005
   3.9775000000000000       2.45462573525891115E-004  4.79226723637442295E-005
   3.9800000000000000       2.46717044479526375E-004  4.84145531294348746E-005
   3.9824999999999995       2.48043797669389725E-004  4.89403239233384516E-005
   3.9849999999999999       2.49458760415112370E-004  4.95074933584831888E-005
   3.9875000000000003       2.50984836952636151E-004  5.01268616373387360E-005
   3.9900000000000002       2.52657140101350812E-004  5.08149895721150249E-005
   3.9925000000000002       2.54534709080866560E-004  5.15997290871691696E-005
   3.9950000000000001       2.56732524225779669E-004  5.25353348660601715E-005
   3.9974999999999996       2.59547057977982387E-004  5.37617335265620305E-005
   4.0000000000000000       2.66093572377438593E-004  5.67497432209002777E-005
   4.0025000000000004       2.63279746460639012E-004  6.31052131212812563E-005
   4.0049999999999999       2.62222602046283863E-004  6.57403810166463926E-005
   4.0075000000000003       2.61453041047967683E-004  6.77662453353389190E-005
   4.0099999999999998       2.60831717427962738E-004  6.94777293190476853E-005
   4.0125000000000002       2.60304724495448165E-004  7.09889258120438143E-005
   4.0149999999999997       2.59844444728464627E-004  7.23582744080729796E-005
   4.0175000000000001       2.59434489034683635E-004  7.36204485106377717E-005
   4.0199999999999996       2.59064190716480516E-004  7.47980116576510656E-005
   4.0225000000000000       2.58726148603184312E-004  7.59066172512244452E-005
   4.0250000000000004       2.58414979853051991E-004  7.69576482651017439E-005
   4.0274999999999999       2.58126625377291688E-004  7.79596872524194871E-005
   4.0300000000000002       2.57857935205639175E-004  7.89193936827180655E-005
   4.0324999999999998       2.57606407186599772E-004  7.98420568405837659E-005
   4.0350000000000001       2.57370014931603084E-004  8.07319598596298858E-005
   4.0374999999999996       2.57147090362608831E-004  8.15926281939409313E-005
   4.0400000000000000       2.56936241077732736E-004  8.24270044191302386E-005
   4.0425000000000004       2.56736290699336540E-004  8.32375744143505332E-005
   4.0449999999999999       2.56546234834450191E-004  8.40264604874145282E-005
   4.0475000000000003       2.56365207952669938E-004  8.47954914521996861E-005
   4.0499999999999998       2.56192458017190502E-004  8.55462562559877808E-005
   4.0525000000000002       2.56027326781096683E-004  8.62801456479215059E-005
   4.0549999999999997       2.55869234268610518E-004  8.69983849908264462E-005
   4.0579999999999998       2.55688094586409840E-004  8.78411348830541495E-005
   4.0599999999999996       2.55572165050092326E-004  8.83921398800451182E-005
   4.0625000000000000       2.55432319883376233E-004  8.90694903427579986E-005
   4.0650000000000004       2.55297761744979138E-004  8.97348918175098874E-005
   4.0674999999999999       2.55168157118279223E-004  9.03890490444094076E-005
   4.0700000000000003       2.55043203528034044E-004  9.10326012130824433E-005
   4.0724999999999998       2.54922625673740556E-004  9.16661301334799870E-005
   4.0750000000000002       2.54806172159848822E-004  9.22901671449020711E-005
   4.0774999999999997       2.54693612714038749E-004  9.29051989932959545E-005
   4.0800000000000001       2.54584735807246920E-004  9.35116728588507285E-005
   4.0824999999999996       2.54479346607905138E-004  9.41100006796315001E-005
   4.0850000000000000       2.54377265212158137E-004  9.47005628870035531E-005
   4.0875000000000004       2.54278325109290977E-004  9.52837116489109589E-005
   4.0899999999999999       2.54182371842885733E-004  9.58597736970440861E-005
   4.0925000000000002       2.54089261838983478E-004  9.64290528015994180E-005
   4.0949999999999998       2.53998861376360664E-004  9.69918319457567854E-005
   4.0975000000000001       2.53911045678416130E-004  9.75483752431810730E-005
   4.0999999999999996       2.53825698109614608E-004  9.80989296346784496E-005
   4.1025000000000000       2.53742709462118825E-004  9.86437263942641670E-005
   4.1050000000000004       2.53661977320579414E-004  9.91829824701448036E-005
   4.1074999999999999       2.53583405494871826E-004  9.97169016821735391E-005
   4.1100000000000003       2.53506903512113401E-004  1.00245675794086991E-004
   4.1124999999999998       2.53432386160572427E-004  1.00769485476140812E-004
   4.1150000000000002       2.53359773079141703E-004  1.01288501171515119E-004
   4.1174999999999997       2.53288988386908998E-004  1.01802883877950010E-004
   4.1200000000000001       2.53219960348349132E-004  1.02312785854608078E-004
   4.1224999999999996       2.53152621071467182E-004  1.02818351263278749E-004
   4.1250000000000000       2.53086906224663584E-004  1.03319716747013457E-004
   4.1275000000000004       2.53022754797018715E-004  1.03817011963906834E-004
   4.1299999999999999       2.52960108862415329E-004  1.04310360066722324E-004
   4.1325000000000003       2.52898913372153237E-004  1.04799878144220355E-004
   4.1349999999999998       2.52839115963883444E-004  1.05285677624436562E-004
   4.1375000000000002       2.52780666786382160E-004  1.05767864644257077E-004
   4.1399999999999997       2.52723518338677697E-004  1.06246540388700190E-004
   4.1425000000000001       2.52667625321984770E-004  1.06721801402819984E-004
   4.1449999999999996       2.52612944504022234E-004  1.07193739879213494E-004
   4.1475000000000000       2.52559434592541660E-004  1.07662443922607184E-004
   4.1500000000000004       2.52507056119834704E-004  1.08127997794757750E-004
   4.1524999999999999       2.52455771335272517E-004  1.08590482140663916E-004
   4.1550000000000002       2.52405544105917853E-004  1.09049974198091289E-004
   4.1574999999999998       2.52356339824435160E-004  1.09506547991868129E-004
   4.1600000000000001       2.52308125323270612E-004  1.09960274514114684E-004
   4.1624999999999996       2.52260868795521230E-004  1.10411221892030436E-004
   4.1650000000000000       2.52214539720672188E-004  1.10859455543748994E-004
   4.1675000000000004       2.52169108795720592E-004  1.11305038323655453E-004
   4.1699999999999999       2.52124547870881041E-004  1.11748030657879150E-004
   4.1725000000000003       2.52080829889560730E-004  1.12188490670777477E-004
   4.1749999999999998       2.52037928832263638E-004  1.12626474303133826E-004
   4.1775000000000002       2.51995819664115636E-004  1.13062035422721826E-004
   4.1799999999999997       2.51954478285726813E-004  1.13495225927824853E-004
   4.1825000000000001       2.51913881487139993E-004  1.13926095844254523E-004
   4.1849999999999996       2.51874006904630860E-004  1.14354693416354687E-004
   4.1875000000000000       2.51834832980144159E-004  1.14781065192441829E-004
   4.1900000000000004       2.51796338923179546E-004  1.15205256105089466E-004
   4.1924999999999999       2.51758504674941090E-004  1.15627309546631298E-004
   4.1950000000000003       2.51721310874595812E-004  1.16047267440223595E-004
   4.1974999999999998       2.51684738827488187E-004  1.16465170306784385E-004
   4.2000000000000002       2.51648770475173611E-004  1.16881057328092910E-004
   4.2024999999999997       2.51613388367149398E-004  1.17294966406317756E-004
   4.2050000000000001       2.51578575634163622E-004  1.17706934220214698E-004
   4.2074999999999996       2.51544315962998633E-004  1.18116996278218038E-004
   4.2100000000000000       2.51510593572628260E-004  1.18525186968635948E-004
   4.2125000000000004       2.51477393191663207E-004  1.18931539607133231E-004
   4.2149999999999999       2.51444700036996551E-004  1.19336086481683628E-004
   4.2175000000000002       2.51412499793572967E-004  1.19738858895151830E-004
   4.2199999999999998       2.51380778595213579E-004  1.20139887205654249E-004
   4.2225000000000001       2.51349523006428579E-004  1.20539200864840906E-004
   4.2249999999999996       2.51318720005152716E-004  1.20936828454224393E-004
   4.2275000000000000       2.51288356966355194E-004  1.21332797719678288E-004
   4.2300000000000004       2.51258421646460720E-004  1.21727135604213644E-004
   4.2324999999999999       2.51228902168543580E-004  1.22119868279139195E-004
   4.2350000000000003       2.51199787008240930E-004  1.22511021173700630E-004
   4.2374999999999998       2.51171064980345226E-004  1.22900619003285728E-004
   4.2400000000000002       2.51142725225345098E-004  1.23288685795943352E-004
   4.2424999999999997       2.51114757200544977E-004  1.23675244919581074E-004
   4.2450000000000001       2.51087150662286619E-004  1.24060319103319914E-004
   4.2474999999999996       2.51059895660695007E-004  1.24443930463597434E-004
   4.2500000000000000       2.51032982526419482E-004  1.24826100525030276E-004
   4.3262499999999999       2.50335804730300593E-004  1.35881371100241650E-004
   4.4024999999999999       2.49774848032786217E-004  1.46012730173601619E-004
   4.4787499999999998       2.49258902998019814E-004  1.55444807299467670E-004
   4.5549999999999997       2.48741090189213976E-004  1.64308193077877606E-004
   4.6312499999999996       2.48196915951591815E-004  1.72685478299519814E-004
   4.7074999999999996       2.47614294296249701E-004  1.80632181385984996E-004
   4.7837500000000004       2.46988457656537573E-004  1.88187429184623095E-004
   4.8600000000000003       2.46319139285138108E-004  1.95379882273081091E-004
   4.9362500000000002       2.45608914917768307E-004  2.02231236038759809E-004
   5.0125000000000002       2.44862179932675572E-004  2.08758394016172414E-004
   5.0887500000000001       2.44084495090183791E-004  2.14974871572390017E-004
   5.1650000000000000       2.43282156030749674E-004  2.20891732490155441E-004
   5.2412500000000000       2.42461903720732330E-004  2.26518231045381817E-004
   5.3174999999999999       2.41630726519364989E-004  2.31862262426732197E-004
   5.3937499999999998       2.40795723332882307E-004  2.36930684979948789E-004
   5.4699999999999998       2.39964008395307217E-004  2.41729554720217314E-004
   5.5462499999999997       2.39142644930506157E-004  2.46264298569489714E-004
   5.6224999999999996       2.38338599154792018E-004  2.50539844035604247E-004
   5.6987500000000004       2.37558708781138752E-004  2.54560717443009545E-004
   5.7750000000000004       2.36809661962812651E-004  2.58331119143852272E-004
   5.8512500000000003       2.36097983806867514E-004  2.61854981671407741E-004
   5.9275000000000002       2.35430028403347207E-004  2.65136015114266735E-004
   6.0037500000000001       2.34811974886108389E-004  2.68177742825415088E-004
   6.0800000000000001       2.34249826416474193E-004  2.70983529729956058E-004
   6.1562500000000000       2.33749411338979887E-004  2.73556604990503978E-004
   6.2324999999999999       2.33316385845164427E-004  2.75900080229022195E-004
   6.3087499999999999       2.32956237750265476E-004  2.78016964327580858E-004
   6.3849999999999998       2.32674291028135119E-004  2.79910175521528432E-004
   6.4612499999999997       2.32475710859480274E-004  2.81582551358833320E-004
   6.5375000000000005       2.32365509000790113E-004  2.83036856959819423E-004
   6.6137499999999996       2.32348549333200109E-004  2.84275791920492031E-004
   6.6900000000000013       2.32429553483997844E-004  2.85301996126198574E-004
   6.7662500000000003       2.32613106440832335E-004  2.86118054685871365E-004
   6.8425000000000002       2.32903662099374719E-004  2.86726502153104965E-004
   6.9187500000000002       2.33305548703882111E-004  2.87129826169642798E-004
   6.9949999999999992       2.33822974132546639E-004  2.87330470615809156E-004
   7.0712500000000000       2.34460031048298266E-004  2.87330838404577292E-004
   7.1475000000000000       2.35220701843775548E-004  2.87133293917350490E-004
   7.2237500000000008       2.36108863414052829E-004  2.86740165188733632E-004
   7.2999999999999998       2.37128291735225736E-004  2.86153745863607621E-004
   7.3762499999999998       2.38282666250120157E-004  2.85376296966013846E-004
   7.4524999999999997       2.39575574062012291E-004  2.84410048509128107E-004
   7.5287499999999987       2.41010513939109882E-004  2.83257200970192448E-004
   7.6050000000000004       2.42590900133979662E-004  2.81919926649957283E-004
   7.6812499999999995       2.44320066023159940E-004  2.80400370932686841E-004
   7.7575000000000003       2.46201267572942410E-004  2.78700653460051313E-004
   7.8337500000000002       2.48237686637772033E-004  2.76822869230015846E-004
   7.9100000000000010       2.50432434097931514E-004  2.74769089630080713E-004
   7.9862500000000001       2.52788552843188539E-004  2.72541363412748142E-004
   8.0625000000000000       2.55309020608952646E-004  2.70141717619820719E-004
   8.1387499999999999       2.57996752671297224E-004  2.67572158460966725E-004
   8.2149999999999999       2.60854604407057640E-004  2.64834672150929078E-004
   8.2912499999999998       2.63885373725142845E-004  2.61931225708817870E-004
   8.3674999999999997       2.67091803375262915E-004  2.58863767722179738E-004
   8.4437499999999996       2.70476583140389997E-004  2.55634229078051422E-004
   8.5199999999999996       2.74042351919383232E-004  2.52244523662992844E-004
   8.5962499999999995       2.77791699706169033E-004  2.48696549034159030E-004
   8.6724999999999994       2.81727169485195309E-004  2.44992187075507241E-004
   8.7487499999999994       2.85851258967344257E-004  2.41133304570474130E-004
   8.8249999999999993       2.90166422373647518E-004  2.37121753871557433E-004
   8.9012499999999992       2.94675072001651813E-004  2.32959373431471242E-004
   8.9774999999999991       2.99379579778570484E-004  2.28647988375689840E-004
   9.0537500000000009       3.04282278723884696E-004  2.24189411045679445E-004
   9.1300000000000008       3.09385464337501304E-004  2.19585441524494679E-004
   9.2062500000000007       3.14691395916781211E-004  2.14837868143828747E-004
   9.2825000000000006       3.20202297806553731E-004  2.09948467971404550E-004
   9.3587500000000006       3.25920360587050124E-004  2.04919007277987072E-004
   9.4350000000000005       3.31847742205178037E-004  1.99751241984193960E-004
   9.5112500000000004       3.37986569054461348E-004  1.94446918088532933E-004
   9.5875000000000004       3.44338937008176259E-004  1.89007772079237120E-004
   9.6637500000000003       3.50906912408805089E-004  1.83435531333204859E-004
   9.7400000000000002       3.57692533015237257E-004  1.77731914505311874E-004
   9.8162500000000001       3.64697808907586240E-004  1.71898631910499323E-004
   9.8925000000000001       3.71924723348529931E-004  1.65937385899466198E-004
   9.9687500000000000       3.79375233566195565E-004  1.59849871212663474E-004
   10.045000000000000       3.87051271660539134E-004  1.53637775395927919E-004
   10.121200000000000       3.94949487593634701E-004  1.47306973056897416E-004
   10.197500000000000       4.03087537702201122E-004  1.40846556255965009E-004
   10.273800000000000       4.11457070760053200E-004  1.34266423939525349E-004
   10.350000000000000       4.20048499877309644E-004  1.27577096484701469E-004
   10.426200000000000       4.28874454934658617E-004  1.20771680720184227E-004
   10.502500000000000       4.37948775977760199E-004  1.13842668444712422E-004
   10.578799999999999       4.47261812382409728E-004  1.06800563479467331E-004
   10.654999999999999       4.56802642276518992E-004  9.96564573995886325E-005
   10.731199999999999       4.66585045570373259E-004  9.24028270223134528E-005
   10.807499999999999       4.76624051518271727E-004  8.50315696124306344E-005
   10.883699999999999       4.86895040354128397E-004  7.75636327941722618E-005
   10.960000000000001       4.97426649565030268E-004  6.99810404506863318E-005
   11.036300000000001       5.08207224982488580E-004  6.22951464107431474E-005
   11.112500000000001       5.19223790245188594E-004  5.45178424268827688E-005
   11.188800000000001       5.30506887358859385E-004  4.66303299963120272E-005
   11.265000000000001       5.42028548301315871E-004  3.86548926042913155E-005
   11.341200000000001       5.53804984945106132E-004  3.05828617221774463E-005
   11.417500000000000       5.65853730970022309E-004  2.24050588553626914E-005
   11.493800000000000       5.78161063469698135E-004  1.41336189101312561E-005
   11.570000000000000       5.90711889013323084E-004  5.78116507377550065E-006
   11.646200000000000       6.03523695764619328E-004 -2.66148863346260155E-006
   11.722500000000000       6.16615327624917800E-004 -1.12040039612871629E-005
   11.798800000000000       6.29971647464827198E-004 -1.98337642513946807E-005
   11.875000000000000       6.43576116895847147E-004 -2.85376973856520016E-005
   11.951200000000000       6.57447538023044325E-004 -3.73254705676909595E-005
   12.027500000000000       6.71606101108892899E-004 -4.62071926847176619E-005
   12.103800000000000       6.86035227282067394E-004 -5.51697960884953907E-005
   12.180000000000000       7.00716906514701728E-004 -6.41997904176688165E-005
   12.256200000000000       7.15671289970901538E-004 -7.33072882089272045E-005
   12.332500000000000       7.30919947982429439E-004 -8.25028099480878101E-005
   12.408799999999999       7.46444832498679338E-004 -9.17728683398309221E-005
   12.484999999999999       7.62226435409320106E-004 -1.01103586264844381E-004
   12.561199999999999       7.78286290421047666E-004 -1.10505486752702353E-004
   12.637499999999999       7.94647380381713862E-004 -1.19989467233570145E-004
   12.713699999999999       8.11268164498385046E-004 -1.29529089364926266E-004
   12.789999999999999       8.28193603070941022E-004 -1.39147810518174713E-004
   12.866299999999999       8.45403395164170263E-004 -1.48831573384500103E-004
   12.942500000000003       8.62875738366953985E-004 -1.58565979938412666E-004
   13.018800000000001       8.80657794220456296E-004 -1.68374999261599055E-004
   13.095000000000001       8.98704240931984277E-004 -1.78231341823840631E-004
   13.171199999999999       9.17039472682357692E-004 -1.88146247138797231E-004
   13.247500000000000       9.35689389329381633E-004 -1.98131262085011019E-004
   13.323800000000002       9.54631379291349361E-004 -2.08171830335024394E-004
   13.400000000000000       9.73841289868136251E-004 -2.18253104182858289E-004
   13.476200000000000       9.93344989970415711E-004 -2.28386629845086072E-004
   13.552499999999998       1.01316988100529299E-003 -2.38584227550291074E-004
   13.628800000000000       1.03329178007344918E-003 -2.48831048568951571E-004
   13.705000000000000       1.05368493779159464E-003 -2.59111985686228622E-004
   13.781200000000000       1.07437672627143680E-003 -2.69438857659451696E-004
   13.857500000000000       1.09539607600300467E-003 -2.79823723777770201E-004
   13.933799999999998       1.11671720881141297E-003 -2.90251474889320464E-004
   14.010000000000002       1.13831275536388651E-003 -3.00706776308427891E-004
   14.086200000000000       1.16021161794021416E-003 -3.11201685062548617E-004
   14.162500000000000       1.18244428211471977E-003 -3.21748465320747113E-004
   14.238799999999999       1.20498335073765893E-003 -3.32331779948765891E-004
   14.315000000000000       1.22779981164379787E-003 -3.42936099467175664E-004
   14.391200000000000       1.25092412329429539E-003 -3.53573685467136270E-004
   14.467499999999999       1.27438835168596160E-003 -3.64256973266446145E-004
   14.543799999999999       1.29816345811248259E-003 -3.74970430551664331E-004
   14.619999999999997       1.32221876582536276E-003 -3.85698365811031876E-004
   14.696200000000001       1.34658631493214274E-003 -3.96453211151367231E-004
   14.772500000000001       1.37129977646712094E-003 -4.07247538771902213E-004
   14.848799999999999       1.39632844805419863E-003 -4.18065653548390444E-004
   14.924999999999999       1.42163996675459038E-003 -4.28891734404704514E-004
   15.001200000000003       1.44726797825465731E-003 -4.39738349725921844E-004
   15.077500000000001       1.47324778159665004E-003 -4.50618174444104088E-004
   15.153800000000000       1.49954698866766947E-003 -4.61515383678896233E-004
   15.230000000000000       1.52613152903204605E-003 -4.72414060204396421E-004
   15.306200000000000       1.55303667710487980E-003 -4.83326875259611059E-004
   15.382500000000002       1.58029938286979150E-003 -4.94266573146605196E-004
   15.458800000000000       1.60788555135225105E-003 -5.05217232731751051E-004
   15.535000000000000       1.63575938509392623E-003 -5.16162874287845268E-004
   15.611199999999998       1.66395781044446803E-003 -5.27116237971880157E-004
   15.687500000000000       1.69251945031569377E-003 -5.38090102969239654E-004
   15.763800000000002       1.72140848385222674E-003 -5.49068484939858122E-004
   15.840000000000000       1.75058736652646050E-003 -5.60035374245055695E-004
   15.916200000000000       1.78009469740010237E-003 -5.71003544986462041E-004
   15.992499999999998       1.80997079464804132E-003 -5.81985777126903009E-004
   16.068800000000000       1.84017808977347081E-003 -5.92966055959636014E-004
   16.145000000000000       1.87067727145346372E-003 -6.03928375748779308E-004
   16.221200000000000       1.90150863424045822E-003 -6.14885511717055576E-004
   16.297499999999999       1.93271420671225461E-003 -6.25850209609646866E-004
   16.373799999999999       1.96425465586729485E-003 -6.36806459655479113E-004
   16.449999999999999       1.99608888541920023E-003 -6.47738294645590828E-004
   16.526199999999999       2.02825890387312718E-003 -6.58658456503392387E-004
   16.602499999999999       2.06080847569541309E-003 -6.69579624270311667E-004
   16.678799999999999       2.09369648224490713E-003 -6.80485825623233505E-004
   16.754999999999999       2.12688002686836890E-003 -6.91361165868286374E-004
   16.831199999999999       2.16040285282909908E-003 -7.02218318808552912E-004
   16.907499999999999       2.19431047578147985E-003 -7.13069860328227156E-004
   16.983799999999999       2.22855997661649576E-003 -7.23899889971838374E-004
   17.059999999999999       2.26310663622134858E-003 -7.34692617989577920E-004
   17.136199999999999       2.29799595060880928E-003 -7.45460615661973748E-004
   17.212499999999999       2.33327520663876003E-003 -7.56216322451761565E-004
   17.288799999999998       2.36889966605042558E-003 -7.66943944496792157E-004
   17.364999999999998       2.40482277098975688E-003 -7.77627832531232891E-004
   17.441199999999998       2.44109178867378410E-003 -7.88280421787200037E-004
   17.517499999999998       2.47775579579707179E-003 -7.98913981587289911E-004
   17.593800000000002       2.51476821535545191E-003 -8.09512858267226248E-004
   17.670000000000002       2.55208063712883664E-003 -8.20061578082312888E-004
   17.746200000000002       2.58974211930495081E-003 -8.30572405646978263E-004
   17.822500000000002       2.62780354345718784E-003 -8.41057403910062278E-004
   17.898800000000001       2.66621648028493065E-003 -8.51501093911376781E-004
   17.975000000000001       2.70493065093271173E-003 -8.61888211209792384E-004
   18.051200000000001       2.74399691819946943E-003 -8.72230813678590315E-004
   18.127500000000001       2.78346798631368825E-003 -8.82540723561164126E-004
   18.203800000000001       2.82329355716305326E-003 -8.92802671488940130E-004
   18.280000000000001       2.86342146644109506E-003 -9.03001637381013701E-004
   18.356200000000001       2.90390439896495234E-003 -9.13149438744864910E-004
   18.432500000000001       2.94479689764465865E-003 -9.23257623026464431E-004
   18.508800000000001       2.98604677814781399E-003 -9.33311165177000152E-004
   18.585000000000001       3.02759997804866350E-003 -9.43295325328885061E-004
   18.661200000000001       3.06951102073923718E-003 -9.53221645802922830E-004
   18.737500000000001       3.11183630209212409E-003 -9.63101363451075612E-004
   18.813800000000001       3.15452174030677636E-003 -9.72919732998344896E-004
   18.890000000000001       3.19751135954808542E-003 -9.82662328903505591E-004
   18.966200000000001       3.24086153668044124E-003 -9.92340382609059862E-004
   19.042500000000000       3.28463053535663291E-003 -1.00196478492415317E-003
   19.118800000000000       3.32876236057211197E-003 -1.01152110498400221E-003
   19.195000000000000       3.37319910933634587E-003 -1.02099526709146658E-003
   19.271200000000000       3.41799902555108698E-003 -1.03039815676136915E-003
   19.347500000000000       3.46322225572771696E-003 -1.03974028428141302E-003
   19.423700000000000       3.50875088883102716E-003 -1.04899547269590135E-003
   19.500000000000000       3.55470504751917741E-003 -1.05818632040649216E-003
   19.576300000000000       3.60102584177456790E-003 -1.06729893516899861E-003
   19.652500000000000       3.64765245391692828E-003 -1.07631983311441129E-003
   19.728800000000000       3.69470786950038379E-003 -1.08527099276266650E-003
   19.805000000000000       3.74206934404394198E-003 -1.09412725396716270E-003
   19.881200000000000       3.78979890000020114E-003 -1.10289870515386992E-003
   19.957500000000000       3.83796048634577319E-003 -1.11159498773983245E-003


==> anc/M2_6_7_v2.dat <==
  2.12500000000000015E-002  3.72481096155156350E-011  3.01393551418955006E-010
  4.49999999999999983E-002  1.24417949328656450E-008 -1.47817434372837979E-010
  6.87500000000000056E-002  2.90433092780292972E-008 -3.46451310729421277E-010
  9.24999999999999989E-002  5.25806919349532237E-008 -6.29774498663773860E-010
  0.11625000000000002       8.30558710434115052E-008 -9.98851779041029031E-010
  0.14000000000000001       1.20470720038587682E-007 -1.45476726564397815E-009
  0.16375000000000001       1.64827056303527655E-007 -1.99862486411040068E-009
  0.18750000000000000       2.16126639781570563E-007 -2.63154874442187827E-009
  0.21124999999999999       2.74371171547302293E-007 -3.35468382742551174E-009
  0.23499999999999999       3.39562292334512641E-007 -4.16919628589037962E-009
  0.25874999999999998       4.11701581019572528E-007 -5.07627406062119752E-009
  0.28249999999999997       4.90790553058579062E-007 -6.07712739217424242E-009
  0.30625000000000002       5.76830658876538985E-007 -7.17298936874319372E-009
  0.33000000000000002       6.69823282206797687E-007 -8.36511649080730019E-009
  0.35375000000000001       7.69769738378827061E-007 -9.65478925315969519E-009
  0.37750000000000000       8.76671272562703769E-007 -1.10433127450896371E-008
  0.40125000000000000       9.90529057908598832E-007 -1.25320172686414273E-008
  0.42499999999999999       1.11134419357823208E-006 -1.41222589756208157E-008
  0.44874999999999998       1.23911770332409712E-006 -1.58154205324613893E-008
  0.47249999999999992       1.37385053270112497E-006 -1.76129117894317803E-008
  0.49625000000000008       1.51554354750812980E-006 -1.95161704879448391E-008
  0.52000000000000002       1.66419753153195567E-006 -2.15266629824260713E-008
  0.54374999999999996       1.81981318434343512E-006 -2.36458849871317251E-008
  0.56750000000000000       1.98239111902043757E-006 -2.58753623472876754E-008
  0.59125000000000005       2.15193185979227962E-006 -2.82166518354691824E-008
  0.61499999999999999       2.32843583961873862E-006 -3.06713419744337534E-008
  0.63875000000000004       2.51190339766057132E-006 -3.32410538869331688E-008
  0.66249999999999998       2.70233477669010177E-006 -3.59274421742783358E-008
  0.68625000000000003       2.89973012040023868E-006 -3.87321958243072104E-008
  0.70999999999999996       3.10408947062306916E-006 -4.16570391501512240E-008
  0.73375000000000001       3.31541276445172329E-006 -4.47037327610281617E-008
  0.75749999999999995       3.53369983126139359E-006 -4.78740745663813381E-008
  0.78125000000000000       3.75895038962519402E-006 -5.11699008147491621E-008
  0.80500000000000016       3.99116404412034858E-006 -5.45930871688153762E-008
  0.82875000000000010       4.23034028201993257E-006 -5.81455498181661920E-008
  0.85250000000000004       4.47647846986520771E-006 -6.18292466313491193E-008
  0.87624999999999997       4.72957784991324891E-006 -6.56461783489153453E-008
  0.90000000000000002       4.98963753645439194E-006 -6.95983898192064000E-008
  0.92374999999999996       5.25665651199361571E-006 -7.36879712787391325E-008
  0.94750000000000001       5.53063362328984423E-006 -7.79170596791367742E-008
  0.97124999999999995       5.81156757724661617E-006 -8.22878400626502136E-008
  0.99500000000000000       6.09945693664741212E-006 -8.68025469884285879E-008
   1.0187500000000000       6.39430011709728451E-006 -9.14634660313780306E-008
   1.0425000000000000       6.69609537704916243E-006 -9.62729352400496339E-008
   1.0662499999999999       7.00484082094957867E-006 -1.01233346842221114E-007
   1.0900000000000001       7.32053438912790342E-006 -1.06347148824695736E-007
   1.1137500000000000       7.64317385376135457E-006 -1.11616846665724906E-007
   1.1375000000000000       7.97275681373857468E-006 -1.17045005121054275E-007
   1.1612499999999999       8.30928068893605065E-006 -1.22634250073968388E-007
   1.1850000000000001       8.65274271445354709E-006 -1.28387270460660903E-007
   1.2087500000000000       9.00313993457728393E-006 -1.34306820271206657E-007
   1.2324999999999999       9.36046919649551434E-006 -1.40395720630305352E-007
   1.2562500000000001       9.72472714375414322E-006 -1.46656861961663067E-007
   1.2800000000000000       1.00959102094393029E-005 -1.53093206240083243E-007
   1.3037500000000000       1.04740146090731048E-005 -1.59707789335585923E-007
   1.3274999999999999       1.08590363332077663E-005 -1.66503723454118551E-007
   1.3512500000000001       1.12509711397026807E-005 -1.73484199679689810E-007
   1.3750000000000000       1.16498145456678334E-005 -1.80652490623048848E-007
   1.3987499999999999       1.20555618190561370E-005 -1.88011953182327751E-007
   1.4225000000000001       1.24682079698859955E-005 -1.95566031421405640E-007
   1.4462500000000000       1.28877477410743777E-005 -2.03318259572091645E-007
   1.4700000000000000       1.33141755988594464E-005 -2.11272265166597268E-007
   1.4937499999999999       1.37474857227903010E-005 -2.19431772307181074E-007
   1.5175000000000001       1.41876719952601864E-005 -2.27800605080270281E-007
   1.5412500000000000       1.46347279905577500E-005 -2.36382691122812681E-007
   1.5649999999999999       1.50886469634094744E-005 -2.45182065349138089E-007
   1.5887500000000001       1.55494218369844951E-005 -2.54202873847110801E-007
   1.6125000000000000       1.60170451903311788E-005 -2.63449377952927904E-007
   1.6362500000000000       1.64915092452127560E-005 -2.72925958514555149E-007
   1.6599999999999999       1.69728058523070977E-005 -2.82637120354419738E-007
   1.6837500000000001       1.74609264767332382E-005 -2.92587496942723448E-007
   1.7075000000000000       1.79558621828648331E-005 -3.02781855293471420E-007
   1.7312500000000000       1.84576036183878508E-005 -3.13225101096166109E-007
   1.7549999999999999       1.89661409975567098E-005 -3.23922284097001345E-007
   1.7787500000000001       1.94814640835999983E-005 -3.34878603744337938E-007
   1.8025000000000000       2.00035621702231686E-005 -3.46099415114301912E-007
   1.8262499999999999       2.05324240621520547E-005 -3.57590235133483624E-007
   1.8499999999999999       2.10680380546565216E-005 -3.69356749116878668E-007
   1.8737499999999998       2.16103919119894893E-005 -3.81404817640619559E-007
   1.8974999999999997       2.21594728446713553E-005 -3.93740483770399847E-007
   1.9212499999999997       2.27152674855447020E-005 -4.06369980668100876E-007
   1.9450000000000001       2.32777618645183425E-005 -4.19299739600789414E-007
   1.9687500000000000       2.38469413819134568E-005 -4.32536398378112269E-007
   1.9924999999999999       2.44227907803177883E-005 -4.46086810246114596E-007
   2.0162499999999999       2.50052941148461882E-005 -4.59958053267651958E-007
   2.0400000000000000       2.55944347216979934E-005 -4.74157440222020077E-007
   2.0637500000000002       2.61901951848922271E-005 -4.88692529058912180E-007
   2.0874999999999999       2.67925573010525321E-005 -5.03571133944762056E-007
   2.1112500000000001       2.74015020421023154E-005 -5.18801336942546489E-007
   2.1349999999999998       2.80170095157194871E-005 -5.34391500369568096E-007
   2.1587499999999999       2.86390589233867706E-005 -5.50350279881421328E-007
   2.1825000000000001       2.92676285158595963E-005 -5.66686638334498533E-007
   2.2062499999999998       2.99026955458581963E-005 -5.83409860483784962E-007
   2.2300000000000000       3.05442362177728991E-005 -6.00529568577714387E-007
   2.2537500000000001       3.11922256341529383E-005 -6.18055738917290957E-007
   2.2774999999999999       3.18466377387282472E-005 -6.35998719452606698E-007
   2.3012500000000000       3.25074452556903083E-005 -6.54369248496616556E-007
   2.3250000000000002       3.31746196249325782E-005 -6.73178474643281945E-007
   2.3487499999999999       3.38481309329227055E-005 -6.92437977985324991E-007
   2.3725000000000001       3.45279478388471874E-005 -7.12159792735865887E-007
   2.3962500000000002       3.52140374956336989E-005 -7.32356431368129623E-007
   2.4199999999999999       3.59063654654178416E-005 -7.53040910398579603E-007
   2.4437500000000001       3.66048956289767889E-005 -7.74226777951152434E-007
   2.4674999999999998       3.73095900886044154E-005 -7.95928143254103314E-007
   2.4912500000000000       3.80204090638472131E-005 -8.18159708236308337E-007
   2.5150000000000001       3.87373107794600739E-005 -8.40936801407201085E-007
   2.5387499999999998       3.94602513448718954E-005 -8.64275414223760900E-007
   2.5625000000000000       4.01891846243743664E-005 -8.88192240169698538E-007
   2.5862500000000002       4.09240620971603028E-005 -9.12704716796399139E-007
   2.6099999999999999       4.16648327062401629E-005 -9.37831071002673760E-007
   2.6337500000000000       4.24114426951547019E-005 -9.63590367861425806E-007
   2.6575000000000002       4.31638354312756722E-005 -9.90002563336458564E-007
   2.6812499999999999       4.39219512143455395E-005 -1.01708856127252341E-006
   2.7050000000000001       4.46857270687430174E-005 -1.04487027508689817E-006
   2.7287499999999998       4.54550965177788065E-005 -1.07337069464238551E-006
   2.7524999999999999       4.62299893381129938E-005 -1.10261395884035288E-006
   2.7762500000000001       4.70103312921444529E-005 -1.13262543453973903E-006
   2.7999999999999998       4.77960438359451898E-005 -1.16343180248507153E-006
   2.8237500000000000       4.85870437999923340E-005 -1.19506115101519704E-006
   2.8475000000000001       4.93832430395812222E-005 -1.22754307842665334E-006
   2.8712499999999999       5.01845480513769173E-005 -1.26090880498370069E-006
   2.8950000000000000       5.09908595520648512E-005 -1.29519129570396186E-006
   2.9187500000000002       5.18020720137081983E-005 -1.33042539518782734E-006
   2.9424999999999999       5.26180731551584210E-005 -1.36664797608420496E-006
   2.9662500000000001       5.34387433721475691E-005 -1.40389810259464245E-006
   2.9900000000000002       5.42639551128658166E-005 -1.44221721131315253E-006
   3.0137499999999999       5.50935721832894397E-005 -1.48164931145548410E-006
   3.0375000000000001       5.59274489788804294E-005 -1.52224120723990312E-006
   3.0612499999999998       5.67654295956917661E-005 -1.56404274445956939E-006
   3.0850000000000000       5.76073469035766035E-005 -1.60710708735910048E-006
   3.1087500000000001       5.84530214384745825E-005 -1.65149102647494603E-006
   3.1324999999999998       5.93022601916132390E-005 -1.69725532486098228E-006
   3.1562500000000000       6.01548552369204000E-005 -1.74446510739400811E-006
   3.1800000000000002       6.10105821781982416E-005 -1.79319030009879221E-006
   3.2037499999999999       6.18691983866018783E-005 -1.84350612755187024E-006
   3.2275000000000000       6.27304409931334533E-005 -1.89549367800155858E-006
   3.2512500000000006       6.35940245936708918E-005 -1.94924054778820580E-006
   3.2749999999999999       6.44596386151135095E-005 -2.00484157906239754E-006
   3.2987500000000005       6.53269442800578779E-005 -2.06239970781231967E-006
   3.3224999999999998       6.61955710933618359E-005 -2.12202694299803126E-006
   3.3462500000000004       6.70651127561389755E-005 -2.18384550238455534E-006
   3.3700000000000001       6.79351223899701129E-005 -2.24798913677971235E-006
   3.3937500000000003       6.88051069307964549E-005 -2.31460468244840366E-006
   3.4175000000000000       6.96745204718883499E-005 -2.38385389026807024E-006
   3.4412500000000001       7.05427564117148699E-005 -2.45591559778348239E-006
   3.4649999999999999       7.14091379846301037E-005 -2.53098832092335906E-006
   3.4887500000000000       7.22729068804974168E-005 -2.60929337302339605E-006
   3.5124999999999997       7.31332093939742660E-005 -2.69107864593323834E-006
   3.5362499999999999       7.39890794543580498E-005 -2.77662323441590802E-006
   3.5599999999999996       7.48394176332070897E-005 -2.86624314525688847E-006
   3.5837500000000002       7.56829648562897927E-005 -2.96029841681616074E-006
   3.6074999999999995       7.65182692021379592E-005 -3.05920210295671956E-006
   3.6312500000000001       7.73436433502735620E-005 -3.16343175102151606E-006
   3.6549999999999994       7.81571093055409273E-005 -3.27354427658575565E-006
   3.6787500000000000       7.89563254655493621E-005 -3.39019555037841569E-006
   3.7025000000000001       7.97384884962643010E-005 -3.51416665295711325E-006
   3.7262499999999998       8.05001989316739004E-005 -3.64639981423466910E-006
   3.7500000000000000       8.12372721572254212E-005 -3.78804877125792151E-006
   3.7525000000000004       8.13132232630123925E-005 -3.80356249187786652E-006
   3.7549999999999999       8.13888376871730462E-005 -3.81919801431326963E-006
   3.7574999999999998       8.14641083326375566E-005 -3.83495727878706296E-006
   3.7599999999999998       8.15390279137101953E-005 -3.85084227598081564E-006
   3.7624999999999997       8.16135889490937237E-005 -3.86685504888258014E-006
   3.7650000000000001       8.16877837545806640E-005 -3.88299769472250918E-006
   3.7675000000000005       8.17616044362045572E-005 -3.89927236704037331E-006
   3.7700000000000000       8.18350428789537429E-005 -3.91568127765777974E-006
   3.7725000000000000       8.19080907432131442E-005 -3.93222669914176514E-006
   3.7749999999999999       8.19807394526636491E-005 -3.94891096699263259E-006
   3.7774999999999999       8.20529801833527707E-005 -3.96573648202434202E-006
   3.7799999999999994       8.21248038637818702E-005 -3.98270571342529087E-006
   3.7825000000000006       8.21962011497009374E-005 -3.99982120075537133E-006
   3.7850000000000001       8.22671624233369772E-005 -4.01708555728836396E-006
   3.7875000000000001       8.23376777794776514E-005 -4.03450147289846428E-006
   3.7900000000000000       8.24077370134793655E-005 -4.05207171722856795E-006
   3.7925000000000000       8.24773296086279110E-005 -4.06979914302882829E-006
   3.7949999999999995       8.25464447228078338E-005 -4.08768668967717166E-006
   3.7974999999999999       8.26150711744343553E-005 -4.10573738689333708E-006
   3.8000000000000003       8.26831974275973495E-005 -4.12395435866036261E-006
   3.8025000000000002       8.27508115763625431E-005 -4.14234082736728037E-006
   3.8050000000000002       8.28179013281713227E-005 -4.16090011818882911E-006
   3.8075000000000001       8.28844539862749931E-005 -4.17963566371868380E-006
   3.8099999999999996       8.29504564311339335E-005 -4.19855100887462258E-006
   3.8125000000000000       8.30158951007066936E-005 -4.21764981609517553E-006
   3.8150000000000004       8.30807559695463725E-005 -4.23693587084935036E-006
   3.8174999999999999       8.31450245266162160E-005 -4.25641308748276575E-006
   3.8199999999999998       8.32086857557989005E-005 -4.27608551563485934E-006
   3.8224999999999998       8.32717240945197187E-005 -4.29595734599807226E-006
   3.8249999999999997       8.33341234316454236E-005 -4.31603291859424955E-006
   3.8275000000000001       8.33958670627100524E-005 -4.33631672940472707E-006
   3.8300000000000005       8.34569376637823480E-005 -4.35681343854021409E-006
   3.8325000000000000       8.35173172592080745E-005 -4.37752787872937639E-006
   3.8350000000000000       8.35769871871683018E-005 -4.39846506438000419E-006
   3.8374999999999999       8.36359280628706342E-005 -4.41963020126066737E-006
   3.8399999999999999       8.36941197391719217E-005 -4.44102869685557976E-006
   3.8424999999999994       8.37515412644097352E-005 -4.46266617145077385E-006
   3.8450000000000006       8.38081708371983590E-005 -4.48454847001582837E-006
   3.8475000000000001       8.38639857579168016E-005 -4.50668167495163791E-006
   3.8500000000000001       8.39189623765902081E-005 -4.52907211978340526E-006
   3.8525000000000000       8.39730760368304953E-005 -4.55172640388495730E-006
   3.8550000000000000       8.40263010154672027E-005 -4.57465140833181958E-006
   3.8574999999999995       8.40786104574567372E-005 -4.59785431299001626E-006
   3.8599999999999999       8.41299763056117339E-005 -4.62134261496073856E-006
   3.8625000000000003       8.41803692246375149E-005 -4.64512414851453835E-006
   3.8650000000000002       8.42297585189036622E-005 -4.66920710666469159E-006
   3.8675000000000002       8.42781120433067836E-005 -4.69360006454779787E-006
   3.8700000000000001       8.43253961065038694E-005 -4.71831200479983047E-006
   3.8724999999999996       8.43715753657023028E-005 -4.74335234513983795E-006
   3.8750000000000000       8.44166127120905499E-005 -4.76873096840089929E-006
   3.8775000000000004       8.44604691458717967E-005 -4.79445825527875630E-006
   3.8799999999999999       8.45031036397255863E-005 -4.82054512010494911E-006
   3.8824999999999998       8.45444730032418216E-005 -4.84700305078869798E-006
   3.8849999999999998       8.45845316638403556E-005 -4.87384414857238282E-006
   3.8874999999999997       8.46232315690704980E-005 -4.90108117987996049E-006
   3.8900000000000001       8.46605219338117143E-005 -4.92872762508124705E-006
   3.8925000000000005       8.46963490351988182E-005 -4.95679773648831276E-006
   3.8950000000000000       8.47306559701174955E-005 -4.98530660155853105E-006
   3.8975000000000000       8.47633823933686937E-005 -5.01427021331947356E-006
   3.8999999999999999       8.47944642038838162E-005 -5.04370554722194592E-006
   3.9024999999999999       8.48238332337535711E-005 -5.07363064896371619E-006
   3.9049999999999994       8.48514168635707260E-005 -5.10406473030741678E-006
   3.9075000000000006       8.48771376216774756E-005 -5.13502827810289613E-006
   3.9100000000000001       8.49009127034823892E-005 -5.16654317482722139E-006
   3.9125000000000001       8.49226534583217527E-005 -5.19863283599855134E-006
   3.9150000000000000       8.49422647980103426E-005 -5.23132236470106674E-006
   3.9175000000000000       8.49596445151853328E-005 -5.26463872603755621E-006
   3.9199999999999995       8.49746825366802538E-005 -5.29861094734680364E-006
   3.9224999999999999       8.49872600411095134E-005 -5.33327034499766699E-006
   3.9250000000000003       8.49972484622533482E-005 -5.36865078533367554E-006
   3.9275000000000002       8.50045083381790063E-005 -5.40478898492880314E-006
   3.9300000000000002       8.50088879797752646E-005 -5.44172485788106058E-006
   3.9325000000000001       8.50102219228363639E-005 -5.47950191947565271E-006
   3.9349999999999996       8.50083291190994561E-005 -5.51816775782061292E-006
   3.9375000000000000       8.50030108103607573E-005 -5.55777458798999072E-006
   3.9400000000000004       8.49940480150917057E-005 -5.59837990703221913E-006
   3.9424999999999999       8.49811985376186421E-005 -5.64004727323336357E-006
   3.9449999999999998       8.49641933841761669E-005 -5.68284723971812129E-006
   3.9474999999999998       8.49427324354897281E-005 -5.72685848147776366E-006
   3.9499999999999997       8.49164791003872771E-005 -5.77216916188447670E-006
   3.9525000000000001       8.48850541502263066E-005 -5.81887863838028148E-006
   3.9550000000000005       8.48480273251234446E-005 -5.86709952799409967E-006
   3.9575000000000000       8.48049072091956480E-005 -5.91696032420103302E-006
   3.9600000000000000       8.47551289002151925E-005 -5.96860875507219475E-006
   3.9624999999999999       8.46980371641583419E-005 -6.02221603565578006E-006
   3.9649999999999999       8.46328651076934613E-005 -6.07798246799598719E-006
   3.9674999999999994       8.45587055725002595E-005 -6.13614486101356481E-006
   3.9700000000000006       8.44744724724398252E-005 -6.19698658469126248E-006
   3.9725000000000001       8.43788472309925131E-005 -6.26085149001134649E-006
   3.9750000000000001       8.42702026688460791E-005 -6.32816368528261266E-006
   3.9775000000000000       8.41464915221167670E-005 -6.39945649472600659E-006
   3.9800000000000000       8.40050771795087755E-005 -6.47541642051414194E-006
   3.9824999999999995       8.38424651659147807E-005 -6.55695286511911367E-006
   3.9849999999999999       8.36538534044107309E-005 -6.64531488533578613E-006
   3.9875000000000003       8.34323247891685925E-005 -6.74230076611461736E-006
   3.9900000000000002       8.31672573148280805E-005 -6.85067056083175358E-006
   3.9925000000000002       8.28407607775738319E-005 -6.97507057328116519E-006
   3.9950000000000001       8.24179334194182633E-005 -7.12456055168830076E-006
   3.9974999999999996       8.18086199892530114E-005 -7.32253043157867909E-006
   4.0000000000000000       8.00629423707922068E-005 -7.81522380306459070E-006
   4.0025000000000004       8.07628785907132544E-005 -9.74524947648175401E-006
   4.0049999999999999       8.11682148997410342E-005 -1.05372232506746295E-005
   4.0075000000000003       8.15251816002658067E-005 -1.11415695644584772E-005
   4.0099999999999998       8.18571737563329700E-005 -1.16486323067679589E-005
   4.0125000000000002       8.21732503713589542E-005 -1.20934236475919871E-005
   4.0149999999999997       8.24780572630487191E-005 -1.24939080051043367E-005
   4.0175000000000001       8.27743540963156411E-005 -1.28607619639335912E-005
   4.0199999999999996       8.30639386627003023E-005 -1.32009448324743174E-005
   4.0225000000000000       8.33480595415455380E-005 -1.35192926110209580E-005
   4.0250000000000004       8.36276256493123101E-005 -1.38193277868602083E-005
   4.0274999999999999       8.39033229922772920E-005 -1.41037106180684940E-005
   4.0300000000000002       8.41756843972359456E-005 -1.43745086695759682E-005
   4.0324999999999998       8.44451334768517184E-005 -1.46333667970917964E-005
   4.0350000000000001       8.47120135792869442E-005 -1.48816191438322391E-005
   4.0374999999999996       8.49766075748376981E-005 -1.51203656415558572E-005
   4.0400000000000000       8.52391517709665642E-005 -1.53505258657989790E-005
   4.0425000000000004       8.54998459707326908E-005 -1.55728779407781544E-005
   4.0449999999999999       8.57588608904945809E-005 -1.57880872716984284E-005
   4.0475000000000003       8.60163437529146943E-005 -1.59967281811319670E-005
   4.0499999999999998       8.62724225655622974E-005 -1.61993004791613774E-005
   4.0525000000000002       8.65272094491232403E-005 -1.63962423470910715E-005
   4.0549999999999997       8.67808032524872088E-005 -1.65879404887123424E-005
   4.0579999999999998       8.70836637139707931E-005 -1.68115372843870035E-005
   4.0599999999999996       8.72847528295175699E-005 -1.69569420441092832E-005
   4.0625000000000000       8.75352568475039127E-005 -1.71348268745986504E-005
   4.0650000000000004       8.77848667744184465E-005 -1.73086404984657554E-005
   4.0674999999999999       8.80336396192013559E-005 -1.74786071490271510E-005
   4.0700000000000003       8.82816271104001796E-005 -1.76449305373570747E-005
   4.0724999999999998       8.85288763512047150E-005 -1.78077963929367257E-005
   4.0750000000000002       8.87754303736121308E-005 -1.79673746134718815E-005
   4.0774999999999997       8.90213286100800653E-005 -1.81238210949618784E-005
   4.0800000000000001       8.92666072972044227E-005 -1.82772792983105786E-005
   4.0824999999999996       8.95112998230234276E-005 -1.84278815974158833E-005
   4.0850000000000000       8.97554370272830388E-005 -1.85757504448897839E-005
   4.0875000000000004       8.99990474622207077E-005 -1.87209993846923523E-005
   4.0899999999999999       9.02421576198704918E-005 -1.88637339355323054E-005
   4.0925000000000002       9.04847921319341394E-005 -1.90040523648391186E-005
   4.0949999999999998       9.07269739439167113E-005 -1.91420463689706450E-005
   4.0975000000000001       9.09687244703054565E-005 -1.92778016737765589E-005
   4.0999999999999996       9.12100637311887859E-005 -1.94113985662038286E-005
   4.1025000000000000       9.14510104737402857E-005 -1.95429123665489831E-005
   4.1050000000000004       9.16915822804411219E-005 -1.96724138492368258E-005
   4.1074999999999999       9.19317956657695424E-005 -1.97999696188247092E-005
   4.1100000000000003       9.21716661627597432E-005 -1.99256424469089615E-005
   4.1124999999999998       9.24112084010654815E-005 -2.00494915748716801E-005
   4.1150000000000002       9.26504361766422244E-005 -2.01715729864194983E-005
   4.1174999999999997       9.28893625152473244E-005 -2.02919396537638452E-005
   4.1200000000000001       9.31279997295940762E-005 -2.04106417603180233E-005
   4.1224999999999996       9.33663594712287983E-005 -2.05277269026610410E-005
   4.1250000000000000       9.36044527776661023E-005 -2.06432402740701193E-005
   4.1275000000000004       9.38422901152994465E-005 -2.07572248316372602E-005
   4.1299999999999999       9.40798814185423387E-005 -2.08697214487305152E-005
   4.1325000000000003       9.43172361255958675E-005 -2.09807690543417233E-005
   4.1349999999999998       9.45543632111916084E-005 -2.10904047606731896E-005
   4.1375000000000002       9.47912712166172606E-005 -2.11986639801557958E-005
   4.1399999999999997       9.50279682772938990E-005 -2.13055805329485667E-005
   4.1425000000000001       9.52644621481469689E-005 -2.14111867458506682E-005
   4.1449999999999996       9.55007602286765098E-005 -2.15155135438311475E-005
   4.1475000000000000       9.57368695777154505E-005 -2.16185905326122532E-005
   4.1500000000000004       9.59727969436086618E-005 -2.17204460787130765E-005
   4.1524999999999999       9.62085487757924113E-005 -2.18211073798464019E-005
   4.1550000000000002       9.64441312435986307E-005 -2.19206005319672669E-005
   4.1574999999999998       9.66795502521012082E-005 -2.20189505911230303E-005
   4.1600000000000001       9.69148114568351034E-005 -2.21161816309096327E-005
   4.1624999999999996       9.71499202774820281E-005 -2.22123167959098108E-005
   4.1650000000000000       9.73848819106130746E-005 -2.23073783514512822E-005
   4.1675000000000004       9.76197013415638600E-005 -2.24013877299907950E-005
   4.1699999999999999       9.78543833555144897E-005 -2.24943655743988695E-005
   4.1725000000000003       9.80889325478386735E-005 -2.25863317783954102E-005
   4.1749999999999998       9.83233533337787125E-005 -2.26773055243611476E-005
   4.1775000000000002       9.85576499575012297E-005 -2.27673053187318150E-005
   4.1799999999999997       9.87918265005791274E-005 -2.28563490251595966E-005
   4.1825000000000001       9.90258868899455253E-005 -2.29444538956128703E-005
   4.1849999999999996       9.92598349053576922E-005 -2.30316365995683245E-005
   4.1875000000000000       9.94936741864090019E-005 -2.31179132514364787E-005
   4.1900000000000004       9.97274082391197170E-005 -2.32032994363503094E-005
   4.1924999999999999       9.99610404421395060E-005 -2.32878102344335984E-005
   4.1950000000000003       1.00194574052587593E-004 -2.33714602436586448E-005
   4.1974999999999998       1.00428012121815306E-004 -2.34542635804324295E-005
   4.2000000000000002       1.00661357859296291E-004 -2.35362339836675037E-005
   4.2024999999999997       1.00894614099873871E-004 -2.36173847084771864E-005
   4.2050000000000001       1.01127783666558833E-004 -2.36977286278734366E-005
   4.2074999999999996       1.01360869285426280E-004 -2.37772782290300247E-005
   4.2100000000000000       1.01593873589753313E-004 -2.38560456294928904E-005
   4.2125000000000004       1.01826799123934299E-004 -2.39340425925254148E-005
   4.2149999999999999       1.02059648347189582E-004 -2.40112805416452269E-005
   4.2175000000000002       1.02292423637080157E-004 -2.40877705744040239E-005
   4.2199999999999998       1.02525127292840519E-004 -2.41635234754570824E-005
   4.2225000000000001       1.02757761538541705E-004 -2.42385497289680901E-005
   4.2249999999999996       1.02990328526093795E-004 -2.43128595303888941E-005
   4.2275000000000000       1.03222830338099272E-004 -2.43864627976534002E-005
   4.2300000000000004       1.03455268990564243E-004 -2.44593691818195187E-005
   4.2324999999999999       1.03687646435478035E-004 -2.45315880771935696E-005
   4.2350000000000003       1.03919964563267521E-004 -2.46031286309660926E-005
   4.2374999999999998       1.04152225205133799E-004 -2.46739997523887876E-005
   4.2400000000000002       1.04384430135279020E-004 -2.47442101215182266E-005
   4.2424999999999997       1.04616581073027479E-004 -2.48137681975516328E-005
   4.2450000000000001       1.04848679684849469E-004 -2.48826822267770141E-005
   4.2474999999999996       1.05080727586291607E-004 -2.49509602501601621E-005
   4.2500000000000000       1.05312726343819452E-004 -2.50186101105879663E-005
   4.3262499999999999       1.12371527944425697E-004 -2.68140670517237156E-005
   4.4024999999999999       1.19412812854790708E-004 -2.81826588078623275E-005
   4.4787499999999998       1.26449206920333483E-004 -2.92153528571487367E-005
   4.5549999999999997       1.33485847120510322E-004 -2.99699603669427331E-005
   4.6312499999999996       1.40524284039891242E-004 -3.04868302668161268E-005
   4.7074999999999996       1.47564257527901387E-004 -3.07961243781428436E-005
   4.7837500000000004       1.54604594613732220E-004 -3.09216014083885481E-005
   4.8600000000000003       1.61643697153283558E-004 -3.08827558345679481E-005
   4.9362500000000002       1.68679819342851814E-004 -3.06961057821109748E-005
   5.0125000000000002       1.75711230093100035E-004 -3.03760081810215969E-005
   5.0887500000000001       1.82736308985089949E-004 -2.99351961132759387E-005
   5.1650000000000000       1.89753602377904635E-004 -2.93851452616596047E-005
   5.2412500000000000       1.96761854886359316E-004 -2.87363311689608327E-005
   5.3174999999999999       2.03760025314585430E-004 -2.79984144723276970E-005
   5.3937499999999998       2.10747292639160605E-004 -2.71803773109257798E-005
   5.4699999999999998       2.17723055588597570E-004 -2.62906258401725805E-005
   5.5462499999999997       2.24686928117801129E-004 -2.53370687242339231E-005
   5.6224999999999996       2.31638732291644228E-004 -2.43271782855657838E-005
   5.6987500000000004       2.38578489448356172E-004 -2.32680389099938164E-005
   5.7750000000000004       2.45506411091883290E-004 -2.21663860273396961E-005
   5.8512500000000003       2.52422888137246448E-004 -2.10286378016913093E-005
   5.9275000000000002       2.59328481214212271E-004 -1.98609214560943118E-005
   6.0037500000000001       2.66223910470205524E-004 -1.86690952866678759E-005
   6.0800000000000001       2.73110045729225818E-004 -1.74587673601876040E-005
   6.1562500000000000       2.79987896962356428E-004 -1.62353115738034529E-005
   6.2324999999999999       2.86858605140357986E-004 -1.50038816045849180E-005
   6.3087499999999999       2.93723433497479686E-004 -1.37694231528880937E-005
   6.3849999999999998       3.00583759223203829E-004 -1.25366847928791707E-005
   6.4612499999999997       3.07441065586127335E-004 -1.13102276750552531E-005
   6.5375000000000005       3.14296934485873381E-004 -1.00944342736758836E-005
   6.6137499999999996       3.21153039423254340E-004 -8.89351633230428220E-006
   6.6900000000000013       3.28011138875109072E-004 -7.71152213003849787E-006
   6.7662500000000003       3.34873070057822191E-004 -6.55234316723781501E-006
   6.8425000000000002       3.41740743062094593E-004 -5.41972035095704843E-006
   6.9187500000000002       3.48616135340801660E-004 -4.31724974566914699E-006
   6.9949999999999992       3.55501286532909741E-004 -3.24838794327384331E-006
   7.0712500000000000       3.62398293597165509E-004 -2.21645709706433129E-006
   7.1475000000000000       3.69309306257708169E-004 -1.22464965719693169E-006
   7.2237500000000008       3.76236522715481313E-004 -2.76032838749341768E-007
   7.2999999999999998       3.83182185642662136E-004  6.26447150864054272E-007
   7.3762499999999998       3.90148578400392515E-004  1.47996110267416448E-006
   7.4524999999999997       3.97138021515695589E-004  2.28179299567353012E-006
   7.5287499999999987       4.04152869363694765E-004  3.02933636843948829E-006
   7.6050000000000004       4.11195507058468072E-004  3.72009085830821438E-006
   7.6812499999999995       4.18268347540961573E-004  4.35165889546946447E-006
   7.7575000000000003       4.25373828839520937E-004  4.92174254072411701E-006
   7.8337500000000002       4.32514411508729056E-004  5.42814045719065809E-006
   7.9100000000000010       4.39692576223285928E-004  5.86874500710719935E-006
   7.9862500000000001       4.46910821522090876E-004  6.24153946595565454E-006
   8.0625000000000000       4.54171661692377336E-004  6.54459534689064397E-006
   8.1387499999999999       4.61477624785157272E-004  6.77606982913910054E-006
   8.2149999999999999       4.68831250753776424E-004  6.93420328460655869E-006
   8.2912499999999998       4.76235089707881080E-004  7.01731689740265354E-006
   8.3674999999999997       4.83691700275607590E-004  7.02381037140973442E-006
   8.4437499999999996       4.91203648067287070E-004  6.95215972137609365E-006
   8.5199999999999996       4.98773504234445203E-004  6.80091514335477885E-006
   8.5962499999999995       5.06403843940404210E-004  6.56869895832845156E-006
   8.6724999999999994       5.14097245800033140E-004  6.25420363942613841E-006
   8.7487499999999994       5.21856289637650031E-004  5.85618988449038219E-006
   8.8249999999999993       5.29683556071302479E-004  5.37348477795845127E-006
   8.9012499999999992       5.37581625295315392E-004  4.80498000402913247E-006
   8.9774999999999991       5.45553076094512797E-004  4.14963012264210925E-006
   9.0537500000000009       5.53600484953817133E-004  3.40645090373217296E-006
   9.1300000000000008       5.61726425181867167E-004  2.57451771656331966E-006
   9.2062500000000007       5.69933466049302889E-004  1.65296397213077009E-006
   9.2825000000000006       5.78224172142125870E-004  6.40979616955818603E-007
   9.3587500000000006       5.86601102580498529E-004 -4.62190325825095005E-007
   9.4350000000000005       5.95066810374013009E-004 -1.65724716863821751E-006
   9.5112500000000004       6.03623841801966964E-004 -2.94483992739085938E-006
   9.5875000000000004       6.12274735834306681E-004 -4.32556664653509788E-006
   9.6637500000000003       6.21022023591091257E-004 -5.79997568252310980E-006
   9.7400000000000002       6.29868227838211304E-004 -7.36856694673814454E-006
   9.8162500000000001       6.38815862516974877E-004 -9.03179310897733082E-006
   9.8925000000000001       6.47867432305064030E-004 -1.07900607627068863E-005
   9.9687500000000000       6.57025432206425372E-004 -1.26437315535645392E-005
   10.045000000000000       6.66292347167854872E-004 -1.45931232728561739E-005
   10.121200000000000       6.75664464976710863E-004 -1.66371381735691441E-005
   10.197500000000000       6.85162809644517022E-004 -1.87801277217474067E-005
   10.273800000000000       6.94777612982293985E-004 -2.10196653884024676E-005
   10.350000000000000       7.04498485119052476E-004 -2.33527788848981636E-005
   10.426200000000000       7.14340375585324067E-004 -2.57824537526006802E-005
   10.502500000000000       7.24318857418133726E-004 -2.83121446326074408E-005
   10.578799999999999       7.34423505476191501E-004 -3.09387653922919324E-005
   10.654999999999999       7.44643220864212897E-004 -3.36586857452667997E-005
   10.731199999999999       7.54993540093988657E-004 -3.64752521391285107E-005
   10.807499999999999       7.65490672811463407E-004 -3.93922839732920298E-005
   10.883699999999999       7.76109457018116472E-004 -4.24020342034396190E-005
   10.960000000000001       7.86880108084958194E-004 -4.55122684232080998E-005
   11.036300000000001       7.97791113982638600E-004 -4.87189337289266192E-005
   11.112500000000001       8.08830213869756397E-004 -5.20174403407573538E-005
   11.188800000000001       8.20028686513482445E-004 -5.54162170647233795E-005
   11.265000000000001       8.31359465372568870E-004 -5.89060965239962965E-005
   11.341200000000001       8.42839403183387676E-004 -6.24911829219263398E-005
   11.417500000000000       8.54486122183403807E-004 -6.61760515768242981E-005
   11.493800000000000       8.66286908061221776E-004 -6.99557144258359853E-005
   11.570000000000000       8.78228225262769153E-004 -7.38246590713412883E-005
   11.646200000000000       8.90327655018307500E-004 -7.77873784642964613E-005
   11.722500000000000       9.02603594915277392E-004 -8.18488315837644613E-005
   11.798800000000000       9.15042467915781342E-004 -8.60034269033835031E-005
   11.875000000000000       9.27629829126892596E-004 -9.02450594973678216E-005
   11.951200000000000       9.40384034581753423E-004 -9.45786127952316603E-005
   12.027500000000000       9.53324302385884313E-004 -9.90094286653908358E-005
   12.103800000000000       9.66436145768977172E-004 -1.03531329505996349E-004
   12.180000000000000       9.79704164705424724E-004 -1.08137637140437426E-004
   12.256200000000000       9.93147535443874999E-004 -1.12833624010644964E-004
   12.332500000000000       1.00678634091419202E-003 -1.17625011189668020E-004
   12.408799999999999       1.02060513903729508E-003 -1.22505053714206308E-004
   12.484999999999999       1.03458753036006208E-003 -1.27466520652272830E-004
   12.561199999999999       1.04875355594794364E-003 -1.32515069253152679E-004
   12.637499999999999       1.06312420708751265E-003 -1.37656793526851458E-004
   12.713699999999999       1.07766383733802246E-003 -1.42877493793305312E-004
   12.789999999999999       1.09241262035105380E-003 -1.48190129669047149E-004
   12.866299999999999       1.10735359907953787E-003 -1.53587142786827804E-004
   12.942500000000003       1.12246879526420686E-003 -1.59060513650190373E-004
   13.018800000000001       1.13779985127430462E-003 -1.64623808171544605E-004
   13.095000000000001       1.15330853343976894E-003 -1.70261626988730738E-004
   13.171199999999999       1.16901674266965401E-003 -1.75980373847685779E-004
   13.247500000000000       1.18494741373593527E-003 -1.81786859959109129E-004
   13.323800000000002       1.20108198019857238E-003 -1.87672761834129474E-004
   13.400000000000000       1.21740079328592587E-003 -1.93629322983709641E-004
   13.476200000000000       1.23392674687456110E-003 -1.99663304401824726E-004
   13.552499999999998       1.25068380886830008E-003 -2.05781857432931013E-004
   13.628800000000000       1.26765228976127202E-003 -2.11976177082794098E-004
   13.705000000000000       1.28481137845035207E-003 -2.18237045690647776E-004
   13.781200000000000       1.30218500251909038E-003 -2.24571568021766276E-004
   13.857500000000000       1.31979820258246150E-003 -2.30987220565800016E-004
   13.933799999999998       1.33763012732193687E-003 -2.37474740619014816E-004
   14.010000000000002       1.35565876571673333E-003 -2.44024474375735789E-004
   14.086200000000000       1.37390911852640720E-003 -2.50643855112536002E-004
   14.162500000000000       1.39240733740854643E-003 -2.57340667904671836E-004
   14.238799999999999       1.41113137181089147E-003 -2.64105217264701882E-004
   14.315000000000000       1.43005797410311500E-003 -2.70927439244758096E-004
   14.391200000000000       1.44921325694101141E-003 -2.77815078937073724E-004
   14.467499999999999       1.46862452058727964E-003 -2.84776211988398283E-004
   14.543799999999999       1.48826847884635303E-003 -2.91800735759915929E-004
   14.619999999999997       1.50812061309814750E-003 -2.98878202897136843E-004
   14.696200000000001       1.52820818525260913E-003 -3.06016651697747571E-004
   14.772500000000001       1.54855968066215221E-003 -3.13224428569417064E-004
   14.848799999999999       1.56915054248371599E-003 -3.20491049893958328E-004
   14.924999999999999       1.58995494663466148E-003 -3.27805711987715282E-004
   15.001200000000003       1.61100134059160779E-003 -3.35176726382148025E-004
   15.077500000000001       1.63231942983064235E-003 -3.42612689277418134E-004
   15.153800000000000       1.65388335253433233E-003 -3.50102763317712779E-004
   15.230000000000000       1.67566594597821222E-003 -3.57635816769457326E-004
   15.306200000000000       1.69769687845151428E-003 -3.65220413569069050E-004
   15.382500000000002       1.72000710989684874E-003 -3.72865377887604782E-004
   15.458800000000000       1.74256944079233299E-003 -3.80559546751705908E-004
   15.535000000000000       1.76535533821222377E-003 -3.88291489214943376E-004
   15.611199999999998       1.78839572592245401E-003 -3.96069999248485475E-004
   15.687500000000000       1.81172285191856996E-003 -4.03904105507801457E-004
   15.763800000000002       1.83530814739448628E-003 -4.11782347577598616E-004
   15.840000000000000       1.85912167823841620E-003 -4.19693024129457338E-004
   15.916200000000000       1.88319565687311173E-003 -4.27645135311782547E-004
   15.992499999999998       1.90756365125213439E-003 -4.35647889608719425E-004
   16.068800000000000       1.93219569180751627E-003 -4.43689558110080219E-004
   16.145000000000000       1.95706041521986071E-003 -4.51758199576992811E-004
   16.221200000000000       1.98219135036592541E-003 -4.59862995175638303E-004
   16.297499999999999       2.00762341806513724E-003 -4.68013308754279989E-004
   16.373799999999999       2.03332521820412263E-003 -4.76197173131362689E-004
   16.449999999999999       2.05926392552356098E-003 -4.84402437072225568E-004
   16.526199999999999       2.08547442478430921E-003 -4.92638439388854072E-004
   16.602499999999999       2.11199301654803589E-003 -5.00914672267126064E-004
   16.678799999999999       2.13878684176853308E-003 -5.09218960382134579E-004
   16.754999999999999       2.16582158767688552E-003 -5.17538973524750835E-004
   16.831199999999999       2.19313352139881767E-003 -5.25884180396913670E-004
   16.907499999999999       2.22076035436858700E-003 -5.34264174363905482E-004
   16.983799999999999       2.24866774038004870E-003 -5.42666602307156866E-004
   17.059999999999999       2.27681985169674419E-003 -5.51078986185817672E-004
   17.136199999999999       2.30525436656226195E-003 -5.59510897369351720E-004
   17.212499999999999       2.33401043500373146E-003 -5.67972002716129868E-004
   17.288799999999998       2.36305219633657767E-003 -5.76449803028919439E-004
   17.364999999999998       2.39234228168072301E-003 -5.84931704838660975E-004
   17.441199999999998       2.42191980874510975E-003 -5.93427354703972027E-004
   17.517499999999998       2.45182539383804977E-003 -6.01946464775096461E-004
   17.593800000000002       2.48202163611848823E-003 -6.10476421746539589E-004
   17.670000000000002       2.51246960105908600E-003 -6.19004549047456518E-004
   17.746200000000002       2.54320987351104545E-003 -6.27540539442737549E-004
   17.822500000000002       2.57428456273240715E-003 -6.36094120655533767E-004
   17.898800000000001       2.60565470274276133E-003 -6.44652597039017733E-004
   17.975000000000001       2.63727976862464328E-003 -6.53203241134387726E-004
   18.051200000000001       2.66920183853028509E-003 -6.61755762238645773E-004
   18.127500000000001       2.70146453969287220E-003 -6.70319873580610252E-004
   18.203800000000001       2.73402731616171095E-003 -6.78882829908095922E-004
   18.280000000000001       2.76684802899070841E-003 -6.87431886341599682E-004
   18.356200000000001       2.79997027484919564E-003 -6.95976739074796540E-004
   18.432500000000001       2.83343922355107879E-003 -7.04527056727554226E-004
   18.508800000000001       2.86721270594913254E-003 -7.13070077874990637E-004
   18.585000000000001       2.90124694698746990E-003 -7.21593073994607724E-004
   18.661200000000001       2.93558708652022580E-003 -7.30105697515699595E-004
   18.737500000000001       2.97027986114331783E-003 -7.38617541228251892E-004
   18.813800000000001       3.00528146615919398E-003 -7.47115860697697919E-004
   18.890000000000001       3.04054646843351971E-003 -7.55587977211734547E-004
   18.966200000000001       3.07612157518130256E-003 -7.64043468068230716E-004
   19.042500000000000       3.11205511209934529E-003 -7.72491818268552567E-004
   19.118800000000000       3.14830161686647462E-003 -7.80920334074795765E-004
   19.195000000000000       3.18481397717091134E-003 -7.89316420890033847E-004
   19.271200000000000       3.22164048987842386E-003 -7.97689549276344324E-004
   19.347500000000000       3.25883109179441475E-003 -8.06049064590803931E-004
   19.423700000000000       3.29628927617823348E-003 -8.14371454335405709E-004
   19.500000000000000       3.33411432906356026E-003 -8.22676954452172186E-004
   19.576300000000000       3.37225826275306187E-003 -8.30953011791398205E-004
   19.652500000000000       3.41067140890515116E-003 -8.39187223075250574E-004
   19.728800000000000       3.44945553155091280E-003 -8.47399579496883079E-004
   19.805000000000000       3.48850989958507862E-003 -8.55566932159067804E-004
   19.881200000000000       3.52788605465934046E-003 -8.63698441152980991E-004
   19.957500000000000       3.56763721879478374E-003 -8.71803074141186342E-004


==> anc/TS_0.dat <==
0.21695969085894143
0.2792511779082296
-0.01646343487291584
-0.0009298297968814654
37.164470441857766
0.03839761504023707
-0.0004906109410283932
0.00004397908397567978
-8.146732041330683e-6
30.744201156537855
-0.04207453458242857
-0.10211264916547855
-0.01561491604134905
0.0003908407206791552
-6.228076616549615


==> anc/TS_1.dat <==
0.2190383021274002
0.2828370944777984
-0.017218729325208636
-0.0007248030970562593
31.720332090890235
0.03839761504023707
-0.0004906109410283932
0.00004397908397567978
-8.146732041330683e-6
30.744201156537855
-0.04207453458242857
-0.10211264916547855
-0.01561491604134905
0.0003908407206791552
-6.228076616549615


==> anc/TS_2.dat <==
0.21230573289433138
0.277908655056738
-0.020061481672007348
-0.00029514067280226285
40.345000190222756
0.03839761504023707
-0.0004906109410283932
0.00004397908397567978
-8.146732041330683e-6
30.744201156537855
-0.04207453458242857
-0.10211264916547855
-0.01561491604134905
0.0003908407206791552
-6.228076616549615


==> anc/TS_3.dat <==
0.21695969085894143
0.2792511779082296
-0.01646343487291584
-0.0009298297968814654
37.164470441857766
0.039307252588667345
-0.00039057290112739373
0.00010704220015315628
-0.000018909476754387912
30.465748544400288
-0.04207453458242857
-0.10211264916547855
-0.01561491604134905
0.0003908407206791552
-6.228076616549615


==> anc/TS_4.dat <==
0.21695969085894143
0.2792511779082296
-0.01646343487291584
-0.0009298297968814654
37.164470441857766
0.0372104468672593
-0.0006273775485848518
-0.00003433212297418023
6.042331888731633e-6
31.014072487892918
-0.04207453458242857
-0.10211264916547855
-0.01561491604134905
0.0003908407206791552
-6.228076616549615


==> anc/TS_5.dat <==
0.21695969085894143
0.2792511779082296
-0.01646343487291584
-0.0009298297968814654
37.164470441857766
0.03839761504023707
-0.0004906109410283932
0.00004397908397567978
-8.146732041330683e-6
30.744201156537855
-0.04398469447820538
-0.0709044006814724
0.005431268987349886
-0.00023749642800617024
-1.0947613319100962e12


==> anc/TS_6.dat <==
0.21695969085894143
0.2792511779082296
-0.01646343487291584
-0.0009298297968814654
37.164470441857766
0.03839761504023707
-0.0004906109410283932
0.00004397908397567978
-8.146732041330683e-6
30.744201156537855
-0.0423016474255389
-0.11155699938684632
-0.020587839246804046
0.000462055434853273
-4.266232273979689


==> anc/TS_7.dat <==
0.21695969085894143
0.2792511779082296
-0.01646343487291584
-0.0009298297968814654
37.164470441857766
0.03839761504023707
-0.0004906109410283932
0.00004397908397567978
-8.146732041330683e-6
30.744201156537855
-0.04207453458242857
-0.10211264916547855
-0.01561491604134905
0.0003908407206791552
-6.228076616549615


==> anc/phases_0.dat <==
   8.0000000000000027E-01   8.2299955299483273E+01   1.0890124496696028E+02  -1.9507971073775121E+01
   8.0622577482985514E-01   8.3104362469956300E+01   1.1275162657916798E+02  -1.9717657742405095E+01
   8.1240384046359626E-01   8.3917721553915342E+01   1.1629737574696742E+02  -1.9924876207168257E+01
   8.1853527718724517E-01   8.4742184182228243E+01   1.1955142814320446E+02  -2.0129691587406342E+01
   8.2462112512353236E-01   8.5579943575750647E+01   1.2253144493854087E+02  -2.0332136488459390E+01
   8.3066238629180777E-01   8.6433436998194807E+01   1.2525813178546771E+02  -2.0532255610945249E+01
   8.3666002653407578E-01   8.7305320363875921E+01   1.2775315308304526E+02  -2.0730090130934720E+01
   8.4261497731763613E-01   8.8198500379905326E+01   1.3003789226848406E+02  -2.0925675676358320E+01
   8.4852813742385724E-01   8.9116484561643503E+01   1.3213337718995933E+02  -2.1119105528847268E+01
   8.5440037453175333E-01   9.0062595193627217E+01   1.3405787998805431E+02  -2.1310350749461133E+01
   8.6023252670426298E-01   9.1041107116411212E+01   1.3582921054562908E+02  -2.1499486316485669E+01
   8.6602540378443893E-01   9.2056593015258329E+01   1.3746298741664705E+02  -2.1686535063383776E+01
   8.7177978870813500E-01   9.3114347662015319E+01   1.3897336808655413E+02  -2.1871532935555717E+01
   8.7749643873921246E-01   9.4220534320065113E+01   1.4037308300295928E+02  -2.2054526889237163E+01
   8.8317608663278491E-01   9.5382142329962008E+01   1.4167330256157791E+02  -2.2235540100011576E+01
   8.8881944173155913E-01   9.6607473158692329E+01   1.4288411011190351E+02  -2.2414616415043827E+01
   8.9442719099991619E-01   9.7905950539457223E+01   1.4401418444413025E+02  -2.2591753557056720E+01
   9.0000000000000024E-01   9.9289306009276856E+01   1.4507170618171551E+02  -2.2767021427254225E+01
   9.0553851381374195E-01   1.0077084800974639E+02   1.4606349005047852E+02  -2.2940404662221184E+01
   9.1104335791443014E-01   1.0236710320856237E+02   1.4699599951654736E+02  -2.3111943104582387E+01
   9.1651513899116832E-01   1.0409831393422816E+02   1.4787530691667089E+02  -2.3281688147170257E+01
   9.2195444572928897E-01   1.0598900652907281E+02   1.4870713764194971E+02  -2.3449659198174853E+01
   9.2736184954957068E-01   1.0806895875456057E+02   1.4949362975375556E+02  -2.3615826820870321E+01
   9.3273790530888179E-01   1.1037729057011222E+02   1.5023889264378229E+02  -2.3780293229668398E+01
   9.3808315196468617E-01   1.1296174987177865E+02   1.5094619523295549E+02  -2.3943035077937850E+01
   9.4339811320566069E-01   1.1588382767588438E+02   1.5161858842762939E+02  -2.4104054322567897E+01
   9.4868329805051410E-01   1.1922431874376348E+02   1.5225903569391707E+02  -2.4263407159917726E+01
   9.5393920141694599E-01   1.2308790149337561E+02   1.5286997819286509E+02  -2.4421090928591457E+01
   9.5916630466254427E-01   1.2761479747441686E+02   1.5345382611506736E+02  -2.4577156940374270E+01
   9.6436507609929578E-01   1.3299026395247648E+02   1.5401244866404178E+02  -2.4731569569064824E+01
   9.6953597148326609E-01   1.3946998630061623E+02   1.5454785491210259E+02  -2.4884381290824106E+01
   9.7467943448089667E-01   1.4741184399099606E+02   1.5506157629056057E+02  -2.5035556172846867E+01
   9.7979589711327153E-01   1.5740155479088111E+02   1.5555539325682992E+02  -2.5185172902198403E+01
   9.8488578017961081E-01   1.7109235417041046E+02   1.5603042655087114E+02  -2.5333147905677510E+01
   9.8994949366116691E-01   1.8799859312101603E+02   1.5648820524612881E+02  -2.5479549929621456E+01
   9.9498743710662030E-01   1.9421663369577675E+02   1.5692967357116453E+02  -2.5624275279104747E+01
   1.0000000000000002E+00   2.0083458991378012E+02   1.5735604260553959E+02  -2.5767238124150786E+01
   1.0049875621120894E+00   2.0734523640206717E+02   1.5776827026750544E+02  -2.5908360911146442E+01
   1.0099504938362081E+00   2.1333518045849692E+02   1.5816718728902512E+02  -2.6048143832384067E+01
   1.0148891565092222E+00   2.1858686239118390E+02   1.5855362468772805E+02  -2.6186622449842183E+01
   1.0198039027185573E+00   2.2306972710452348E+02   1.5892830967587011E+02  -2.6323817164888990E+01
   1.0246950765959602E+00   2.2686173358623188E+02   1.5929202808456591E+02  -2.6459793073503427E+01
   1.0295630140987004E+00   2.3007497656262365E+02   1.5964531832688851E+02  -2.6594544571933092E+01
   1.0344080432788605E+00   2.3282101152259287E+02   1.5998881264875843E+02  -2.6728120368569531E+01
   1.0392304845413267E+00   2.3519465344160596E+02   1.6032307328413592E+02  -2.6860561442873276E+01
   1.0440306508910553E+00   2.3727143920829229E+02   1.6064854661579315E+02  -2.6991880037175683E+01
   1.0488088481701519E+00   2.3911047782344977E+02   1.6096565392601710E+02  -2.7122093217507285E+01
   1.0535653752852743E+00   2.4075837808691023E+02   1.6127494348635449E+02  -2.7251286093944014E+01
   1.0583005244258366E+00   2.4225001212913102E+02   1.6157668274935955E+02  -2.7379442019376679E+01
   1.0630145812734653E+00   2.4361316121371743E+02   1.6187123890220758E+02  -2.7506598138170755E+01
   1.0677078252031316E+00   2.4486996547731195E+02   1.6215902741092680E+02  -2.7632826528858192E+01
   1.0723805294763613E+00   2.4603742313480655E+02   1.6244029817079866E+02  -2.7758140009970408E+01
   1.0770329614269012E+00   2.4712936101480577E+02   1.6271532902620621E+02  -2.7882574653935603E+01
   1.0816653826391971E+00   2.4815693329453779E+02   1.6298436426571070E+02  -2.8006162736369980E+01
   1.0862780491200219E+00   2.4912925064918426E+02   1.6324762238251554E+02  -2.8128935374564424E+01
   1.0908712114635719E+00   2.5005402938323496E+02   1.6350535436287299E+02  -2.8250949793957929E+01
   1.0954451150103326E+00   2.5093761787190462E+02   1.6375776105306912E+02  -2.8372250960870414E+01
   1.1000000000000003E+00   2.5178508820357095E+02   1.6400493970588764E+02  -2.8492844062717836E+01
   1.1045361017187265E+00   2.5260123753173625E+02   1.6424711688084440E+02  -2.8612807593348798E+01
   1.1090536506409421E+00   2.5338966055366959E+02   1.6448433223266912E+02  -2.8732138967052236E+01
   1.1135528725660049E+00   2.5415402208168905E+02   1.6471677854138656E+02  -2.8850923336796512E+01
   1.1180339887498953E+00   2.5489717238321097E+02   1.6494450640110395E+02  -2.8969186969303831E+01
   1.1224972160321829E+00   2.5562172551817380E+02   1.6516757091808569E+02  -2.9086971597262728E+01
   1.1269427669584648E+00   2.5633009034006290E+02   1.6538601775709967E+02  -2.9204330134348876E+01
   1.1313708498984765E+00   2.5702444509622967E+02   1.6559985086012622E+02  -2.9321313348384066E+01
   1.1357816691600551E+00   2.5770684826983143E+02   1.6580903838433781E+02  -2.9437978804025825E+01
   1.1401754250991385E+00   2.5837918126769222E+02   1.6601345629527151E+02  -2.9554370689461400E+01
   1.1445523142259602E+00   2.5904350461685038E+02   1.6621292757240712E+02  -2.9670566354927963E+01
   1.1489125293076061E+00   2.5970217165087200E+02   1.6640707001491683E+02  -2.9786664296847221E+01
   1.1532562594670801E+00   2.6034846129111577E+02   1.6659642452035996E+02  -2.9899887477521109E+01
   1.1575836902790229E+00   2.6095978325506911E+02   1.6678405723974154E+02  -3.0003259126506464E+01
   1.1618950038622256E+00   2.6153557055525039E+02   1.6697016802743192E+02  -3.0096600060523819E+01
   1.1661903789690604E+00   2.6207623229771093E+02   1.6715476096487447E+02  -3.0180031522007038E+01
   1.1704699910719629E+00   2.6258217758850134E+02   1.6733784013351260E+02  -3.0253674753389792E+01
   1.1747340124470735E+00   2.6305381553367266E+02   1.6751940961478971E+02  -3.0317650997105947E+01
   1.1789826122551601E+00   2.6349155523927573E+02   1.6769947349014919E+02  -3.0372081495589175E+01
   1.1832159566199236E+00   2.6389580581136170E+02   1.6787803584103446E+02  -3.0417087491273286E+01
   1.1874342087037921E+00   2.6426697635598134E+02   1.6805510074888895E+02  -3.0452790226592057E+01
   1.1916375287812990E+00   2.6460547597918566E+02   1.6823067229515595E+02  -3.0479310943979144E+01
   1.1958260743101403E+00   2.6491171378702575E+02   1.6840475456127891E+02  -3.0496770885868482E+01
   1.2000000000000004E+00   2.6518609888555204E+02   1.6857735162870131E+02  -3.0505291294693727E+01
   1.2041594578792301E+00   2.6542904038081610E+02   1.6874846757886650E+02  -3.0504993412888702E+01
   1.2083045973594577E+00   2.6564094737886847E+02   1.6891810649321781E+02  -3.0495998482887117E+01
   1.2124355652982146E+00   2.6582222898576026E+02   1.6908627245319875E+02  -3.0478427747122755E+01
   1.2165525060596445E+00   2.6597329430754229E+02   1.6925296954025265E+02  -3.0452402448029364E+01
   1.2206555615733707E+00   2.6609455245026578E+02   1.6941820183582291E+02  -3.0418043828040808E+01
   1.2247448713915896E+00   2.6618641251998122E+02   1.6958197342135301E+02  -3.0375473129590688E+01
   1.2288205727444512E+00   2.6624928362273994E+02   1.6974428837828623E+02  -3.0324811595112912E+01
   1.2328828005937957E+00   2.6628357486459259E+02   1.6990515078806604E+02  -3.0266180467041156E+01
   1.2369316876852987E+00   2.6628969535159035E+02   1.7006456473213584E+02  -3.0199700987809230E+01
   1.2409673645990862E+00   2.6626805418978415E+02   1.7022253429193901E+02  -3.0125494399850890E+01
   1.2449899597988736E+00   2.6621906048522459E+02   1.7037906354891896E+02  -3.0043681945599914E+01
   1.2489995996796801E+00   2.6614312334396288E+02   1.7053415658451911E+02  -2.9954384867490031E+01
   1.2529964086141672E+00   2.6604065187205020E+02   1.7068781748018284E+02  -2.9857724407955075E+01
   1.2569805089976540E+00   2.6591205517553720E+02   1.7084005031735356E+02  -2.9753821809428675E+01
   1.2609520212918497E+00   2.6575774236047477E+02   1.7099085917747465E+02  -2.9642798314344788E+01
   1.2649110640673522E+00   2.6557812253291382E+02   1.7114024814198947E+02  -2.9524775165137044E+01
   1.2688577540449526E+00   2.6537360479890560E+02   1.7128822129234155E+02  -2.9399873604239193E+01
   1.2727922061357859E+00   2.6514459826450081E+02   1.7143478270997414E+02  -2.9268214874085125E+01
   1.2767145334803709E+00   2.6489151203575028E+02   1.7157993647633077E+02  -2.9129920217108463E+01
   1.2806248474865702E+00   2.6461475521870528E+02   1.7172368667285477E+02  -2.8985110875743015E+01
   1.2845232578665133E+00   2.6431473691941653E+02   1.7186603738098952E+02  -2.8833908092422664E+01
   1.2884098726725131E+00   2.6399186624393491E+02   1.7200699268217852E+02  -2.8676433109580987E+01
   1.2922847983320089E+00   2.6364655229831158E+02   1.7214655665786501E+02  -2.8512807169651893E+01
   1.2961481396815726E+00   2.6327920418859753E+02   1.7228473338949254E+02  -2.8343151515069085E+01
   1.3000000000000005E+00   2.6289023102084326E+02   1.7242152695850447E+02  -2.8167587388266345E+01
   1.3038404810405302E+00   2.6248004190110009E+02   1.7255694144634413E+02  -2.7986236031677425E+01
   1.3076696830622025E+00   2.6204904593541875E+02   1.7269098093445498E+02  -2.7799218687736087E+01
   1.3114877048604006E+00   2.6159765222985061E+02   1.7282364950428044E+02  -2.7606656598876100E+01
   1.3152946437965911E+00   2.6112626989044605E+02   1.7295495123726386E+02  -2.7408671007531282E+01
   1.3190905958272925E+00   2.6063530802325602E+02   1.7308489021484868E+02  -2.7205383156135259E+01
   1.3228756555322958E+00   2.6012517573433200E+02   1.7321347051847829E+02  -2.6996914287121989E+01
   1.3266499161421605E+00   2.5959628212972461E+02   1.7334069622959603E+02  -2.6783385642925101E+01
   1.3304134695650076E+00   2.5904903631548484E+02   1.7346657142964543E+02  -2.6564918465978366E+01
   1.3341664064126340E+00   2.5848384739766357E+02   1.7359110020006980E+02  -2.6341633998715654E+01
   1.3379088160259658E+00   2.5790112448231173E+02   1.7371428662231250E+02  -2.6113653483570566E+01
   1.3416407864998743E+00   2.5730127667548032E+02   1.7383613477781699E+02  -2.5881098162976976E+01
   1.3453624047073716E+00   2.5668471308322000E+02   1.7395664874802671E+02  -2.5644089279368718E+01
   1.3490737563232047E+00   2.5605184281158211E+02   1.7407583261438495E+02  -2.5402748075179332E+01
   1.3527749258468689E+00   2.5540307496661757E+02   1.7419369045833525E+02  -2.5157195792842781E+01
   1.3564659966250541E+00   2.5473881865437718E+02   1.7431022636132090E+02  -2.4907553674792787E+01
   1.3601470508735449E+00   2.5405948298091170E+02   1.7442544440478531E+02  -2.4653942963463070E+01
   1.3638181696985860E+00   2.5336547705227233E+02   1.7453934867017193E+02  -2.4396484901287444E+01
   1.3674794331177349E+00   2.5265720997451012E+02   1.7465194323892413E+02  -2.4135300730699658E+01
   1.3711309200802093E+00   2.5193509085367583E+02   1.7476323219248530E+02  -2.3870511694133441E+01
   1.3747727084867525E+00   2.5119952879582021E+02   1.7487321961229890E+02  -2.3602239034022631E+01
   1.3784048752090228E+00   2.5045093290699441E+02   1.7498190957980825E+02  -2.3330603992800850E+01
   1.3820274961085259E+00   2.4968971229324976E+02   1.7508930617645677E+02  -2.3055727812902060E+01
   1.3856406460551023E+00   2.4891627606063625E+02   1.7519541348368790E+02  -2.2777731736759890E+01
   1.3892443989449810E+00   2.4813103331520546E+02   1.7530023558294502E+02  -2.2496737006808168E+01
   1.3928388277184125E+00   2.4733439316300854E+02   1.7540377655567150E+02  -2.2212864865480650E+01
   1.3964240043768947E+00   2.4652676471009596E+02   1.7550604048331078E+02  -2.1926236555210998E+01
   1.4000000000000006E+00   2.4570855706251879E+02   1.7560703144730630E+02  -2.1636973318433157E+01
   1.4035668847618206E+00   2.4488017932632803E+02   1.7570675352910132E+02  -2.1345196397580768E+01
   1.4071247279470294E+00   2.4404204060757459E+02   1.7580521081013936E+02  -2.1051027035087657E+01
   1.4106735979665890E+00   2.4319455001230961E+02   1.7590240737186380E+02  -2.0754586473387548E+01
   1.4142135623730956E+00   2.4233811664658364E+02   1.7599834729571799E+02  -2.0455995954914179E+01
   1.4177446878757829E+00   2.4147314961644778E+02   1.7609303466314537E+02  -2.0155376722101458E+01
   1.4212670403551899E+00   2.4060005802795305E+02   1.7618647355558937E+02  -1.9852850017382963E+01
   1.4247806848775009E+00   2.3971925098715033E+02   1.7627866805449335E+02  -1.9548537083192620E+01
   1.4282856857085702E+00   2.3883113760009053E+02   1.7636962224130068E+02  -1.9242559161964014E+01
   1.4317821063276355E+00   2.3793612697282495E+02   1.7645934019745485E+02  -1.8935037496131073E+01
   1.4352700094407325E+00   2.3703462821140403E+02   1.7654782600439913E+02  -1.8626093328127503E+01
   1.4387494569938157E+00   2.3612705042187906E+02   1.7663508374357707E+02  -1.8315847900387038E+01
   1.4422205101855956E+00   2.3521380271030060E+02   1.7672111749643199E+02  -1.8004422455343505E+01
   1.4456832294800959E+00   2.3429529418271991E+02   1.7680593134440727E+02  -1.7691938235430584E+01
   1.4491376746189435E+00   2.3337193394518764E+02   1.7688952936894631E+02  -1.7378516483082208E+01
   1.4525839046333946E+00   2.3244413110375504E+02   1.7697191565149259E+02  -1.7064278440731933E+01
   1.4560219778561032E+00   2.3151229476447301E+02   1.7705309427348942E+02  -1.6749345350813687E+01
   1.4594519519326419E+00   2.3057683403339243E+02   1.7713306931638027E+02  -1.6433838455761077E+01
   1.4628738838327788E+00   2.2963815801656420E+02   1.7721184486160851E+02  -1.6117878998008031E+01
   1.4662878298615174E+00   2.2869667582003956E+02   1.7728942499061753E+02  -1.5801588219988233E+01
   1.4696938456699062E+00   2.2775279654986872E+02   1.7736581378485073E+02  -1.5485087364135488E+01
   1.4730919862656227E+00   2.2680692931210334E+02   1.7744101532575152E+02  -1.5168497672883476E+01
   1.4764823060233392E+00   2.2585948321279378E+02   1.7751503369476328E+02  -1.4851940388666000E+01
   1.4798648586948733E+00   2.2491086735799144E+02   1.7758787297332944E+02  -1.4535536753916920E+01
   1.4832396974191315E+00   2.2396149085374725E+02   1.7765953724289344E+02  -1.4219408011069865E+01
   1.4866068747318495E+00   2.2301176280611205E+02   1.7773003058489854E+02  -1.3903675402558713E+01
   1.4899664425751329E+00   2.2206209232113653E+02   1.7779935708078830E+02  -1.3588460170817070E+01
   1.4933184523068066E+00   2.2111288850487233E+02   1.7786752081200601E+02  -1.3273883558278870E+01
   1.4966629547095753E+00   2.2016456046336941E+02   1.7793452585999512E+02  -1.2960066807377817E+01
   1.4999999999999987E+00   2.1921751730267934E+02   1.7800037630619903E+02  -1.2647131160547715E+01
   1.5033296378372893E+00   2.1827216812885280E+02   1.7806507623206110E+02  -1.2335197860222220E+01
   1.5066519173319348E+00   2.1732892204794089E+02   1.7812862971902481E+02  -1.2024388148835165E+01
   1.5099668870541485E+00   2.1638818816599462E+02   1.7819104084853348E+02  -1.1714823268820352E+01
   1.5132745950421540E+00   2.1545037558906472E+02   1.7825231370203053E+02  -1.1406624462611461E+01
   1.5165750888103084E+00   2.1451589342320258E+02   1.7831245236095941E+02  -1.1099912972642404E+01
   1.5198684153570645E+00   2.1358515077445855E+02   1.7837146090676339E+02  -1.0794810041346731E+01
   1.5231546211727798E+00   2.1265855674888405E+02   1.7842934342088603E+02  -1.0491436911158347E+01
   1.5264337522473730E+00   2.1173652045252956E+02   1.7848610398477069E+02  -1.0189914824511035E+01
   1.5297058540778334E+00   2.1081945099144630E+02   1.7854174667986069E+02  -9.8903650238385250E+00
   1.5329709716755873E+00   2.0990775747168490E+02   1.7859627558759948E+02  -9.5929087515745213E+00
   1.5362291495737195E+00   2.0900184899929690E+02   1.7864969478943047E+02  -9.2976672501528572E+00
   1.5394804318340631E+00   2.0810213468033280E+02   1.7870200836679703E+02  -9.0047617620073641E+00
   1.5427248620541492E+00   2.0720902362084368E+02   1.7875322040114264E+02  -8.7143135295715393E+00
   1.5459624833740284E+00   2.0632292492688043E+02   1.7880333497391061E+02  -8.4264437952795479E+00
   1.5491933384829644E+00   2.0544424770449433E+02   1.7885235616654435E+02  -8.1412738015647630E+00
   1.5524174696260000E+00   2.0457340105973543E+02   1.7890028806048730E+02  -7.8589247908613222E+00
   1.5556349186104022E+00   2.0371079409865536E+02   1.7894713473718284E+02  -7.5795180056025746E+00
   1.5588457268119871E+00   2.0285683592730507E+02   1.7899290027807433E+02  -7.3031746882226551E+00
   1.5620499351813284E+00   2.0201193565173520E+02   1.7903758876460529E+02  -7.0300160811551677E+00
   1.5652475842498501E+00   2.0117650237799683E+02   1.7908120427821896E+02  -6.7601634268338682E+00
   1.5684387141358096E+00   2.0035094521214143E+02   1.7912375090035889E+02  -6.4937379676925362E+00
   1.5716233645501683E+00   1.9953567326021900E+02   1.7916523271246839E+02  -6.2308609461649027E+00
   1.5748015748023594E+00   1.9873109562828134E+02   1.7920565379599088E+02  -5.9716536046849251E+00
   1.5779733838059471E+00   1.9793762142237864E+02   1.7924501823236974E+02  -5.7162371856860306E+00
   1.5811388300841867E+00   1.9715565974856204E+02   1.7928333010304843E+02  -5.4647329316023789E+00
   1.5842979517754829E+00   1.9638561971288254E+02   1.7932059348947027E+02  -5.2172620848672935E+00
   1.5874507866387513E+00   1.9562791042139136E+02   1.7935681247307875E+02  -4.9739458879149137E+00
   1.5905973720586835E+00   1.9488294098013907E+02   1.7939199113531717E+02  -4.7349055831788895E+00
   1.5937377450509196E+00   1.9415112049517688E+02   1.7942613355762902E+02  -4.5002624130929032E+00
   1.5968719422671280E+00   1.9343285807255580E+02   1.7945924382145768E+02  -4.2701376200908605E+00
   1.5999999999999968E+00   1.9272856281832645E+02   1.7949132600824652E+02  -4.0446524466062632E+00
   1.6031219541881363E+00   1.9203864383854020E+02   1.7952238419943893E+02  -3.8239281350732481E+00
   1.6062378404208977E+00   1.9136351023924735E+02   1.7955242247647834E+02  -3.6080859279253166E+00
   1.6093476939431046E+00   1.9070357112649890E+02   1.7958144492080814E+02  -3.3972470675963509E+00
   1.6124515496597063E+00   1.9005923560634648E+02   1.7960945561387175E+02  -3.1915327965199793E+00
   1.6155494421403476E+00   1.8943091278484050E+02   1.7963645863711255E+02  -2.9910643571301101E+00
   1.6186414056238609E+00   1.8881901176803194E+02   1.7966245807197393E+02  -2.7959629918604980E+00
   1.6217274740226817E+00   1.8822394166197225E+02   1.7968745799989929E+02  -2.6063499431448225E+00
   1.6248076809271883E+00   1.8764611157271156E+02   1.7971146250233210E+02  -2.4223464534169659E+00
   1.6278820596099668E+00   1.8708593060630162E+02   1.7973447566071565E+02  -2.2440737651104290E+00
   1.6309506430300051E+00   1.8654380786879270E+02   1.7975650155649345E+02  -2.0716531206594007E+00
   1.6340134638368151E+00   1.8602015246623574E+02   1.7977754427110878E+02  -1.9052057624972789E+00
   1.6370705543744859E+00   1.8551537350468203E+02   1.7979760788600515E+02  -1.7448529330581251E+00
   1.6401219466856685E+00   1.8502988009018259E+02   1.7981669648262590E+02  -1.5907158747752870E+00
   1.6431676725154942E+00   1.8456408132878801E+02   1.7983481414241444E+02  -1.4429158300829530E+00
   1.6462077633154286E+00   1.8411838632654997E+02   1.7985196494681415E+02  -1.3015740414147257E+00
   1.6492422502470601E+00   1.8369320418951830E+02   1.7986815297726852E+02  -1.1668117512043601E+00
   1.6522711641858263E+00   1.8328894402374470E+02   1.7988338231522084E+02  -1.0387502018856121E+00
   1.6552945357246804E+00   1.8290601493527964E+02   1.7989765704211456E+02  -9.1751063589226201E-01
   1.6583123951776955E+00   1.8254482603017442E+02   1.7991098123939310E+02  -8.0321429565809088E-01
   1.6613247725836104E+00   1.8220578641447980E+02   1.7992335898849981E+02  -6.9598242361680329E-01
   1.6643316977093192E+00   1.8188930519424679E+02   1.7993479437087814E+02  -5.9593626220228169E-01
   1.6673332000533021E+00   1.8159579147552640E+02   1.7994529146797146E+02  -5.0319705384810332E-01
   1.6703293088490019E+00   1.8132565436436948E+02   1.7995485436122314E+02  -4.1788604098822707E-01
   1.6733200530681465E+00   1.8107930296682733E+02   1.7996348713207666E+02  -3.4012446605638297E-01
   1.6763054614240163E+00   1.8085714638895030E+02   1.7997119386197531E+02  -2.7003357148627538E-01
   1.6792855623746616E+00   1.8065959373678984E+02   1.7997797863236266E+02  -2.0773459971165981E-01
   1.6822603841260673E+00   1.8048705411639642E+02   1.7998384552468193E+02  -1.5334879316639324E-01
   1.6852299546352667E+00   1.8033993663382117E+02   1.7998879862037657E+02  -1.0699739428412937E-01
   1.6881943016134082E+00   1.8021865039511476E+02   1.7999284200089011E+02  -6.8801645498648950E-02
   1.6911534525287713E+00   1.8012360450632872E+02   1.7999597974766576E+02  -3.8882789243656478E-02
   1.6941074346097365E+00   1.8005520807351354E+02   1.7999821594214706E+02  -1.7362067953187194E-02
   1.6970562748477089E+00   1.8001387020272085E+02   1.7999955466577731E+02  -4.3607240607674708E-03
   1.6999999999999948E+00   1.8000000000000074E+02   1.8000000000000000E+02  -2.5444437451708134E-13


==> anc/phases_1.dat <==
   8.0000000000000027E-01   9.2291037000537031E+01   1.0890124496696028E+02  -1.9507971073775121E+01
   8.0622577482985514E-01   9.3352234201909795E+01   1.1275162657916798E+02  -1.9717657742405095E+01
   8.1240384046359626E-01   9.4432453661185079E+01   1.1629737574696742E+02  -1.9924876207168257E+01
   8.1853527718724517E-01   9.5534737509766472E+01   1.1955142814320446E+02  -2.0129691587406342E+01
   8.2462112512353236E-01   9.6662209844596788E+01   1.2253144493854087E+02  -2.0332136488459390E+01
   8.3066238629180777E-01   9.7818345181789880E+01   1.2525813178546771E+02  -2.0532255610945249E+01
   8.3666002653407578E-01   9.9006936139251607E+01   1.2775315308304526E+02  -2.0730090130934720E+01
   8.4261497731763613E-01   1.0023213168781552E+02   1.3003789226848406E+02  -2.0925675676358320E+01
   8.4852813742385724E-01   1.0149891585576582E+02   1.3213337718995933E+02  -2.1119105528847268E+01
   8.5440037453175333E-01   1.0281201541677528E+02   1.3405787998805431E+02  -2.1310350749461133E+01
   8.6023252670426298E-01   1.0417745502310086E+02   1.3582921054562908E+02  -2.1499486316485669E+01
   8.6602540378443893E-01   1.0560163434363736E+02   1.3746298741664705E+02  -2.1686535063383776E+01
   8.7177978870813500E-01   1.0709188659438682E+02   1.3897336808655413E+02  -2.1871532935555717E+01
   8.7749643873921246E-01   1.0865664325357525E+02   1.4037308300295928E+02  -2.2054526889237163E+01
   8.8317608663278491E-01   1.1030530881972606E+02   1.4167330256157791E+02  -2.2235540100011576E+01
   8.8881944173155913E-01   1.1204885492442676E+02   1.4288411011190351E+02  -2.2414616415043827E+01
   8.9442719099991619E-01   1.1389941241344201E+02   1.4401418444413025E+02  -2.2591753557056720E+01
   9.0000000000000024E-01   1.1587175794764192E+02   1.4507170618171551E+02  -2.2767021427254225E+01
   9.0553851381374195E-01   1.1798197550242570E+02   1.4606349005047852E+02  -2.2940404662221184E+01
   9.1104335791443014E-01   1.2024935339543015E+02   1.4699599951654736E+02  -2.3111943104582387E+01
   9.1651513899116832E-01   1.2269642397566756E+02   1.4787530691667089E+02  -2.3281688147170257E+01
   9.2195444572928897E-01   1.2534875340177783E+02   1.4870713764194971E+02  -2.3449659198174853E+01
   9.2736184954957068E-01   1.2823477818680001E+02   1.4949362975375556E+02  -2.3615826820870321E+01
   9.3273790530888179E-01   1.3138908209840233E+02   1.5023889264378229E+02  -2.3780293229668398E+01
   9.3808315196468617E-01   1.3484757341920127E+02   1.5094619523295549E+02  -2.3943035077937850E+01
   9.4339811320566069E-01   1.3864848172637582E+02   1.5161858842762939E+02  -2.4104054322567897E+01
   9.4868329805051410E-01   1.4282997869293348E+02   1.5225903569391707E+02  -2.4263407159917726E+01
   9.5393920141694599E-01   1.4742062869998239E+02   1.5286997819286509E+02  -2.4421090928591457E+01
   9.5916630466254427E-01   1.5242985468210412E+02   1.5345382611506736E+02  -2.4577156940374270E+01
   9.6436507609929578E-01   1.5782454906070620E+02   1.5401244866404178E+02  -2.4731569569064824E+01
   9.6953597148326609E-01   1.6351523288996555E+02   1.5454785491210259E+02  -2.4884381290824106E+01
   9.7467943448089667E-01   1.6936854392838575E+02   1.5506157629056057E+02  -2.5035556172846867E+01
   9.7979589711327153E-01   1.7544280511640147E+02   1.5555539325682992E+02  -2.5185172902198403E+01
   9.8488578017961081E-01   1.8353742793320461E+02   1.5603042655087114E+02  -2.5333147905677510E+01
   9.8994949366116691E-01   1.9944081811470787E+02   1.5648820524612881E+02  -2.5479549929621456E+01
   9.9498743710662030E-01   2.1146418766346093E+02   1.5692967357116453E+02  -2.5624275279104747E+01
   1.0000000000000002E+00   2.2494867390473630E+02   1.5735604260553959E+02  -2.5767238124150786E+01
   1.0049875621120894E+00   2.3682011069122322E+02   1.5776827026750544E+02  -2.5908360911146442E+01
   1.0099504938362081E+00   2.4569236295784003E+02   1.5816718728902512E+02  -2.6048143832384067E+01
   1.0148891565092222E+00   2.5163361457681287E+02   1.5855362468772805E+02  -2.6186622449842183E+01
   1.0198039027185573E+00   2.5536871714080527E+02   1.5892830967587011E+02  -2.6323817164888990E+01
   1.0246950765959602E+00   2.5765774046557380E+02   1.5929202808456591E+02  -2.6459793073503427E+01
   1.0295630140987004E+00   2.5906582341532339E+02   1.5964531832688851E+02  -2.6594544571933092E+01
   1.0344080432788605E+00   2.5995937365855303E+02   1.5998881264875843E+02  -2.6728120368569531E+01
   1.0392304845413267E+00   2.6056036175527026E+02   1.6032307328413592E+02  -2.6860561442873276E+01
   1.0440306508910553E+00   2.6099936981669651E+02   1.6064854661579315E+02  -2.6991880037175683E+01
   1.0488088481701519E+00   2.6135238337613941E+02   1.6096565392601710E+02  -2.7122093217507285E+01
   1.0535653752852743E+00   2.6166350378970822E+02   1.6127494348635449E+02  -2.7251286093944014E+01
   1.0583005244258366E+00   2.6195790571392735E+02   1.6157668274935955E+02  -2.7379442019376679E+01
   1.0630145812734653E+00   2.6225001510059411E+02   1.6187123890220758E+02  -2.7506598138170755E+01
   1.0677078252031316E+00   2.6254795749540398E+02   1.6215902741092680E+02  -2.7632826528858192E+01
   1.0723805294763613E+00   2.6285597831155928E+02   1.6244029817079866E+02  -2.7758140009970408E+01
   1.0770329614269012E+00   2.6317617390830662E+02   1.6271532902620621E+02  -2.7882574653935603E+01
   1.0816653826391971E+00   2.6350934605644039E+02   1.6298436426571070E+02  -2.8006162736369980E+01
   1.0862780491200219E+00   2.6385555277824898E+02   1.6324762238251554E+02  -2.8128935374564424E+01
   1.0908712114635719E+00   2.6421451735567206E+02   1.6350535436287299E+02  -2.8250949793957929E+01
   1.0954451150103326E+00   2.6458572066332931E+02   1.6375776105306912E+02  -2.8372250960870414E+01
   1.1000000000000003E+00   2.6496842269638370E+02   1.6400493970588764E+02  -2.8492844062717836E+01
   1.1045361017187265E+00   2.6536208672053385E+02   1.6424711688084440E+02  -2.8612807593348798E+01
   1.1090536506409421E+00   2.6576592923171643E+02   1.6448433223266912E+02  -2.8732138967052236E+01
   1.1135528725660049E+00   2.6617949628110620E+02   1.6471677854138656E+02  -2.8850923336796512E+01
   1.1180339887498953E+00   2.6660218871535255E+02   1.6494450640110395E+02  -2.8969186969303831E+01
   1.1224972160321829E+00   2.6703351434716399E+02   1.6516757091808569E+02  -2.9086971597262728E+01
   1.1269427669584648E+00   2.6747308391678155E+02   1.6538601775709967E+02  -2.9204330134348876E+01
   1.1313708498984765E+00   2.6792056611641777E+02   1.6559985086012622E+02  -2.9321313348384066E+01
   1.1357816691600551E+00   2.6837572599088037E+02   1.6580903838433781E+02  -2.9437978804025825E+01
   1.1401754250991385E+00   2.6883835618723418E+02   1.6601345629527151E+02  -2.9554370689461400E+01
   1.1445523142259602E+00   2.6930848519868954E+02   1.6621292757240712E+02  -2.9670566354927963E+01
   1.1489125293076061E+00   2.6978641588933738E+02   1.6640707001491683E+02  -2.9786664296847221E+01
   1.1532562594670801E+00   2.7026079634575689E+02   1.6659642452035996E+02  -2.9899887477521109E+01
   1.1575836902790229E+00   2.7070243314476772E+02   1.6678405723974154E+02  -3.0003259126506464E+01
   1.1618950038622256E+00   2.7111045629060669E+02   1.6697016802743192E+02  -3.0096600060523819E+01
   1.1661903789690604E+00   2.7148526414769975E+02   1.6715476096487447E+02  -3.0180031522007038E+01
   1.1704699910719629E+00   2.7182725508047253E+02   1.6733784013351260E+02  -3.0253674753389792E+01
   1.1747340124470735E+00   2.7213682745335063E+02   1.6751940961478971E+02  -3.0317650997105947E+01
   1.1789826122551601E+00   2.7241437963075992E+02   1.6769947349014919E+02  -3.0372081495589175E+01
   1.1832159566199236E+00   2.7266030997712585E+02   1.6787803584103446E+02  -3.0417087491273286E+01
   1.1874342087037921E+00   2.7287501685687397E+02   1.6805510074888895E+02  -3.0452790226592057E+01
   1.1916375287812990E+00   2.7305889863443036E+02   1.6823067229515595E+02  -3.0479310943979144E+01
   1.1958260743101403E+00   2.7321235367422014E+02   1.6840475456127891E+02  -3.0496770885868482E+01
   1.2000000000000004E+00   2.7333578034066937E+02   1.6857735162870131E+02  -3.0505291294693727E+01
   1.2041594578792301E+00   2.7342957699820352E+02   1.6874846757886650E+02  -3.0504993412888702E+01
   1.2083045973594577E+00   2.7349414201124858E+02   1.6891810649321781E+02  -3.0495998482887117E+01
   1.2124355652982146E+00   2.7352987374422975E+02   1.6908627245319875E+02  -3.0478427747122755E+01
   1.2165525060596445E+00   2.7353717056157279E+02   1.6925296954025265E+02  -3.0452402448029364E+01
   1.2206555615733707E+00   2.7351643082770357E+02   1.6941820183582291E+02  -3.0418043828040808E+01
   1.2247448713915896E+00   2.7346805290704776E+02   1.6958197342135301E+02  -3.0375473129590688E+01
   1.2288205727444512E+00   2.7339243516403076E+02   1.6974428837828623E+02  -3.0324811595112912E+01
   1.2328828005937957E+00   2.7328997596307835E+02   1.6990515078806604E+02  -3.0266180467041156E+01
   1.2369316876852987E+00   2.7316107366861644E+02   1.7006456473213584E+02  -3.0199700987809230E+01
   1.2409673645990862E+00   2.7300612664507031E+02   1.7022253429193901E+02  -3.0125494399850890E+01
   1.2449899597988736E+00   2.7282553325686570E+02   1.7037906354891896E+02  -3.0043681945599914E+01
   1.2489995996796801E+00   2.7261969186842839E+02   1.7053415658451911E+02  -2.9954384867490031E+01
   1.2529964086141672E+00   2.7238900084418395E+02   1.7068781748018284E+02  -2.9857724407955075E+01
   1.2569805089976540E+00   2.7213385854855824E+02   1.7084005031735356E+02  -2.9753821809428675E+01
   1.2609520212918497E+00   2.7185466334597675E+02   1.7099085917747465E+02  -2.9642798314344788E+01
   1.2649110640673522E+00   2.7155181360086510E+02   1.7114024814198947E+02  -2.9524775165137044E+01
   1.2688577540449526E+00   2.7122570767764898E+02   1.7128822129234155E+02  -2.9399873604239193E+01
   1.2727922061357859E+00   2.7087674394075407E+02   1.7143478270997414E+02  -2.9268214874085125E+01
   1.2767145334803709E+00   2.7050532075460603E+02   1.7157993647633077E+02  -2.9129920217108463E+01
   1.2806248474865702E+00   2.7011183648363067E+02   1.7172368667285477E+02  -2.8985110875743015E+01
   1.2845232578665133E+00   2.6969668949225331E+02   1.7186603738098952E+02  -2.8833908092422664E+01
   1.2884098726725131E+00   2.6926027814489987E+02   1.7200699268217852E+02  -2.8676433109580987E+01
   1.2922847983320089E+00   2.6880300080599596E+02   1.7214655665786501E+02  -2.8512807169651893E+01
   1.2961481396815726E+00   2.6832525583996733E+02   1.7228473338949254E+02  -2.8343151515069085E+01
   1.3000000000000005E+00   2.6782744161123941E+02   1.7242152695850447E+02  -2.8167587388266345E+01
   1.3038404810405302E+00   2.6730995648423800E+02   1.7255694144634413E+02  -2.7986236031677425E+01
   1.3076696830622025E+00   2.6677319882338895E+02   1.7269098093445498E+02  -2.7799218687736087E+01
   1.3114877048604006E+00   2.6621756699311760E+02   1.7282364950428044E+02  -2.7606656598876100E+01
   1.3152946437965911E+00   2.6564345935784968E+02   1.7295495123726386E+02  -2.7408671007531282E+01
   1.3190905958272925E+00   2.6505127428201081E+02   1.7308489021484868E+02  -2.7205383156135259E+01
   1.3228756555322958E+00   2.6444141013002718E+02   1.7321347051847829E+02  -2.6996914287121989E+01
   1.3266499161421605E+00   2.6381426526632345E+02   1.7334069622959603E+02  -2.6783385642925101E+01
   1.3304134695650076E+00   2.6317023805532625E+02   1.7346657142964543E+02  -2.6564918465978366E+01
   1.3341664064126340E+00   2.6250972686146048E+02   1.7359110020006980E+02  -2.6341633998715654E+01
   1.3379088160259658E+00   2.6183313004915232E+02   1.7371428662231250E+02  -2.6113653483570566E+01
   1.3416407864998743E+00   2.6114084598282744E+02   1.7383613477781699E+02  -2.5881098162976976E+01
   1.3453624047073716E+00   2.6043327302691125E+02   1.7395664874802671E+02  -2.5644089279368718E+01
   1.3490737563232047E+00   2.5971080954582948E+02   1.7407583261438495E+02  -2.5402748075179332E+01
   1.3527749258468689E+00   2.5897385390400785E+02   1.7419369045833525E+02  -2.5157195792842781E+01
   1.3564659966250541E+00   2.5822280446587177E+02   1.7431022636132090E+02  -2.4907553674792787E+01
   1.3601470508735449E+00   2.5745805959584720E+02   1.7442544440478531E+02  -2.4653942963463070E+01
   1.3638181696985860E+00   2.5668001765835982E+02   1.7453934867017193E+02  -2.4396484901287444E+01
   1.3674794331177349E+00   2.5588907701783472E+02   1.7465194323892413E+02  -2.4135300730699658E+01
   1.3711309200802093E+00   2.5508563603869854E+02   1.7476323219248530E+02  -2.3870511694133441E+01
   1.3747727084867525E+00   2.5427009308537600E+02   1.7487321961229890E+02  -2.3602239034022631E+01
   1.3784048752090228E+00   2.5344284652229351E+02   1.7498190957980825E+02  -2.3330603992800850E+01
   1.3820274961085259E+00   2.5260429471387627E+02   1.7508930617645677E+02  -2.3055727812902060E+01
   1.3856406460551023E+00   2.5175483602455006E+02   1.7519541348368790E+02  -2.2777731736759890E+01
   1.3892443989449810E+00   2.5089486881874046E+02   1.7530023558294502E+02  -2.2496737006808168E+01
   1.3928388277184125E+00   2.5002479146087353E+02   1.7540377655567150E+02  -2.2212864865480650E+01
   1.3964240043768947E+00   2.4914500231537411E+02   1.7550604048331078E+02  -2.1926236555210998E+01
   1.4000000000000006E+00   2.4825589974666877E+02   1.7560703144730630E+02  -2.1636973318433157E+01
   1.4035668847618206E+00   2.4735788211918248E+02   1.7570675352910132E+02  -2.1345196397580768E+01
   1.4071247279470294E+00   2.4645134779734127E+02   1.7580521081013936E+02  -2.1051027035087657E+01
   1.4106735979665890E+00   2.4553669514557097E+02   1.7590240737186380E+02  -2.0754586473387548E+01
   1.4142135623730956E+00   2.4461432252829658E+02   1.7599834729571799E+02  -2.0455995954914179E+01
   1.4177446878757829E+00   2.4368462830994460E+02   1.7609303466314537E+02  -2.0155376722101458E+01
   1.4212670403551899E+00   2.4274801085493988E+02   1.7618647355558937E+02  -1.9852850017382963E+01
   1.4247806848775009E+00   2.4180486852770883E+02   1.7627866805449335E+02  -1.9548537083192620E+01
   1.4282856857085702E+00   2.4085559969267629E+02   1.7636962224130068E+02  -1.9242559161964014E+01
   1.4317821063276355E+00   2.3990060271426893E+02   1.7645934019745485E+02  -1.8935037496131073E+01
   1.4352700094407325E+00   2.3894027595691134E+02   1.7654782600439913E+02  -1.8626093328127503E+01
   1.4387494569938157E+00   2.3797501778503010E+02   1.7663508374357707E+02  -1.8315847900387038E+01
   1.4422205101855956E+00   2.3700522656304997E+02   1.7672111749643199E+02  -1.8004422455343505E+01
   1.4456832294800959E+00   2.3603130065539759E+02   1.7680593134440727E+02  -1.7691938235430584E+01
   1.4491376746189435E+00   2.3505363842649768E+02   1.7688952936894631E+02  -1.7378516483082208E+01
   1.4525839046333946E+00   2.3407263824077700E+02   1.7697191565149259E+02  -1.7064278440731933E+01
   1.4560219778561032E+00   2.3308869846265978E+02   1.7705309427348942E+02  -1.6749345350813687E+01
   1.4594519519326419E+00   2.3210221745657296E+02   1.7713306931638027E+02  -1.6433838455761077E+01
   1.4628738838327788E+00   2.3111359358694156E+02   1.7721184486160851E+02  -1.6117878998008031E+01
   1.4662878298615174E+00   2.3012322521819149E+02   1.7728942499061753E+02  -1.5801588219988233E+01
   1.4696938456699062E+00   2.2913151071474795E+02   1.7736581378485073E+02  -1.5485087364135488E+01
   1.4730919862656227E+00   2.2813884844103768E+02   1.7744101532575152E+02  -1.5168497672883476E+01
   1.4764823060233392E+00   2.2714563676148475E+02   1.7751503369476328E+02  -1.4851940388666000E+01
   1.4798648586948733E+00   2.2615227404051629E+02   1.7758787297332944E+02  -1.4535536753916920E+01
   1.4832396974191315E+00   2.2515915864255695E+02   1.7765953724289344E+02  -1.4219408011069865E+01
   1.4866068747318495E+00   2.2416668893203328E+02   1.7773003058489854E+02  -1.3903675402558713E+01
   1.4899664425751329E+00   2.2317526327336981E+02   1.7779935708078830E+02  -1.3588460170817070E+01
   1.4933184523068066E+00   2.2218528003099317E+02   1.7786752081200601E+02  -1.3273883558278870E+01
   1.4966629547095753E+00   2.2119713756932890E+02   1.7793452585999512E+02  -1.2960066807377817E+01
   1.4999999999999987E+00   2.2021123425280234E+02   1.7800037630619903E+02  -1.2647131160547715E+01
   1.5033296378372893E+00   2.1922796844583925E+02   1.7806507623206110E+02  -1.2335197860222220E+01
   1.5066519173319348E+00   2.1824773851286517E+02   1.7812862971902481E+02  -1.2024388148835165E+01
   1.5099668870541485E+00   2.1727094281830614E+02   1.7819104084853348E+02  -1.1714823268820352E+01
   1.5132745950421540E+00   2.1629797972658724E+02   1.7825231370203053E+02  -1.1406624462611461E+01
   1.5165750888103084E+00   2.1532924760213479E+02   1.7831245236095941E+02  -1.1099912972642404E+01
   1.5198684153570645E+00   2.1436514480937390E+02   1.7837146090676339E+02  -1.0794810041346731E+01
   1.5231546211727798E+00   2.1340606971273064E+02   1.7842934342088603E+02  -1.0491436911158347E+01
   1.5264337522473730E+00   2.1245242067663034E+02   1.7848610398477069E+02  -1.0189914824511035E+01
   1.5297058540778334E+00   2.1150459606549902E+02   1.7854174667986069E+02  -9.8903650238385250E+00
   1.5329709716755873E+00   2.1056299424376209E+02   1.7859627558759948E+02  -9.5929087515745213E+00
   1.5362291495737195E+00   2.0962801357584519E+02   1.7864969478943047E+02  -9.2976672501528572E+00
   1.5394804318340631E+00   2.0870005242617387E+02   1.7870200836679703E+02  -9.0047617620073641E+00
   1.5427248620541492E+00   2.0777950915917424E+02   1.7875322040114264E+02  -8.7143135295715393E+00
   1.5459624833740284E+00   2.0686678213927152E+02   1.7880333497391061E+02  -8.4264437952795479E+00
   1.5491933384829644E+00   2.0596226973089145E+02   1.7885235616654435E+02  -8.1412738015647630E+00
   1.5524174696260000E+00   2.0506637029846001E+02   1.7890028806048730E+02  -7.8589247908613222E+00
   1.5556349186104022E+00   2.0417948220640253E+02   1.7894713473718284E+02  -7.5795180056025746E+00
   1.5588457268119871E+00   2.0330200381914446E+02   1.7899290027807433E+02  -7.3031746882226551E+00
   1.5620499351813284E+00   2.0243433350111215E+02   1.7903758876460529E+02  -7.0300160811551677E+00
   1.5652475842498501E+00   2.0157686961673056E+02   1.7908120427821896E+02  -6.7601634268338682E+00
   1.5684387141358096E+00   2.0073001053042614E+02   1.7912375090035889E+02  -6.4937379676925362E+00
   1.5716233645501683E+00   1.9989415460662366E+02   1.7916523271246839E+02  -6.2308609461649027E+00
   1.5748015748023594E+00   1.9906970020974967E+02   1.7920565379599088E+02  -5.9716536046849251E+00
   1.5779733838059471E+00   1.9825704570422880E+02   1.7924501823236974E+02  -5.7162371856860306E+00
   1.5811388300841867E+00   1.9745658945448764E+02   1.7928333010304843E+02  -5.4647329316023789E+00
   1.5842979517754829E+00   1.9666872982495116E+02   1.7932059348947027E+02  -5.2172620848672935E+00
   1.5874507866387513E+00   1.9589386518004582E+02   1.7935681247307875E+02  -4.9739458879149137E+00
   1.5905973720586835E+00   1.9513239388419618E+02   1.7939199113531717E+02  -4.7349055831788895E+00
   1.5937377450509196E+00   1.9438471430182921E+02   1.7942613355762902E+02  -4.5002624130929032E+00
   1.5968719422671280E+00   1.9365122479736900E+02   1.7945924382145768E+02  -4.2701376200908605E+00
   1.5999999999999968E+00   1.9293232373524307E+02   1.7949132600824652E+02  -4.0446524466062632E+00
   1.6031219541881363E+00   1.9222840947987521E+02   1.7952238419943893E+02  -3.8239281350732481E+00
   1.6062378404208977E+00   1.9153988039569273E+02   1.7955242247647834E+02  -3.6080859279253166E+00
   1.6093476939431046E+00   1.9086713484711996E+02   1.7958144492080814E+02  -3.3972470675963509E+00
   1.6124515496597063E+00   1.9021057119858372E+02   1.7960945561387175E+02  -3.1915327965199793E+00
   1.6155494421403476E+00   1.8957058781450829E+02   1.7963645863711255E+02  -2.9910643571301101E+00
   1.6186414056238609E+00   1.8894758305932112E+02   1.7966245807197393E+02  -2.7959629918604980E+00
   1.6217274740226817E+00   1.8834195529744588E+02   1.7968745799989929E+02  -2.6063499431448225E+00
   1.6248076809271883E+00   1.8775410289331006E+02   1.7971146250233210E+02  -2.4223464534169659E+00
   1.6278820596099668E+00   1.8718442421133784E+02   1.7973447566071565E+02  -2.2440737651104290E+00
   1.6309506430300051E+00   1.8663331761595569E+02   1.7975650155649345E+02  -2.0716531206594007E+00
   1.6340134638368151E+00   1.8610118147158903E+02   1.7977754427110878E+02  -1.9052057624972789E+00
   1.6370705543744859E+00   1.8558841414266379E+02   1.7979760788600515E+02  -1.7448529330581251E+00
   1.6401219466856685E+00   1.8509541399360560E+02   1.7981669648262590E+02  -1.5907158747752870E+00
   1.6431676725154942E+00   1.8462257938883963E+02   1.7983481414241444E+02  -1.4429158300829530E+00
   1.6462077633154286E+00   1.8417030869279205E+02   1.7985196494681415E+02  -1.3015740414147257E+00
   1.6492422502470601E+00   1.8373900026988824E+02   1.7986815297726852E+02  -1.1668117512043601E+00
   1.6522711641858263E+00   1.8332905248455415E+02   1.7988338231522084E+02  -1.0387502018856121E+00
   1.6552945357246804E+00   1.8294086370121491E+02   1.7989765704211456E+02  -9.1751063589226201E-01
   1.6583123951776955E+00   1.8257483228429666E+02   1.7991098123939310E+02  -8.0321429565809088E-01
   1.6613247725836104E+00   1.8223135659822515E+02   1.7992335898849981E+02  -6.9598242361680329E-01
   1.6643316977093192E+00   1.8191083500742545E+02   1.7993479437087814E+02  -5.9593626220228169E-01
   1.6673332000533021E+00   1.8161366587632378E+02   1.7994529146797146E+02  -5.0319705384810332E-01
   1.6703293088490019E+00   1.8134024756934579E+02   1.7995485436122314E+02  -4.1788604098822707E-01
   1.6733200530681465E+00   1.8109097845091659E+02   1.7996348713207666E+02  -3.4012446605638297E-01
   1.6763054614240163E+00   1.8086625688546235E+02   1.7997119386197531E+02  -2.7003357148627538E-01
   1.6792855623746616E+00   1.8066648123740850E+02   1.7997797863236266E+02  -2.0773459971165981E-01
   1.6822603841260673E+00   1.8049204987118105E+02   1.7998384552468193E+02  -1.5334879316639324E-01
   1.6852299546352667E+00   1.8034336115120524E+02   1.7998879862037657E+02  -1.0699739428412937E-01
   1.6881943016134082E+00   1.8022081344190687E+02   1.7999284200089011E+02  -6.8801645498648950E-02
   1.6911534525287713E+00   1.8012480510771144E+02   1.7999597974766576E+02  -3.8882789243656478E-02
   1.6941074346097365E+00   1.8005573451304502E+02   1.7999821594214706E+02  -1.7362067953187194E-02
   1.6970562748477089E+00   1.8001400002233265E+02   1.7999955466577731E+02  -4.3607240607674708E-03
   1.6999999999999948E+00   1.8000000000000117E+02   1.8000000000000000E+02  -2.5444437451708134E-13


==> anc/phases_2.dat <==
   8.0000000000000027E-01   7.8304118794567884E+01   1.0890124496696028E+02  -1.9507971073775121E+01
   8.0622577482985514E-01   7.9003113780836202E+01   1.1275162657916798E+02  -1.9717657742405095E+01
   8.1240384046359626E-01   7.9701360191095034E+01   1.1629737574696742E+02  -1.9924876207168257E+01
   8.1853527718724517E-01   8.0400110029494613E+01   1.1955142814320446E+02  -2.0129691587406342E+01
   8.2462112512353236E-01   8.1100605702773578E+01   1.2253144493854087E+02  -2.0332136488459390E+01
   8.3066238629180777E-01   8.1804248488702655E+01   1.2525813178546771E+02  -2.0532255610945249E+01
   8.3666002653407578E-01   8.2512568407288100E+01   1.2775315308304526E+02  -2.0730090130934720E+01
   8.4261497731763613E-01   8.3227244242177065E+01   1.3003789226848406E+02  -2.0925675676358320E+01
   8.4852813742385724E-01   8.3950371527685874E+01   1.3213337718995933E+02  -2.1119105528847268E+01
   8.5440037453175333E-01   8.4683832797071489E+01   1.3405787998805431E+02  -2.1310350749461133E+01
   8.6023252670426298E-01   8.5430187805324053E+01   1.3582921054562908E+02  -2.1499486316485669E+01
   8.6602540378443893E-01   8.6192148268572666E+01   1.3746298741664705E+02  -2.1686535063383776E+01
   8.7177978870813500E-01   8.6972900663897775E+01   1.3897336808655413E+02  -2.1871532935555717E+01
   8.7749643873921246E-01   8.7776206283391559E+01   1.4037308300295928E+02  -2.2054526889237163E+01
   8.8317608663278491E-01   8.8606374327267005E+01   1.4167330256157791E+02  -2.2235540100011576E+01
   8.8881944173155913E-01   8.9468625442400537E+01   1.4288411011190351E+02  -2.2414616415043827E+01
   8.9442719099991619E-01   9.0368989585196147E+01   1.4401418444413025E+02  -2.2591753557056720E+01
   9.0000000000000024E-01   9.1315191328554604E+01   1.4507170618171551E+02  -2.2767021427254225E+01
   9.0553851381374195E-01   9.2316246981247858E+01   1.4606349005047852E+02  -2.2940404662221184E+01
   9.1104335791443014E-01   9.3383769635525141E+01   1.4699599951654736E+02  -2.3111943104582387E+01
   9.1651513899116832E-01   9.4532596446026631E+01   1.4787530691667089E+02  -2.3281688147170257E+01
   9.2195444572928897E-01   9.5781683430542671E+01   1.4870713764194971E+02  -2.3449659198174853E+01
   9.2736184954957068E-01   9.7155612000364258E+01   1.4949362975375556E+02  -2.3615826820870321E+01
   9.3273790530888179E-01   9.8688741925216760E+01   1.5023889264378229E+02  -2.3780293229668398E+01
   9.3808315196468617E-01   1.0042720354378093E+02   1.5094619523295549E+02  -2.3943035077937850E+01
   9.4339811320566069E-01   1.0243645948805096E+02   1.5161858842762939E+02  -2.4104054322567897E+01
   9.4868329805051410E-01   1.0481218782043256E+02   1.5225903569391707E+02  -2.4263407159917726E+01
   9.5393920141694599E-01   1.0769540599635823E+02   1.5286997819286509E+02  -2.4421090928591457E+01
   9.5916630466254427E-01   1.1130038008669139E+02   1.5345382611506736E+02  -2.4577156940374270E+01
   9.6436507609929578E-01   1.1595156750476964E+02   1.5401244866404178E+02  -2.4731569569064824E+01
   9.6953597148326609E-01   1.2214346482086141E+02   1.5454785491210259E+02  -2.4884381290824106E+01
   9.7467943448089667E-01   1.3059995028011713E+02   1.5506157629056057E+02  -2.5035556172846867E+01
   9.7979589711327153E-01   1.4234962917872028E+02   1.5555539325682992E+02  -2.5185172902198403E+01
   9.8488578017961081E-01   1.5922899006436577E+02   1.5603042655087114E+02  -2.5333147905677510E+01
   9.8994949366116691E-01   1.7575390436428231E+02   1.5648820524612881E+02  -2.5479549929621456E+01
   9.9498743710662030E-01   1.7236338107724271E+02   1.5692967357116453E+02  -2.5624275279104747E+01
   1.0000000000000002E+00   1.6843636066812311E+02   1.5735604260553959E+02  -2.5767238124150786E+01
   1.0049875621120894E+00   1.6712403540506409E+02   1.5776827026750544E+02  -2.5908360911146442E+01
   1.0099504938362081E+00   1.6915964142977614E+02   1.5816718728902512E+02  -2.6048143832384067E+01
   1.0148891565092222E+00   1.7375782093656247E+02   1.5855362468772805E+02  -2.6186622449842183E+01
   1.0198039027185573E+00   1.7970589923631596E+02   1.5892830967587011E+02  -2.6323817164888990E+01
   1.0246950765959602E+00   1.8604245434070631E+02   1.5929202808456591E+02  -2.6459793073503427E+01
   1.0295630140987004E+00   1.9219708752733766E+02   1.5964531832688851E+02  -2.6594544571933092E+01
   1.0344080432788605E+00   1.9790308939872955E+02   1.5998881264875843E+02  -2.6728120368569531E+01
   1.0392304845413267E+00   2.0307156129512413E+02   1.6032307328413592E+02  -2.6860561442873276E+01
   1.0440306508910553E+00   2.0770311814814193E+02   1.6064854661579315E+02  -2.6991880037175683E+01
   1.0488088481701519E+00   2.1183862532284300E+02   1.6096565392601710E+02  -2.7122093217507285E+01
   1.0535653752852743E+00   2.1553446541929281E+02   1.6127494348635449E+02  -2.7251286093944014E+01
   1.0583005244258366E+00   2.1884486383534573E+02   1.6157668274935955E+02  -2.7379442019376679E+01
   1.0630145812734653E+00   2.2182142338558691E+02   1.6187123890220758E+02  -2.7506598138170755E+01
   1.0677078252031316E+00   2.2451021416120861E+02   1.6215902741092680E+02  -2.7632826528858192E+01
   1.0723805294763613E+00   2.2694957299017742E+02   1.6244029817079866E+02  -2.7758140009970408E+01
   1.0770329614269012E+00   2.2917260153548682E+02   1.6271532902620621E+02  -2.7882574653935603E+01
   1.0816653826391971E+00   2.3120726198959065E+02   1.6298436426571070E+02  -2.8006162736369980E+01
   1.0862780491200219E+00   2.3307723325222531E+02   1.6324762238251554E+02  -2.8128935374564424E+01
   1.0908712114635719E+00   2.3480299503311650E+02   1.6350535436287299E+02  -2.8250949793957929E+01
   1.0954451150103326E+00   2.3640183389328925E+02   1.6375776105306912E+02  -2.8372250960870414E+01
   1.1000000000000003E+00   2.3788810862811874E+02   1.6400493970588764E+02  -2.8492844062717836E+01
   1.1045361017187265E+00   2.3927510057887127E+02   1.6424711688084440E+02  -2.8612807593348798E+01
   1.1090536506409421E+00   2.4057347476221085E+02   1.6448433223266912E+02  -2.8732138967052236E+01
   1.1135528725660049E+00   2.4179352172455188E+02   1.6471677854138656E+02  -2.8850923336796512E+01
   1.1180339887498953E+00   2.4294374978140780E+02   1.6494450640110395E+02  -2.8969186969303831E+01
   1.1224972160321829E+00   2.4403191262983671E+02   1.6516757091808569E+02  -2.9086971597262728E+01
   1.1269427669584648E+00   2.4506509072694539E+02   1.6538601775709967E+02  -2.9204330134348876E+01
   1.1313708498984765E+00   2.4604969521671100E+02   1.6559985086012622E+02  -2.9321313348384066E+01
   1.1357816691600551E+00   2.4699166719099748E+02   1.6580903838433781E+02  -2.9437978804025825E+01
   1.1401754250991385E+00   2.4789643434795752E+02   1.6601345629527151E+02  -2.9554370689461400E+01
   1.1445523142259602E+00   2.4876943009225874E+02   1.6621292757240712E+02  -2.9670566354927963E+01
   1.1489125293076061E+00   2.4961627755594893E+02   1.6640707001491683E+02  -2.9786664296847221E+01
   1.1532562594670801E+00   2.5043749622205317E+02   1.6659642452035996E+02  -2.9899887477521109E+01
   1.1575836902790229E+00   2.5122127189644684E+02   1.6678405723974154E+02  -3.0003259126506464E+01
   1.1618950038622256E+00   2.5196752034284202E+02   1.6697016802743192E+02  -3.0096600060523819E+01
   1.1661903789690604E+00   2.5267666210470338E+02   1.6715476096487447E+02  -3.0180031522007038E+01
   1.1704699910719629E+00   2.5334911772549563E+02   1.6733784013351260E+02  -3.0253674753389792E+01
   1.1747340124470735E+00   2.5398530774868334E+02   1.6751940961478971E+02  -3.0317650997105947E+01
   1.1789826122551601E+00   2.5458565271773162E+02   1.6769947349014919E+02  -3.0372081495589175E+01
   1.1832159566199236E+00   2.5515057317610498E+02   1.6787803584103446E+02  -3.0417087491273286E+01
   1.1874342087037921E+00   2.5568048966726781E+02   1.6805510074888895E+02  -3.0452790226592057E+01
   1.1916375287812990E+00   2.5617582273468543E+02   1.6823067229515595E+02  -3.0479310943979144E+01
   1.1958260743101403E+00   2.5663699292182207E+02   1.6840475456127891E+02  -3.0496770885868482E+01
   1.2000000000000004E+00   2.5706442077214274E+02   1.6857735162870131E+02  -3.0505291294693727E+01
   1.2041594578792301E+00   2.5745852682911209E+02   1.6874846757886650E+02  -3.0504993412888702E+01
   1.2083045973594577E+00   2.5781973163619472E+02   1.6891810649321781E+02  -3.0495998482887117E+01
   1.2124355652982146E+00   2.5814845573685551E+02   1.6908627245319875E+02  -3.0478427747122755E+01
   1.2165525060596445E+00   2.5844511967455912E+02   1.6925296954025265E+02  -3.0452402448029364E+01
   1.2206555615733707E+00   2.5871014399277033E+02   1.6941820183582291E+02  -3.0418043828040808E+01
   1.2247448713915896E+00   2.5894394923495372E+02   1.6958197342135301E+02  -3.0375473129590688E+01
   1.2288205727444512E+00   2.5914695594457396E+02   1.6974428837828623E+02  -3.0324811595112912E+01
   1.2328828005937957E+00   2.5931958466509604E+02   1.6990515078806604E+02  -3.0266180467041156E+01
   1.2369316876852987E+00   2.5946225593998452E+02   1.7006456473213584E+02  -3.0199700987809230E+01
   1.2409673645990862E+00   2.5957539031270420E+02   1.7022253429193901E+02  -3.0125494399850890E+01
   1.2449899597988736E+00   2.5965940832671964E+02   1.7037906354891896E+02  -3.0043681945599914E+01
   1.2489995996796801E+00   2.5971473052549584E+02   1.7053415658451911E+02  -2.9954384867490031E+01
   1.2529964086141672E+00   2.5974177745249716E+02   1.7068781748018284E+02  -2.9857724407955075E+01
   1.2569805089976540E+00   2.5974096965118844E+02   1.7084005031735356E+02  -2.9753821809428675E+01
   1.2609520212918497E+00   2.5971272766503478E+02   1.7099085917747465E+02  -2.9642798314344788E+01
   1.2649110640673522E+00   2.5965747203750044E+02   1.7114024814198947E+02  -2.9524775165137044E+01
   1.2688577540449526E+00   2.5957562331205025E+02   1.7128822129234155E+02  -2.9399873604239193E+01
   1.2727922061357859E+00   2.5946760203214899E+02   1.7143478270997414E+02  -2.9268214874085125E+01
   1.2767145334803709E+00   2.5933382874126113E+02   1.7157993647633077E+02  -2.9129920217108463E+01
   1.2806248474865702E+00   2.5917472398285202E+02   1.7172368667285477E+02  -2.8985110875743015E+01
   1.2845232578665133E+00   2.5899070830038568E+02   1.7186603738098952E+02  -2.8833908092422664E+01
   1.2884098726725131E+00   2.5878220223732728E+02   1.7200699268217852E+02  -2.8676433109580987E+01
   1.2922847983320089E+00   2.5854962633714138E+02   1.7214655665786501E+02  -2.8512807169651893E+01
   1.2961481396815726E+00   2.5829340114329284E+02   1.7228473338949254E+02  -2.8343151515069085E+01
   1.3000000000000005E+00   2.5801394719924599E+02   1.7242152695850447E+02  -2.8167587388266345E+01
   1.3038404810405302E+00   2.5771168504846577E+02   1.7255694144634413E+02  -2.7986236031677425E+01
   1.3076696830622025E+00   2.5738703523441728E+02   1.7269098093445498E+02  -2.7799218687736087E+01
   1.3114877048604006E+00   2.5704041830056474E+02   1.7282364950428044E+02  -2.7606656598876100E+01
   1.3152946437965911E+00   2.5667225479037302E+02   1.7295495123726386E+02  -2.7408671007531282E+01
   1.3190905958272925E+00   2.5628296524730683E+02   1.7308489021484868E+02  -2.7205383156135259E+01
   1.3228756555322958E+00   2.5587297021483107E+02   1.7321347051847829E+02  -2.6996914287121989E+01
   1.3266499161421605E+00   2.5544269023641016E+02   1.7334069622959603E+02  -2.6783385642925101E+01
   1.3304134695650076E+00   2.5499254585550887E+02   1.7346657142964543E+02  -2.6564918465978366E+01
   1.3341664064126340E+00   2.5452295761559245E+02   1.7359110020006980E+02  -2.6341633998715654E+01
   1.3379088160259658E+00   2.5403434606012476E+02   1.7371428662231250E+02  -2.6113653483570566E+01
   1.3416407864998743E+00   2.5352713173257115E+02   1.7383613477781699E+02  -2.5881098162976976E+01
   1.3453624047073716E+00   2.5300173517639612E+02   1.7395664874802671E+02  -2.5644089279368718E+01
   1.3490737563232047E+00   2.5245857693506431E+02   1.7407583261438495E+02  -2.5402748075179332E+01
   1.3527749258468689E+00   2.5189807755204080E+02   1.7419369045833525E+02  -2.5157195792842781E+01
   1.3564659966250541E+00   2.5132065757078965E+02   1.7431022636132090E+02  -2.4907553674792787E+01
   1.3601470508735449E+00   2.5072673753477645E+02   1.7442544440478531E+02  -2.4653942963463070E+01
   1.3638181696985860E+00   2.5011673798746514E+02   1.7453934867017193E+02  -2.4396484901287444E+01
   1.3674794331177349E+00   2.4949107947232073E+02   1.7465194323892413E+02  -2.4135300730699658E+01
   1.3711309200802093E+00   2.4885018253280816E+02   1.7476323219248530E+02  -2.3870511694133441E+01
   1.3747727084867525E+00   2.4819446771239191E+02   1.7487321961229890E+02  -2.3602239034022631E+01
   1.3784048752090228E+00   2.4752435555453701E+02   1.7498190957980825E+02  -2.3330603992800850E+01
   1.3820274961085259E+00   2.4684026660270737E+02   1.7508930617645677E+02  -2.3055727812902060E+01
   1.3856406460551023E+00   2.4614262140036877E+02   1.7519541348368790E+02  -2.2777731736759890E+01
   1.3892443989449810E+00   2.4543184049098514E+02   1.7530023558294502E+02  -2.2496737006808168E+01
   1.3928388277184125E+00   2.4470834441802143E+02   1.7540377655567150E+02  -2.2212864865480650E+01
   1.3964240043768947E+00   2.4397255372494260E+02   1.7550604048331078E+02  -2.1926236555210998E+01
   1.4000000000000006E+00   2.4322488895521300E+02   1.7560703144730630E+02  -2.1636973318433157E+01
   1.4035668847618206E+00   2.4246577065229795E+02   1.7570675352910132E+02  -2.1345196397580768E+01
   1.4071247279470294E+00   2.4169561935966124E+02   1.7580521081013936E+02  -2.1051027035087657E+01
   1.4106735979665890E+00   2.4091485562076858E+02   1.7590240737186380E+02  -2.0754586473387548E+01
   1.4142135623730956E+00   2.4012389997908386E+02   1.7599834729571799E+02  -2.0455995954914179E+01
   1.4177446878757829E+00   2.3932317297807217E+02   1.7609303466314537E+02  -2.0155376722101458E+01
   1.4212670403551899E+00   2.3851309516119838E+02   1.7618647355558937E+02  -1.9852850017382963E+01
   1.4247806848775009E+00   2.3769408707192707E+02   1.7627866805449335E+02  -1.9548537083192620E+01
   1.4282856857085702E+00   2.3686656925372290E+02   1.7636962224130068E+02  -1.9242559161964014E+01
   1.4317821063276355E+00   2.3603096225005035E+02   1.7645934019745485E+02  -1.8935037496131073E+01
   1.4352700094407325E+00   2.3518768660437493E+02   1.7654782600439913E+02  -1.8626093328127503E+01
   1.4387494569938157E+00   2.3433716286016059E+02   1.7663508374357707E+02  -1.8315847900387038E+01
   1.4422205101855956E+00   2.3347981156087226E+02   1.7672111749643199E+02  -1.8004422455343505E+01
   1.4456832294800959E+00   2.3261605324997493E+02   1.7680593134440727E+02  -1.7691938235430584E+01
   1.4491376746189435E+00   2.3174630847093303E+02   1.7688952936894631E+02  -1.7378516483082208E+01
   1.4525839046333946E+00   2.3087099776721124E+02   1.7697191565149259E+02  -1.7064278440731933E+01
   1.4560219778561032E+00   2.2999054168227434E+02   1.7705309427348942E+02  -1.6749345350813687E+01
   1.4594519519326419E+00   2.2910536075958720E+02   1.7713306931638027E+02  -1.6433838455761077E+01
   1.4628738838327788E+00   2.2821587554261481E+02   1.7721184486160851E+02  -1.6117878998008031E+01
   1.4662878298615174E+00   2.2732250657482095E+02   1.7728942499061753E+02  -1.5801588219988233E+01
   1.4696938456699062E+00   2.2642567439967110E+02   1.7736581378485073E+02  -1.5485087364135488E+01
   1.4730919862656227E+00   2.2552579956062988E+02   1.7744101532575152E+02  -1.5168497672883476E+01
   1.4764823060233392E+00   2.2462330260116204E+02   1.7751503369476328E+02  -1.4851940388666000E+01
   1.4798648586948733E+00   2.2371860406473209E+02   1.7758787297332944E+02  -1.4535536753916920E+01
   1.4832396974191315E+00   2.2281212449480495E+02   1.7765953724289344E+02  -1.4219408011069865E+01
   1.4866068747318495E+00   2.2190428443484521E+02   1.7773003058489854E+02  -1.3903675402558713E+01
   1.4899664425751329E+00   2.2099550442831745E+02   1.7779935708078830E+02  -1.3588460170817070E+01
   1.4933184523068066E+00   2.2008620501868663E+02   1.7786752081200601E+02  -1.3273883558278870E+01
   1.4966629547095753E+00   2.1917680674941752E+02   1.7793452585999512E+02  -1.2960066807377817E+01
   1.4999999999999987E+00   2.1826773016397490E+02   1.7800037630619903E+02  -1.2647131160547715E+01
   1.5033296378372893E+00   2.1735939580582288E+02   1.7806507623206110E+02  -1.2335197860222220E+01
   1.5066519173319348E+00   2.1645222421842672E+02   1.7812862971902481E+02  -1.2024388148835165E+01
   1.5099668870541485E+00   2.1554663594525132E+02   1.7819104084853348E+02  -1.1714823268820352E+01
   1.5132745950421540E+00   2.1464305152976110E+02   1.7825231370203053E+02  -1.1406624462611461E+01
   1.5165750888103084E+00   2.1374189151542055E+02   1.7831245236095941E+02  -1.1099912972642404E+01
   1.5198684153570645E+00   2.1284357644569482E+02   1.7837146090676339E+02  -1.0794810041346731E+01
   1.5231546211727798E+00   2.1194852686404843E+02   1.7842934342088603E+02  -1.0491436911158347E+01
   1.5264337522473730E+00   2.1105716331394601E+02   1.7848610398477069E+02  -1.0189914824511035E+01
   1.5297058540778334E+00   2.1016990633885243E+02   1.7854174667986069E+02  -9.8903650238385250E+00
   1.5329709716755873E+00   2.0928717648223241E+02   1.7859627558759948E+02  -9.5929087515745213E+00
   1.5362291495737195E+00   2.0840939428755087E+02   1.7864969478943047E+02  -9.2976672501528572E+00
   1.5394804318340631E+00   2.0753698029827200E+02   1.7870200836679703E+02  -9.0047617620073641E+00
   1.5427248620541492E+00   2.0667035505786077E+02   1.7875322040114264E+02  -8.7143135295715393E+00
   1.5459624833740284E+00   2.0580993910978222E+02   1.7880333497391061E+02  -8.4264437952795479E+00
   1.5491933384829644E+00   2.0495615299750074E+02   1.7885235616654435E+02  -8.1412738015647630E+00
   1.5524174696260000E+00   2.0410941726448098E+02   1.7890028806048730E+02  -7.8589247908613222E+00
   1.5556349186104022E+00   2.0327015245418781E+02   1.7894713473718284E+02  -7.5795180056025746E+00
   1.5588457268119871E+00   2.0243877911008630E+02   1.7899290027807433E+02  -7.3031746882226551E+00
   1.5620499351813284E+00   2.0161571777564021E+02   1.7903758876460529E+02  -7.0300160811551677E+00
   1.5652475842498501E+00   2.0080138899431489E+02   1.7908120427821896E+02  -6.7601634268338682E+00
   1.5684387141358096E+00   1.9999621330957538E+02   1.7912375090035889E+02  -6.4937379676925362E+00
   1.5716233645501683E+00   1.9920061126488619E+02   1.7916523271246839E+02  -6.2308609461649027E+00
   1.5748015748023594E+00   1.9841500340371152E+02   1.7920565379599088E+02  -5.9716536046849251E+00
   1.5779733838059471E+00   1.9763981026951646E+02   1.7924501823236974E+02  -5.7162371856860306E+00
   1.5811388300841867E+00   1.9687545240576591E+02   1.7928333010304843E+02  -5.4647329316023789E+00
   1.5842979517754829E+00   1.9612235035592440E+02   1.7932059348947027E+02  -5.2172620848672935E+00
   1.5874507866387513E+00   1.9538092466345654E+02   1.7935681247307875E+02  -4.9739458879149137E+00
   1.5905973720586835E+00   1.9465159587182748E+02   1.7939199113531717E+02  -4.7349055831788895E+00
   1.5937377450509196E+00   1.9393478452450145E+02   1.7942613355762902E+02  -4.5002624130929032E+00
   1.5968719422671280E+00   1.9323091116494336E+02   1.7945924382145768E+02  -4.2701376200908605E+00
   1.5999999999999968E+00   1.9254039633661756E+02   1.7949132600824652E+02  -4.0446524466062632E+00
   1.6031219541881363E+00   1.9186366058298978E+02   1.7952238419943893E+02  -3.8239281350732481E+00
   1.6062378404208977E+00   1.9120112444752399E+02   1.7955242247647834E+02  -3.6080859279253166E+00
   1.6093476939431046E+00   1.9055320847368469E+02   1.7958144492080814E+02  -3.3972470675963509E+00
   1.6124515496597063E+00   1.8992033320493701E+02   1.7960945561387175E+02  -3.1915327965199793E+00
   1.6155494421403476E+00   1.8930291918474575E+02   1.7963645863711255E+02  -2.9910643571301101E+00
   1.6186414056238609E+00   1.8870138695657570E+02   1.7966245807197393E+02  -2.7959629918604980E+00
   1.6217274740226817E+00   1.8811615706389085E+02   1.7968745799989929E+02  -2.6063499431448225E+00
   1.6248076809271883E+00   1.8754765005015690E+02   1.7971146250233210E+02  -2.4223464534169659E+00
   1.6278820596099668E+00   1.8699628645883791E+02   1.7973447566071565E+02  -2.2440737651104290E+00
   1.6309506430300051E+00   1.8646248683339869E+02   1.7975650155649345E+02  -2.0716531206594007E+00
   1.6340134638368151E+00   1.8594667171730401E+02   1.7977754427110878E+02  -1.9052057624972789E+00
   1.6370705543744859E+00   1.8544926165401887E+02   1.7979760788600515E+02  -1.7448529330581251E+00
   1.6401219466856685E+00   1.8497067718700779E+02   1.7981669648262590E+02  -1.5907158747752870E+00
   1.6431676725154942E+00   1.8451133885973519E+02   1.7983481414241444E+02  -1.4429158300829530E+00
   1.6462077633154286E+00   1.8407166721566594E+02   1.7985196494681415E+02  -1.3015740414147257E+00
   1.6492422502470601E+00   1.8365208279826524E+02   1.7986815297726852E+02  -1.1668117512043601E+00
   1.6522711641858263E+00   1.8325300615099763E+02   1.7988338231522084E+02  -1.0387502018856121E+00
   1.6552945357246804E+00   1.8287485781732715E+02   1.7989765704211456E+02  -9.1751063589226201E-01
   1.6583123951776955E+00   1.8251805834071948E+02   1.7991098123939310E+02  -8.0321429565809088E-01
   1.6613247725836104E+00   1.8218302826463886E+02   1.7992335898849981E+02  -6.9598242361680329E-01
   1.6643316977093192E+00   1.8187018813254980E+02   1.7993479437087814E+02  -5.9593626220228169E-01
   1.6673332000533021E+00   1.8157995848791691E+02   1.7994529146797146E+02  -5.0319705384810332E-01
   1.6703293088490019E+00   1.8131275987420574E+02   1.7995485436122314E+02  -4.1788604098822707E-01
   1.6733200530681465E+00   1.8106901283488091E+02   1.7996348713207666E+02  -3.4012446605638297E-01
   1.6763054614240163E+00   1.8084913791340608E+02   1.7997119386197531E+02  -2.7003357148627538E-01
   1.6792855623746616E+00   1.8065355565324660E+02   1.7997797863236266E+02  -2.0773459971165981E-01
   1.6822603841260673E+00   1.8048268659786780E+02   1.7998384552468193E+02  -1.5334879316639324E-01
   1.6852299546352667E+00   1.8033695129073359E+02   1.7998879862037657E+02  -1.0699739428412937E-01
   1.6881943016134082E+00   1.8021677027530890E+02   1.7999284200089011E+02  -6.8801645498648950E-02
   1.6911534525287713E+00   1.8012256409505875E+02   1.7999597974766576E+02  -3.8882789243656478E-02
   1.6941074346097365E+00   1.8005475329344753E+02   1.7999821594214706E+02  -1.7362067953187194E-02
   1.6970562748477089E+00   1.8001375841393980E+02   1.7999955466577731E+02  -4.3607240607674708E-03
   1.6999999999999948E+00   1.8000000000000011E+02   1.8000000000000000E+02  -2.5444437451708134E-13


==> anc/phases_3.dat <==
   8.0000000000000027E-01   8.2299955299483273E+01   1.1090088751634427E+02  -1.9507971073775121E+01
   8.0622577482985514E-01   8.3104362469956300E+01   1.1465342053992293E+02  -1.9717657742405095E+01
   8.1240384046359626E-01   8.3917721553915342E+01   1.1813796958967367E+02  -1.9924876207168257E+01
   8.1853527718724517E-01   8.4742184182228243E+01   1.2136051227967077E+02  -2.0129691587406342E+01
   8.2462112512353236E-01   8.5579943575750647E+01   1.2433057749333575E+02  -2.0332136488459390E+01
   8.3066238629180777E-01   8.6433436998194807E+01   1.2706138214114755E+02  -2.0532255610945249E+01
   8.3666002653407578E-01   8.7305320363875921E+01   1.2956864464458386E+02  -2.0730090130934720E+01
   8.4261497731763613E-01   8.8198500379905326E+01   1.3186949325965082E+02  -2.0925675676358320E+01
   8.4852813742385724E-01   8.9116484561643503E+01   1.3398215726350099E+02  -2.1119105528847268E+01
   8.5440037453175333E-01   9.0062595193627217E+01   1.3592319484600591E+02  -2.1310350749461133E+01
   8.6023252670426298E-01   9.1041107116411212E+01   1.3770947375504772E+02  -2.1499486316485669E+01
   8.6602540378443893E-01   9.2056593015258329E+01   1.3935616697776999E+02  -2.1686535063383776E+01
   8.7177978870813500E-01   9.3114347662015319E+01   1.4087730080520984E+02  -2.1871532935555717E+01
   8.7749643873921246E-01   9.4220534320065113E+01   1.4228566033201076E+02  -2.2054526889237163E+01
   8.8317608663278491E-01   9.5382142329962008E+01   1.4359257170169235E+02  -2.2235540100011576E+01
   8.8881944173155913E-01   9.6607473158692329E+01   1.4480832476729094E+02  -2.2414616415043827E+01
   8.9442719099991619E-01   9.7905950539457223E+01   1.4594182191554896E+02  -2.2591753557056720E+01
   9.0000000000000024E-01   9.9289306009276856E+01   1.4700146904675503E+02  -2.2767021427254225E+01
   9.0553851381374195E-01   1.0077084800974639E+02   1.4799429590782930E+02  -2.2940404662221184E+01
   9.1104335791443014E-01   1.0236710320856237E+02   1.4892697117943374E+02  -2.3111943104582387E+01
   9.1651513899116832E-01   1.0409831393422816E+02   1.4980577256050594E+02  -2.3281688147170257E+01
   9.2195444572928897E-01   1.0598900652907281E+02   1.5063665160338203E+02  -2.3449659198174853E+01
   9.2736184954957068E-01   1.0806895875456057E+02   1.5142175619939110E+02  -2.3615826820870321E+01
   9.3273790530888179E-01   1.1037729057011222E+02   1.5216529577423589E+02  -2.3780293229668398E+01
   9.3808315196468617E-01   1.1296174987177865E+02   1.5287063545977171E+02  -2.3943035077937850E+01
   9.4339811320566069E-01   1.1588382767588438E+02   1.5354090764441756E+02  -2.4104054322567897E+01
   9.4868329805051410E-01   1.1922431874376348E+02   1.5417914546108486E+02  -2.4263407159917726E+01
   9.5393920141694599E-01   1.2308790149337561E+02   1.5478784918172042E+02  -2.4421090928591457E+01
   9.5916630466254427E-01   1.2761479747441686E+02   1.5536947807566148E+02  -2.4577156940374270E+01
   9.6436507609929578E-01   1.3299026395247648E+02   1.5592594362097498E+02  -2.4731569569064824E+01
   9.6953597148326609E-01   1.3946998630061623E+02   1.5645928880949052E+02  -2.4884381290824106E+01
   9.7467943448089667E-01   1.4741184399099606E+02   1.5697107401863582E+02  -2.5035556172846867E+01
   9.7979589711327153E-01   1.5740155479088111E+02   1.5746310175321960E+02  -2.5185172902198403E+01
   9.8488578017961081E-01   1.7109235417041046E+02   1.5793651212006648E+02  -2.5333147905677510E+01
   9.8994949366116691E-01   1.8799859312101603E+02   1.5839284757601342E+02  -2.5479549929621456E+01
   9.9498743710662030E-01   1.9421663369577675E+02   1.5883306376592816E+02  -2.5624275279104747E+01
   1.0000000000000002E+00   2.0083458991378012E+02   1.5925837887317141E+02  -2.5767238124150786E+01
   1.0049875621120894E+00   2.0734523640206717E+02   1.5966975582786492E+02  -2.5908360911146442E+01
   1.0099504938362081E+00   2.1333518045849692E+02   1.6006802802068853E+02  -2.6048143832384067E+01
   1.0148891565092222E+00   2.1858686239118390E+02   1.6045402691331270E+02  -2.6186622449842183E+01
   1.0198039027185573E+00   2.2306972710452348E+02   1.6082847844415460E+02  -2.6323817164888990E+01
   1.0246950765959602E+00   2.2686173358623188E+02   1.6119216565963416E+02  -2.6459793073503427E+01
   1.0295630140987004E+00   2.3007497656262365E+02   1.6154562303941441E+02  -2.6594544571933092E+01
   1.0344080432788605E+00   2.3282101152259287E+02   1.6188947792632555E+02  -2.6728120368569531E+01
   1.0392304845413267E+00   2.3519465344160596E+02   1.6222428702884477E+02  -2.6860561442873276E+01
   1.0440306508910553E+00   2.3727143920829229E+02   1.6255049066913691E+02  -2.6991880037175683E+01
   1.0488088481701519E+00   2.3911047782344977E+02   1.6286850388888479E+02  -2.7122093217507285E+01
   1.0535653752852743E+00   2.4075837808691023E+02   1.6317886945606094E+02  -2.7251286093944014E+01
   1.0583005244258366E+00   2.4225001212913102E+02   1.6348184913423501E+02  -2.7379442019376679E+01
   1.0630145812734653E+00   2.4361316121371743E+02   1.6377780574574402E+02  -2.7506598138170755E+01
   1.0677078252031316E+00   2.4486996547731195E+02   1.6406715229976359E+02  -2.7632826528858192E+01
   1.0723805294763613E+00   2.4603742313480655E+02   1.6435013754431699E+02  -2.7758140009970408E+01
   1.0770329614269012E+00   2.4712936101480577E+02   1.6462704098974672E+02  -2.7882574653935603E+01
   1.0816653826391971E+00   2.4815693329453779E+02   1.6489811178742761E+02  -2.8006162736369980E+01
   1.0862780491200219E+00   2.4912925064918426E+02   1.6516357735841123E+02  -2.8128935374564424E+01
   1.0908712114635719E+00   2.5005402938323496E+02   1.6542370313473049E+02  -2.8250949793957929E+01
   1.0954451150103326E+00   2.5093761787190462E+02   1.6567871053792015E+02  -2.8372250960870414E+01
   1.1000000000000003E+00   2.5178508820357095E+02   1.6592872401651644E+02  -2.8492844062717836E+01
   1.1045361017187265E+00   2.5260123753173625E+02   1.6617400824058586E+02  -2.8612807593348798E+01
   1.1090536506409421E+00   2.5338966055366959E+02   1.6641465007489751E+02  -2.8732138967052236E+01
   1.1135528725660049E+00   2.5415402208168905E+02   1.6665090569652583E+02  -2.8850923336796512E+01
   1.1180339887498953E+00   2.5489717238321097E+02   1.6688290390659927E+02  -2.8969186969303831E+01
   1.1224972160321829E+00   2.5562172551817380E+02   1.6711079870681263E+02  -2.9086971597262728E+01
   1.1269427669584648E+00   2.5633009034006290E+02   1.6733476028950216E+02  -2.9204330134348876E+01
   1.1313708498984765E+00   2.5702444509622967E+02   1.6755494849101876E+02  -2.9321313348384066E+01
   1.1357816691600551E+00   2.5770684826983143E+02   1.6777152774398877E+02  -2.9437978804025825E+01
   1.1401754250991385E+00   2.5837918126769222E+02   1.6798462193147128E+02  -2.9554370689461400E+01
   1.1445523142259602E+00   2.5904350461685038E+02   1.6819437689217605E+02  -2.9670566354927963E+01
   1.1489125293076061E+00   2.5970217165087200E+02   1.6840084904321395E+02  -2.9786664296847221E+01
   1.1532562594670801E+00   2.6034846129111577E+02   1.6860412076968689E+02  -2.9899887477521109E+01
   1.1575836902790229E+00   2.6095978325506911E+02   1.6880493954790379E+02  -3.0003259126506464E+01
   1.1618950038622256E+00   2.6153557055525039E+02   1.6900340221945842E+02  -3.0096600060523819E+01
   1.1661903789690604E+00   2.6207623229771093E+02   1.6919952256650316E+02  -3.0180031522007038E+01
   1.1704699910719629E+00   2.6258217758850134E+02   1.6939331437119023E+02  -3.0253674753389792E+01
   1.1747340124470735E+00   2.6305381553367266E+02   1.6958479141567207E+02  -3.0317650997105947E+01
   1.1789826122551601E+00   2.6349155523927573E+02   1.6977396748210091E+02  -3.0372081495589175E+01
   1.1832159566199236E+00   2.6389580581136170E+02   1.6996085635262909E+02  -3.0417087491273286E+01
   1.1874342087037921E+00   2.6426697635598134E+02   1.7014547180940897E+02  -3.0452790226592057E+01
   1.1916375287812990E+00   2.6460547597918566E+02   1.7032782763459289E+02  -3.0479310943979144E+01
   1.1958260743101403E+00   2.6491171378702575E+02   1.7050793761033307E+02  -3.0496770885868482E+01
   1.2000000000000004E+00   2.6518609888555204E+02   1.7068581551878196E+02  -3.0505291294693727E+01
   1.2041594578792301E+00   2.6542904038081610E+02   1.7086147514209179E+02  -3.0504993412888702E+01
   1.2083045973594577E+00   2.6564094737886847E+02   1.7103493026241497E+02  -3.0495998482887117E+01
   1.2124355652982146E+00   2.6582222898576026E+02   1.7120619466190371E+02  -3.0478427747122755E+01
   1.2165525060596445E+00   2.6597329430754229E+02   1.7137528212271039E+02  -3.0452402448029364E+01
   1.2206555615733707E+00   2.6609455245026578E+02   1.7154220642698741E+02  -3.0418043828040808E+01
   1.2247448713915896E+00   2.6618641251998122E+02   1.7170698135688698E+02  -3.0375473129590688E+01
   1.2288205727444512E+00   2.6624928362273994E+02   1.7186962069456143E+02  -3.0324811595112912E+01
   1.2328828005937957E+00   2.6628357486459259E+02   1.7203013822216317E+02  -3.0266180467041156E+01
   1.2369316876852987E+00   2.6628969535159035E+02   1.7218854772184446E+02  -3.0199700987809230E+01
   1.2409673645990862E+00   2.6626805418978415E+02   1.7234486297575768E+02  -3.0125494399850890E+01
   1.2449899597988736E+00   2.6621906048522459E+02   1.7249909776605509E+02  -3.0043681945599914E+01
   1.2489995996796801E+00   2.6614312334396288E+02   1.7265126587488905E+02  -2.9954384867490031E+01
   1.2529964086141672E+00   2.6604065187205020E+02   1.7280138108441184E+02  -2.9857724407955075E+01
   1.2569805089976540E+00   2.6591205517553720E+02   1.7294945717677584E+02  -2.9753821809428675E+01
   1.2609520212918497E+00   2.6575774236047477E+02   1.7309550793413334E+02  -2.9642798314344788E+01
   1.2649110640673522E+00   2.6557812253291382E+02   1.7323954713863665E+02  -2.9524775165137044E+01
   1.2688577540449526E+00   2.6537360479890560E+02   1.7338158857243812E+02  -2.9399873604239193E+01
   1.2727922061357859E+00   2.6514459826450081E+02   1.7352164601769013E+02  -2.9268214874085125E+01
   1.2767145334803709E+00   2.6489151203575028E+02   1.7365973325654488E+02  -2.9129920217108463E+01
   1.2806248474865702E+00   2.6461475521870528E+02   1.7379586407115480E+02  -2.8985110875743015E+01
   1.2845232578665133E+00   2.6431473691941653E+02   1.7393005224367218E+02  -2.8833908092422664E+01
   1.2884098726725131E+00   2.6399186624393491E+02   1.7406231155624931E+02  -2.8676433109580987E+01
   1.2922847983320089E+00   2.6364655229831158E+02   1.7419265579103856E+02  -2.8512807169651893E+01
   1.2961481396815726E+00   2.6327920418859753E+02   1.7432109873019218E+02  -2.8343151515069085E+01
   1.3000000000000005E+00   2.6289023102084326E+02   1.7444765415586261E+02  -2.8167587388266345E+01
   1.3038404810405302E+00   2.6248004190110009E+02   1.7457233585020211E+02  -2.7986236031677425E+01
   1.3076696830622025E+00   2.6204904593541875E+02   1.7469515759536299E+02  -2.7799218687736087E+01
   1.3114877048604006E+00   2.6159765222985061E+02   1.7481613317349752E+02  -2.7606656598876100E+01
   1.3152946437965911E+00   2.6112626989044605E+02   1.7493527636675819E+02  -2.7408671007531282E+01
   1.3190905958272925E+00   2.6063530802325602E+02   1.7505260095729719E+02  -2.7205383156135259E+01
   1.3228756555322958E+00   2.6012517573433200E+02   1.7516812072726691E+02  -2.6996914287121989E+01
   1.3266499161421605E+00   2.5959628212972461E+02   1.7528184945881958E+02  -2.6783385642925101E+01
   1.3304134695650076E+00   2.5904903631548484E+02   1.7539380093410765E+02  -2.6564918465978366E+01
   1.3341664064126340E+00   2.5848384739766357E+02   1.7550398893528339E+02  -2.6341633998715654E+01
   1.3379088160259658E+00   2.5790112448231173E+02   1.7561242724449909E+02  -2.6113653483570566E+01
   1.3416407864998743E+00   2.5730127667548032E+02   1.7571912964390711E+02  -2.5881098162976976E+01
   1.3453624047073716E+00   2.5668471308322000E+02   1.7582410991565973E+02  -2.5644089279368718E+01
   1.3490737563232047E+00   2.5605184281158211E+02   1.7592738184190935E+02  -2.5402748075179332E+01
   1.3527749258468689E+00   2.5540307496661757E+02   1.7602895920480822E+02  -2.5157195792842781E+01
   1.3564659966250541E+00   2.5473881865437718E+02   1.7612885578650872E+02  -2.4907553674792787E+01
   1.3601470508735449E+00   2.5405948298091170E+02   1.7622708536916312E+02  -2.4653942963463070E+01
   1.3638181696985860E+00   2.5336547705227233E+02   1.7632366173492383E+02  -2.4396484901287444E+01
   1.3674794331177349E+00   2.5265720997451012E+02   1.7641859866594308E+02  -2.4135300730699658E+01
   1.3711309200802093E+00   2.5193509085367583E+02   1.7651190994437326E+02  -2.3870511694133441E+01
   1.3747727084867525E+00   2.5119952879582021E+02   1.7660360935236662E+02  -2.3602239034022631E+01
   1.3784048752090228E+00   2.5045093290699441E+02   1.7669371067207553E+02  -2.3330603992800850E+01
   1.3820274961085259E+00   2.4968971229324976E+02   1.7678222768565234E+02  -2.3055727812902060E+01
   1.3856406460551023E+00   2.4891627606063625E+02   1.7686917417524936E+02  -2.2777731736759890E+01
   1.3892443989449810E+00   2.4813103331520546E+02   1.7695456392301887E+02  -2.2496737006808168E+01
   1.3928388277184125E+00   2.4733439316300854E+02   1.7703841071111327E+02  -2.2212864865480650E+01
   1.3964240043768947E+00   2.4652676471009596E+02   1.7712072832168477E+02  -2.1926236555210998E+01
   1.4000000000000006E+00   2.4570855706251879E+02   1.7720153053688580E+02  -2.1636973318433157E+01
   1.4035668847618206E+00   2.4488017932632803E+02   1.7728083113886865E+02  -2.1345196397580768E+01
   1.4071247279470294E+00   2.4404204060757459E+02   1.7735864390978563E+02  -2.1051027035087657E+01
   1.4106735979665890E+00   2.4319455001230961E+02   1.7743498263178907E+02  -2.0754586473387548E+01
   1.4142135623730956E+00   2.4233811664658364E+02   1.7750986108703131E+02  -2.0455995954914179E+01
   1.4177446878757829E+00   2.4147314961644778E+02   1.7758329305766466E+02  -2.0155376722101458E+01
   1.4212670403551899E+00   2.4060005802795305E+02   1.7765529232584146E+02  -1.9852850017382963E+01
   1.4247806848775009E+00   2.3971925098715033E+02   1.7772587267371401E+02  -1.9548537083192620E+01
   1.4282856857085702E+00   2.3883113760009053E+02   1.7779504788343462E+02  -1.9242559161964014E+01
   1.4317821063276355E+00   2.3793612697282495E+02   1.7786283173715563E+02  -1.8935037496131073E+01
   1.4352700094407325E+00   2.3703462821140403E+02   1.7792923801702941E+02  -1.8626093328127503E+01
   1.4387494569938157E+00   2.3612705042187906E+02   1.7799428050520822E+02  -1.8315847900387038E+01
   1.4422205101855956E+00   2.3521380271030060E+02   1.7805797298384442E+02  -1.8004422455343505E+01
   1.4456832294800959E+00   2.3429529418271991E+02   1.7812032923509031E+02  -1.7691938235430584E+01
   1.4491376746189435E+00   2.3337193394518764E+02   1.7818136304109822E+02  -1.7378516483082208E+01
   1.4525839046333946E+00   2.3244413110375504E+02   1.7824108818402053E+02  -1.7064278440731933E+01
   1.4560219778561032E+00   2.3151229476447301E+02   1.7829951844600947E+02  -1.6749345350813687E+01
   1.4594519519326419E+00   2.3057683403339243E+02   1.7835666760921742E+02  -1.6433838455761077E+01
   1.4628738838327788E+00   2.2963815801656420E+02   1.7841254945579666E+02  -1.6117878998008031E+01
   1.4662878298615174E+00   2.2869667582003956E+02   1.7846717776789959E+02  -1.5801588219988233E+01
   1.4696938456699062E+00   2.2775279654986872E+02   1.7852056632767849E+02  -1.5485087364135488E+01
   1.4730919862656227E+00   2.2680692931210334E+02   1.7857272891728564E+02  -1.5168497672883476E+01
   1.4764823060233392E+00   2.2585948321279378E+02   1.7862367931887346E+02  -1.4851940388666000E+01
   1.4798648586948733E+00   2.2491086735799144E+02   1.7867343131459418E+02  -1.4535536753916920E+01
   1.4832396974191315E+00   2.2396149085374725E+02   1.7872199868660019E+02  -1.4219408011069865E+01
   1.4866068747318495E+00   2.2301176280611205E+02   1.7876939521704378E+02  -1.3903675402558713E+01
   1.4899664425751329E+00   2.2206209232113653E+02   1.7881563468807730E+02  -1.3588460170817070E+01
   1.4933184523068066E+00   2.2111288850487233E+02   1.7886073088185302E+02  -1.3273883558278870E+01
   1.4966629547095753E+00   2.2016456046336941E+02   1.7890469758052336E+02  -1.2960066807377817E+01
   1.4999999999999987E+00   2.1921751730267934E+02   1.7894754856624053E+02  -1.2647131160547715E+01
   1.5033296378372893E+00   2.1827216812885280E+02   1.7898929762115694E+02  -1.2335197860222220E+01
   1.5066519173319348E+00   2.1732892204794089E+02   1.7902995852742487E+02  -1.2024388148835165E+01
   1.5099668870541485E+00   2.1638818816599462E+02   1.7906954506719663E+02  -1.1714823268820352E+01
   1.5132745950421540E+00   2.1545037558906472E+02   1.7910807102262461E+02  -1.1406624462611461E+01
   1.5165750888103084E+00   2.1451589342320258E+02   1.7914555017586105E+02  -1.1099912972642404E+01
   1.5198684153570645E+00   2.1358515077445855E+02   1.7918199630905838E+02  -1.0794810041346731E+01
   1.5231546211727798E+00   2.1265855674888405E+02   1.7921742320436880E+02  -1.0491436911158347E+01
   1.5264337522473730E+00   2.1173652045252956E+02   1.7925184464394474E+02  -1.0189914824511035E+01
   1.5297058540778334E+00   2.1081945099144630E+02   1.7928527440993841E+02  -9.8903650238385250E+00
   1.5329709716755873E+00   2.0990775747168490E+02   1.7931772628450227E+02  -9.5929087515745213E+00
   1.5362291495737195E+00   2.0900184899929690E+02   1.7934921404978857E+02  -9.2976672501528572E+00
   1.5394804318340631E+00   2.0810213468033280E+02   1.7937975148794965E+02  -9.0047617620073641E+00
   1.5427248620541492E+00   2.0720902362084368E+02   1.7940935238113778E+02  -8.7143135295715393E+00
   1.5459624833740284E+00   2.0632292492688043E+02   1.7943803051150536E+02  -8.4264437952795479E+00
   1.5491933384829644E+00   2.0544424770449433E+02   1.7946579966120467E+02  -8.1412738015647630E+00
   1.5524174696260000E+00   2.0457340105973543E+02   1.7949267361238807E+02  -7.8589247908613222E+00
   1.5556349186104022E+00   2.0371079409865536E+02   1.7951866614720780E+02  -7.5795180056025746E+00
   1.5588457268119871E+00   2.0285683592730507E+02   1.7954379104781631E+02  -7.3031746882226551E+00
   1.5620499351813284E+00   2.0201193565173520E+02   1.7956806209636582E+02  -7.0300160811551677E+00
   1.5652475842498501E+00   2.0117650237799683E+02   1.7959149307500871E+02  -6.7601634268338682E+00
   1.5684387141358096E+00   2.0035094521214143E+02   1.7961409776589733E+02  -6.4937379676925362E+00
   1.5716233645501683E+00   1.9953567326021900E+02   1.7963588995118386E+02  -6.2308609461649027E+00
   1.5748015748023594E+00   1.9873109562828134E+02   1.7965688341302081E+02  -5.9716536046849251E+00
   1.5779733838059471E+00   1.9793762142237864E+02   1.7967709193356035E+02  -5.7162371856860306E+00
   1.5811388300841867E+00   1.9715565974856204E+02   1.7969652929495493E+02  -5.4647329316023789E+00
   1.5842979517754829E+00   1.9638561971288254E+02   1.7971520927935677E+02  -5.2172620848672935E+00
   1.5874507866387513E+00   1.9562791042139136E+02   1.7973314566891827E+02  -4.9739458879149137E+00
   1.5905973720586835E+00   1.9488294098013907E+02   1.7975035224579170E+02  -4.7349055831788895E+00
   1.5937377450509196E+00   1.9415112049517688E+02   1.7976684279212941E+02  -4.5002624130929032E+00
   1.5968719422671280E+00   1.9343285807255580E+02   1.7978263109008373E+02  -4.2701376200908605E+00
   1.5999999999999968E+00   1.9272856281832645E+02   1.7979773092180696E+02  -4.0446524466062632E+00
   1.6031219541881363E+00   1.9203864383854020E+02   1.7981215606945142E+02  -3.8239281350732481E+00
   1.6062378404208977E+00   1.9136351023924735E+02   1.7982592031516950E+02  -3.6080859279253166E+00
   1.6093476939431046E+00   1.9070357112649890E+02   1.7983903744111348E+02  -3.3972470675963509E+00
   1.6124515496597063E+00   1.9005923560634648E+02   1.7985152122943566E+02  -3.1915327965199793E+00
   1.6155494421403476E+00   1.8943091278484050E+02   1.7986338546228836E+02  -2.9910643571301101E+00
   1.6186414056238609E+00   1.8881901176803194E+02   1.7987464392182397E+02  -2.7959629918604980E+00
   1.6217274740226817E+00   1.8822394166197225E+02   1.7988531039019475E+02  -2.6063499431448225E+00
   1.6248076809271883E+00   1.8764611157271156E+02   1.7989539864955299E+02  -2.4223464534169659E+00
   1.6278820596099668E+00   1.8708593060630162E+02   1.7990492248205115E+02  -2.2440737651104290E+00
   1.6309506430300051E+00   1.8654380786879270E+02   1.7991389566984145E+02  -2.0716531206594007E+00
   1.6340134638368151E+00   1.8602015246623574E+02   1.7992233199507623E+02  -1.9052057624972789E+00
   1.6370705543744859E+00   1.8551537350468203E+02   1.7993024523990778E+02  -1.7448529330581251E+00
   1.6401219466856685E+00   1.8502988009018259E+02   1.7993764918648850E+02  -1.5907158747752870E+00
   1.6431676725154942E+00   1.8456408132878801E+02   1.7994455761697068E+02  -1.4429158300829530E+00
   1.6462077633154286E+00   1.8411838632654997E+02   1.7995098431350669E+02  -1.3015740414147257E+00
   1.6492422502470601E+00   1.8369320418951830E+02   1.7995694305824875E+02  -1.1668117512043601E+00
   1.6522711641858263E+00   1.8328894402374470E+02   1.7996244763334923E+02  -1.0387502018856121E+00
   1.6552945357246804E+00   1.8290601493527964E+02   1.7996751182096054E+02  -9.1751063589226201E-01
   1.6583123951776955E+00   1.8254482603017442E+02   1.7997214940323482E+02  -8.0321429565809088E-01
   1.6613247725836104E+00   1.8220578641447980E+02   1.7997637416232459E+02  -6.9598242361680329E-01
   1.6643316977093192E+00   1.8188930519424679E+02   1.7998019988038200E+02  -5.9593626220228169E-01
   1.6673332000533021E+00   1.8159579147552640E+02   1.7998364033955951E+02  -5.0319705384810332E-01
   1.6703293088490019E+00   1.8132565436436948E+02   1.7998670932200938E+02  -4.1788604098822707E-01
   1.6733200530681465E+00   1.8107930296682733E+02   1.7998942060988398E+02  -3.4012446605638297E-01
   1.6763054614240163E+00   1.8085714638895030E+02   1.7999178798533555E+02  -2.7003357148627538E-01
   1.6792855623746616E+00   1.8065959373678984E+02   1.7999382523051651E+02  -2.0773459971165981E-01
   1.6822603841260673E+00   1.8048705411639642E+02   1.7999554612757910E+02  -1.5334879316639324E-01
   1.6852299546352667E+00   1.8033993663382117E+02   1.7999696445867573E+02  -1.0699739428412937E-01
   1.6881943016134082E+00   1.8021865039511476E+02   1.7999809400595862E+02  -6.8801645498648950E-02
   1.6911534525287713E+00   1.8012360450632872E+02   1.7999894855158018E+02  -3.8882789243656478E-02
   1.6941074346097365E+00   1.8005520807351354E+02   1.7999954187769274E+02  -1.7362067953187194E-02
   1.6970562748477089E+00   1.8001387020272085E+02   1.7999988776644852E+02  -4.3607240607674708E-03
   1.6999999999999948E+00   1.8000000000000074E+02   1.7999999999999994E+02  -2.5444437451708134E-13


==> anc/phases_4.dat <==
   8.0000000000000027E-01   8.2299955299483273E+01   1.0690161393373918E+02  -1.9507971073775121E+01
   8.0622577482985514E-01   8.3104362469956300E+01   1.1085359778630574E+02  -1.9717657742405095E+01
   8.1240384046359626E-01   8.3917721553915342E+01   1.1446952407005966E+02  -1.9924876207168257E+01
   8.1853527718724517E-01   8.4742184182228243E+01   1.1776689242670413E+02  -2.0129691587406342E+01
   8.2462112512353236E-01   8.5579943575750647E+01   1.2076940115570423E+02  -2.0332136488459390E+01
   8.3066238629180777E-01   8.6433436998194807E+01   1.2350378543891095E+02  -2.0532255610945249E+01
   8.3666002653407578E-01   8.7305320363875921E+01   1.2599684776241853E+02  -2.0730090130934720E+01
   8.4261497731763613E-01   8.8198500379905326E+01   1.2827391231524507E+02  -2.0925675676358320E+01
   8.4852813742385724E-01   8.9116484561643503E+01   1.3035879964629774E+02  -2.1119105528847268E+01
   8.5440037453175333E-01   9.0062595193627217E+01   1.3227164523656364E+02  -2.1310350749461133E+01
   8.6023252670426298E-01   9.1041107116411212E+01   1.3403141940146318E+02  -2.1499486316485669E+01
   8.6602540378443893E-01   9.2056593015258329E+01   1.3565441514449660E+02  -2.1686535063383776E+01
   8.7177978870813500E-01   9.3114347662015319E+01   1.3715513626226229E+02  -2.1871532935555717E+01
   8.7749643873921246E-01   9.4220534320065113E+01   1.3854644857430631E+02  -2.2054526889237163E+01
   8.8317608663278491E-01   9.5382142329962008E+01   1.3983952902624242E+02  -2.2235540100011576E+01
   8.8881944173155913E-01   9.6607473158692329E+01   1.4104439036285558E+02  -2.2414616415043827E+01
   8.9442719099991619E-01   9.7905950539457223E+01   1.4216960053241863E+02  -2.2591753557056720E+01
   9.0000000000000024E-01   9.9289306009276856E+01   1.4322320701090558E+02  -2.2767021427254225E+01
   9.0553851381374195E-01   1.0077084800974639E+02   1.4421188553366659E+02  -2.2940404662221184E+01
   9.1104335791443014E-01   1.0236710320856237E+02   1.4514195579930708E+02  -2.3111943104582387E+01
   9.1651513899116832E-01   1.0409831393422816E+02   1.4601933394098248E+02  -2.3281688147170257E+01
   9.2195444572928897E-01   1.0598900652907281E+02   1.4684955814702914E+02  -2.3449659198174853E+01
   9.2736184954957068E-01   1.0806895875456057E+02   1.4763479689796114E+02  -2.3615826820870321E+01
   9.3273790530888179E-01   1.1037729057011222E+02   1.4837908697691753E+02  -2.3780293229668398E+01
   9.3808315196468617E-01   1.1296174987177865E+02   1.4908562524558502E+02  -2.3943035077937850E+01
   9.4339811320566069E-01   1.1588382767588438E+02   1.4975740027306955E+02  -2.4104054322567897E+01
   9.4868329805051410E-01   1.1922431874376348E+02   1.5039732161816283E+02  -2.4263407159917726E+01
   9.5393920141694599E-01   1.2308790149337561E+02   1.5100778482498200E+02  -2.4421090928591457E+01
   9.5916630466254427E-01   1.2761479747441686E+02   1.5159116147009905E+02  -2.4577156940374270E+01
   9.6436507609929578E-01   1.3299026395247648E+02   1.5214928860179978E+02  -2.4731569569064824E+01
   9.6953597148326609E-01   1.3946998630061623E+02   1.5268414843654523E+02  -2.4884381290824106E+01
   9.7467943448089667E-01   1.4741184399099606E+02   1.5319725073814277E+02  -2.5035556172846867E+01
   9.7979589711327153E-01   1.5740155479088111E+02   1.5369035811949450E+02  -2.5185172902198403E+01
   9.8488578017961081E-01   1.7109235417041046E+02   1.5416457792379103E+02  -2.5333147905677510E+01
   9.8994949366116691E-01   1.8799859312101603E+02   1.5462142833081481E+02  -2.5479549929621456E+01
   9.9498743710662030E-01   1.9421663369577675E+02   1.5506184643525100E+02  -2.5624275279104747E+01
   1.0000000000000002E+00   2.0083458991378012E+02   1.5548703803657367E+02  -2.5767238124150786E+01
   1.0049875621120894E+00   2.0734523640206717E+02   1.5589795822059730E+02  -2.5908360911146442E+01
   1.0099504938362081E+00   2.1333518045849692E+02   1.5629543705031077E+02  -2.6048143832384067E+01
   1.0148891565092222E+00   2.1858686239118390E+02   1.5668030631423358E+02  -2.6186622449842183E+01
   1.0198039027185573E+00   2.2306972710452348E+02   1.5705329555834930E+02  -2.6323817164888990E+01
   1.0246950765959602E+00   2.2686173358623188E+02   1.5741519353272423E+02  -2.6459793073503427E+01
   1.0295630140987004E+00   2.3007497656262365E+02   1.5776654341547078E+02  -2.6594544571933092E+01
   1.0344080432788605E+00   2.3282101152259287E+02   1.5810798218934434E+02  -2.6728120368569531E+01
   1.0392304845413267E+00   2.3519465344160596E+02   1.5844007733797349E+02  -2.6860561442873276E+01
   1.0440306508910553E+00   2.3727143920829229E+02   1.5876328116132524E+02  -2.6991880037175683E+01
   1.0488088481701519E+00   2.3911047782344977E+02   1.5907802075157750E+02  -2.7122093217507285E+01
   1.0535653752852743E+00   2.4075837808691023E+02   1.5938484852610102E+02  -2.7251286093944014E+01
   1.0583005244258366E+00   2.4225001212913102E+02   1.5968403723009925E+02  -2.7379442019376679E+01
   1.0630145812734653E+00   2.4361316121371743E+02   1.5997595725709684E+02  -2.7506598138170755E+01
   1.0677078252031316E+00   2.4486996547731195E+02   1.6026102493789210E+02  -2.7632826528858192E+01
   1.0723805294763613E+00   2.4603742313480655E+02   1.6053949018999677E+02  -2.7758140009970408E+01
   1.0770329614269012E+00   2.4712936101480577E+02   1.6081162773988061E+02  -2.7882574653935603E+01
   1.0816653826391971E+00   2.4815693329453779E+02   1.6107767551775427E+02  -2.8006162736369980E+01
   1.0862780491200219E+00   2.4912925064918426E+02   1.6133784153824547E+02  -2.8128935374564424E+01
   1.0908712114635719E+00   2.5005402938323496E+02   1.6159236057746548E+02  -2.8250949793957929E+01
   1.0954451150103326E+00   2.5093761787190462E+02   1.6184141124108845E+02  -2.8372250960870414E+01
   1.1000000000000003E+00   2.5178508820357095E+02   1.6208506216456053E+02  -2.8492844062717836E+01
   1.1045361017187265E+00   2.5260123753173625E+02   1.6232349997872973E+02  -2.8612807593348798E+01
   1.1090536506409421E+00   2.5338966055366959E+02   1.6255671578836916E+02  -2.8732138967052236E+01
   1.1135528725660049E+00   2.5415402208168905E+02   1.6278483737803282E+02  -2.8850923336796512E+01
   1.1180339887498953E+00   2.5489717238321097E+02   1.6300783588685627E+02  -2.8969186969303831E+01
   1.1224972160321829E+00   2.5562172551817380E+02   1.6322566631582356E+02  -2.9086971597262728E+01
   1.1269427669584648E+00   2.5633009034006290E+02   1.6343824883163535E+02  -2.9204330134348876E+01
   1.1313708498984765E+00   2.5702444509622967E+02   1.6364543074946880E+02  -2.9321313348384066E+01
   1.1357816691600551E+00   2.5770684826983143E+02   1.6384698350971516E+02  -2.9437978804025825E+01
   1.1401754250991385E+00   2.5837918126769222E+02   1.6404253512299937E+02  -2.9554370689461400E+01
   1.1445523142259602E+00   2.5904350461685038E+02   1.6423158609613478E+02  -2.9670566354927963E+01
   1.1489125293076061E+00   2.5970217165087200E+02   1.6441331665427350E+02  -2.9786664296847221E+01
   1.1532562594670801E+00   2.6034846129111577E+02   1.6458871224395278E+02  -2.9899887477521109E+01
   1.1575836902790229E+00   2.6095978325506911E+02   1.6476311997238801E+02  -3.0003259126506464E+01
   1.1618950038622256E+00   2.6153557055525039E+02   1.6493684094951308E+02  -3.0096600060523819E+01
   1.1661903789690604E+00   2.6207623229771093E+02   1.6510986954628848E+02  -3.0180031522007038E+01
   1.1704699910719629E+00   2.6258217758850134E+02   1.6528220013367462E+02  -3.0253674753389792E+01
   1.1747340124470735E+00   2.6305381553367266E+02   1.6545382708263190E+02  -3.0317650997105947E+01
   1.1789826122551601E+00   2.6349155523927573E+02   1.6562474476412083E+02  -3.0372081495589175E+01
   1.1832159566199236E+00   2.6389580581136170E+02   1.6579494754910172E+02  -3.0417087491273286E+01
   1.1874342087037921E+00   2.6426697635598134E+02   1.6596442980853510E+02  -3.0452790226592057E+01
   1.1916375287812990E+00   2.6460547597918566E+02   1.6613318591338131E+02  -3.0479310943979144E+01
   1.1958260743101403E+00   2.6491171378702575E+02   1.6630121023460083E+02  -3.0496770885868482E+01
   1.2000000000000004E+00   2.6518609888555204E+02   1.6646849714315405E+02  -3.0505291294693727E+01
   1.2041594578792301E+00   2.6542904038081610E+02   1.6663504101000143E+02  -3.0504993412888702E+01
   1.2083045973594577E+00   2.6564094737886847E+02   1.6680083620610336E+02  -3.0495998482887117E+01
   1.2124355652982146E+00   2.6582222898576026E+02   1.6696587710242031E+02  -3.0478427747122755E+01
   1.2165525060596445E+00   2.6597329430754229E+02   1.6713015806991268E+02  -3.0452402448029364E+01
   1.2206555615733707E+00   2.6609455245026578E+02   1.6729367347954090E+02  -3.0418043828040808E+01
   1.2247448713915896E+00   2.6618641251998122E+02   1.6745641770226536E+02  -3.0375473129590688E+01
   1.2288205727444512E+00   2.6624928362273994E+02   1.6761838510904659E+02  -3.0324811595112912E+01
   1.2328828005937957E+00   2.6628357486459259E+02   1.6777957007084487E+02  -3.0266180467041156E+01
   1.2369316876852987E+00   2.6628969535159035E+02   1.6793996695862077E+02  -3.0199700987809230E+01
   1.2409673645990862E+00   2.6626805418978415E+02   1.6809957014333457E+02  -3.0125494399850890E+01
   1.2449899597988736E+00   2.6621906048522459E+02   1.6825837399594681E+02  -3.0043681945599914E+01
   1.2489995996796801E+00   2.6614312334396288E+02   1.6841637288741794E+02  -2.9954384867490031E+01
   1.2529964086141672E+00   2.6604065187205020E+02   1.6857356118870825E+02  -2.9857724407955075E+01
   1.2569805089976540E+00   2.6591205517553720E+02   1.6872993327077822E+02  -2.9753821809428675E+01
   1.2609520212918497E+00   2.6575774236047477E+02   1.6888548350458836E+02  -2.9642798314344788E+01
   1.2649110640673522E+00   2.6557812253291382E+02   1.6904020626109900E+02  -2.9524775165137044E+01
   1.2688577540449526E+00   2.6537360479890560E+02   1.6919409591127061E+02  -2.9399873604239193E+01
   1.2727922061357859E+00   2.6514459826450081E+02   1.6934714682606358E+02  -2.9268214874085125E+01
   1.2767145334803709E+00   2.6489151203575028E+02   1.6949935337643839E+02  -2.9129920217108463E+01
   1.2806248474865702E+00   2.6461475521870528E+02   1.6965070993335542E+02  -2.8985110875743015E+01
   1.2845232578665133E+00   2.6431473691941653E+02   1.6980121086777510E+02  -2.8833908092422664E+01
   1.2884098726725131E+00   2.6399186624393491E+02   1.6995085055065786E+02  -2.8676433109580987E+01
   1.2922847983320089E+00   2.6364655229831158E+02   1.7009962335296413E+02  -2.8512807169651893E+01
   1.2961481396815726E+00   2.6327920418859753E+02   1.7024752364565438E+02  -2.8343151515069085E+01
   1.3000000000000005E+00   2.6289023102084326E+02   1.7039454579968896E+02  -2.8167587388266345E+01
   1.3038404810405302E+00   2.6248004190110009E+02   1.7054068418602833E+02  -2.7986236031677425E+01
   1.3076696830622025E+00   2.6204904593541875E+02   1.7068593317563290E+02  -2.7799218687736087E+01
   1.3114877048604006E+00   2.6159765222985061E+02   1.7083028713946311E+02  -2.7606656598876100E+01
   1.3152946437965911E+00   2.6112626989044605E+02   1.7097374044847942E+02  -2.7408671007531282E+01
   1.3190905958272925E+00   2.6063530802325602E+02   1.7111628747364216E+02  -2.7205383156135259E+01
   1.3228756555322958E+00   2.6012517573433200E+02   1.7125792258591190E+02  -2.6996914287121989E+01
   1.3266499161421605E+00   2.5959628212972461E+02   1.7139864015624894E+02  -2.6783385642925101E+01
   1.3304134695650076E+00   2.5904903631548484E+02   1.7153843455561372E+02  -2.6564918465978366E+01
   1.3341664064126340E+00   2.5848384739766357E+02   1.7167730015496676E+02  -2.6341633998715654E+01
   1.3379088160259658E+00   2.5790112448231173E+02   1.7181523132526837E+02  -2.6113653483570566E+01
   1.3416407864998743E+00   2.5730127667548032E+02   1.7195222243747904E+02  -2.5881098162976976E+01
   1.3453624047073716E+00   2.5668471308322000E+02   1.7208826786255915E+02  -2.5644089279368718E+01
   1.3490737563232047E+00   2.5605184281158211E+02   1.7222336197146922E+02  -2.5402748075179332E+01
   1.3527749258468689E+00   2.5540307496661757E+02   1.7235749913516958E+02  -2.5157195792842781E+01
   1.3564659966250541E+00   2.5473881865437718E+02   1.7249067372462068E+02  -2.4907553674792787E+01
   1.3601470508735449E+00   2.5405948298091170E+02   1.7262288011078297E+02  -2.4653942963463070E+01
   1.3638181696985860E+00   2.5336547705227233E+02   1.7275411266461685E+02  -2.4396484901287444E+01
   1.3674794331177349E+00   2.5265720997451012E+02   1.7288436575708275E+02  -2.4135300730699658E+01
   1.3711309200802093E+00   2.5193509085367583E+02   1.7301363375914110E+02  -2.3870511694133441E+01
   1.3747727084867525E+00   2.5119952879582021E+02   1.7314191104175234E+02  -2.3602239034022631E+01
   1.3784048752090228E+00   2.5045093290699441E+02   1.7326919197587685E+02  -2.3330603992800850E+01
   1.3820274961085259E+00   2.4968971229324976E+02   1.7339547093247515E+02  -2.3055727812902060E+01
   1.3856406460551023E+00   2.4891627606063625E+02   1.7352074228250754E+02  -2.2777731736759890E+01
   1.3892443989449810E+00   2.4813103331520546E+02   1.7364500039693456E+02  -2.2496737006808168E+01
   1.3928388277184125E+00   2.4733439316300854E+02   1.7376823964671655E+02  -2.2212864865480650E+01
   1.3964240043768947E+00   2.4652676471009596E+02   1.7389045440281402E+02  -2.1926236555210998E+01
   1.4000000000000006E+00   2.4570855706251879E+02   1.7401163903618729E+02  -2.1636973318433157E+01
   1.4035668847618206E+00   2.4488017932632803E+02   1.7413178791779686E+02  -2.1345196397580768E+01
   1.4071247279470294E+00   2.4404204060757459E+02   1.7425089541860316E+02  -2.1051027035087657E+01
   1.4106735979665890E+00   2.4319455001230961E+02   1.7436895590956658E+02  -2.0754586473387548E+01
   1.4142135623730956E+00   2.4233811664658364E+02   1.7448596376164755E+02  -2.0455995954914179E+01
   1.4177446878757829E+00   2.4147314961644778E+02   1.7460191334580651E+02  -2.0155376722101458E+01
   1.4212670403551899E+00   2.4060005802795305E+02   1.7471679903300389E+02  -1.9852850017382963E+01
   1.4247806848775009E+00   2.3971925098715033E+02   1.7483061519420011E+02  -1.9548537083192620E+01
   1.4282856857085702E+00   2.3883113760009053E+02   1.7494335620035557E+02  -1.9242559161964014E+01
   1.4317821063276355E+00   2.3793612697282495E+02   1.7505501642243073E+02  -1.8935037496131073E+01
   1.4352700094407325E+00   2.3703462821140403E+02   1.7516559023138601E+02  -1.8626093328127503E+01
   1.4387494569938157E+00   2.3612705042187906E+02   1.7527507199818183E+02  -1.8315847900387038E+01
   1.4422205101855956E+00   2.3521380271030060E+02   1.7538345609377859E+02  -1.8004422455343505E+01
   1.4456832294800959E+00   2.3429529418271991E+02   1.7549073688913677E+02  -1.7691938235430584E+01
   1.4491376746189435E+00   2.3337193394518764E+02   1.7559690875521676E+02  -1.7378516483082208E+01
   1.4525839046333946E+00   2.3244413110375504E+02   1.7570196606297898E+02  -1.7064278440731933E+01
   1.4560219778561032E+00   2.3151229476447301E+02   1.7580590318338389E+02  -1.6749345350813687E+01
   1.4594519519326419E+00   2.3057683403339243E+02   1.7590871448739190E+02  -1.6433838455761077E+01
   1.4628738838327788E+00   2.2963815801656420E+02   1.7601039434596342E+02  -1.6117878998008031E+01
   1.4662878298615174E+00   2.2869667582003956E+02   1.7611093713005886E+02  -1.5801588219988233E+01
   1.4696938456699062E+00   2.2775279654986872E+02   1.7621033721063870E+02  -1.5485087364135488E+01
   1.4730919862656227E+00   2.2680692931210334E+02   1.7630858895866331E+02  -1.5168497672883476E+01
   1.4764823060233392E+00   2.2585948321279378E+02   1.7640568674509319E+02  -1.4851940388666000E+01
   1.4798648586948733E+00   2.2491086735799144E+02   1.7650162494088866E+02  -1.4535536753916920E+01
   1.4832396974191315E+00   2.2396149085374725E+02   1.7659639791701022E+02  -1.4219408011069865E+01
   1.4866068747318495E+00   2.2301176280611205E+02   1.7669000004441833E+02  -1.3903675402558713E+01
   1.4899664425751329E+00   2.2206209232113653E+02   1.7678242569407331E+02  -1.3588460170817070E+01
   1.4933184523068066E+00   2.2111288850487233E+02   1.7687366923693568E+02  -1.3273883558278870E+01
   1.4966629547095753E+00   2.2016456046336941E+02   1.7696372504396575E+02  -1.2960066807377817E+01
   1.4999999999999987E+00   2.1921751730267934E+02   1.7705258748612411E+02  -1.2647131160547715E+01
   1.5033296378372893E+00   2.1827216812885280E+02   1.7714025093437110E+02  -1.2335197860222220E+01
   1.5066519173319348E+00   2.1732892204794089E+02   1.7722670975966707E+02  -1.2024388148835165E+01
   1.5099668870541485E+00   2.1638818816599462E+02   1.7731195833297261E+02  -1.1714823268820352E+01
   1.5132745950421540E+00   2.1545037558906472E+02   1.7739599102524798E+02  -1.1406624462611461E+01
   1.5165750888103084E+00   2.1451589342320258E+02   1.7747880220745375E+02  -1.1099912972642404E+01
   1.5198684153570645E+00   2.1358515077445855E+02   1.7756038625055021E+02  -1.0794810041346731E+01
   1.5231546211727798E+00   2.1265855674888405E+02   1.7764073752549791E+02  -1.0491436911158347E+01
   1.5264337522473730E+00   2.1173652045252956E+02   1.7771985040325717E+02  -1.0189914824511035E+01
   1.5297058540778334E+00   2.1081945099144630E+02   1.7779771925478846E+02  -9.8903650238385250E+00
   1.5329709716755873E+00   2.0990775747168490E+02   1.7787433845105224E+02  -9.5929087515745213E+00
   1.5362291495737195E+00   2.0900184899929690E+02   1.7794970236300892E+02  -9.2976672501528572E+00
   1.5394804318340631E+00   2.0810213468033280E+02   1.7802380536161891E+02  -9.0047617620073641E+00
   1.5427248620541492E+00   2.0720902362084368E+02   1.7809664181784260E+02  -8.7143135295715393E+00
   1.5459624833740284E+00   2.0632292492688043E+02   1.7816820610264045E+02  -8.4264437952795479E+00
   1.5491933384829644E+00   2.0544424770449433E+02   1.7823849258697291E+02  -8.1412738015647630E+00
   1.5524174696260000E+00   2.0457340105973543E+02   1.7830749564180041E+02  -7.8589247908613222E+00
   1.5556349186104022E+00   2.0371079409865536E+02   1.7837520963808331E+02  -7.5795180056025746E+00
   1.5588457268119871E+00   2.0285683592730507E+02   1.7844162894678209E+02  -7.3031746882226551E+00
   1.5620499351813284E+00   2.0201193565173520E+02   1.7850674793885716E+02  -7.0300160811551677E+00
   1.5652475842498501E+00   2.0117650237799683E+02   1.7857056098526894E+02  -6.7601634268338682E+00
   1.5684387141358096E+00   2.0035094521214143E+02   1.7863306245697788E+02  -6.4937379676925362E+00
   1.5716233645501683E+00   1.9953567326021900E+02   1.7869424672494435E+02  -6.2308609461649027E+00
   1.5748015748023594E+00   1.9873109562828134E+02   1.7875410816012885E+02  -5.9716536046849251E+00
   1.5779733838059471E+00   1.9793762142237864E+02   1.7881264113349181E+02  -5.7162371856860306E+00
   1.5811388300841867E+00   1.9715565974856204E+02   1.7886984001599356E+02  -5.4647329316023789E+00
   1.5842979517754829E+00   1.9638561971288254E+02   1.7892569917859458E+02  -5.2172620848672935E+00
   1.5874507866387513E+00   1.9562791042139136E+02   1.7898021299225530E+02  -4.9739458879149137E+00
   1.5905973720586835E+00   1.9488294098013907E+02   1.7903337582793617E+02  -4.7349055831788895E+00
   1.5937377450509196E+00   1.9415112049517688E+02   1.7908518205659755E+02  -4.5002624130929032E+00
   1.5968719422671280E+00   1.9343285807255580E+02   1.7913562604919991E+02  -4.2701376200908605E+00
   1.5999999999999968E+00   1.9272856281832645E+02   1.7918470217670369E+02  -4.0446524466062632E+00
   1.6031219541881363E+00   1.9203864383854020E+02   1.7923240481006928E+02  -3.8239281350732481E+00
   1.6062378404208977E+00   1.9136351023924735E+02   1.7927872832025716E+02  -3.6080859279253166E+00
   1.6093476939431046E+00   1.9070357112649890E+02   1.7932366707822771E+02  -3.3972470675963509E+00
   1.6124515496597063E+00   1.9005923560634648E+02   1.7936721545494129E+02  -3.1915327965199793E+00
   1.6155494421403476E+00   1.8943091278484050E+02   1.7940936782135847E+02  -2.9910643571301101E+00
   1.6186414056238609E+00   1.8881901176803194E+02   1.7945011854843955E+02  -2.7959629918604980E+00
   1.6217274740226817E+00   1.8822394166197225E+02   1.7948946200714511E+02  -2.6063499431448225E+00
   1.6248076809271883E+00   1.8764611157271156E+02   1.7952739256843540E+02  -2.4223464534169659E+00
   1.6278820596099668E+00   1.8708593060630162E+02   1.7956390460327091E+02  -2.2440737651104290E+00
   1.6309506430300051E+00   1.8654380786879270E+02   1.7959899248261212E+02  -2.0716531206594007E+00
   1.6340134638368151E+00   1.8602015246623574E+02   1.7963265057741938E+02  -1.9052057624972789E+00
   1.6370705543744859E+00   1.8551537350468203E+02   1.7966487325865316E+02  -1.7448529330581251E+00
   1.6401219466856685E+00   1.8502988009018259E+02   1.7969565489727387E+02  -1.5907158747752870E+00
   1.6431676725154942E+00   1.8456408132878801E+02   1.7972498986424193E+02  -1.4429158300829530E+00
   1.6462077633154286E+00   1.8411838632654997E+02   1.7975287253051781E+02  -1.3015740414147257E+00
   1.6492422502470601E+00   1.8369320418951830E+02   1.7977929726706191E+02  -1.1668117512043601E+00
   1.6522711641858263E+00   1.8328894402374470E+02   1.7980425844483460E+02  -1.0387502018856121E+00
   1.6552945357246804E+00   1.8290601493527964E+02   1.7982775043479640E+02  -9.1751063589226201E-01
   1.6583123951776955E+00   1.8254482603017442E+02   1.7984976760790764E+02  -8.0321429565809088E-01
   1.6613247725836104E+00   1.8220578641447980E+02   1.7987030433512879E+02  -6.9598242361680329E-01
   1.6643316977093192E+00   1.8188930519424679E+02   1.7988935498742032E+02  -5.9593626220228169E-01
   1.6673332000533021E+00   1.8159579147552640E+02   1.7990691393574261E+02  -5.0319705384810332E-01
   1.6703293088490019E+00   1.8132565436436948E+02   1.7992297555105608E+02  -4.1788604098822707E-01
   1.6733200530681465E+00   1.8107930296682733E+02   1.7993753420432117E+02  -3.4012446605638297E-01
   1.6763054614240163E+00   1.8085714638895030E+02   1.7995058426649828E+02  -2.7003357148627538E-01
   1.6792855623746616E+00   1.8065959373678984E+02   1.7996212010854791E+02  -2.0773459971165981E-01
   1.6822603841260673E+00   1.8048705411639642E+02   1.7997213610143041E+02  -1.5334879316639324E-01
   1.6852299546352667E+00   1.8033993663382117E+02   1.7998062661610624E+02  -1.0699739428412937E-01
   1.6881943016134082E+00   1.8021865039511476E+02   1.7998758602353575E+02  -6.8801645498648950E-02
   1.6911534525287713E+00   1.8012360450632872E+02   1.7999300869467953E+02  -3.8882789243656478E-02
   1.6941074346097365E+00   1.8005520807351354E+02   1.7999688900049787E+02  -1.7362067953187194E-02
   1.6970562748477089E+00   1.8001387020272085E+02   1.7999922131195120E+02  -4.3607240607674708E-03
   1.6999999999999948E+00   1.8000000000000074E+02   1.8000000000000000E+02  -2.5444437451708134E-13


==> anc/phases_5.dat <==
   8.0000000000000027E-01   8.2299955299483273E+01   1.0890124496696028E+02  -1.8738850016180507E+01
   8.0622577482985514E-01   8.3104362469956300E+01   1.1275162657916798E+02  -1.8933703737274413E+01
   8.1240384046359626E-01   8.3917721553915342E+01   1.1629737574696742E+02  -1.9126186207464155E+01
   8.1853527718724517E-01   8.4742184182228243E+01   1.1955142814320446E+02  -1.9316329311495302E+01
   8.2462112512353236E-01   8.5579943575750647E+01   1.2253144493854087E+02  -1.9504131237190460E+01
   8.3066238629180777E-01   8.6433436998194807E+01   1.2525813178546771E+02  -1.9689598796755110E+01
   8.3666002653407578E-01   8.7305320363875921E+01   1.2775315308304526E+02  -1.9872733270576177E+01
   8.4261497731763613E-01   8.8198500379905326E+01   1.3003789226848406E+02  -2.0053529236172373E+01
   8.4852813742385724E-01   8.9116484561643503E+01   1.3213337718995933E+02  -2.0232033051811715E+01
   8.5440037453175333E-01   9.0062595193627217E+01   1.3405787998805431E+02  -2.0408177912442063E+01
   8.6023252670426298E-01   9.1041107116411212E+01   1.3582921054562908E+02  -2.0581992581053530E+01
   8.6602540378443893E-01   9.2056593015258329E+01   1.3746298741664705E+02  -2.0753458316103305E+01
   8.7177978870813500E-01   9.3114347662015319E+01   1.3897336808655413E+02  -2.0922569037787927E+01
   8.7749643873921246E-01   9.4220534320065113E+01   1.4037308300295928E+02  -2.1089329929711475E+01
   8.8317608663278491E-01   9.5382142329962008E+01   1.4167330256157791E+02  -2.1253725983760233E+01
   8.8881944173155913E-01   9.6607473158692329E+01   1.4288411011190351E+02  -2.1415762694035987E+01
   8.9442719099991619E-01   9.7905950539457223E+01   1.4401418444413025E+02  -2.1575406381697469E+01
   9.0000000000000024E-01   9.9289306009276856E+01   1.4507170618171551E+02  -2.1732690531369897E+01
   9.0553851381374195E-01   1.0077084800974639E+02   1.4606349005047852E+02  -2.1887574698526649E+01
   9.1104335791443014E-01   1.0236710320856237E+02   1.4699599951654736E+02  -2.2040070863660862E+01
   9.1651513899116832E-01   1.0409831393422816E+02   1.4787530691667089E+02  -2.2190203968520827E+01
   9.2195444572928897E-01   1.0598900652907281E+02   1.4870713764194971E+02  -2.2337973411359009E+01
   9.2736184954957068E-01   1.0806895875456057E+02   1.4949362975375556E+02  -2.2483339174756662E+01
   9.3273790530888179E-01   1.1037729057011222E+02   1.5023889264378229E+02  -2.2626379775298641E+01
   9.3808315196468617E-01   1.1296174987177865E+02   1.5094619523295549E+02  -2.2767066706075578E+01
   9.4339811320566069E-01   1.1588382767588438E+02   1.5161858842762939E+02  -2.2905398185885741E+01
   9.4868329805051410E-01   1.1922431874376348E+02   1.5225903569391707E+02  -2.3041420188208306E+01
   9.5393920141694599E-01   1.2308790149337561E+02   1.5286997819286509E+02  -2.3175132624095657E+01
   9.5916630466254427E-01   1.2761479747441686E+02   1.5345382611506736E+02  -2.3306585341774301E+01
   9.6436507609929578E-01   1.3299026395247648E+02   1.5401244866404178E+02  -2.3435755561173508E+01
   9.6953597148326609E-01   1.3946998630061623E+02   1.5454785491210259E+02  -2.3562697992508987E+01
   9.7467943448089667E-01   1.4741184399099606E+02   1.5506157629056057E+02  -2.3687396052480512E+01
   9.7979589711327153E-01   1.5740155479088111E+02   1.5555539325682992E+02  -2.3809929590192489E+01
   9.8488578017961081E-01   1.7109235417041046E+02   1.5603042655087114E+02  -2.3930245877967579E+01
   9.8994949366116691E-01   1.8799859312101603E+02   1.5648820524612881E+02  -2.4048416384848338E+01
   9.9498743710662030E-01   1.9421663369577675E+02   1.5692967357116453E+02  -2.4164368286775719E+01
   1.0000000000000002E+00   2.0083458991378012E+02   1.5735604260553959E+02  -2.4278019450231660E+01
   1.0049875621120894E+00   2.0734523640206717E+02   1.5776827026750544E+02  -2.4389308633559654E+01
   1.0099504938362081E+00   2.1333518045849692E+02   1.5816718728902512E+02  -2.4498798478103357E+01
   1.0148891565092222E+00   2.1858686239118390E+02   1.5855362468772805E+02  -2.4606550756147463E+01
   1.0198039027185573E+00   2.2306972710452348E+02   1.5892830967587011E+02  -2.4712614830326068E+01
   1.0246950765959602E+00   2.2686173358623188E+02   1.5929202808456591E+02  -2.4817074393099062E+01
   1.0295630140987004E+00   2.3007497656262365E+02   1.5964531832688851E+02  -2.4919955863325395E+01
   1.0344080432788605E+00   2.3282101152259287E+02   1.5998881264875843E+02  -2.5021328172493547E+01
   1.0392304845413267E+00   2.3519465344160596E+02   1.6032307328413592E+02  -2.5121250016718829E+01
   1.0440306508910553E+00   2.3727143920829229E+02   1.6064854661579315E+02  -2.5219755676959149E+01
   1.0488088481701519E+00   2.3911047782344977E+02   1.6096565392601710E+02  -2.5316879380068446E+01
   1.0535653752852743E+00   2.4075837808691023E+02   1.6127494348635449E+02  -2.5412701200947069E+01
   1.0583005244258366E+00   2.4225001212913102E+02   1.6157668274935955E+02  -2.5507219705757347E+01
   1.0630145812734653E+00   2.4361316121371743E+02   1.6187123890220758E+02  -2.5600467319082512E+01
   1.0677078252031316E+00   2.4486996547731195E+02   1.6215902741092680E+02  -2.5692494099764335E+01
   1.0723805294763613E+00   2.4603742313480655E+02   1.6244029817079866E+02  -2.5783298731467791E+01
   1.0770329614269012E+00   2.4712936101480577E+02   1.6271532902620621E+02  -2.5872886368806981E+01
   1.0816653826391971E+00   2.4815693329453779E+02   1.6298436426571070E+02  -2.5961249977461716E+01
   1.0862780491200219E+00   2.4912925064918426E+02   1.6324762238251554E+02  -2.6048370184348830E+01
   1.0908712114635719E+00   2.5005402938323496E+02   1.6350535436287299E+02  -2.6134232985823964E+01
   1.0954451150103326E+00   2.5093761787190462E+02   1.6375776105306912E+02  -2.6218801781852427E+01
   1.1000000000000003E+00   2.5178508820357095E+02   1.6400493970588764E+02  -2.6301997363718513E+01
   1.1045361017187265E+00   2.5260123753173625E+02   1.6424711688084440E+02  -2.6383774938937798E+01
   1.1090536506409421E+00   2.5338966055366959E+02   1.6448433223266912E+02  -2.6464016365684977E+01
   1.1135528725660049E+00   2.5415402208168905E+02   1.6471677854138656E+02  -2.6542643326673339E+01
   1.1180339887498953E+00   2.5489717238321097E+02   1.6494450640110395E+02  -2.6619516355509052E+01
   1.1224972160321829E+00   2.5562172551817380E+02   1.6516757091808569E+02  -2.6694482359527335E+01
   1.1269427669584648E+00   2.5633009034006290E+02   1.6538601775709967E+02  -2.6767368082953780E+01
   1.1313708498984765E+00   2.5702444509622967E+02   1.6559985086012622E+02  -2.6837966570230019E+01
   1.1357816691600551E+00   2.5770684826983143E+02   1.6580903838433781E+02  -2.6906035582258617E+01
   1.1401754250991385E+00   2.5837918126769222E+02   1.6601345629527151E+02  -2.6971273973650618E+01
   1.1445523142259602E+00   2.5904350461685038E+02   1.6621292757240712E+02  -2.7033324345660681E+01
   1.1489125293076061E+00   2.5970217165087200E+02   1.6640707001491683E+02  -2.7091698844316522E+01
   1.1532562594670801E+00   2.6034846129111577E+02   1.6659642452035996E+02  -2.7144755779150415E+01
   1.1575836902790229E+00   2.6095978325506911E+02   1.6678405723974154E+02  -2.7189964176569763E+01
   1.1618950038622256E+00   2.6153557055525039E+02   1.6697016802743192E+02  -2.7227317267941007E+01
   1.1661903789690604E+00   2.6207623229771093E+02   1.6715476096487447E+02  -2.7256912976928096E+01
   1.1704699910719629E+00   2.6258217758850134E+02   1.6733784013351260E+02  -2.7278849227195021E+01
   1.1747340124470735E+00   2.6305381553367266E+02   1.6751940961478971E+02  -2.7293223942405863E+01
   1.1789826122551601E+00   2.6349155523927573E+02   1.6769947349014919E+02  -2.7300135046224558E+01
   1.1832159566199236E+00   2.6389580581136170E+02   1.6787803584103446E+02  -2.7299680462315063E+01
   1.1874342087037921E+00   2.6426697635598134E+02   1.6805510074888895E+02  -2.7291958114341387E+01
   1.1916375287812990E+00   2.6460547597918566E+02   1.6823067229515595E+02  -2.7277065925967513E+01
   1.1958260743101403E+00   2.6491171378702575E+02   1.6840475456127891E+02  -2.7255101820857476E+01
   1.2000000000000004E+00   2.6518609888555204E+02   1.6857735162870131E+02  -2.7226163722675231E+01
   1.2041594578792301E+00   2.6542904038081610E+02   1.6874846757886650E+02  -2.7190349555084747E+01
   1.2083045973594577E+00   2.6564094737886847E+02   1.6891810649321781E+02  -2.7147757241750046E+01
   1.2124355652982146E+00   2.6582222898576026E+02   1.6908627245319875E+02  -2.7098484706335071E+01
   1.2165525060596445E+00   2.6597329430754229E+02   1.6925296954025265E+02  -2.7042629872503891E+01
   1.2206555615733707E+00   2.6609455245026578E+02   1.6941820183582291E+02  -2.6980290663920439E+01
   1.2247448713915896E+00   2.6618641251998122E+02   1.6958197342135301E+02  -2.6911565004248722E+01
   1.2288205727444512E+00   2.6624928362273994E+02   1.6974428837828623E+02  -2.6836550817152695E+01
   1.2328828005937957E+00   2.6628357486459259E+02   1.6990515078806604E+02  -2.6755346026296429E+01
   1.2369316876852987E+00   2.6628969535159035E+02   1.7006456473213584E+02  -2.6668048555343791E+01
   1.2409673645990862E+00   2.6626805418978415E+02   1.7022253429193901E+02  -2.6574756327958930E+01
   1.2449899597988736E+00   2.6621906048522459E+02   1.7037906354891896E+02  -2.6475567267805637E+01
   1.2489995996796801E+00   2.6614312334396288E+02   1.7053415658451911E+02  -2.6370579298548098E+01
   1.2529964086141672E+00   2.6604065187205020E+02   1.7068781748018284E+02  -2.6259890343850206E+01
   1.2569805089976540E+00   2.6591205517553720E+02   1.7084005031735356E+02  -2.6143598327375898E+01
   1.2609520212918497E+00   2.6575774236047477E+02   1.7099085917747465E+02  -2.6021801172789264E+01
   1.2649110640673522E+00   2.6557812253291382E+02   1.7114024814198947E+02  -2.5894596803754283E+01
   1.2688577540449526E+00   2.6537360479890560E+02   1.7128822129234155E+02  -2.5762083143934916E+01
   1.2727922061357859E+00   2.6514459826450081E+02   1.7143478270997414E+02  -2.5624358116995094E+01
   1.2767145334803709E+00   2.6489151203575028E+02   1.7157993647633077E+02  -2.5481519646598883E+01
   1.2806248474865702E+00   2.6461475521870528E+02   1.7172368667285477E+02  -2.5333665656410254E+01
   1.2845232578665133E+00   2.6431473691941653E+02   1.7186603738098952E+02  -2.5180894070093188E+01
   1.2884098726725131E+00   2.6399186624393491E+02   1.7200699268217852E+02  -2.5023302811311716E+01
   1.2922847983320089E+00   2.6364655229831158E+02   1.7214655665786501E+02  -2.4860989803729794E+01
   1.2961481396815726E+00   2.6327920418859753E+02   1.7228473338949254E+02  -2.4694052971011342E+01
   1.3000000000000005E+00   2.6289023102084326E+02   1.7242152695850447E+02  -2.4522590236820502E+01
   1.3038404810405302E+00   2.6248004190110009E+02   1.7255694144634413E+02  -2.4346699524821112E+01
   1.3076696830622025E+00   2.6204904593541875E+02   1.7269098093445498E+02  -2.4166478758677293E+01
   1.3114877048604006E+00   2.6159765222985061E+02   1.7282364950428044E+02  -2.3982025862052936E+01
   1.3152946437965911E+00   2.6112626989044605E+02   1.7295495123726386E+02  -2.3793438758612027E+01
   1.3190905958272925E+00   2.6063530802325602E+02   1.7308489021484868E+02  -2.3600815372018655E+01
   1.3228756555322958E+00   2.6012517573433200E+02   1.7321347051847829E+02  -2.3404253625936700E+01
   1.3266499161421605E+00   2.5959628212972461E+02   1.7334069622959603E+02  -2.3203851444030246E+01
   1.3304134695650076E+00   2.5904903631548484E+02   1.7346657142964543E+02  -2.2999706749963220E+01
   1.3341664064126340E+00   2.5848384739766357E+02   1.7359110020006980E+02  -2.2791917467399600E+01
   1.3379088160259658E+00   2.5790112448231173E+02   1.7371428662231250E+02  -2.2580581520003452E+01
   1.3416407864998743E+00   2.5730127667548032E+02   1.7383613477781699E+02  -2.2365796831438661E+01
   1.3453624047073716E+00   2.5668471308322000E+02   1.7395664874802671E+02  -2.2147661325369263E+01
   1.3490737563232047E+00   2.5605184281158211E+02   1.7407583261438495E+02  -2.1926272925459330E+01
   1.3527749258468689E+00   2.5540307496661757E+02   1.7419369045833525E+02  -2.1701729555372722E+01
   1.3564659966250541E+00   2.5473881865437718E+02   1.7431022636132090E+02  -2.1474129138773531E+01
   1.3601470508735449E+00   2.5405948298091170E+02   1.7442544440478531E+02  -2.1243569599325625E+01
   1.3638181696985860E+00   2.5336547705227233E+02   1.7453934867017193E+02  -2.1010148860693114E+01
   1.3674794331177349E+00   2.5265720997451012E+02   1.7465194323892413E+02  -2.0773964846539926E+01
   1.3711309200802093E+00   2.5193509085367583E+02   1.7476323219248530E+02  -2.0535115480530113E+01
   1.3747727084867525E+00   2.5119952879582021E+02   1.7487321961229890E+02  -2.0293698686327545E+01
   1.3784048752090228E+00   2.5045093290699441E+02   1.7498190957980825E+02  -2.0049812387596283E+01
   1.3820274961085259E+00   2.4968971229324976E+02   1.7508930617645677E+02  -1.9803554508000339E+01
   1.3856406460551023E+00   2.4891627606063625E+02   1.7519541348368790E+02  -1.9555022971203723E+01
   1.3892443989449810E+00   2.4813103331520546E+02   1.7530023558294502E+02  -1.9304315700870319E+01
   1.3928388277184125E+00   2.4733439316300854E+02   1.7540377655567150E+02  -1.9051530620664185E+01
   1.3964240043768947E+00   2.4652676471009596E+02   1.7550604048331078E+02  -1.8796765654249317E+01
   1.4000000000000006E+00   2.4570855706251879E+02   1.7560703144730630E+02  -1.8540118725289744E+01
   1.4035668847618206E+00   2.4488017932632803E+02   1.7570675352910132E+02  -1.8281687757449337E+01
   1.4071247279470294E+00   2.4404204060757459E+02   1.7580521081013936E+02  -1.8021570674392155E+01
   1.4106735979665890E+00   2.4319455001230961E+02   1.7590240737186380E+02  -1.7759865399782150E+01
   1.4142135623730956E+00   2.4233811664658364E+02   1.7599834729571799E+02  -1.7496669857283440E+01
   1.4177446878757829E+00   2.4147314961644778E+02   1.7609303466314537E+02  -1.7232081970559843E+01
   1.4212670403551899E+00   2.4060005802795305E+02   1.7618647355558937E+02  -1.6966199663275475E+01
   1.4247806848775009E+00   2.3971925098715033E+02   1.7627866805449335E+02  -1.6699120859094265E+01
   1.4282856857085702E+00   2.3883113760009053E+02   1.7636962224130068E+02  -1.6430943481680195E+01
   1.4317821063276355E+00   2.3793612697282495E+02   1.7645934019745485E+02  -1.6161765454697257E+01
   1.4352700094407325E+00   2.3703462821140403E+02   1.7654782600439913E+02  -1.5891684701809513E+01
   1.4387494569938157E+00   2.3612705042187906E+02   1.7663508374357707E+02  -1.5620799146680820E+01
   1.4422205101855956E+00   2.3521380271030060E+02   1.7672111749643199E+02  -1.5349206712975278E+01
   1.4456832294800959E+00   2.3429529418271991E+02   1.7680593134440727E+02  -1.5077005324356838E+01
   1.4491376746189435E+00   2.3337193394518764E+02   1.7688952936894631E+02  -1.4804292904489481E+01
   1.4525839046333946E+00   2.3244413110375504E+02   1.7697191565149259E+02  -1.4531167377037299E+01
   1.4560219778561032E+00   2.3151229476447301E+02   1.7705309427348942E+02  -1.4257726665664061E+01
   1.4594519519326419E+00   2.3057683403339243E+02   1.7713306931638027E+02  -1.3984068694033938E+01
   1.4628738838327788E+00   2.2963815801656420E+02   1.7721184486160851E+02  -1.3710291385810905E+01
   1.4662878298615174E+00   2.2869667582003956E+02   1.7728942499061753E+02  -1.3436492664658793E+01
   1.4696938456699062E+00   2.2775279654986872E+02   1.7736581378485073E+02  -1.3162770454241814E+01
   1.4730919862656227E+00   2.2680692931210334E+02   1.7744101532575152E+02  -1.2889222678223849E+01
   1.4764823060233392E+00   2.2585948321279378E+02   1.7751503369476328E+02  -1.2615947260268804E+01
   1.4798648586948733E+00   2.2491086735799144E+02   1.7758787297332944E+02  -1.2343042124040871E+01
   1.4832396974191315E+00   2.2396149085374725E+02   1.7765953724289344E+02  -1.2070605193203864E+01
   1.4866068747318495E+00   2.2301176280611205E+02   1.7773003058489854E+02  -1.1798734391421869E+01
   1.4899664425751329E+00   2.2206209232113653E+02   1.7779935708078830E+02  -1.1527527642358830E+01
   1.4933184523068066E+00   2.2111288850487233E+02   1.7786752081200601E+02  -1.1257082869678671E+01
   1.4966629547095753E+00   2.2016456046336941E+02   1.7793452585999512E+02  -1.0987497997045566E+01
   1.4999999999999987E+00   2.1921751730267934E+02   1.7800037630619903E+02  -1.0718870948123330E+01
   1.5033296378372893E+00   2.1827216812885280E+02   1.7806507623206110E+02  -1.0451299646576050E+01
   1.5066519173319348E+00   2.1732892204794089E+02   1.7812862971902481E+02  -1.0184882016067686E+01
   1.5099668870541485E+00   2.1638818816599462E+02   1.7819104084853348E+02  -9.9197159802622057E+00
   1.5132745950421540E+00   2.1545037558906472E+02   1.7825231370203053E+02  -9.6558994628236086E+00
   1.5165750888103084E+00   2.1451589342320258E+02   1.7831245236095941E+02  -9.3935303874159892E+00
   1.5198684153570645E+00   2.1358515077445855E+02   1.7837146090676339E+02  -9.1327066777031192E+00
   1.5231546211727798E+00   2.1265855674888405E+02   1.7842934342088603E+02  -8.8735262573491571E+00
   1.5264337522473730E+00   2.1173652045252956E+02   1.7848610398477069E+02  -8.6160870500180859E+00
   1.5297058540778334E+00   2.1081945099144630E+02   1.7854174667986069E+02  -8.3604869793737269E+00
   1.5329709716755873E+00   2.0990775747168490E+02   1.7859627558759948E+02  -8.1068239690802919E+00
   1.5362291495737195E+00   2.0900184899929690E+02   1.7864969478943047E+02  -7.8551959428016112E+00
   1.5394804318340631E+00   2.0810213468033280E+02   1.7870200836679703E+02  -7.6057008242017830E+00
   1.5427248620541492E+00   2.0720902362084368E+02   1.7875322040114264E+02  -7.3584365369448017E+00
   1.5459624833740284E+00   2.0632292492688043E+02   1.7880333497391061E+02  -7.1135010046945286E+00
   1.5491933384829644E+00   2.0544424770449433E+02   1.7885235616654435E+02  -6.8709921511150833E+00
   1.5524174696260000E+00   2.0457340105973543E+02   1.7890028806048730E+02  -6.6310078998703990E+00
   1.5556349186104022E+00   2.0371079409865536E+02   1.7894713473718284E+02  -6.3936461746243847E+00
   1.5588457268119871E+00   2.0285683592730507E+02   1.7899290027807433E+02  -6.1590048990412125E+00
   1.5620499351813284E+00   2.0201193565173520E+02   1.7903758876460529E+02  -5.9271819967847161E+00
   1.5652475842498501E+00   2.0117650237799683E+02   1.7908120427821896E+02  -5.6982753915189281E+00
   1.5684387141358096E+00   2.0035094521214143E+02   1.7912375090035889E+02  -5.4723830069079469E+00
   1.5716233645501683E+00   1.9953567326021900E+02   1.7916523271246839E+02  -5.2496027666156033E+00
   1.5748015748023594E+00   1.9873109562828134E+02   1.7920565379599088E+02  -5.0300325943059336E+00
   1.5779733838059471E+00   1.9793762142237864E+02   1.7924501823236974E+02  -4.8137704136430086E+00
   1.5811388300841867E+00   1.9715565974856204E+02   1.7928333010304843E+02  -4.6009141482907232E+00
   1.5842979517754829E+00   1.9638561971288254E+02   1.7932059348947027E+02  -4.3915617219130230E+00
   1.5874507866387513E+00   1.9562791042139136E+02   1.7935681247307875E+02  -4.1858110581740826E+00
   1.5905973720586835E+00   1.9488294098013907E+02   1.7939199113531717E+02  -3.9837600807376448E+00
   1.5937377450509196E+00   1.9415112049517688E+02   1.7942613355762902E+02  -3.7855067132680089E+00
   1.5968719422671280E+00   1.9343285807255580E+02   1.7945924382145768E+02  -3.5911488794288435E+00
   1.5999999999999968E+00   1.9272856281832645E+02   1.7949132600824652E+02  -3.4007845028843460E+00
   1.6031219541881363E+00   1.9203864383854020E+02   1.7952238419943893E+02  -3.2145115072984756E+00
   1.6062378404208977E+00   1.9136351023924735E+02   1.7955242247647834E+02  -3.0324278163351268E+00
   1.6093476939431046E+00   1.9070357112649890E+02   1.7958144492080814E+02  -2.8546313536583345E+00
   1.6124515496597063E+00   1.9005923560634648E+02   1.7960945561387175E+02  -2.6812200429322219E+00
   1.6155494421403476E+00   1.8943091278484050E+02   1.7963645863711255E+02  -2.5122918078204548E+00
   1.6186414056238609E+00   1.8881901176803194E+02   1.7966245807197393E+02  -2.3479445719874108E+00
   1.6217274740226817E+00   1.8822394166197225E+02   1.7968745799989929E+02  -2.1882762590968832E+00
   1.6248076809271883E+00   1.8764611157271156E+02   1.7971146250233210E+02  -2.0333847928127917E+00
   1.6278820596099668E+00   1.8708593060630162E+02   1.7973447566071565E+02  -1.8833680967993365E+00
   1.6309506430300051E+00   1.8654380786879270E+02   1.7975650155649345E+02  -1.7383240947202339E+00
   1.6340134638368151E+00   1.8602015246623574E+02   1.7977754427110878E+02  -1.5983507102396710E+00
   1.6370705543744859E+00   1.8551537350468203E+02   1.7979760788600515E+02  -1.4635458670217079E+00
   1.6401219466856685E+00   1.8502988009018259E+02   1.7981669648262590E+02  -1.3340074887300608E+00
   1.6431676725154942E+00   1.8456408132878801E+02   1.7983481414241444E+02  -1.2098334990289172E+00
   1.6462077633154286E+00   1.8411838632654997E+02   1.7985196494681415E+02  -1.0911218215822864E+00
   1.6492422502470601E+00   1.8369320418951830E+02   1.7986815297726852E+02  -9.7797038005393522E-01
   1.6522711641858263E+00   1.8328894402374470E+02   1.7988338231522084E+02  -8.7047709810814022E-01
   1.6552945357246804E+00   1.8290601493527964E+02   1.7989765704211456E+02  -7.6873989940866871E-01
   1.6583123951776955E+00   1.8254482603017442E+02   1.7991098123939310E+02  -6.7285670761965710E-01
   1.6613247725836104E+00   1.8220578641447980E+02   1.7992335898849981E+02  -5.8292544640508881E-01
   1.6643316977093192E+00   1.8188930519424679E+02   1.7993479437087814E+02  -4.9904403942883302E-01
   1.6673332000533021E+00   1.8159579147552640E+02   1.7994529146797146E+02  -4.2131041035492439E-01
   1.6703293088490019E+00   1.8132565436436948E+02   1.7995485436122314E+02  -3.4982248284749917E-01
   1.6733200530681465E+00   1.8107930296682733E+02   1.7996348713207666E+02  -2.8467818057027378E-01
   1.6763054614240163E+00   1.8085714638895030E+02   1.7997119386197531E+02  -2.2597542718752453E-01
   1.6792855623746616E+00   1.8065959373678984E+02   1.7997797863236266E+02  -1.7381214636300604E-01
   1.6822603841260673E+00   1.8048705411639642E+02   1.7998384552468193E+02  -1.2828626176079097E-01
   1.6852299546352667E+00   1.8033993663382117E+02   1.7998879862037657E+02  -8.9495697045028397E-02
   1.6881943016134082E+00   1.8021865039511476E+02   1.7999284200089011E+02  -5.7538375879460209E-02
   1.6911534525287713E+00   1.8012360450632872E+02   1.7999597974766576E+02  -3.2512221928171825E-02
   1.6941074346097365E+00   1.8005520807351354E+02   1.7999821594214706E+02  -1.4515158855223217E-02
   1.6970562748477089E+00   1.8001387020272085E+02   1.7999955466577731E+02  -3.6451103243690264E-03
   1.6999999999999948E+00   1.8000000000000074E+02   1.8000000000000000E+02   1.2722218725854067E-14


==> anc/phases_6.dat <==
   8.0000000000000027E-01   8.2299955299483273E+01   1.0890124496696028E+02  -2.0008761344013120E+01
   8.0622577482985514E-01   8.3104362469956300E+01   1.1275162657916798E+02  -2.0229852366697706E+01
   8.1240384046359626E-01   8.3917721553915342E+01   1.1629737574696742E+02  -2.0448611544741414E+01
   8.1853527718724517E-01   8.4742184182228243E+01   1.1955142814320446E+02  -2.0665120228672713E+01
   8.2462112512353236E-01   8.5579943575750647E+01   1.2253144493854087E+02  -2.0879426310542456E+01
   8.3066238629180777E-01   8.6433436998194807E+01   1.2525813178546771E+02  -2.1091590989809934E+01
   8.3666002653407578E-01   8.7305320363875921E+01   1.2775315308304526E+02  -2.1301672085225320E+01
   8.4261497731763613E-01   8.8198500379905326E+01   1.3003789226848406E+02  -2.1509721626840484E+01
   8.4852813742385724E-01   8.9116484561643503E+01   1.3213337718995933E+02  -2.1715853118850308E+01
   8.5440037453175333E-01   9.0062595193627217E+01   1.3405787998805431E+02  -2.1920049594822089E+01
   8.6023252670426298E-01   9.1041107116411212E+01   1.3582921054562908E+02  -2.2122404499248006E+01
   8.6602540378443893E-01   9.2056593015258329E+01   1.3746298741664705E+02  -2.2322955096844950E+01
   8.7177978870813500E-01   9.3114347662015319E+01   1.3897336808655413E+02  -2.2521752099477286E+01
   8.7749643873921246E-01   9.4220534320065113E+01   1.4037308300295928E+02  -2.2718857425993225E+01
   8.8317608663278491E-01   9.5382142329962008E+01   1.4167330256157791E+02  -2.2914306689041091E+01
   8.8881944173155913E-01   9.6607473158692329E+01   1.4288411011190351E+02  -2.3108157093005861E+01
   8.9442719099991619E-01   9.7905950539457223E+01   1.4401418444413025E+02  -2.3300414978795406E+01
   9.0000000000000024E-01   9.9289306009276856E+01   1.4507170618171551E+02  -2.3491164279762597E+01
   9.0553851381374195E-01   1.0077084800974639E+02   1.4606349005047852E+02  -2.3680395424802686E+01
   9.1104335791443014E-01   1.0236710320856237E+02   1.4699599951654736E+02  -2.3868158080872561E+01
   9.1651513899116832E-01   1.0409831393422816E+02   1.4787530691667089E+02  -2.4054514027432930E+01
   9.2195444572928897E-01   1.0598900652907281E+02   1.4870713764194971E+02  -2.4239489430021376E+01
   9.2736184954957068E-01   1.0806895875456057E+02   1.4949362975375556E+02  -2.4423055711680597E+01
   9.3273790530888179E-01   1.1037729057011222E+02   1.5023889264378229E+02  -2.4605329040604062E+01
   9.3808315196468617E-01   1.1296174987177865E+02   1.5094619523295549E+02  -2.4786286514203496E+01
   9.4339811320566069E-01   1.1588382767588438E+02   1.5161858842762939E+02  -2.4965932066779651E+01
   9.4868329805051410E-01   1.1922431874376348E+02   1.5225903569391707E+02  -2.5144330296058914E+01
   9.5393920141694599E-01   1.2308790149337561E+02   1.5286997819286509E+02  -2.5321479452290699E+01
   9.5916630466254427E-01   1.2761479747441686E+02   1.5345382611506736E+02  -2.5497437992624779E+01
   9.6436507609929578E-01   1.3299026395247648E+02   1.5401244866404178E+02  -2.5672166757539777E+01
   9.6953597148326609E-01   1.3946998630061623E+02   1.5454785491210259E+02  -2.5845726024737630E+01
   9.7467943448089667E-01   1.4741184399099606E+02   1.5506157629056057E+02  -2.6018076029190720E+01
   9.7979589711327153E-01   1.5740155479088111E+02   1.5555539325682992E+02  -2.6189308404732571E+01
   9.8488578017961081E-01   1.7109235417041046E+02   1.5603042655087114E+02  -2.6359330799079558E+01
   9.8994949366116691E-01   1.8799859312101603E+02   1.5648820524612881E+02  -2.6528228075010279E+01
   9.9498743710662030E-01   1.9421663369577675E+02   1.5692967357116453E+02  -2.6695893041448031E+01
   1.0000000000000002E+00   2.0083458991378012E+02   1.5735604260553959E+02  -2.6862262812545822E+01
   1.0049875621120894E+00   2.0734523640206717E+02   1.5776827026750544E+02  -2.7027273524618725E+01
   1.0099504938362081E+00   2.1333518045849692E+02   1.5816718728902512E+02  -2.7191379961582889E+01
   1.0148891565092222E+00   2.1858686239118390E+02   1.5855362468772805E+02  -2.7354620148290042E+01
   1.0198039027185573E+00   2.2306972710452348E+02   1.5892830967587011E+02  -2.7517015683876487E+01
   1.0246950765959602E+00   2.2686173358623188E+02   1.5929202808456591E+02  -2.7678641687899539E+01
   1.0295630140987004E+00   2.3007497656262365E+02   1.5964531832688851E+02  -2.7839492936769886E+01
   1.0344080432788605E+00   2.3282101152259287E+02   1.5998881264875843E+02  -2.7999626887788885E+01
   1.0392304845413267E+00   2.3519465344160596E+02   1.6032307328413592E+02  -2.8159096054874571E+01
   1.0440306508910553E+00   2.3727143920829229E+02   1.6064854661579315E+02  -2.8317919820870351E+01
   1.0488088481701519E+00   2.3911047782344977E+02   1.6096565392601710E+02  -2.8476125393810396E+01
   1.0535653752852743E+00   2.4075837808691023E+02   1.6127494348635449E+02  -2.8633825480317835E+01
   1.0583005244258366E+00   2.4225001212913102E+02   1.6157668274935955E+02  -2.8791011931076756E+01
   1.0630145812734653E+00   2.4361316121371743E+02   1.6187123890220758E+02  -2.8947745071231754E+01
   1.0677078252031316E+00   2.4486996547731195E+02   1.6215902741092680E+02  -2.9104132351948461E+01
   1.0723805294763613E+00   2.4603742313480655E+02   1.6244029817079866E+02  -2.9260212037168287E+01
   1.0770329614269012E+00   2.4712936101480577E+02   1.6271532902620621E+02  -2.9416055465337884E+01
   1.0816653826391971E+00   2.4815693329453779E+02   1.6298436426571070E+02  -2.9571733646860022E+01
   1.0862780491200219E+00   2.4912925064918426E+02   1.6324762238251554E+02  -2.9727320957507722E+01
   1.0908712114635719E+00   2.5005402938323496E+02   1.6350535436287299E+02  -2.9882930380646478E+01
   1.0954451150103326E+00   2.5093761787190462E+02   1.6375776105306912E+02  -3.0038665418216677E+01
   1.1000000000000003E+00   2.5178508820357095E+02   1.6400493970588764E+02  -3.0194584349170245E+01
   1.1045361017187265E+00   2.5260123753173625E+02   1.6424711688084440E+02  -3.0350846551845947E+01
   1.1090536506409421E+00   2.5338966055366959E+02   1.6448433223266912E+02  -3.0507513200897584E+01
   1.1135528725660049E+00   2.5415402208168905E+02   1.6471677854138656E+02  -3.0664768000806227E+01
   1.1180339887498953E+00   2.5489717238321097E+02   1.6494450640110395E+02  -3.0822726034530884E+01
   1.1224972160321829E+00   2.5562172551817380E+02   1.6516757091808569E+02  -3.0981532281464034E+01
   1.1269427669584648E+00   2.5633009034006290E+02   1.6538601775709967E+02  -3.1141357926135335E+01
   1.1313708498984765E+00   2.5702444509622967E+02   1.6559985086012622E+02  -3.1302385000380553E+01
   1.1357816691600551E+00   2.5770684826983143E+02   1.6580903838433781E+02  -3.1464822051368749E+01
   1.1401754250991385E+00   2.5837918126769222E+02   1.6601345629527151E+02  -3.1628882238212739E+01
   1.1445523142259602E+00   2.5904350461685038E+02   1.6621292757240712E+02  -3.1794861275160791E+01
   1.1489125293076061E+00   2.5970217165087200E+02   1.6640707001491683E+02  -3.1963157651651692E+01
   1.1532562594670801E+00   2.6034846129111577E+02   1.6659642452035996E+02  -3.2130044983525679E+01
   1.1575836902790229E+00   2.6095978325506911E+02   1.6678405723974154E+02  -3.2285319462567728E+01
   1.1618950038622256E+00   2.6153557055525039E+02   1.6697016802743192E+02  -3.2428678285539064E+01
   1.1661903789690604E+00   2.6207623229771093E+02   1.6715476096487447E+02  -3.2560262774695111E+01
   1.1704699910719629E+00   2.6258217758850134E+02   1.6733784013351260E+02  -3.2680214252291300E+01
   1.1747340124470735E+00   2.6305381553367266E+02   1.6751940961478971E+02  -3.2788674040583111E+01
   1.1789826122551601E+00   2.6349155523927573E+02   1.6769947349014919E+02  -3.2885783461825987E+01
   1.1832159566199236E+00   2.6389580581136170E+02   1.6787803584103446E+02  -3.2971683838275389E+01
   1.1874342087037921E+00   2.6426697635598134E+02   1.6805510074888895E+02  -3.3046516492186761E+01
   1.1916375287812990E+00   2.6460547597918566E+02   1.6823067229515595E+02  -3.3110422745815640E+01
   1.1958260743101403E+00   2.6491171378702575E+02   1.6840475456127891E+02  -3.3163543921417364E+01
   1.2000000000000004E+00   2.6518609888555204E+02   1.6857735162870131E+02  -3.3206021341247428E+01
   1.2041594578792301E+00   2.6542904038081610E+02   1.6874846757886650E+02  -3.3237996327561341E+01
   1.2083045973594577E+00   2.6564094737886847E+02   1.6891810649321781E+02  -3.3259610202614489E+01
   1.2124355652982146E+00   2.6582222898576026E+02   1.6908627245319875E+02  -3.3271004288662375E+01
   1.2165525060596445E+00   2.6597329430754229E+02   1.6925296954025265E+02  -3.3272319907960480E+01
   1.2206555615733707E+00   2.6609455245026578E+02   1.6941820183582291E+02  -3.3263698382764169E+01
   1.2247448713915896E+00   2.6618641251998122E+02   1.6958197342135301E+02  -3.3245281035328951E+01
   1.2288205727444512E+00   2.6624928362273994E+02   1.6974428837828623E+02  -3.3217209187910306E+01
   1.2328828005937957E+00   2.6628357486459259E+02   1.6990515078806604E+02  -3.3179624162763652E+01
   1.2369316876852987E+00   2.6628969535159035E+02   1.7006456473213584E+02  -3.3132667282144446E+01
   1.2409673645990862E+00   2.6626805418978415E+02   1.7022253429193901E+02  -3.3076479868308169E+01
   1.2449899597988736E+00   2.6621906048522459E+02   1.7037906354891896E+02  -3.3011203243510295E+01
   1.2489995996796801E+00   2.6614312334396288E+02   1.7053415658451911E+02  -3.2936978730006224E+01
   1.2529964086141672E+00   2.6604065187205020E+02   1.7068781748018284E+02  -3.2853947650051438E+01
   1.2569805089976540E+00   2.6591205517553720E+02   1.7084005031735356E+02  -3.2762251325901410E+01
   1.2609520212918497E+00   2.6575774236047477E+02   1.7099085917747465E+02  -3.2662031079811563E+01
   1.2649110640673522E+00   2.6557812253291382E+02   1.7114024814198947E+02  -3.2553428234037405E+01
   1.2688577540449526E+00   2.6537360479890560E+02   1.7128822129234155E+02  -3.2436584110834310E+01
   1.2727922061357859E+00   2.6514459826450081E+02   1.7143478270997414E+02  -3.2311640032457809E+01
   1.2767145334803709E+00   2.6489151203575028E+02   1.7157993647633077E+02  -3.2178737321163354E+01
   1.2806248474865702E+00   2.6461475521870528E+02   1.7172368667285477E+02  -3.2038017299206373E+01
   1.2845232578665133E+00   2.6431473691941653E+02   1.7186603738098952E+02  -3.1889621288842307E+01
   1.2884098726725131E+00   2.6399186624393491E+02   1.7200699268217852E+02  -3.1733690612326644E+01
   1.2922847983320089E+00   2.6364655229831158E+02   1.7214655665786501E+02  -3.1570366591914834E+01
   1.2961481396815726E+00   2.6327920418859753E+02   1.7228473338949254E+02  -3.1399790549862299E+01
   1.3000000000000005E+00   2.6289023102084326E+02   1.7242152695850447E+02  -3.1222103808424599E+01
   1.3038404810405302E+00   2.6248004190110009E+02   1.7255694144634413E+02  -3.1037447689857078E+01
   1.3076696830622025E+00   2.6204904593541875E+02   1.7269098093445498E+02  -3.0845963516415193E+01
   1.3114877048604006E+00   2.6159765222985061E+02   1.7282364950428044E+02  -3.0647792610354497E+01
   1.3152946437965911E+00   2.6112626989044605E+02   1.7295495123726386E+02  -3.0443076293930339E+01
   1.3190905958272925E+00   2.6063530802325602E+02   1.7308489021484868E+02  -3.0231955889398275E+01
   1.3228756555322958E+00   2.6012517573433200E+02   1.7321347051847829E+02  -3.0014572719013703E+01
   1.3266499161421605E+00   2.5959628212972461E+02   1.7334069622959603E+02  -2.9791068105032046E+01
   1.3304134695650076E+00   2.5904903631548484E+02   1.7346657142964543E+02  -2.9561583369708817E+01
   1.3341664064126340E+00   2.5848384739766357E+02   1.7359110020006980E+02  -2.9326259835299481E+01
   1.3379088160259658E+00   2.5790112448231173E+02   1.7371428662231250E+02  -2.9085238824059477E+01
   1.3416407864998743E+00   2.5730127667548032E+02   1.7383613477781699E+02  -2.8838661658244220E+01
   1.3453624047073716E+00   2.5668471308322000E+02   1.7395664874802671E+02  -2.8586669660109223E+01
   1.3490737563232047E+00   2.5605184281158211E+02   1.7407583261438495E+02  -2.8329404151909909E+01
   1.3527749258468689E+00   2.5540307496661757E+02   1.7419369045833525E+02  -2.8067006455901783E+01
   1.3564659966250541E+00   2.5473881865437718E+02   1.7431022636132090E+02  -2.7799617894340209E+01
   1.3601470508735449E+00   2.5405948298091170E+02   1.7442544440478531E+02  -2.7527379789480726E+01
   1.3638181696985860E+00   2.5336547705227233E+02   1.7453934867017193E+02  -2.7250433463578791E+01
   1.3674794331177349E+00   2.5265720997451012E+02   1.7465194323892413E+02  -2.6968920238889815E+01
   1.3711309200802093E+00   2.5193509085367583E+02   1.7476323219248530E+02  -2.6682981437669262E+01
   1.3747727084867525E+00   2.5119952879582021E+02   1.7487321961229890E+02  -2.6392758382172577E+01
   1.3784048752090228E+00   2.5045093290699441E+02   1.7498190957980825E+02  -2.6098392394655292E+01
   1.3820274961085259E+00   2.4968971229324976E+02   1.7508930617645677E+02  -2.5800024797372735E+01
   1.3856406460551023E+00   2.4891627606063625E+02   1.7519541348368790E+02  -2.5497796912580529E+01
   1.3892443989449810E+00   2.4813103331520546E+02   1.7530023558294502E+02  -2.5191850062534030E+01
   1.3928388277184125E+00   2.4733439316300854E+02   1.7540377655567150E+02  -2.4882325569488632E+01
   1.3964240043768947E+00   2.4652676471009596E+02   1.7550604048331078E+02  -2.4569364755699898E+01
   1.4000000000000006E+00   2.4570855706251879E+02   1.7560703144730630E+02  -2.4253108943423246E+01
   1.4035668847618206E+00   2.4488017932632803E+02   1.7570675352910132E+02  -2.3933699454914105E+01
   1.4071247279470294E+00   2.4404204060757459E+02   1.7580521081013936E+02  -2.3611277612428008E+01
   1.4106735979665890E+00   2.4319455001230961E+02   1.7590240737186380E+02  -2.3285984738220332E+01
   1.4142135623730956E+00   2.4233811664658364E+02   1.7599834729571799E+02  -2.2957962154546539E+01
   1.4177446878757829E+00   2.4147314961644778E+02   1.7609303466314537E+02  -2.2627351183662174E+01
   1.4212670403551899E+00   2.4060005802795305E+02   1.7618647355558937E+02  -2.2294293147822657E+01
   1.4247806848775009E+00   2.3971925098715033E+02   1.7627866805449335E+02  -2.1958929369283364E+01
   1.4282856857085702E+00   2.3883113760009053E+02   1.7636962224130068E+02  -2.1621401170299769E+01
   1.4317821063276355E+00   2.3793612697282495E+02   1.7645934019745485E+02  -2.1281849873127381E+01
   1.4352700094407325E+00   2.3703462821140403E+02   1.7654782600439913E+02  -2.0940416800021723E+01
   1.4387494569938157E+00   2.3612705042187906E+02   1.7663508374357707E+02  -2.0597243273238124E+01
   1.4422205101855956E+00   2.3521380271030060E+02   1.7672111749643199E+02  -2.0252470615032085E+01
   1.4456832294800959E+00   2.3429529418271991E+02   1.7680593134440727E+02  -1.9906240147659034E+01
   1.4491376746189435E+00   2.3337193394518764E+02   1.7688952936894631E+02  -1.9558693193374420E+01
   1.4525839046333946E+00   2.3244413110375504E+02   1.7697191565149259E+02  -1.9209971074433799E+01
   1.4560219778561032E+00   2.3151229476447301E+02   1.7705309427348942E+02  -1.8860215113092568E+01
   1.4594519519326419E+00   2.3057683403339243E+02   1.7713306931638027E+02  -1.8509566631606212E+01
   1.4628738838327788E+00   2.2963815801656420E+02   1.7721184486160851E+02  -1.8158166952230047E+01
   1.4662878298615174E+00   2.2869667582003956E+02   1.7728942499061753E+02  -1.7806157397219632E+01
   1.4696938456699062E+00   2.2775279654986872E+02   1.7736581378485073E+02  -1.7453679288830521E+01
   1.4730919862656227E+00   2.2680692931210334E+02   1.7744101532575152E+02  -1.7100873949318093E+01
   1.4764823060233392E+00   2.2585948321279378E+02   1.7751503369476328E+02  -1.6747882700937737E+01
   1.4798648586948733E+00   2.2491086735799144E+02   1.7758787297332944E+02  -1.6394846865944917E+01
   1.4832396974191315E+00   2.2396149085374725E+02   1.7765953724289344E+02  -1.6041907766595155E+01
   1.4866068747318495E+00   2.2301176280611205E+02   1.7773003058489854E+02  -1.5689206725143906E+01
   1.4899664425751329E+00   2.2206209232113653E+02   1.7779935708078830E+02  -1.5336885063846669E+01
   1.4933184523068066E+00   2.2111288850487233E+02   1.7786752081200601E+02  -1.4985084104958798E+01
   1.4966629547095753E+00   2.2016456046336941E+02   1.7793452585999512E+02  -1.4633945170735695E+01
   1.4999999999999987E+00   2.1921751730267934E+02   1.7800037630619903E+02  -1.4283609583432959E+01
   1.5033296378372893E+00   2.1827216812885280E+02   1.7806507623206110E+02  -1.3934218665306046E+01
   1.5066519173319348E+00   2.1732892204794089E+02   1.7812862971902481E+02  -1.3585913738610357E+01
   1.5099668870541485E+00   2.1638818816599462E+02   1.7819104084853348E+02  -1.3238836125601370E+01
   1.5132745950421540E+00   2.1545037558906472E+02   1.7825231370203053E+02  -1.2893127148534434E+01
   1.5165750888103084E+00   2.1451589342320258E+02   1.7831245236095941E+02  -1.2548928129665100E+01
   1.5198684153570645E+00   2.1358515077445855E+02   1.7837146090676339E+02  -1.2206380391248851E+01
   1.5231546211727798E+00   2.1265855674888405E+02   1.7842934342088603E+02  -1.1865625255541236E+01
   1.5264337522473730E+00   2.1173652045252956E+02   1.7848610398477069E+02  -1.1526804044797482E+01
   1.5297058540778334E+00   2.1081945099144630E+02   1.7854174667986069E+02  -1.1190058081273060E+01
   1.5329709716755873E+00   2.0990775747168490E+02   1.7859627558759948E+02  -1.0855528687223632E+01
   1.5362291495737195E+00   2.0900184899929690E+02   1.7864969478943047E+02  -1.0523357184904471E+01
   1.5394804318340631E+00   2.0810213468033280E+02   1.7870200836679703E+02  -1.0193684896571231E+01
   1.5427248620541492E+00   2.0720902362084368E+02   1.7875322040114264E+02  -9.8666531444792351E+00
   1.5459624833740284E+00   2.0632292492688043E+02   1.7880333497391061E+02  -9.5424032508837335E+00
   1.5491933384829644E+00   2.0544424770449433E+02   1.7885235616654435E+02  -9.2210765380405348E+00
   1.5524174696260000E+00   2.0457340105973543E+02   1.7890028806048730E+02  -8.9028143282049630E+00
   1.5556349186104022E+00   2.0371079409865536E+02   1.7894713473718284E+02  -8.5877579436324947E+00
   1.5588457268119871E+00   2.0285683592730507E+02   1.7899290027807433E+02  -8.2760487065785586E+00
   1.5620499351813284E+00   2.0201193565173520E+02   1.7903758876460529E+02  -7.9678279392985027E+00
   1.5652475842498501E+00   2.0117650237799683E+02   1.7908120427821896E+02  -7.6632369640480347E+00
   1.5684387141358096E+00   2.0035094521214143E+02   1.7912375090035889E+02  -7.3624171030822509E+00
   1.5716233645501683E+00   1.9953567326021900E+02   1.7916523271246839E+02  -7.0655096786570848E+00
   1.5748015748023594E+00   1.9873109562828134E+02   1.7920565379599088E+02  -6.7726560130276079E+00
   1.5779733838059471E+00   1.9793762142237864E+02   1.7924501823236974E+02  -6.4839974284492978E+00
   1.5811388300841867E+00   1.9715565974856204E+02   1.7928333010304843E+02  -6.1996752471778587E+00
   1.5842979517754829E+00   1.9638561971288254E+02   1.7932059348947027E+02  -5.9198307914686179E+00
   1.5874507866387513E+00   1.9562791042139136E+02   1.7935681247307875E+02  -5.6446053835769003E+00
   1.5905973720586835E+00   1.9488294098013907E+02   1.7939199113531717E+02  -5.3741403457584367E+00
   1.5937377450509196E+00   1.9415112049517688E+02   1.7942613355762902E+02  -5.1085770002682702E+00
   1.5968719422671280E+00   1.9343285807255580E+02   1.7945924382145768E+02  -4.8480566693623901E+00
   1.5999999999999968E+00   1.9272856281832645E+02   1.7949132600824652E+02  -4.5927206752957126E+00
   1.6031219541881363E+00   1.9203864383854020E+02   1.7952238419943893E+02  -4.3427103403241221E+00
   1.6062378404208977E+00   1.9136351023924735E+02   1.7955242247647834E+02  -4.0981669867029185E+00
   1.6093476939431046E+00   1.9070357112649890E+02   1.7958144492080814E+02  -3.8592319366874515E+00
   1.6124515496597063E+00   1.9005923560634648E+02   1.7960945561387175E+02  -3.6260465125334020E+00
   1.6155494421403476E+00   1.8943091278484050E+02   1.7963645863711255E+02  -3.3987520364958663E+00
   1.6186414056238609E+00   1.8881901176803194E+02   1.7966245807197393E+02  -3.1774898308308046E+00
   1.6217274740226817E+00   1.8822394166197225E+02   1.7968745799989929E+02  -2.9624012177932877E+00
   1.6248076809271883E+00   1.8764611157271156E+02   1.7971146250233210E+02  -2.7536275196387670E+00
   1.6278820596099668E+00   1.8708593060630162E+02   1.7973447566071565E+02  -2.5513100586229491E+00
   1.6309506430300051E+00   1.8654380786879270E+02   1.7975650155649345E+02  -2.3555901570010573E+00
   1.6340134638368151E+00   1.8602015246623574E+02   1.7977754427110878E+02  -2.1666091370288232E+00
   1.6370705543744859E+00   1.8551537350468203E+02   1.7979760788600515E+02  -1.9845083209615204E+00
   1.6401219466856685E+00   1.8502988009018259E+02   1.7981669648262590E+02  -1.8094290310543721E+00
   1.6431676725154942E+00   1.8456408132878801E+02   1.7983481414241444E+02  -1.6415125895633647E+00
   1.6462077633154286E+00   1.8411838632654997E+02   1.7985196494681415E+02  -1.4809003187433900E+00
   1.6492422502470601E+00   1.8369320418951830E+02   1.7986815297726852E+02  -1.3277335408503583E+00
   1.6522711641858263E+00   1.8328894402374470E+02   1.7988338231522084E+02  -1.1821535781395689E+00
   1.6552945357246804E+00   1.8290601493527964E+02   1.7989765704211456E+02  -1.0443017528663208E+00
   1.6583123951776955E+00   1.8254482603017442E+02   1.7991098123939310E+02  -9.1431938728637130E-01
   1.6613247725836104E+00   1.8220578641447980E+02   1.7992335898849981E+02  -7.9234780365476554E-01
   1.6643316977093192E+00   1.8188930519424679E+02   1.7993479437087814E+02  -6.7852832422748954E-01
   1.6673332000533021E+00   1.8159579147552640E+02   1.7994529146797146E+02  -5.7300227125958825E-01
   1.6703293088490019E+00   1.8132565436436948E+02   1.7995485436122314E+02  -4.7591096700651364E-01
   1.6733200530681465E+00   1.8107930296682733E+02   1.7996348713207666E+02  -3.8739573372404834E-01
   1.6763054614240163E+00   1.8085714638895030E+02   1.7997119386197531E+02  -3.0759789366744089E-01
   1.6792855623746616E+00   1.8065959373678984E+02   1.7997797863236266E+02  -2.3665876909206676E-01
   1.6822603841260673E+00   1.8048705411639642E+02   1.7998384552468193E+02  -1.7471968225347975E-01
   1.6852299546352667E+00   1.8033993663382117E+02   1.7998879862037657E+02  -1.2192195540715728E-01
   1.6881943016134082E+00   1.8021865039511476E+02   1.7999284200089011E+02  -7.8406910808551250E-02
   1.6911534525287713E+00   1.8012360450632872E+02   1.7999597974766576E+02  -4.4315870713240862E-02
   1.6941074346097365E+00   1.8005520807351354E+02   1.7999821594214706E+02  -1.9790157376296386E-02
   1.6970562748477089E+00   1.8001387020272085E+02   1.7999955466577731E+02  -4.9710930535768940E-03
   1.6999999999999948E+00   1.8000000000000074E+02   1.8000000000000000E+02  -2.5444437451708134E-13


==> anc/phases_7.dat <==
   8.0000000000000027E-01   8.2299955299483273E+01   1.0890124496696028E+02  -1.9507971073775121E+01
   8.0622577482985514E-01   8.3104362469956300E+01   1.1275162657916798E+02  -1.9717657742405095E+01
   8.1240384046359626E-01   8.3917721553915342E+01   1.1629737574696742E+02  -1.9924876207168257E+01
   8.1853527718724517E-01   8.4742184182228243E+01   1.1955142814320446E+02  -2.0129691587406342E+01
   8.2462112512353236E-01   8.5579943575750647E+01   1.2253144493854087E+02  -2.0332136488459390E+01
   8.3066238629180777E-01   8.6433436998194807E+01   1.2525813178546771E+02  -2.0532255610945249E+01
   8.3666002653407578E-01   8.7305320363875921E+01   1.2775315308304526E+02  -2.0730090130934720E+01
   8.4261497731763613E-01   8.8198500379905326E+01   1.3003789226848406E+02  -2.0925675676358320E+01
   8.4852813742385724E-01   8.9116484561643503E+01   1.3213337718995933E+02  -2.1119105528847268E+01
   8.5440037453175333E-01   9.0062595193627217E+01   1.3405787998805431E+02  -2.1310350749461133E+01
   8.6023252670426298E-01   9.1041107116411212E+01   1.3582921054562908E+02  -2.1499486316485669E+01
   8.6602540378443893E-01   9.2056593015258329E+01   1.3746298741664705E+02  -2.1686535063383776E+01
   8.7177978870813500E-01   9.3114347662015319E+01   1.3897336808655413E+02  -2.1871532935555717E+01
   8.7749643873921246E-01   9.4220534320065113E+01   1.4037308300295928E+02  -2.2054526889237163E+01
   8.8317608663278491E-01   9.5382142329962008E+01   1.4167330256157791E+02  -2.2235540100011576E+01
   8.8881944173155913E-01   9.6607473158692329E+01   1.4288411011190351E+02  -2.2414616415043827E+01
   8.9442719099991619E-01   9.7905950539457223E+01   1.4401418444413025E+02  -2.2591753557056720E+01
   9.0000000000000024E-01   9.9289306009276856E+01   1.4507170618171551E+02  -2.2767021427254225E+01
   9.0553851381374195E-01   1.0077084800974639E+02   1.4606349005047852E+02  -2.2940404662221184E+01
   9.1104335791443014E-01   1.0236710320856237E+02   1.4699599951654736E+02  -2.3111943104582387E+01
   9.1651513899116832E-01   1.0409831393422816E+02   1.4787530691667089E+02  -2.3281688147170257E+01
   9.2195444572928897E-01   1.0598900652907281E+02   1.4870713764194971E+02  -2.3449659198174853E+01
   9.2736184954957068E-01   1.0806895875456057E+02   1.4949362975375556E+02  -2.3615826820870321E+01
   9.3273790530888179E-01   1.1037729057011222E+02   1.5023889264378229E+02  -2.3780293229668398E+01
   9.3808315196468617E-01   1.1296174987177865E+02   1.5094619523295549E+02  -2.3943035077937850E+01
   9.4339811320566069E-01   1.1588382767588438E+02   1.5161858842762939E+02  -2.4104054322567897E+01
   9.4868329805051410E-01   1.1922431874376348E+02   1.5225903569391707E+02  -2.4263407159917726E+01
   9.5393920141694599E-01   1.2308790149337561E+02   1.5286997819286509E+02  -2.4421090928591457E+01
   9.5916630466254427E-01   1.2761479747441686E+02   1.5345382611506736E+02  -2.4577156940374270E+01
   9.6436507609929578E-01   1.3299026395247648E+02   1.5401244866404178E+02  -2.4731569569064824E+01
   9.6953597148326609E-01   1.3946998630061623E+02   1.5454785491210259E+02  -2.4884381290824106E+01
   9.7467943448089667E-01   1.4741184399099606E+02   1.5506157629056057E+02  -2.5035556172846867E+01
   9.7979589711327153E-01   1.5740155479088111E+02   1.5555539325682992E+02  -2.5185172902198403E+01
   9.8488578017961081E-01   1.7109235417041046E+02   1.5603042655087114E+02  -2.5333147905677510E+01
   9.8994949366116691E-01   1.8002197999935214E+02   1.5648820524612881E+02  -2.5479549929621456E+01
   9.9498743710662030E-01   1.8002197999935214E+02   1.5692967357116453E+02  -2.5624275279104747E+01
   1.0000000000000002E+00   1.8002197999935214E+02   1.5735604260553959E+02  -2.5767238124150786E+01
   1.0049875621120894E+00   1.8002197999935214E+02   1.5776827026750544E+02  -2.5908360911146442E+01
   1.0099504938362081E+00   1.8002197999935214E+02   1.5816718728902512E+02  -2.6048143832384067E+01
   1.0148891565092222E+00   1.8002197999935214E+02   1.5855362468772805E+02  -2.6186622449842183E+01
   1.0198039027185573E+00   1.8002197999935214E+02   1.5892830967587011E+02  -2.6323817164888990E+01
   1.0246950765959602E+00   1.8002197999935214E+02   1.5929202808456591E+02  -2.6459793073503427E+01
   1.0295630140987004E+00   1.8002197999935214E+02   1.5964531832688851E+02  -2.6594544571933092E+01
   1.0344080432788605E+00   1.8002197999935214E+02   1.5998881264875843E+02  -2.6728120368569531E+01
   1.0392304845413267E+00   1.8002197999935214E+02   1.6032307328413592E+02  -2.6860561442873276E+01
   1.0440306508910553E+00   1.8002197999935214E+02   1.6064854661579315E+02  -2.6991880037175683E+01
   1.0488088481701519E+00   1.8002197999935214E+02   1.6096565392601710E+02  -2.7122093217507285E+01
   1.0535653752852743E+00   1.8002197999935214E+02   1.6127494348635449E+02  -2.7251286093944014E+01
   1.0583005244258366E+00   1.8002197999935214E+02   1.6157668274935955E+02  -2.7379442019376679E+01
   1.0630145812734653E+00   1.8002197999935214E+02   1.6187123890220758E+02  -2.7506598138170755E+01
   1.0677078252031316E+00   1.8002197999935214E+02   1.6215902741092680E+02  -2.7632826528858192E+01
   1.0723805294763613E+00   1.8002197999935214E+02   1.6244029817079866E+02  -2.7758140009970408E+01
   1.0770329614269012E+00   1.8002197999935214E+02   1.6271532902620621E+02  -2.7882574653935603E+01
   1.0816653826391971E+00   1.8002197999935214E+02   1.6298436426571070E+02  -2.8006162736369980E+01
   1.0862780491200219E+00   1.8002197999935214E+02   1.6324762238251554E+02  -2.8128935374564424E+01
   1.0908712114635719E+00   1.8002197999935214E+02   1.6350535436287299E+02  -2.8250949793957929E+01
   1.0954451150103326E+00   1.8002197999935214E+02   1.6375776105306912E+02  -2.8372250960870414E+01
   1.1000000000000003E+00   1.8002197999935214E+02   1.6400493970588764E+02  -2.8492844062717836E+01
   1.1045361017187265E+00   1.8002197999935214E+02   1.6424711688084440E+02  -2.8612807593348798E+01
   1.1090536506409421E+00   1.8002197999935214E+02   1.6448433223266912E+02  -2.8732138967052236E+01
   1.1135528725660049E+00   1.8002197999935214E+02   1.6471677854138656E+02  -2.8850923336796512E+01
   1.1180339887498953E+00   1.8002197999935214E+02   1.6494450640110395E+02  -2.8969186969303831E+01
   1.1224972160321829E+00   1.8002197999935214E+02   1.6516757091808569E+02  -2.9086971597262728E+01
   1.1269427669584648E+00   1.8002197999935214E+02   1.6538601775709967E+02  -2.9204330134348876E+01
   1.1313708498984765E+00   1.8002197999935214E+02   1.6559985086012622E+02  -2.9321313348384066E+01
   1.1357816691600551E+00   1.8002197999935214E+02   1.6580903838433781E+02  -2.9437978804025825E+01
   1.1401754250991385E+00   1.8002197999935214E+02   1.6601345629527151E+02  -2.9554370689461400E+01
   1.1445523142259602E+00   1.8002197999935214E+02   1.6621292757240712E+02  -2.9670566354927963E+01
   1.1489125293076061E+00   1.8002197999935214E+02   1.6640707001491683E+02  -2.9786664296847221E+01
   1.1532562594670801E+00   1.8002197999935214E+02   1.6659642452035996E+02  -2.9899887477521109E+01
   1.1575836902790229E+00   1.8002197999935214E+02   1.6678405723974154E+02  -3.0003259126506464E+01
   1.1618950038622256E+00   1.8002197999935214E+02   1.6697016802743192E+02  -3.0096600060523819E+01
   1.1661903789690604E+00   1.8002197999935214E+02   1.6715476096487447E+02  -3.0180031522007038E+01
   1.1704699910719629E+00   1.8002197999935214E+02   1.6733784013351260E+02  -3.0253674753389792E+01
   1.1747340124470735E+00   1.8002197999935214E+02   1.6751940961478971E+02  -3.0317650997105947E+01
   1.1789826122551601E+00   1.8002197999935214E+02   1.6769947349014919E+02  -3.0372081495589175E+01
   1.1832159566199236E+00   1.8002197999935214E+02   1.6787803584103446E+02  -3.0417087491273286E+01
   1.1874342087037921E+00   1.8002197999935214E+02   1.6805510074888895E+02  -3.0452790226592057E+01
   1.1916375287812990E+00   1.8002197999935214E+02   1.6823067229515595E+02  -3.0479310943979144E+01
   1.1958260743101403E+00   1.8002197999935214E+02   1.6840475456127891E+02  -3.0496770885868482E+01
   1.2000000000000004E+00   1.8002197999935214E+02   1.6857735162870131E+02  -3.0505291294693727E+01
   1.2041594578792301E+00   1.8002197999935214E+02   1.6874846757886650E+02  -3.0504993412888702E+01
   1.2083045973594577E+00   1.8002197999935214E+02   1.6891810649321781E+02  -3.0495998482887117E+01
   1.2124355652982146E+00   1.8002197999935214E+02   1.6908627245319875E+02  -3.0478427747122755E+01
   1.2165525060596445E+00   1.8002197999935214E+02   1.6925296954025265E+02  -3.0452402448029364E+01
   1.2206555615733707E+00   1.8002197999935214E+02   1.6941820183582291E+02  -3.0418043828040808E+01
   1.2247448713915896E+00   1.8002197999935214E+02   1.6958197342135301E+02  -3.0375473129590688E+01
   1.2288205727444512E+00   1.8002197999935214E+02   1.6974428837828623E+02  -3.0324811595112912E+01
   1.2328828005937957E+00   1.8002197999935214E+02   1.6990515078806604E+02  -3.0266180467041156E+01
   1.2369316876852987E+00   1.8002197999935214E+02   1.7006456473213584E+02  -3.0199700987809230E+01
   1.2409673645990862E+00   1.8002197999935214E+02   1.7022253429193901E+02  -3.0125494399850890E+01
   1.2449899597988736E+00   1.8002197999935214E+02   1.7037906354891896E+02  -3.0043681945599914E+01
   1.2489995996796801E+00   1.8002197999935214E+02   1.7053415658451911E+02  -2.9954384867490031E+01
   1.2529964086141672E+00   1.8002197999935214E+02   1.7068781748018284E+02  -2.9857724407955075E+01
   1.2569805089976540E+00   1.8002197999935214E+02   1.7084005031735356E+02  -2.9753821809428675E+01
   1.2609520212918497E+00   1.8002197999935214E+02   1.7099085917747465E+02  -2.9642798314344788E+01
   1.2649110640673522E+00   1.8002197999935214E+02   1.7114024814198947E+02  -2.9524775165137044E+01
   1.2688577540449526E+00   1.8002197999935214E+02   1.7128822129234155E+02  -2.9399873604239193E+01
   1.2727922061357859E+00   1.8002197999935214E+02   1.7143478270997414E+02  -2.9268214874085125E+01
   1.2767145334803709E+00   1.8002197999935214E+02   1.7157993647633077E+02  -2.9129920217108463E+01
   1.2806248474865702E+00   1.8002197999935214E+02   1.7172368667285477E+02  -2.8985110875743015E+01
   1.2845232578665133E+00   1.8002197999935214E+02   1.7186603738098952E+02  -2.8833908092422664E+01
   1.2884098726725131E+00   1.8002197999935214E+02   1.7200699268217852E+02  -2.8676433109580987E+01
   1.2922847983320089E+00   1.8002197999935214E+02   1.7214655665786501E+02  -2.8512807169651893E+01
   1.2961481396815726E+00   1.8002197999935214E+02   1.7228473338949254E+02  -2.8343151515069085E+01
   1.3000000000000005E+00   1.8002197999935214E+02   1.7242152695850447E+02  -2.8167587388266345E+01
   1.3038404810405302E+00   1.8002197999935214E+02   1.7255694144634413E+02  -2.7986236031677425E+01
   1.3076696830622025E+00   1.8002197999935214E+02   1.7269098093445498E+02  -2.7799218687736087E+01
   1.3114877048604006E+00   1.8002197999935214E+02   1.7282364950428044E+02  -2.7606656598876100E+01
   1.3152946437965911E+00   1.8002197999935214E+02   1.7295495123726386E+02  -2.7408671007531282E+01
   1.3190905958272925E+00   1.8002197999935214E+02   1.7308489021484868E+02  -2.7205383156135259E+01
   1.3228756555322958E+00   1.8002197999935214E+02   1.7321347051847829E+02  -2.6996914287121989E+01
   1.3266499161421605E+00   1.8002197999935214E+02   1.7334069622959603E+02  -2.6783385642925101E+01
   1.3304134695650076E+00   1.8002197999935214E+02   1.7346657142964543E+02  -2.6564918465978366E+01
   1.3341664064126340E+00   1.8002197999935214E+02   1.7359110020006980E+02  -2.6341633998715654E+01
   1.3379088160259658E+00   1.8002197999935214E+02   1.7371428662231250E+02  -2.6113653483570566E+01
   1.3416407864998743E+00   1.8002197999935214E+02   1.7383613477781699E+02  -2.5881098162976976E+01
   1.3453624047073716E+00   1.8002197999935214E+02   1.7395664874802671E+02  -2.5644089279368718E+01
   1.3490737563232047E+00   1.8002197999935214E+02   1.7407583261438495E+02  -2.5402748075179332E+01
   1.3527749258468689E+00   1.8002197999935214E+02   1.7419369045833525E+02  -2.5157195792842781E+01
   1.3564659966250541E+00   1.8002197999935214E+02   1.7431022636132090E+02  -2.4907553674792787E+01
   1.3601470508735449E+00   1.8002197999935214E+02   1.7442544440478531E+02  -2.4653942963463070E+01
   1.3638181696985860E+00   1.8002197999935214E+02   1.7453934867017193E+02  -2.4396484901287444E+01
   1.3674794331177349E+00   1.8002197999935214E+02   1.7465194323892413E+02  -2.4135300730699658E+01
   1.3711309200802093E+00   1.8002197999935214E+02   1.7476323219248530E+02  -2.3870511694133441E+01
   1.3747727084867525E+00   1.8002197999935214E+02   1.7487321961229890E+02  -2.3602239034022631E+01
   1.3784048752090228E+00   1.8002197999935214E+02   1.7498190957980825E+02  -2.3330603992800850E+01
   1.3820274961085259E+00   1.8002197999935214E+02   1.7508930617645677E+02  -2.3055727812902060E+01
   1.3856406460551023E+00   1.8002197999935214E+02   1.7519541348368790E+02  -2.2777731736759890E+01
   1.3892443989449810E+00   1.8002197999935214E+02   1.7530023558294502E+02  -2.2496737006808168E+01
   1.3928388277184125E+00   1.8002197999935214E+02   1.7540377655567150E+02  -2.2212864865480650E+01
   1.3964240043768947E+00   1.8002197999935214E+02   1.7550604048331078E+02  -2.1926236555210998E+01
   1.4000000000000006E+00   1.8002197999935214E+02   1.7560703144730630E+02  -2.1636973318433157E+01
   1.4035668847618206E+00   1.8002197999935214E+02   1.7570675352910132E+02  -2.1345196397580768E+01
   1.4071247279470294E+00   1.8002197999935214E+02   1.7580521081013936E+02  -2.1051027035087657E+01
   1.4106735979665890E+00   1.8002197999935214E+02   1.7590240737186380E+02  -2.0754586473387548E+01
   1.4142135623730956E+00   1.8002197999935214E+02   1.7599834729571799E+02  -2.0455995954914179E+01
   1.4177446878757829E+00   1.8002197999935214E+02   1.7609303466314537E+02  -2.0155376722101458E+01
   1.4212670403551899E+00   1.8002197999935214E+02   1.7618647355558937E+02  -1.9852850017382963E+01
   1.4247806848775009E+00   1.8002197999935214E+02   1.7627866805449335E+02  -1.9548537083192620E+01
   1.4282856857085702E+00   1.8002197999935214E+02   1.7636962224130068E+02  -1.9242559161964014E+01
   1.4317821063276355E+00   1.8002197999935214E+02   1.7645934019745485E+02  -1.8935037496131073E+01
   1.4352700094407325E+00   1.8002197999935214E+02   1.7654782600439913E+02  -1.8626093328127503E+01
   1.4387494569938157E+00   1.8002197999935214E+02   1.7663508374357707E+02  -1.8315847900387038E+01
   1.4422205101855956E+00   1.8002197999935214E+02   1.7672111749643199E+02  -1.8004422455343505E+01
   1.4456832294800959E+00   1.8002197999935214E+02   1.7680593134440727E+02  -1.7691938235430584E+01
   1.4491376746189435E+00   1.8002197999935214E+02   1.7688952936894631E+02  -1.7378516483082208E+01
   1.4525839046333946E+00   1.8002197999935214E+02   1.7697191565149259E+02  -1.7064278440731933E+01
   1.4560219778561032E+00   1.8002197999935214E+02   1.7705309427348942E+02  -1.6749345350813687E+01
   1.4594519519326419E+00   1.8002197999935214E+02   1.7713306931638027E+02  -1.6433838455761077E+01
   1.4628738838327788E+00   1.8002197999935214E+02   1.7721184486160851E+02  -1.6117878998008031E+01
   1.4662878298615174E+00   1.8002197999935214E+02   1.7728942499061753E+02  -1.5801588219988233E+01
   1.4696938456699062E+00   1.8002197999935214E+02   1.7736581378485073E+02  -1.5485087364135488E+01
   1.4730919862656227E+00   1.8002197999935214E+02   1.7744101532575152E+02  -1.5168497672883476E+01
   1.4764823060233392E+00   1.8002197999935214E+02   1.7751503369476328E+02  -1.4851940388666000E+01
   1.4798648586948733E+00   1.8002197999935214E+02   1.7758787297332944E+02  -1.4535536753916920E+01
   1.4832396974191315E+00   1.8002197999935214E+02   1.7765953724289344E+02  -1.4219408011069865E+01
   1.4866068747318495E+00   1.8002197999935214E+02   1.7773003058489854E+02  -1.3903675402558713E+01
   1.4899664425751329E+00   1.8002197999935214E+02   1.7779935708078830E+02  -1.3588460170817070E+01
   1.4933184523068066E+00   1.8002197999935214E+02   1.7786752081200601E+02  -1.3273883558278870E+01
   1.4966629547095753E+00   1.8002197999935214E+02   1.7793452585999512E+02  -1.2960066807377817E+01
   1.4999999999999987E+00   1.8002197999935214E+02   1.7800037630619903E+02  -1.2647131160547715E+01
   1.5033296378372893E+00   1.8002197999935214E+02   1.7806507623206110E+02  -1.2335197860222220E+01
   1.5066519173319348E+00   1.8002197999935214E+02   1.7812862971902481E+02  -1.2024388148835165E+01
   1.5099668870541485E+00   1.8002197999935214E+02   1.7819104084853348E+02  -1.1714823268820352E+01
   1.5132745950421540E+00   1.8002197999935214E+02   1.7825231370203053E+02  -1.1406624462611461E+01
   1.5165750888103084E+00   1.8002197999935214E+02   1.7831245236095941E+02  -1.1099912972642404E+01
   1.5198684153570645E+00   1.8002197999935214E+02   1.7837146090676339E+02  -1.0794810041346731E+01
   1.5231546211727798E+00   1.8002197999935214E+02   1.7842934342088603E+02  -1.0491436911158347E+01
   1.5264337522473730E+00   1.8002197999935214E+02   1.7848610398477069E+02  -1.0189914824511035E+01
   1.5297058540778334E+00   1.8002197999935214E+02   1.7854174667986069E+02  -9.8903650238385250E+00
   1.5329709716755873E+00   1.8002197999935214E+02   1.7859627558759948E+02  -9.5929087515745213E+00
   1.5362291495737195E+00   1.8002197999935214E+02   1.7864969478943047E+02  -9.2976672501528572E+00
   1.5394804318340631E+00   1.8002197999935214E+02   1.7870200836679703E+02  -9.0047617620073641E+00
   1.5427248620541492E+00   1.8002197999935214E+02   1.7875322040114264E+02  -8.7143135295715393E+00
   1.5459624833740284E+00   1.8002197999935214E+02   1.7880333497391061E+02  -8.4264437952795479E+00
   1.5491933384829644E+00   1.8002197999935214E+02   1.7885235616654435E+02  -8.1412738015647630E+00
   1.5524174696260000E+00   1.8002197999935214E+02   1.7890028806048730E+02  -7.8589247908613222E+00
   1.5556349186104022E+00   1.8002197999935214E+02   1.7894713473718284E+02  -7.5795180056025746E+00
   1.5588457268119871E+00   1.8002197999935214E+02   1.7899290027807433E+02  -7.3031746882226551E+00
   1.5620499351813284E+00   1.8002197999935214E+02   1.7903758876460529E+02  -7.0300160811551677E+00
   1.5652475842498501E+00   1.8002197999935214E+02   1.7908120427821896E+02  -6.7601634268338682E+00
   1.5684387141358096E+00   1.8002197999935214E+02   1.7912375090035889E+02  -6.4937379676925362E+00
   1.5716233645501683E+00   1.8002197999935214E+02   1.7916523271246839E+02  -6.2308609461649027E+00
   1.5748015748023594E+00   1.8002197999935214E+02   1.7920565379599088E+02  -5.9716536046849251E+00
   1.5779733838059471E+00   1.8002197999935214E+02   1.7924501823236974E+02  -5.7162371856860306E+00
   1.5811388300841867E+00   1.8002197999935214E+02   1.7928333010304843E+02  -5.4647329316023789E+00
   1.5842979517754829E+00   1.8002197999935214E+02   1.7932059348947027E+02  -5.2172620848672935E+00
   1.5874507866387513E+00   1.8002197999935214E+02   1.7935681247307875E+02  -4.9739458879149137E+00
   1.5905973720586835E+00   1.8002197999935214E+02   1.7939199113531717E+02  -4.7349055831788895E+00
   1.5937377450509196E+00   1.8002197999935214E+02   1.7942613355762902E+02  -4.5002624130929032E+00
   1.5968719422671280E+00   1.8002197999935214E+02   1.7945924382145768E+02  -4.2701376200908605E+00
   1.5999999999999968E+00   1.8002197999935214E+02   1.7949132600824652E+02  -4.0446524466062632E+00
   1.6031219541881363E+00   1.8002197999935214E+02   1.7952238419943893E+02  -3.8239281350732481E+00
   1.6062378404208977E+00   1.8002197999935214E+02   1.7955242247647834E+02  -3.6080859279253166E+00
   1.6093476939431046E+00   1.8002197999935214E+02   1.7958144492080814E+02  -3.3972470675963509E+00
   1.6124515496597063E+00   1.8002197999935214E+02   1.7960945561387175E+02  -3.1915327965199793E+00
   1.6155494421403476E+00   1.8002197999935214E+02   1.7963645863711255E+02  -2.9910643571301101E+00
   1.6186414056238609E+00   1.8002197999935214E+02   1.7966245807197393E+02  -2.7959629918604980E+00
   1.6217274740226817E+00   1.8002197999935214E+02   1.7968745799989929E+02  -2.6063499431448225E+00
   1.6248076809271883E+00   1.8002197999935214E+02   1.7971146250233210E+02  -2.4223464534169659E+00
   1.6278820596099668E+00   1.8002197999935214E+02   1.7973447566071565E+02  -2.2440737651104290E+00
   1.6309506430300051E+00   1.8002197999935214E+02   1.7975650155649345E+02  -2.0716531206594007E+00
   1.6340134638368151E+00   1.8002197999935214E+02   1.7977754427110878E+02  -1.9052057624972789E+00
   1.6370705543744859E+00   1.8002197999935214E+02   1.7979760788600515E+02  -1.7448529330581251E+00
   1.6401219466856685E+00   1.8002197999935214E+02   1.7981669648262590E+02  -1.5907158747752870E+00
   1.6431676725154942E+00   1.8002197999935214E+02   1.7983481414241444E+02  -1.4429158300829530E+00
   1.6462077633154286E+00   1.8002197999935214E+02   1.7985196494681415E+02  -1.3015740414147257E+00
   1.6492422502470601E+00   1.8002197999935214E+02   1.7986815297726852E+02  -1.1668117512043601E+00
   1.6522711641858263E+00   1.8002197999935214E+02   1.7988338231522084E+02  -1.0387502018856121E+00
   1.6552945357246804E+00   1.8002197999935214E+02   1.7989765704211456E+02  -9.1751063589226201E-01
   1.6583123951776955E+00   1.8002197999935214E+02   1.7991098123939310E+02  -8.0321429565809088E-01
   1.6613247725836104E+00   1.8002197999935214E+02   1.7992335898849981E+02  -6.9598242361680329E-01
   1.6643316977093192E+00   1.8002197999935214E+02   1.7993479437087814E+02  -5.9593626220228169E-01
   1.6673332000533021E+00   1.8002197999935214E+02   1.7994529146797146E+02  -5.0319705384810332E-01
   1.6703293088490019E+00   1.8002197999935214E+02   1.7995485436122314E+02  -4.1788604098822707E-01
   1.6733200530681465E+00   1.8002197999935214E+02   1.7996348713207666E+02  -3.4012446605638297E-01
   1.6763054614240163E+00   1.8002197999935214E+02   1.7997119386197531E+02  -2.7003357148627538E-01
   1.6792855623746616E+00   1.8002197999935214E+02   1.7997797863236266E+02  -2.0773459971165981E-01
   1.6822603841260673E+00   1.8002197999935214E+02   1.7998384552468193E+02  -1.5334879316639324E-01
   1.6852299546352667E+00   1.8002197999935214E+02   1.7998879862037657E+02  -1.0699739428412937E-01
   1.6881943016134082E+00   1.8002197999935214E+02   1.7999284200089011E+02  -6.8801645498648950E-02
   1.6911534525287713E+00   1.8002197999935214E+02   1.7999597974766576E+02  -3.8882789243656478E-02
   1.6941074346097365E+00   1.8002197999935214E+02   1.7999821594214706E+02  -1.7362067953187194E-02
   1.6970562748477089E+00   1.8002197999935214E+02   1.7999955466577731E+02  -4.3607240607674708E-03
   1.6999999999999948E+00   1.8002197999935214E+02   1.8000000000000000E+02  -2.5444437451708134E-13

